A certified classical-strip comparison for the de Bruijn-Newman constant

We give a directed comparison beginning with the classical zero strip \(\lvert\Ima z\rvert\le1\) for the de Bruijn--Newman heat deformation. Under explicitly stated complete model-to-function source, localisation and global contact premises, translated-probe estimates imply \[ \Lambda\le\frac{148611789321711}{10^{15}} =0.148611789321711<0.148612. \] The construction uses Raymond's finite source data and 57 fixed translated kernels, independently checked by rational Bernstein certificates. An explicit finite Weyl estimate improves the positive first-head tail and its centred logarithmic moment. A centred cone transfer retains the original physical error allowances, exceptional debit and additive cone reserve, and charges the change in existing phase-surplus credits. Directed tail enclosures are regenerated at 192 and 256 bits; a separate exact-rational auditor accepts all 19,023 comparison steps. The controlled decrease from the complete two-source comparison is \(0.000021760452379\). We also prove a compatible matched logarithmic tail transfer and identify the finite requirements for stronger exponent pairs. A supplementary section records Raymond's ceiling below \(0.116398\) under the distinct \(7/8\) zero-free hypothesis.

==> anc/certificate/NUMERICAL_RESULT.json <==
{
  "assumptions": "Complete model-to-function source, finite localisation and global contact A1-A3",
  "comparison_steps": 19023,
  "gain_decimal": "0.000021760452379",
  "gain_exact": "21760452379/1000000000000000",
  "native_libraries_independent": false,
  "native_precision_bits": [
    192,
    256
  ],
  "phase_prefixes_per_lane": 6528,
  "physical_samples": 0,
  "previous_upper_exact": "14863354977409/100000000000000",
  "refined_provider_cells": 552,
  "seven_eighths_used": false,
  "strict_bound": "0.148612",
  "time_cells": 276,
  "upper_decimal": "0.148611789321711",
  "upper_exact": "148611789321711/1000000000000000"
}


==> anc/certificate/README.md <==
# A classical-strip comparison for the de Bruijn–Newman constant

Michel Planat. arXiv preprint certificate, 13 October 2026.

Under the complete model-to-function source, finite localisation and
global first-contact premises A1-A3 of the manuscript:

    Lambda <= 148611789321711/1000000000000000
           = 0.148611789321711 < 0.148612.

The previous exact ceiling was 0.148633549774090.
The exact decrease is 21760452379/1000000000000000 = 0.000021760452379.
No fixed 7/8 zero-free hypothesis is used.

The new ingredient is an explicit finite Weyl estimate for the positive
first-head tail and its centred logarithmic moment, combined with a
centred cone transfer. It retains the original physical perturbation
allowances, exceptional debit and additive cone reserve. The loss in the
retained constant/head and head/head phase credits is charged. All eleven
physical source cases are included, and complete old floors stay available.

## Contents

- inputs/original/: the original complete two-provider source files.
- inputs/refined/: the new complete two-provider source files.
- inputs/DIRECTED_192.json.gz and DIRECTED_256.json.gz: fresh uniform
  FLINT/Arb weight and mass enclosures at two precisions.
- inputs/EXACT_PARENT_CASES.json.gz: reassembled original source budgets,
  all eleven late case bounds and hashes of the original native evidence.
- inputs/TAIL_SETTINGS.json: frozen, untrusted cutoff and height hints.
- histories/: three original controlled comparisons and the new full directed history.
- code/: uniform native producer, independent rational source consumer,
  rational scalar producer and separate auditor, geometry checker, and fixtures.
- receipts/: source checks, original/new audit information and direct
  coefficient checks of the midpoint quadrature.

All 552 provider-cell refinements cover 276 time cells, i=320,...,595.
The remaining complete source estimates are retained. The source consumer
checks 6528 exact rational finite phase prefixes in each precision lane.
The new scalar history has 19023 steps. Every full own-pair cap is paid.

## Verify the finite certificate

Python 3.10 or later; standard library only:

    python verify.py

Regenerate the rational source files and all four histories, compare history bytes,
check the geometry and every scalar step, and reject damaged histories:

    python verify.py --regenerate

An optional --receipt /absolute/path/result.json writes a verification receipt.
The verifier uses a separate temporary directory and leaves inputs unchanged.
Both modes reassemble the refined source and run the independent consumers.

## Regenerate the native uniform tails

This optional stage needs NumPy and compatible FLINT/Arb. The exact supplied
dependencies are FLINT 3.4.0, GMP 6.3.0 and MPFR 4.2.2 from the provided
python-flint 0.8.0 runtime. No native binary is redistributed in this archive.
Extract the unchanged, hash-checked libraries and their license notices
from Raymond's supplied Proof_and_Replay.zip with:

    python code/setup_runtime.py --deposit /path/to/Proof_and_Replay.zip

The supplied binaries require compatible 64-bit GNU/Linux. Alternatively,
set SECTION7_FLINT_LIBRARY to the full path of a compatible shared FLINT
library; its dependencies must be resolvable. The small ctypes wrapper uses
the Arb C API and checks the 64-bit-long ABI assumption.

Run the two complete native productions in separate processes:

    python code/directed_tail.py --bits 192 --output regenerated
    python code/directed_tail.py --bits 256 --output regenerated

For a short pilot, add --cells 400,480,560,594.
The frozen settings are hints. Floating computations only select integer
parameters and block partitions; accepted enclosures use directed Arb or
exact rational arithmetic. Complete panels, time cells, frequency subbands
and all thirty Fourier twists are covered. No physical exponential sum
is sampled.

The positive masses use discrete midpoint quadrature with verified
whole-bin second derivative caps, and the exact vanishing of the first
discrete midpoint moment. Run its direct finite-coefficient fixtures with:

    python code/check_mass_fixture.py

Native output timing metadata is not expected to reproduce byte for byte.
To consume newly generated bounds, copy EXACT_PARENT_CASES.json.gz to the
same evidence directory and run:

    python code/check_section7.py --evidence regenerated --original inputs/original --output regenerated/refined --prefix DIRECTED

Then produce and independently audit the scalar history with the provided
producer/auditor. The supplied verify.py checks the frozen delivered ceiling;
it does not automatically overwrite it with regenerated native files.

## Verification boundary and attribution

The standard-library verifier does not rerun native transcendental production,
repeat finite RH, or prove the physical analytic interfaces A1-A3. Two native
precision runs use the same FLINT/Arb engine, not two independent libraries.
The exact parent case tables are reassembled from the supplied native source
evidence; that extraction does not itself regenerate its transcendental inputs.
The delivered native tail bounds were freshly regenerated. The result remains
a conditional classical-strip ceiling under the complete analytic interfaces,
not an established unconditional record or a claim of external refereeing.

Raymond's source data, prescribed heights and analytic foundations retain
their attribution. The explicit second-derivative estimate is Yang's Lemma 2.1,
arXiv:2301.03165v2. The remaining finite Weyl transfer and centred-cone derivation
are provided in Section 7. OpenAI ChatGPT assisted in the derivations,
implementation and recorded verification. Appendix A treats Raymond’s separate 7/8-conditional result.


The article source is main.tex at the submission root. This certificate folder is self-contained. The separate derivative pilot does not alter the reported ceiling.


==> anc/certificate/SHA256SUMS.json <==
{
  "NUMERICAL_RESULT.json": {
    "bytes": 639,
    "sha256": "cb9917d5009098e955c7cfa30bf1cc53a5ca759a921b9678f794df34878ba496"
  },
  "README.md": {
    "bytes": 5949,
    "sha256": "94f5de2f6b55f34a61208ea0b9eec3eb157d5c17a9b1f8fce7fcf0c8b7505d64"
  },
  "code/arb_native.py": {
    "bytes": 4664,
    "sha256": "833caa25567b1a4d646bd0ca8a2975c566ffc57f3767e17331fe3376928396a7"
  },
  "code/audit_classical_portfolio.py": {
    "bytes": 7122,
    "sha256": "76bac79f402d25b727f52fb7add121acd45c55601383a4d8594238129cc04a0e"
  },
  "code/check_cone_fixture.py": {
    "bytes": 2579,
    "sha256": "a2a8729a129182b712a08781a6875c5392399d214ad25a0518f34eb003f6b075"
  },
  "code/check_geometry.py": {
    "bytes": 4726,
    "sha256": "995c8ea60792e0303cac4ccd85a9eaa13f85f64fc464354e87e326db95168cf2"
  },
  "code/check_mass_fixture.py": {
    "bytes": 1706,
    "sha256": "34d5887940c7bac5fca75e965f4e60e6c51078dbea4aa9aed4e2e1f54abd8691"
  },
  "code/check_matched_tail.py": {
    "bytes": 2634,
    "sha256": "29ebffec65245a4ce10c3f991d1c2d1c0ee4586bfc2c1fc5ea73d69865977042"
  },
  "code/check_section7.py": {
    "bytes": 13513,
    "sha256": "a2a64862fad771e2b0529bf468b63b36d77b8c0fd14078a81d841599031c0ecc"
  },
  "code/directed_tail.py": {
    "bytes": 12229,
    "sha256": "ade362e01f092b10780fcaa33d2a388d741b51b3cf94ff08a855cd3fe484a082"
  },
  "code/float_hint.py": {
    "bytes": 2377,
    "sha256": "0b0c3fea0a38de984a495212e85f6a91795e9703632913c2fa43c7220d4248ab"
  },
  "code/produce_classical_portfolio.py": {
    "bytes": 5523,
    "sha256": "5e311df16d764bf4c1395a73cd6b5e7818b5a87138fad25a4b02c23979ecfc71"
  },
  "code/setup_runtime.py": {
    "bytes": 2574,
    "sha256": "bf5ad110472e095ab60dfca13c098944471688ebe850fd36ab7e2b877b2acba0"
  },
  "histories/CLASSICAL_COMPARISON_RESULTS.json": {
    "bytes": 3573,
    "sha256": "63396fc515375b860e3ed59cc90e8d09eb764007f5d4c76ffe97047339c4cc0f"
  },
  "histories/NEGATIVE_CONTROLS.json": {
    "bytes": 1058,
    "sha256": "caa84f7a7f08632ebd8bb8768c2d2d2aadd5a113991806b348500dae4bc0fc3f"
  },
  "histories/classical_new_kernels.json.gz": {
    "bytes": 511031,
    "sha256": "6cac3a29b04f79ef3f09697c6fec5ad947a670bb6c09e157166777aa791b3638"
  },
  "histories/classical_new_kernels_AUDIT.json": {
    "bytes": 707,
    "sha256": "aca7c9784b3ae8bcef351afe5b4f62ac0819d5f80e18b37668bb2293a2762176"
  },
  "histories/classical_new_kernels_RESULT.json": {
    "bytes": 1098,
    "sha256": "5f258728be15946fac4d7139f3e95e3d726f6878dd2ec6618df1cc273598cede"
  },
  "histories/classical_old_kernels.json.gz": {
    "bytes": 511723,
    "sha256": "a304d6f5dc5ad0f0b9397290a6b28fc42f771ea4f74d185fd393503331eaded7"
  },
  "histories/classical_old_kernels_AUDIT.json": {
    "bytes": 710,
    "sha256": "28dff6da88712b2d97bd4202ca6d4c9af526d49ee7bcb215921f67cc5daed18b"
  },
  "histories/classical_old_kernels_RESULT.json": {
    "bytes": 1101,
    "sha256": "7f545d6aace004feab90935bc92f5dec42a2ba411174288a4791a37dac2ec1fd"
  },
  "histories/classical_section7.json.gz": {
    "bytes": 510761,
    "sha256": "90d120c378589ca7f7e68508a4037c2a9e1b3245f403386dad3d36da9dc215b0"
  },
  "histories/classical_section7_AUDIT.json": {
    "bytes": 688,
    "sha256": "e3e01a2635429d02851e2aba0624077b0829948eb19b1020592b58721c2633b8"
  },
  "histories/classical_section7_RESULT.json": {
    "bytes": 1117,
    "sha256": "e0020dcf50cb4ad55d66f863ebc2a162e6ca3001a1dfde1487afadcf3e0b1cbc"
  },
  "histories/classical_two_sources.json.gz": {
    "bytes": 511126,
    "sha256": "6107489584d9fba824f8b487ee7eb20c23938f3a58b42d8536e9e294d91bb51f"
  },
  "histories/classical_two_sources_AUDIT.json": {
    "bytes": 718,
    "sha256": "9c077ffa0e2d15da8a31cab23ac8b9ab9ebebbe9364c36e1f05bc8e4fddfcc5b"
  },
  "histories/classical_two_sources_RESULT.json": {
    "bytes": 1118,
    "sha256": "2875d0bf47cb5cee72bf3fef7dc83172fd95cbf34ea85efbe2c381ad11e1a643"
  },
  "inputs/DIRECTED_192.json.gz": {
    "bytes": 208558,
    "sha256": "0e4358f3526dd753e4452174f34c086a99493446394efd8c9579677a08d0623f"
  },
  "inputs/DIRECTED_256.json.gz": {
    "bytes": 208446,
    "sha256": "81e17c4a63cfe33ce94039e04b2c4d9aa48fa8659cb1062f648f4daa11b7d51f"
  },
  "inputs/EXACT_PARENT_CASES.json.gz": {
    "bytes": 1010449,
    "sha256": "a1ae96ead1dc19cbc29f3f21c1a1aff229934f303e87c63691ab767eba878e42"
  },
  "inputs/TAIL_SETTINGS.json": {
    "bytes": 30660,
    "sha256": "90263279f00f414323e51674877f589ae412129d835c0287d9bbd3bbcb7aa25c"
  },
  "inputs/original/SOURCE_OLD_ENHANCED.json": {
    "bytes": 796953,
    "sha256": "9f1d9952ba8a4bc6769b3df4cfead04059df4d6f241be3a3d1918f9c10d8d0f6"
  },
  "inputs/original/SOURCE_RETUNED.json": {
    "bytes": 797304,
    "sha256": "786fe395cbc5fd4e364e27d4085e30255e1926f9d2c88819aa8461d3cd99adc9"
  },
  "inputs/refined/SOURCE_OLD_ENHANCED.json": {
    "bytes": 603614,
    "sha256": "f047655ac110ab34767aa0db61cd3802888158ca5fa6b6ce68c33d22b2d22960"
  },
  "inputs/refined/SOURCE_RETUNED.json": {
    "bytes": 603824,
    "sha256": "0ee511e46d6125450e63b932b3369a44995ce386e24ef139611ed3b58e3e15eb"
  },
  "receipts/ANALYTIC_SAFETY.json": {
    "bytes": 1988,
    "sha256": "e3403ae1d6ffefb4554dc72573d40ba687ce330e57d17ad9d78a634fa2c6d2cd"
  },
  "receipts/ARXIV_FINITE_CERTIFICATE_CHECK.json": {
    "bytes": 25158,
    "sha256": "deee964c11bb9c2df68a0c336b0bd0bbfc7b0a37dcc0c80fc901de76a5fcce76"
  },
  "receipts/EXECUTION_RECEIPT.json": {
    "bytes": 4341,
    "sha256": "682b3873b1767ea6bbd5809d29cba84af2a27da5bd8518253c48678a6329fef0"
  },
  "receipts/FINAL_AUDIT_V1.json": {
    "bytes": 4455,
    "sha256": "8ce6bab41455b173c0c78475a9693dd85727701533712be257b540d52a236bd8"
  },
  "receipts/FULL_JMAA_REPRODUCTION.json": {
    "bytes": 25156,
    "sha256": "34f180b7bb7b3dd359b391aec8aa192df8faada18ef28fe8867553cc141ab40c"
  },
  "receipts/GEOMETRY_57.json": {
    "bytes": 17367,
    "sha256": "4c98de36df6ef4f292b747ec7efdecb12796af051759b2d1560edc170b8ba8d1"
  },
  "receipts/MANUSCRIPT_CHECKS_V1.json": {
    "bytes": 394,
    "sha256": "cf09be39531790faceded1f190e300eec96b80beb797e98facafeaa88a24f8f5"
  },
  "receipts/MANUSCRIPT_RECONCILIATION.json": {
    "bytes": 368,
    "sha256": "353a05b72df6aa1ee3d0e31f90ca5bf6b99baa31f35fa0487054a0af93595ae9"
  },
  "receipts/MATCHED_TAIL_CHECK.json": {
    "bytes": 414,
    "sha256": "2f22dcd8287218420bc54bbd85e302a97cfa365ca04c443a3af8013e3cb91d78"
  },
  "receipts/REPRODUCTION_V1.json": {
    "bytes": 4455,
    "sha256": "4a7e025c846a1f59fc21e334ab1eea43920af37f0d28fe0c511ae1c32add5ea2"
  },
  "receipts/SECTION7_CONE_FIXTURE.json": {
    "bytes": 317,
    "sha256": "fa7ce7a1bb797fc8e04e835206750ad56fd39d5b2cfa02766b75b6f0e5779f42"
  },
  "receipts/SECTION7_GEOMETRY_57.json": {
    "bytes": 17367,
    "sha256": "599b51015055c91037cd7d2e907db53239a093e0c8c959f854ba4088d8e4717a"
  },
  "receipts/SECTION7_MASS_FIXTURE.json": {
    "bytes": 2225,
    "sha256": "ef67860ab9cfb82b3e6497de153e6770facf33572f0f66a2b463254c4edfe128"
  },
  "receipts/SECTION7_REPRODUCTION.json": {
    "bytes": 23086,
    "sha256": "e9dbecabdad99a5fef4939526fdf488807e3180f0d119f9645c000c64acd8364"
  },
  "receipts/SECTION7_SECTION7_SOURCE_AUDIT.json.gz": {
    "bytes": 5479426,
    "sha256": "6a37c3c723bb746cad0356276d0abf2d4c2ab232aa0e7b4c94b2dad2bda9499f"
  },
  "receipts/SOURCE_REBUILD_RECEIPT.json": {
    "bytes": 711,
    "sha256": "b4adca159295e56efcf60e65011c79456ebc3cf45395dd2a2ac518d06c905b7d"
  },
  "receipts/main_alternate_AUDIT.json": {
    "bytes": 1080,
    "sha256": "141e3df321f91fa8073b0510517f6a442f4959c767d5033846353eb1b76edf41"
  },
  "receipts/main_primary_AUDIT.json": {
    "bytes": 1044,
    "sha256": "b4ceb86b1017b18d7dc37e0d02ffb4a41b12f9480ec968fe776376de8f4315df"
  },
  "verify.py": {
    "bytes": 5399,
    "sha256": "95946e5b09078ffbce25330b63cb204110e56accb2c9e142a2db8ef17c4a76ab"
  }
}


==> anc/certificate/code/arb_native.py <==
"""Small ctypes interface to the unchanged FLINT/Arb library in the deposit."""
import ctypes as C
from pathlib import Path
from fractions import Fraction as F
from functools import lru_cache

import os, ctypes.util
_native=Path(__file__).parent/'native'
_candidate=os.environ.get('SECTION7_FLINT_LIBRARY')
if not _candidate:
 _paths=sorted(_native.glob('libflint*.so*'))
 _candidate=str(_paths[0].resolve()) if _paths else ctypes.util.find_library('flint')
if not _candidate:raise RuntimeError('FLINT/Arb required: run setup_runtime.py or set SECTION7_FLINT_LIBRARY')
LIB=C.CDLL(_candidate)
assert C.sizeof(C.c_long)==8, 'The supplied ABI requires a 64-bit long'

PREC=192
P=C.c_void_p;I=C.c_long;U=C.c_ulong
def bind(name,args,rest=None):
 fn=getattr(LIB,name);fn.argtypes=args;fn.restype=rest
 return fn
INIT=bind('arb_init',[P]);CLEAR=bind('arb_clear',[P])
SET=bind('arb_set',[P,P]);SETSI=bind('arb_set_si',[P,I]);SETZ=bind('arb_set_fmpz',[P,P])
ZSET=bind('fmpz_set_str',[P,C.c_char_p,C.c_int],C.c_int)
ZCLEAR=bind('fmpz_clear',[P]);ZSTR=bind('fmpz_get_str',[P,C.c_int,P],P)
FREE=bind('flint_free',[P])
GET=bind('arb_get_interval_fmpz_2exp',[P,P,P,P])
FINITE=bind('arb_is_finite',[P],C.c_int)
ADD=bind('arb_add',[P,P,P,I]);SUB=bind('arb_sub',[P,P,P,I])
MUL=bind('arb_mul',[P,P,P,I]);DIV=bind('arb_div',[P,P,P,I])
MULSI=bind('arb_mul_si',[P,P,I,I]);DIVUI=bind('arb_div_ui',[P,P,U,I])
ADDSI=bind('arb_add_si',[P,P,I,I])
NEG=bind('arb_neg',[P,P]);ABS=bind('arb_abs',[P,P])
LOG=bind('arb_log',[P,P,I]);EXP=bind('arb_exp',[P,P,I])
SQRT=bind('arb_sqrt',[P,P,I]);POW=bind('arb_pow_ui',[P,P,U,I])
UNION=bind('arb_union',[P,P,P,I])

def zint(z):
 p=ZSTR(None,10,C.byref(z))
 try:return int(C.string_at(p))
 finally:FREE(p)

class A:
 __slots__=('buf',)
 def __init__(self,x=0):
  self.buf=(I*32)();INIT(self.buf)
  if isinstance(x,A):SET(self.buf,x.buf);return
  if isinstance(x,int) and -(1<<63)<=x<(1<<63):
   if x:SETSI(self.buf,x)
   return
  if not isinstance(x,(int,F,str)):raise TypeError(type(x))
  f=F(x)
  def integer(n):
   if -(1<<63)<=n<(1<<63):
    SETSI(self.buf,n)
   else:
    z=I(0);assert ZSET(C.byref(z),str(n).encode(),10)==0
    SETZ(self.buf,C.byref(z));ZCLEAR(C.byref(z))
  integer(f.numerator)
  if f.denominator!=1:
   den=A(f.denominator);DIV(self.buf,self.buf,den.buf,PREC)
 def __del__(self):
  try:CLEAR(self.buf)
  except Exception:pass
 def __add__(self,o):
  if isinstance(o,int) and -(1<<63)<=o<(1<<63):
   out=A();ADDSI(out.buf,self.buf,o,PREC);return out
  o=o if isinstance(o,A)else A(o);out=A();ADD(out.buf,self.buf,o.buf,PREC);return out
 __radd__=__add__
 def __neg__(self):out=A();NEG(out.buf,self.buf);return out
 def __sub__(self,o):
  o=o if isinstance(o,A)else A(o);out=A();SUB(out.buf,self.buf,o.buf,PREC);return out
 def __rsub__(self,o):return -self+o
 def __mul__(self,o):
  if isinstance(o,int) and -(1<<63)<=o<(1<<63):
   out=A();MULSI(out.buf,self.buf,o,PREC);return out
  o=o if isinstance(o,A)else A(o);out=A();MUL(out.buf,self.buf,o.buf,PREC);return out
 __rmul__=__mul__
 def __truediv__(self,o):
  if isinstance(o,int) and 0<o<(1<<64):
   out=A();DIVUI(out.buf,self.buf,o,PREC);return out
  o=o if isinstance(o,A)else A(o);out=A();DIV(out.buf,self.buf,o.buf,PREC);return out
 def __rtruediv__(self,o):return A(o)/self
 def __pow__(self,n):
  assert isinstance(n,int)and n>=0
  out=A();POW(out.buf,self.buf,n,PREC);return out
 def log(self):out=A();LOG(out.buf,self.buf,PREC);return out
 def exp(self):out=A();EXP(out.buf,self.buf,PREC);return out
 def sqrt(self):out=A();SQRT(out.buf,self.buf,PREC);return out
 def abs(self):out=A();ABS(out.buf,self.buf);return out
 @staticmethod
 def union(lo,hi):
  lo=lo if isinstance(lo,A)else A(lo);hi=hi if isinstance(hi,A)else A(hi)
  out=A();UNION(out.buf,lo.buf,hi.buf,PREC);return out
 def bounds(self):
  if not FINITE(self.buf):raise ValueError('Nonfinite Arb interval')
  a,b,e=I(0),I(0),I(0);GET(C.byref(a),C.byref(b),C.byref(e),self.buf)
  aa,bb,ee=zint(a),zint(b),zint(e)
  for z in (a,b,e):ZCLEAR(C.byref(z))
  if ee>=0:return F(aa<<ee),F(bb<<ee)
  return F(aa,1<<(-ee)),F(bb,1<<(-ee))
 def lower(self):return self.bounds()[0]
 def upper(self):return self.bounds()[1]
 def __repr__(self):
  lo,hi=self.bounds();return f'A({float(lo):.17g}, {float(hi):.17g})'

@lru_cache(None)
def log(n):return A(F(n)).log()

if __name__=='__main__':
 for bits in (192,256):
  PREC=bits
  x=A(2).log();y=x.exp();lo,hi=y.bounds()
  assert lo<=2<=hi
  one=A(F(1,3));lo,hi=(one*3).bounds();assert lo<=1<=hi
  x=A.union(F(1,3),F(2,3));lo,hi=x.bounds();assert lo<=F(1,3)<=F(2,3)<=hi
  s=A(2).sqrt();lo,hi=s.bounds();assert lo*lo<=2<=hi*hi
  print('ARB_INTERFACE_PASS',bits,repr(x))


==> anc/certificate/code/audit_classical_portfolio.py <==
"""Independent rational auditor; imports no comparison producer.

Source inequalities and kernel inequalities have separate certificates.
This checks every consumed source, height, time join, self pair, outward
step, initial separation, and final ordinary strip allowance.
"""
from pathlib import Path
from fractions import Fraction as F
from collections import Counter
import argparse,copy,gzip,hashlib,json,time
def require(x,label):
    if not x:raise ValueError(label)
def sha(p):return hashlib.sha256(Path(p).read_bytes()).hexdigest()
def exp_upper(x):
    require(0<x<1,'Exponential argument')
    return sum(((-x)**k/F(__import__('math').factorial(k)) for k in range(21)),F(0))
def log_upper(z):
    require(0<z<1,'Logarithmic argument')
    w=z/(2+z)
    return 2*sum((w**(2*k+1)/F(2*k+1) for k in range(7)),F(0))+2*w**15/(15*(1-w*w))
def cap_ok(cap,r,v):
    R=r*r;A=cap;B=cap*(2*R-2)+2;C=cap*(1+R)**2-2*(1+R)
    require(A>0 and v>=0,'Own-pair range')
    vals=[C,A*v*v+B*v+C];vertex=-B/(2*A)
    if 0<vertex<v:vals.append(A*vertex*vertex+B*vertex+C)
    return min(vals)>=0
def audit(H,S,hashes):
    require(H['schema']=='PLANAT_CLASSICAL_SOURCE_PORTFOLIO_V1','History schema')
    require(H['source_hashes']==hashes,'Source identities')
    require(H['uses_seven_eighths'] is False and H['uses_continuum_shift'] is False,'Scope')
    require(H['source_bounds_are_assumptions'] is True,'Analytic boundary')
    parts=H['parts'];require(type(parts)is int and parts>0,'Substeps')
    dt=F(1,4000*parts);q0=F(1000001,1000000)**2;q=q0;qe=F(1,10**8)
    require(F(H['initial_q'])==q0 and F(H['initial_strip_q'])==1 and F(H['terminal_q'])==qe,'Classical initial strip')
    providers=H['providers'];require(all(type(p)is int and p in (0,1)for p in providers),'Source providers')
    count=Counter();used=Counter();cache={};minimum_margin=None
    for pi in providers:
        source=S[pi]
        require(len(source['rows'])==len(source['plan']['rows'])==608,'Complete source schedule')
        require(source['frequency_pairs']==[[j,j]for j in range(6)]+[[j,j+1]for j in range(5)],'Frequency class coverage')
        for i,p in enumerate(source['plan']['rows']):
            require(p['time_index']==i and F(p['t_lo'])==F(i,4000) and F(p['t_hi'])==F(i+1,4000),'Closed source time cells')
    for n,rec in enumerate(H['records']):
        i,j=divmod(n,parts);now=n*dt
        require((rec['cell'],rec['sub'])==(i,j),'Contiguous time steps')
        pi=rec['provider'];ki=rec['kernel'];require(pi in providers and type(ki)is int and 0<=ki<H['kernel_count'],'Provider and kernel ownership')
        src=S[pi];h=F(src['plan']['rows'][i]['height']);k=src['kernels'][ki]
        r,rho,lam=(F(k[x])for x in ('r','rho','lambda'));v=q/h**2
        require(F(rec['q_in'])==q and F(rec['height'])==h,'Height and incoming state')
        require(v<=rho*rho and abs(h*r)<2,'Full kernel domain')
        margin=rho*rho-v;minimum_margin=margin if minimum_margin is None else min(minimum_margin,margin)
        mode='r_'+str(r).replace('/','_');ell=F(src['rows'][i][mode]);cap=F(k['self_cap'])
        require(F(rec['floor'])==ell and F(rec['self_cap'])==cap,'Whole source and own pair')
        require(cap_ok(cap,r,v),'Own-pair bound on entire decreasing range')
        c=2*lam/h*(ell-cap/h)
        require(c==F(rec['rate']) and 0<c*dt<1,'Complete positive contraction rate')
        count[mode]+=1;used[str(pi)]+=1
        if n==0:
            delay=F(H['initial_delay']);require(0<delay<dt and q0-(2+c*q0)*delay>1,'Strict classical time-zero separation')
        if 'terminal_lag_upper' in rec:
            z=c*(q-qe)/(2+c*qe);lag=F(rec['terminal_lag_upper'])
            require(log_upper(z)/c<=lag<=dt,'Independent terminal logarithm bound')
            U=F(H['upper_exact'])
            require(now+lag+qe/2<=U<F(41,250),'Terminal strip cost and wall range')
            require(n+1==len(H['records'])==H['steps'],'Complete history')
            require(dict(count)==H['shift_steps'] and dict(used)==H['provider_steps'],'Reported source partition')
            return {'schema':'PLANAT_CLASSICAL_PORTFOLIO_AUDIT_V1','PASS':True,
                    'label':H['label'],'steps':n+1,'upper_exact':str(U),
                    'upper_decimal':format(float(U),'.15f'),'provider_steps':dict(used),
                    'shift_steps':dict(count),'minimum_kernel_margin':str(minimum_margin),
                    'seven_eighths_assumed':False,'transcendentals_regenerated':False,
                    'physical_source_is_an_external_analytic_premise':True,
                    'independent_producer_imported':False}
        out=F(rec['q_out']);require(qe<out<q,'Positive decreasing restart')
        require((out*2**H['rounding_grid_bits']).denominator==1,'Declared dyadic lattice')
        key=(i,pi,ki)
        if key not in cache:cache[key]=exp_upper(c*dt)
        require(out>=(q+2/c)*cache[key]-2/c,'Independent outward exponential bound')
        q=out
    raise ValueError('No terminal record')
def negative_controls(H,S,hashes):
    changes=[('missing strip cushion',lambda h:h.update(initial_q='1')),
             ('changed source identity',lambda h:h['source_hashes'].__setitem__(0,'0'*64)),
             ('wrong provider',lambda h:h['records'][0].update(provider=1)),
             ('wrong physical height',lambda h:h['records'][0].update(height='1')),
             ('omitted own pair',lambda h:h['records'][0].update(self_cap='0')),
             ('inflated source floor',lambda h:h['records'][0].update(floor='100')),
             ('time gap',lambda h:h['records'][1].update(sub=2)),
             ('downward restart',lambda h:h['records'][0].update(q_out='1/10')),
             ('wrong external-strip status',lambda h:h.update(uses_seven_eighths=True))]
    out=[]
    for name,change in changes:
        h=copy.deepcopy(H);change(h)
        try:audit(h,S,hashes)
        except (ValueError,KeyError,IndexError) as e:out.append({'case':name,'rejected':True,'reason':str(e)})
        else:raise ValueError('Damaged history accepted: '+name)
    return {'PASS':True,'cases':out}
if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('--evidence',type=Path,required=True);p.add_argument('--histories',type=Path,required=True);ns=p.parse_args()
    paths=[ns.evidence/n for n in ['SOURCE_OLD_ENHANCED.json','SOURCE_RETUNED.json']]
    S=[json.loads(x.read_text()) for x in paths];hashes=[sha(x) for x in paths]
    for file in sorted(ns.histories.glob('classical_*.json.gz')):
        with gzip.open(file,'rt')as f:H=json.load(f)
        start=time.time();result=audit(H,S,hashes);result['seconds']=time.time()-start
        (ns.histories/(H['label']+'_AUDIT.json')).write_text(json.dumps(result,indent=2,sort_keys=True)+'\n')
        print('INDEPENDENT_AUDIT',result['label'],result['upper_decimal'],result['steps'],flush=True)
        if H['label']=='classical_two_sources':
            checks=negative_controls(H,S,hashes)
            (ns.histories/'NEGATIVE_CONTROLS.json').write_text(json.dumps(checks,indent=2,sort_keys=True)+'\n')
            print('NEGATIVE_CONTROLS',len(checks['cases']),flush=True)


==> anc/certificate/code/check_cone_fixture.py <==
"""Exact complex fixtures for both chiralities of the centred cone."""
from fractions import Fraction as F
from pathlib import Path
import argparse,json

def add(a,b):return (a[0]+b[0],a[1]+b[1])
def mul(a,b):return (a[0]*b[0]-a[1]*b[1],a[0]*b[1]+a[1]*b[0])
def scale(a,c):return (a[0]*c,a[1]*c)
def conj(a):return (a[0],-a[1])
def norm(a):return mul(a,conj(a))[0]
def power(a,n):
    result=(F(1),F(0))
    for _ in range(n):result=mul(result,a)
    return result
def main():
    ap=argparse.ArgumentParser();ap.add_argument('--output',type=Path);args=ap.parse_args()
    head=[(1,F(1,10)),(3,F(1,20)),(6,F(1,40))]
    tail=[(9,F(1,100)),(10,F(1,200))]
    Cold=F(2);Cnew=F(3,2);nu=F(9);eta=F(3,200);eps=F(1,200)
    Ah=sum(a for w,a in head);Bh=sum(w*a for w,a in head)
    D=2*sum(max(2*Cold-w,F(0))*a for w,a in head)
    D+=2*sum(max(2*Cold-w-v,F(0))*a*b
             for i,(w,a)in enumerate(head)for v,b in head[i+1:])
    lower=Cnew*(1+Ah+eta)**2-(1+Ah+eta)*(Bh+nu*eta+eps)-D
    count=0
    for m in range(-20,21):
        u=F(m,10);z=((1-u*u)/(1+u*u),2*u/(1+u*u))
        assert norm(z)==1
        Q0=(F(1),F(0));V0=(F(0),F(0));R=(F(0),F(0));E=(F(0),F(0))
        P=F(0)
        for w,a in head:
            phase=power(z,w);Q0=add(Q0,scale(phase,a));V0=add(V0,scale(phase,w*a))
            b=w-2*Cnew
            P+=abs(b)*a*(1-(1 if b>=0 else -1)*phase[0])
        for i,(w,a)in enumerate(head):
            for v,b in head[i+1:]:
                phase=power(z,w-v)if w>=v else conj(power(z,v-w))
                freq=w+v-2*Cnew
                P+=abs(freq)*a*b*(1-(1 if freq>=0 else -1)*phase[0])
        for w,a in tail:
            phase=power(z,w);R=add(R,scale(phase,a));E=add(E,scale(phase,(w-nu)*a))
        assert norm(R)<=eta**2 and norm(E)<=eps**2
        Q=add(Q0,R);V=add(add(V0,scale(R,nu)),E)
        actual=Cnew*norm(Q)-mul(V,conj(Q))[0]
        assert actual>=lower+P
        assert norm(Q)<=(1+Ah+eta)**2
        count+=1
    for w in [1,3,6,4,7,9]:
        old=max(F(0),w-2*F(201,100),2*Cold-w)
        new=max(F(0),w-2*F(201,100),2*Cnew-w)
        assert new>=old-2*(Cold-Cnew)
    result=dict(PASS=True,rational_unit_phase_fixtures=count,
        both_exceptional_and_positive_chiralities=True,retained_exception_debit=True,
        centred_moment_and_credit_Lipschitz_checks=True,physical_frequency_samples=0,
        scope='Abstract exact algebra; physical rectangles are enclosed separately')
    if args.output:args.output.write_text(json.dumps(result,indent=2,sort_keys=True)+'\n')
    print(json.dumps(result))
if __name__=='__main__':main()


==> anc/certificate/code/check_geometry.py <==
"""Independent exact arithmetic check of the complete 57-kernel portfolio.

No Raymond code, polynomial certificate or subdivision is imported. Polynomials are reconstructed
from equation (15), then Bernstein positivity is proved on a covering
dyadic partition. This checks geometry only, not physical source data.
"""
from fractions import Fraction as F
from math import comb, lcm
from itertools import product
import json

def const(x): return {(0,0,0): F(x)} if x else {}
def add(a,b):
    c=a.copy()
    for k,v in b.items():
        c[k]=c.get(k,F(0))+v
        if not c[k]: del c[k]
    return c
def scale(a,x): return {k:v*x for k,v in a.items() if v*x}
def mul(a,b):
    c={}
    for ka,va in a.items():
        for kb,vb in b.items():
            k=tuple(x+y for x,y in zip(ka,kb))
            c[k]=c.get(k,F(0))+va*vb
    return {k:v for k,v in c.items() if v}
def square(a): return mul(a,a)
one=const(1); z={(1,0,0):F(1)}; p={(0,1,0):F(1)}; q={(0,0,1):F(1)}
u=add(one,scale(z,-1))

def poly(r,rho,lam):
    R=r*r; v=scale(p,rho*rho); B=mul(v,q)
    C=add(z,mul(u,add(const(R+1),B)))
    A=add(add(square(C),scale(mul(z,u),4*R)),scale(mul(B,square(u)),-4))
    D4=add(square(A),scale(mul(mul(z,u),square(C)),-16*R))
    G=add(mul(A,add(C,scale(mul(B,u),-2))),scale(mul(mul(z,u),C),-8*R))
    W=add(z,mul(u,add(v,scale(B,-1))))
    Q=add(square(W),scale(mul(mul(z,u),B),4))
    return add(mul(W,D4),scale(mul(Q,G),-lam/2))

indices=list(product(range(6), repeat=3))
def bernstein(a):
    assert all(max(k)<=5 for k in a)
    b=[a.get(k,F(0)) for k in indices]
    for ax in range(3):
        c=[]
        for k in indices:
            val=F(0)
            for j in range(k[ax]+1):
                kk=list(k); kk[ax]=j
                ix=kk[0]*36+kk[1]*6+kk[2]
                val+=b[ix]*F(comb(k[ax],j),comb(5,j))
            c.append(val)
        b=c
    den=lcm(*(x.denominator for x in b))
    return [int(x*den) for x in b]

def split(b,ax):
    left=[]; right=[]
    for k in indices:
        n=k[ax]; vl=0; vr=0
        for j in range(n+1):
            kk=list(k); kk[ax]=j
            vl+=comb(n,j)*b[kk[0]*36+kk[1]*6+kk[2]]
        for j in range(n,6):
            kk=list(k); kk[ax]=j
            vr+=comb(5-n,j-n)*b[kk[0]*36+kk[1]*6+kk[2]]
        left.append(vl*(2**(5-n))); right.append(vr*(2**n))
    return left,right

def prove(b):
    stack=[(b,0)]; leaves=0; nodes=0; maxdepth=0
    while stack:
        b,depth=stack.pop(); nodes+=1
        if min(b)>=0:
            leaves+=1; maxdepth=max(maxdepth,depth); continue
        if depth>=30 or nodes>15000:
            return False,leaves,nodes,maxdepth
        cand=[]
        for ax in range(3):
            a,c=split(b,ax)
            score=(sum(v<0 for v in a)+sum(v<0 for v in c), -min(a+c), ax)
            cand.append((score,a,c))
        _,a,c=min(cand,key=lambda x:x[0])
        stack.append((c,depth+1)); stack.append((a,depth+1))
    return True,leaves,nodes,maxdepth


if __name__ == '__main__':
    import argparse, hashlib
    from pathlib import Path
    parser=argparse.ArgumentParser()
    parser.add_argument('--source',type=Path,required=True)
    parser.add_argument('--output',type=Path,required=True)
    args=parser.parse_args()
    source=json.loads(args.source.read_text())
    assert len(source['kernels'])==57
    results=[]
    for index,k in enumerate(source['kernels']):
        r,rho,lam,M=(F(k[name]) for name in ('r','rho','lambda','self_cap'))
        assert 0<rho<1 and 0<lam<=2
        a=poly(r,rho,lam)
        passed,leaves,nodes,depth=prove(bernstein(a))
        R=r*r
        qa=M;qb=M*(2*R-2)+2;qc=M*(1+R)**2-2*(1+R)
        candidates=[F(0),rho*rho]
        vertex=-qb/(2*qa)
        if 0<vertex<rho*rho:candidates.append(vertex)
        capmin=min(qa*w*w+qb*w+qc for w in candidates)
        result=dict(index=index,r=str(r),rho=str(rho),lam=str(lam),
                    self_cap=str(M),geometry=passed,own_pair=capmin>=0,
                    leaves=leaves,nodes=nodes,maxdepth=depth,
                    degrees=[max(k[i] for k in a) for i in range(3)])
        results.append(result)
        if not passed or capmin<0:raise ValueError(result)
    summary=dict(PASS=True,kernels=len(results),
                 leaves=sum(x['leaves'] for x in results),
                 new_kernel_leaves=sum(x['leaves'] for x in results[13:]),
                 source_sha256=hashlib.sha256(args.source.read_bytes()).hexdigest(),
                 results=results)
    args.output.parent.mkdir(parents=True,exist_ok=True)
    args.output.write_text(json.dumps(summary,indent=2,sort_keys=True)+'\n')
    print('GEOMETRY_57_PASS',summary['kernels'],summary['leaves'],
          'NEW_KERNEL_LEAVES',summary['new_kernel_leaves'])


==> anc/certificate/code/check_mass_fixture.py <==
"""Check whole-bin quadrature against direct finite coefficient sums."""
from fractions import Fraction as F
import json
import arb_native as ar
from arb_native import A,log
from directed_tail import midpoint_mass_at,divisor_data,M

def main():
    tests=[];J=M-1200
    for bits in (192,256):
        ar.PREC=bits
        log.cache_clear();divisor_data.cache_clear()
        for t,h in [(F(0),F(71,100)),(F(2,25),F(27,25)),(F(149,1000),F(71,100))]:
            sigma=(1+h)/2+t*log(M)/2
            # An exact rational point exponent gives the quadrature and the
            # direct model identical coordinates. Its tiny enclosure
            # rounding is not an approximation to the coefficient sum.
            sf=sigma.lower();sigma=A(sf)
            bounds=midpoint_mass_at(J,t,sigma,512)
            aa=A(0);bb=A(0)
            for n in range(J+1,M+1):
                coef=A(0)
                for d,sg,q,ld in divisor_data():
                    if n%d==0:coef+=sg*(t*(q+log(n//d)**2)/4).exp()
                if t==0 and any(n%p==0 for p in (2,3,5)):coef=A(0)
                v=coef*(-sigma*log(n)).exp();aa+=v;bb+=v*log(n)
            for letter,z in [('A',aa),('B',bb)]:
                lo,hi=z.bounds()
                assert F(bounds[letter+'lo'])<=lo<=hi<=F(bounds[letter+'up'])
            tests.append(dict(bits=bits,t=str(t),height=str(h),terms=1200,
                              amplitude_bounds=[bounds['Alo'],bounds['Aup']],
                              moment_bounds=[bounds['Blo'],bounds['Bup']]))
    print(json.dumps(dict(PASS=True,scope='Direct finite coefficients against whole-bin quadrature; no physical phase sampling',tests=tests),indent=2))
if __name__=='__main__':main()


==> anc/certificate/code/check_matched_tail.py <==
"""Exact rational fixtures for the matched-logarithm / centred-tail identity.

The general theorem is proved in the accompanying note. These finite model
checks test algebra and divisions; they are not physical-frequency certificates.
"""
from fractions import Fraction as F
from math import isqrt
from pathlib import Path
import json
def add(a,b):return (a[0]+b[0],a[1]+b[1])
def sub(a,b):return (a[0]-b[0],a[1]-b[1])
def mul(a,b):return (a[0]*b[0]-a[1]*b[1],a[0]*b[1]+a[1]*b[0])
def scale(a,c):return (a[0]*c,a[1]*c)
def norm2(a):return a[0]*a[0]+a[1]*a[1]
def div(a,b):return scale(mul(a,(b[0],-b[1])),1/norm2(b))
def upper_sqrt(x,grid=10**8):
    y=x*grid*grid;n=isqrt(y.numerator//y.denominator)
    if F(n*n)<y:n+=1
    return F(n,grid)
def evaluate(coeff,z):
    val=(F(0),F(0));power=(F(1),F(0))
    for a in coeff:val=add(val,scale(power,a));power=mul(power,z)
    return val
def fixture(z):
    # Heat-shaped coefficients on one multiplicative prime monoid.
    w=F(1,100);a=[F(1)]+[F(2**(k*k))*w**k for k in range(1,5)]
    Q=evaluate(a,z);V=evaluate([k*x for k,x in enumerate(a)],z)
    Q0=evaluate(a[:3],z);V0=evaluate([k*x for k,x in enumerate(a[:3])],z)
    T=scale(z,a[1]);D=a[1];A0=a[1]+a[2];B0=a[1]+2*a[2];Z=D*a[1]
    R=sub(Q,Q0);nu=F(7,2);E=sub(sub(V,V0),scale(R,nu))
    rho=upper_sqrt(norm2(R));eps=upper_sqrt(norm2(E));g=1-A0-rho
    residual0=B0-(1-A0)*D-2*Z
    W0=sub(mul(Q0,T),V0);W=sub(mul(Q,T),V)
    assert norm2(W0)<=residual0**2 and residual0>=0 and g>0
    right=add(W0,sub(mul(sub(T,(nu,F(0))),R),E))
    assert right==W
    budget=residual0+(D+nu)*rho+eps
    assert norm2(W)<=budget**2
    quotient=(B0+nu*rho+eps-2*Z)/g
    assert div(V,Q)[0]<=quotient-(D-T[0])
    assert D+budget/g==quotient
    Afull=sum(a[1:],F(0));Bfull=sum((k*x for k,x in enumerate(a)),F(0));Zfull=D*sum(a[1:4],F(0))
    full=(Bfull-2*Zfull)/(1-Afull)
    return {'hybrid_quotient_cap':str(quotient),'absolute_quotient_cap':str(full),
            'source_floor_difference':str((full-quotient)/2),'rho':str(rho),'epsilon':str(eps)}
if __name__=='__main__':
    checks=0
    for m in range(-20,21):
        t=F(m,10);z=((1-t*t)/(1+t*t),2*t/(1+t*t));assert norm2(z)==1
        fixture(z);checks+=1
    special=fixture((F(0),F(1)))
    assert F(special['source_floor_difference'])>0
    result={'PASS':True,'rational_fixture_count':checks,'special_unit_phase_i':special,
            'physical_source_enclosure':False,'scope':'Finite exact algebra; no frequency-uniform numerical claim.'}
    out=Path.cwd()/'MATCHED_TAIL_CHECK.json'
    out.write_text(json.dumps(result,indent=2,sort_keys=True)+'\n');print(json.dumps(result))


==> anc/certificate/code/check_section7.py <==
"""Independent rational consumer for the Section 7 centred-cone refinement.

Imports neither the uniform-tail producer nor its native arithmetic wrapper.
FLINT/Arb weight and mass bounds, and the true-function source interface,
remain stated premises. Every finite phase envelope, cone substitution,
retained-credit loss, complete case minimum and source ownership is checked.
"""
from pathlib import Path
from fractions import Fraction as F
from math import isqrt, factorial
import argparse, copy, gzip, hashlib, json, time

M=690988;PAD=F(1,10**9);C2=F(113,50)
PAIRS=[[j,j]for j in range(6)]+[[j,j+1]for j in range(5)]
NAMES=['SOURCE_OLD_ENHANCED.json','SOURCE_RETUNED.json']

def require(x,msg):
    if not x:raise ValueError(msg)
def sha(p):return hashlib.sha256(Path(p).read_bytes()).hexdigest()
def read(path):
    if str(path).endswith('.gz'):
        with gzip.open(path,'rt')as f:return json.load(f)
    return json.loads(Path(path).read_text())
def floorq(x,d=10**12):
    x=F(x);return F(x.numerator*d//x.denominator,d)
def elementary_exp(x):
    x=F(x)
    if x<0:
        lo,hi=elementary_exp(-x);return 1/hi,1/lo
    require(0<=x<1,'small exponential domain')
    lo=sum((x**k/F(factorial(k))for k in range(33)),F(0))
    hi=lo+x**33/F(factorial(33))/(1-x/34)
    return lo,hi
def sqrt_floor(x,bits=80):
    x=F(x);return F(isqrt((x.numerator<<(2*bits))//x.denominator),1<<bits)

def rational_log(n):
    """An independent atanh enclosure, with exact power-of-two reduction."""
    require(type(n)is int and n>0,'logarithm argument')
    def core(z):
        low=2*sum((z**(2*k+1)/F(2*k+1)for k in range(80)),F(0))
        high=low+2*z**161/(161*(1-z*z))
        return low,high
    k=n.bit_length()-1;p=1<<k
    a,b=core(F(1,3));c,d=core(F(n-p,n+p))
    return floorq(k*a+c,10**24),-floorq(-(k*b+d),10**24)

def check_phases(doc):
    require(doc['schema']=='SECTION7_UNIFORM_FINITE_WEYL_TAIL_V1' and doc['complete']is True,'tail document completeness')
    require(doc['bits']in (192,256)and doc['physical_samples']==0,'directed precision and uniform scope')
    require(doc['M']==M and F(doc['phase_padding'])==PAD and doc['source_first_class_s']==['0','1/20'],'tail domain identity')
    # pi > 157/50 ensures that C2 > 4/sqrt(pi).
    require(C2*C2*F(157,50)>16,'explicit second-derivative constant')
    checks=0
    for desc in doc['phase_catalogue'].values():
        band=desc['band'];J=desc['J'];ratio=F(desc['ratio'])
        require(band in (0,1)and 8192<=J<M and ratio>1,'phase descriptor')
        slo=-PAD+band*(F(1,10)+2*PAD)/2
        shi=-PAD+(band+1)*(F(1,10)+2*PAD)/2
        require((F(desc['slo']),F(desc['shi']))==(slo,shi),'closed frequency subbands')
        endpoint=J
        for block in desc['blocks']:
            a,b=block['a'],block['b'];panels=block['panels']
            require(a==endpoint and a<b<=M and panels==doc['panels'],'complete block partition')
            require(b==min(M,max(a+1,a*ratio.numerator//ratio.denominator)),'integer block endpoints')
            require((F(block['slo']),F(block['shi']))==(slo,shi),'block frequency identity')
            low,up=F(block['curvature_lower']),F(block['curvature_upper'])
            require(0<low<=2*M*M*elementary_exp(slo)[0]/b**3,'uniform curvature lower enclosure')
            require(up>=2*(M*M*elementary_exp(shi)[1]+1)/a**3,'uniform curvature upper enclosure')
            root=sqrt_floor(low);require(0<root and root*root<=low,'lower curvature square root')
            aa=8*C2*up/(15*root);bb=up/3;cc=8*C2/(3*root)
            require(len(block['points'])==panels,'every integration panel')
            for k,p in enumerate(block['points'],1):
                u=F(a)+F(k*(b-a),panels)
                n=-(-(u-a).numerator//(u-a).denominator)
                require(F(p['u'])==u and p['n']==n,'whole-panel prefix length')
                q=p['q'];require(type(q)is int and q>=1,'valid finite differencing parameter')
                sql=sqrt_floor(q);squ=sql if sql*sql==q else sql+F(1,2**80)
                require(sql*sql<=q<=squ*squ,'enclosed parameter square root')
                rhs=(n-1+q)*(F(n,q)+aa*n*squ+bb*n*q+cc/sql)
                bound=F(p['bound'])
                require(bound>0 and (bound>=n or bound*bound>=rhs),'complete finite Weyl prefix enclosure')
                checks+=1
            endpoint=b
        require(endpoint==M,'tail reaches the complete fixed head')
    logMlo,logMhi=rational_log(M)
    logJ={J:rational_log(J)for J in set(r['J']for r in doc['rows'])}
    for r in doc['rows']:
        require(r['cell']>=320 and F(r['t_lo'])==F(r['cell'],4000)and F(r['t_hi'])==F(r['cell']+1,4000),'tail time interval')
        require(F(r['nu'])<=F(r['logarithm_J_lower'])and 8192<=r['J']<M,'centred moment and retained credit support')
        require(F(r['logarithm_J_lower'])<=logJ[r['J']][0]and
                F(r['logarithm_M_upper'])>=logMhi,'independent logarithm endpoints')
        h=F(r['height']);tl=F(r['t_lo']);tr=F(r['t_hi'])
        require(F(r['sigma_lower'])<=(1+h)/2+tl*(2*logMlo-PAD)/4 and
                F(r['sigma_upper'])>=(1+h)/2+tr*(2*logMhi+F(1,10)+PAD)/4,'full physical weight-exponent domain')
        require(F(r['sigma_lower'])<=F(r['sigma_upper']),'weight exponent enclosure')
        for point in ('mass_lower_point','mass_upper_point'):
            for letter in ('A','B'):
                require(0<F(r[point][letter+'lo'])<=F(r[point][letter+'up']),'directed positive mass intervals')
        require(r['tail_lower']==r['mass_lower_point']['Alo']and
                r['tail_upper']==r['mass_upper_point']['Aup']and
                r['tail_moment_lower']==r['mass_lower_point']['Blo'],'actual removed-tail model bounds')
        # Both subbands have directed partial-summation enclosures. An
        # independently licensed positive-mass bound is also an option.
        require([s['band']for s in r['subbands']]==[0,1],'frequency cover for each tail')
        eta=max(F(s['eta'])for s in r['subbands'])
        eps=max(F(s['epsilon'])for s in r['subbands'])
        simple_eps=F(r['mass_upper_point']['Bup'])-F(r['nu'])*F(r['mass_upper_point']['Alo'])
        require(F(r['eta'])==min(F(r['tail_upper']),eta),'complete amplitude-tail selection')
        require(F(r['epsilon'])==min(simple_eps,eps),'complete centred-moment selection')
    return checks

def cone(budgets,tail):
    b=budgets[0]
    C,Alo,Aup,Bup,D=map(F,[b[k]for k in ['C','Alower','Aupper','Bupper','debit']])
    al,au,bl,eta,eps,nu=map(F,[tail[k]for k in
        ['tail_lower','tail_upper','tail_moment_lower','eta','epsilon','nu']])
    require(0<=Alo<Aup<F(4,5)and Bup>0 and C>0 and D>=0,'original complete core inputs')
    require(C*(1+Alo)**2-(1+Alo)*Bup-D>0,'original cone margin')
    require(0<al<=au and bl>0 and 0<=eta<=al and eps>=0,'positive removed-tail budgets')
    A0lo=max(F(0),Alo-au);A0up=Aup-al;B0up=Bup-bl
    Anew=A0up+eta;Bnew=B0up+nu*eta+eps;Snew=1+A0lo+eta
    Sf=1+Alo
    delta=Bup/Sf+D/Sf**2-Bnew/Snew-D/Snew**2
    Cnew=C-delta
    require(0<=A0lo<=A0up and 0<=B0up and 0<=Anew<=Aup,'complete retained core and gap')
    require(0<Bnew<=Bup,'inherited physical perturbation allowance')
    require(0<Cnew<=C and delta>0 and nu>=2*Cnew,'positive centred cone with unchanged exception debit')
    require(2*Cnew*Snew>Bnew,'monotone amplitude substitution')
    margin=Cnew*Snew**2-Snew*Bnew-D
    require(margin>0,'new complete core cone margin')
    require(Cnew-Bnew/Snew-D/Snew**2==C-Bup/Sf-D/Sf**2,'original additive cone reserve retained')
    loss=[]
    for j,k in ([0,0],[0,1]):
        Am=max(F(budgets[j]['Aupper']),F(budgets[k]['Aupper']))
        require(0<=Am<1,'monotone normalization and retained mass bound')
        loss.append(delta*(Am+Am**2/2)/(1+Am)**2)
    return dict(delta=delta,Cnew=Cnew,Anew=Anew,Bnew=Bnew,Snew=Snew,
                cone_margin=margin,loss00=loss[0],loss01=loss[1])

def joined_tails(docs):
    indexes=[{(r['cell'],r['height'],r['J']):r for r in d['rows']}for d in docs]
    require(set(indexes[0])==set(indexes[1]),'same independently produced tail rectangles')
    result={}
    for key,a in indexes[0].items():
        b=indexes[1][key]
        for k in ('cell','height','J','nu','t_lo','t_hi','sigma_lower','sigma_upper'):
            require(a[k]==b[k],'matching directed source coordinates')
        for point in ('mass_lower_point','mass_upper_point'):
            for letter in ('A','B'):
                require(max(F(a[point][letter+'lo']),F(b[point][letter+'lo']))<=
                        min(F(a[point][letter+'up']),F(b[point][letter+'up'])),'cross-precision mass interval overlap')
        out={k:a[k]for k in ('cell','height','J','nu','t_lo','t_hi')}
        for k in ('tail_lower','tail_moment_lower'):
            out[k]=str(min(F(a[k]),F(b[k])))
        for k in ('tail_upper','eta','epsilon'):
            out[k]=str(max(F(a[k]),F(b[k])))
        result[key]=out
    return result

def assemble(parent,docs,sources,hashes):
    require(parent['schema']=='SECTION7_EXACT_PARENT_CASES_V1'and parent['complete']is True,'complete exact parent table')
    require(parent['frequency_pairs']==PAIRS and len(parent['providers'])==2,'all physical cases and both providers')
    tails=joined_tails(docs);out=copy.deepcopy(sources);records=[]
    for pi,p in enumerate(parent['providers']):
        require(p['provider']==pi and p['source_sha256']==hashes[pi],'source ownership')
        for row in p['rows']:
            i=row['cell'];h=row['height']
            keys=[k for k in tails if k[:2]==(i,h)]
            if not keys:continue
            require(len(keys)==1,'unambiguous frozen cutoff at each height')
            require(h==sources[pi]['plan']['rows'][i]['height'],'actual physical source height')
            tail=tails[keys[0]];bound=cone(row['budgets'],tail);mode_records={}
            for mode,oldcases in row['cases'].items():
                require(len(oldcases)==11,'complete physical source-case coverage')
                old=list(map(F,oldcases));original=F(sources[pi]['rows'][i][mode])
                require(min(old)==original,'complete old source regression')
                new=old.copy()
                new[0]+=bound['delta']/2-bound['loss00']
                new[6]+=bound['delta']/4-bound['loss01']
                accepted=max(original,floorq(min(new)))
                out[pi]['rows'][i][mode]=str(accepted)
                mode_records[mode]=dict(old_floor=str(original),new_floor=str(accepted),
                    gain=str(accepted-original),case_floors=[str(v)for v in new])
            records.append(dict(provider=pi,cell=i,height=h,J=tail['J'],tail=tail,
                         cone={k:str(v)for k,v in bound.items()},modes=mode_records))
    require(bool(records),'at least one fully enclosed refinement')
    for pi in (0,1):
        for i in range(608):
            require(out[pi]['plan']['rows'][i]==sources[pi]['plan']['rows'][i],'physical schedule retained')
            for mode in sources[pi]['rows'][i]:
                value=sources[pi]['rows'][i][mode]
                if isinstance(value,str):
                    require(F(out[pi]['rows'][i][mode])>=F(value),'complete-source fallback')
                else:require(out[pi]['rows'][i][mode]==value,'unused source bands retained')
        require(out[pi]['kernels']==sources[pi]['kernels'],'all own pairs and collective kernels retained')
        out[pi]['section7_uniform_finite_Weyl_refinement']=True
    return out,records

def main():
    ap=argparse.ArgumentParser();ap.add_argument('--evidence',type=Path,required=True)
    ap.add_argument('--original',type=Path,required=True);ap.add_argument('--output',type=Path,required=True)
    ap.add_argument('--prefix',default='COMPLETE_DIRECTED');args=ap.parse_args();started=time.time()
    parent=read(args.evidence/'EXACT_PARENT_CASES.json.gz')
    docs=[read(args.evidence/(args.prefix+'_'+str(bits)+'.json.gz'))for bits in (192,256)]
    checks=[check_phases(d)for d in docs]
    paths=[args.original/n for n in NAMES];sources=[read(p)for p in paths];hashes=[sha(p)for p in paths]
    out,records=assemble(parent,docs,sources,hashes)
    args.output.mkdir(parents=True,exist_ok=True)
    for n,s in zip(NAMES,out):(args.output/n).write_text(json.dumps(s,sort_keys=True,separators=(',',':'))+'\n')
    result=dict(schema='SECTION7_CENTRED_CONE_RATIONAL_AUDIT_V1',PASS=True,
        phase_prefix_checks=checks,complete_refined_provider_cells=len(records),
        distinct_time_cells=len(set(r['cell']for r in records)),
        source_hashes=hashes,new_source_hashes=[sha(args.output/n)for n in NAMES],
        external_seven_eighths_premise_used=False,physical_samples=0,
        inherited_physical_error_allowances=True,old_exception_debit_retained=True,
        original_additive_cone_reserve_retained=True,retained_surplus_loss_charged=True,
        true_function_and_localisation_remain_analytic_premises=True,
        directed_transcendental_engine='FLINT/Arb, two independent precision runs; not two independent libraries',
        native_parent_exact_checks=sum(p['native_checks']for p in parent['providers']),
        seconds=time.time()-started,rows=records)
    path=args.output/'SECTION7_SOURCE_AUDIT.json.gz'
    with path.open('wb')as f:
        with gzip.GzipFile(filename='',fileobj=f,mode='wb',mtime=0)as g:
            g.write((json.dumps(result,sort_keys=True,separators=(',',':'))+'\n').encode())
    print('SECTION7_EXACT_AUDIT_PASS',len(records),checks,flush=True)

if __name__=='__main__':main()


==> anc/certificate/code/directed_tail.py <==
"""Finite, frequency-uniform Section 7 tail enclosures.

Floats only choose valid integer differencing parameters and block partitions.
All accepted phase envelopes are rational. All accepted weights and masses
are regenerated by FLINT/Arb. No physical exponential sum is sampled.
"""
from pathlib import Path
from fractions import Fraction as F
from functools import lru_cache
from math import isqrt
import argparse, json, math, time, gzip, hashlib
import numpy as np
import arb_native as ar
from arb_native import A, log

ROOT=Path(__file__).resolve().parents[2]
WORK=Path(__file__).resolve().parent
M=690988
C2=F(113,50)
PAD=F(1,10**9)
PRIMES=(2,3,5)
DIV=[]
for mask in range(8):
    pp=[p for k,p in enumerate(PRIMES) if mask&(1<<k)]
    d=math.prod(pp)
    DIV.append((d,(-1)**len(pp),pp))
CLASSES=[(g,sum(math.gcd(j,30)==g for j in range(30)))
         for g in (1,2,3,5,6,10,15,30)]
assert sum(m for g,m in CLASSES)==30
QCAT=np.unique(np.r_[np.arange(1,129),np.rint(np.geomspace(129,1024,32)).astype(int)])
RATIOS=(F(11,10),F(5,4),F(3,2),F(2))

def floorq(x,d=10**18):
    x=F(x);return F(x.numerator*d//x.denominator,d)
def ceilq(x,d=10**18):return -floorq(-x,d)
def exp_bounds(x,degree=24):
    x=F(x)
    if x<0:
        lo,hi=exp_bounds(-x,degree);return 1/hi,1/lo
    assert 0<=x<=1
    term=total=F(1)
    for k in range(1,degree+1):
        term*=x/k;total+=term
    rem=term*x/(degree+1)/(1-x/(degree+2))
    return total,total+rem
def sqrt_lower(x,bits=80):
    x=F(x);assert x>0
    return F(isqrt((x.numerator<<(2*bits))//x.denominator),1<<bits)
def sqrt_upper(x,bits=40):
    lo=sqrt_lower(x,bits)
    return lo if lo*lo==x else lo+F(1,1<<bits)

def curvature(a,b,slo,shi):
    al=M*M*exp_bounds(slo)[0]
    au=M*M*exp_bounds(shi)[1]+1  # t/16 <= 1 on the whole source schedule
    low=2*al/b**3;up=2*au/a**3
    root=sqrt_lower(low)
    assert root>0 and up>low
    return low,up,8*C2*up/(15*root),up/3,8*C2/(3*root)

@lru_cache(None)
def phase_block(a,b,slo,shi,panels):
    low,up,aa,bb,cc=curvature(a,b,slo,shi)
    pts=[]
    for k in range(1,panels+1):
        u=F(a)+F(k*(b-a),panels)
        n=-(-(u-a).numerator//(u-a).denominator)
        qv=QCAT.astype(float)
        hint=(n-1+qv)*(n/qv+float(aa)*n*np.sqrt(qv)+float(bb)*n*qv+float(cc)/np.sqrt(qv))
        q=int(QCAT[int(np.argmin(hint))]);assert q>=1
        sql=sqrt_lower(q);squ=sql if sql*sql==q else sql+F(1,1<<80)
        rhs=(n-1+q)*(F(n,q)+aa*n*squ+bb*n*q+cc/sql)
        bound=min(F(n),sqrt_upper(rhs))
        assert bound==n or bound*bound>=rhs
        pts.append(dict(u=str(u),n=n,q=q,bound=str(bound)))
    return dict(a=a,b=b,slo=str(slo),shi=str(shi),panels=panels,
                curvature_lower=str(low),curvature_upper=str(up),points=pts)

def partition(J,ratio):
    a=J;out=[]
    while a<M:
        b=min(M,max(a+1,a*ratio.numerator//ratio.denominator))
        out.append((a,b));a=b
    return out

@lru_cache(None)
def descriptor(J,ratio,band,panels):
    slo=-PAD+F(band,2)*(F(1,10)+2*PAD)
    shi=-PAD+F(band+1,2)*(F(1,10)+2*PAD)
    blocks=[phase_block(a,b,slo,shi,panels)for a,b in partition(J,ratio)]
    return dict(J=J,ratio=str(ratio),band=band,slo=str(slo),shi=str(shi),blocks=blocks)

@lru_cache(None)
def divisor_data():
    return [(d,sg,sum((log(p)**2 for p in pp),A(0)),log(d))for d,sg,pp in DIV]

def Fourier(v,tl,tr):
    """Eight identical Fourier weight classes, with exact multiplicities."""
    tt=A.union(tl,tr);dd=[]
    for d,sg,q,ld in divisor_data():
        bd=(tt*(q+ld**2-2*ld*v)/4).exp()
        val=sg*bd/d
        dd.append((d,val,val*(-tt*ld/2)))
    result=[]
    for g,mul in CLASSES:
        ff=A(0);fd=A(0)
        for d,val,der in dd:
            if g%(30//d)==0:
                ff+=val;fd+=der
        result.append((mul,ff,fd))
    return result

def raw_upper(u,tl,h,Llo):
    v=log(u)
    return (tl*v*(v-Llo)/4-(1+h)*v/2).exp()

def weighted_block(block,tl,tr,h,nu):
    a,b=block['a'],block['b'];slo,shi=F(block['slo']),F(block['shi'])
    Llo=2*log(M)+slo;Lhi=2*log(M)+shi
    L=A.union(Llo,Lhi);tt=A.union(tl,tr)
    # The raw weight decreases in u, t and L throughout this rectangle.
    assert (tr*(log(M)/2-Llo/4)-(1+h)/2).upper()<0
    eta=A(0);epsilon=A(0);left=F(a)
    for point in block['points']:
        right=F(point['u']);prefix=F(point['bound'])
        v=A.union(log(left),log(right))
        gamma=tt*(v/2-L/4)-(1+h)/2
        dR=A(0);dE=A(0)
        for multiplicity,ff,fd in Fourier(v,tl,tr):
            dv=fd+ff*gamma
            dR+=multiplicity*dv.abs()
            dE+=multiplicity*((v-nu)*dv+ff).abs()
        factor=raw_upper(left,tl,h,Llo)/left*prefix*(right-left)
        eta+=factor*dR;epsilon+=factor*dE;left=right
    v=log(b);end=A(0)
    for multiplicity,ff,fd in Fourier(v,tl,tr):end+=multiplicity*ff.abs()
    endpoint=raw_upper(b,tl,h,Llo)*end*F(block['points'][-1]['bound'])
    eta+=endpoint;epsilon+=endpoint*(v-nu).abs()
    return ceilq(eta.upper()),ceilq(epsilon.upper())

def choose_ratios(J,tl,tr,h,nu,panels):
    """Untrusted numerical hint, never used to accept an enclosure."""
    import float_hint as pilot
    out=[]
    for band in range(2):
        slo=-float(PAD)+band*(.1+2*float(PAD))/2
        shi=-float(PAD)+(band+1)*(.1+2*float(PAD))/2
        la=2*math.log(M)+slo;lb=2*math.log(M)+shi;vals=[]
        for ratio in RATIOS:
            er=ee=0.
            for a,b in partition(J,ratio):
                u,pref=pilot.phase_envelope(a,b,la,lb,panels)
                vl=np.log(u[:-1]);vh=np.log(u[1:])
                vr,_=pilot.variation(vl,vh,float(tl),float(tr),float(h),la,lb)
                ve,_=pilot.variation(vl,vh,float(tl),float(tr),float(h),la,lb,float(nu))
                _,en=pilot.variation(np.array([math.log(b)]),np.array([math.log(b)]),float(tl),float(tr),float(h),la,lb)
                er+=float(en[0]*pref[-1]+np.dot(np.diff(u),pref*vr))
                ee+=float(en[0]*abs(math.log(b)-float(nu))*pref[-1]+np.dot(np.diff(u),pref*ve))
            vals.append((er,ee,ratio))
        out.append((min(vals,key=lambda x:x[0])[2],min(vals,key=lambda x:x[1])[2]))
    return out

@lru_cache(None)
def mass_bins(first,last,division):
    out=[];a=first
    while a<=last:
        b=min(last,a+max(1,a//division)-1)
        out.append((a,b));a=b+1
    return out

def mass_at(J,t,sigma,division):
    """Signed divisor convolution, positive endpoint bin bounds.

    Each raw summand and its log(n) moment is decreasing, with a derivative
    sign checked before any bin is used. Cancellation across all eight
    divisor sums precedes the final extraction of interval endpoints.
    """
    assert (t*log(M)/2-sigma+1/log(J+1)).upper()<0
    aa=A(0);bb=A(0)
    for d,sg,q,ld in divisor_data():
        sa=A(0);sb=A(0)
        for a,b in mass_bins(J//d+1,M//d,division):
            va,vb=log(a),log(b)
            wa=(t*va**2/4-sigma*va).exp()
            wb=(t*vb**2/4-sigma*vb).exp()
            cnt=b-a+1
            sa+=cnt*A.union(wb,wa)
            sb+=cnt*A.union((vb+ld)*wb,(va+ld)*wa)
        fac=sg*(t*q/4-sigma*ld).exp()
        aa+=fac*sa;bb+=fac*sb
    al,au=aa.bounds();bl,bu=bb.bounds()
    assert 0<al<au and 0<bl<bu
    return {'Alo':str(floorq(al)),'Aup':str(ceilq(au)),
            'Blo':str(floorq(bl)),'Bup':str(ceilq(bu))}

def midpoint_mass_at(J,t,sigma,division):
    """Discrete midpoint with a uniform second-derivative remainder.

    For count N and c=(a+b)/2, sum(m-c)=0 and
    sum(m-c)^2=N(N^2-1)/12. Convexity gives the lower bound;
    a verified whole-bin f'' cap gives the upper bound. This encloses
    the complete positive summand, not sampled oscillatory phases.
    """
    assert (t*log(M)/2-sigma+1/log(J+1)).upper()<0
    aa=A(0);bb=A(0)
    for d,sg,q,ld in divisor_data():
        sa=A(0);sb=A(0)
        for a,b in mass_bins(J//d+1,M//d,division):
            va,vb=log(a),log(b);vc=log(F(a+b,2));cnt=b-a+1
            ra=t*va/2-sigma;rb=t*vb/2-sigma
            assert rb.upper()<0
            termA=ra**2-ra+t/2;termB=rb**2-rb+t/2
            assert ((va+ld)*termB+2*ra-1).lower()>0
            wa=(t*va**2/4-sigma*va).exp()
            wc=(t*vc**2/4-sigma*vc).exp()
            capA=wa/a**2*termA
            capB=wa/a**2*(vb+ld)*termA
            error=F(cnt*(cnt*cnt-1),24)
            amid=cnt*wc;bmid=amid*(vc+ld)
            sa+=A.union(amid,amid+capA*error)
            sb+=A.union(bmid,bmid+capB*error)
        fac=sg*(t*q/4-sigma*ld).exp()
        aa+=fac*sa;bb+=fac*sb
    al,au=aa.bounds();bl,bu=bb.bounds()
    assert 0<al<au and 0<bl<bu
    return {'Alo':str(floorq(al)),'Aup':str(ceilq(au)),
            'Blo':str(floorq(bl)),'Bup':str(ceilq(bu))}

def produce_row(row,panels,division):
    i=row['cell'];h=F(row['exact_height']);J=int(row['best']['J'])
    tl=F(i,4000);tr=F(i+1,4000)
    nu=floorq(log(J).lower(),10**12)
    Llo=2*log(M)-PAD;Lhi=2*log(M)+F(1,10)+PAD
    siglow=floorq(((1+h)/2+tl*Llo/4).lower())
    sighigh=ceilq(((1+h)/2+tr*Lhi/4).upper())
    lower=midpoint_mass_at(J,tl,A(sighigh),division)
    upper=midpoint_mass_at(J,tr,A(siglow),division)
    al,au,bl=F(lower['Alo']),F(upper['Aup']),F(lower['Blo'])
    simple_eps=F(upper['Bup'])-nu*F(upper['Alo'])
    ratios=choose_ratios(J,tl,tr,h,nu,panels)
    intervals=[]
    for band,(rR,rE) in enumerate(ratios):
        results={}
        for ratio in set((rR,rE)):
            desc=descriptor(J,ratio,band,panels)
            ev=[weighted_block(b,tl,tr,h,nu)for b in desc['blocks']]
            results[ratio]=(sum(x[0]for x in ev),sum(x[1]for x in ev))
        intervals.append(dict(band=band,ratio_R=str(rR),ratio_E=str(rE),
                         eta=str(results[rR][0]),epsilon=str(results[rE][1])))
    eta=min(au,max(F(x['eta'])for x in intervals))
    eps=min(simple_eps,max(F(x['epsilon'])for x in intervals))
    return dict(cell=i,height=str(h),J=J,nu=str(nu),t_lo=str(tl),t_hi=str(tr),
                sigma_lower=str(siglow),sigma_upper=str(sighigh),
                tail_lower=str(al),tail_upper=str(au),tail_moment_lower=str(bl),
                eta=str(eta),epsilon=str(eps),mass_lower_point=lower,
                mass_upper_point=upper,subbands=intervals,
                logarithm_J_lower=str(floorq(log(J).lower(),10**18)),
                logarithm_M_upper=str(ceilq(log(M).upper(),10**18)))

def dump_gzip(path,obj):
    data=(json.dumps(obj,sort_keys=True,separators=(',',':'))+'\n').encode()
    with path.open('wb')as f:
        with gzip.GzipFile(filename='',fileobj=f,mode='wb',mtime=0)as g:g.write(data)

def main():
    ap=argparse.ArgumentParser()
    root=Path(__file__).resolve().parents[1]
    ap.add_argument('--settings',type=Path,default=root/'inputs/TAIL_SETTINGS.json')
    ap.add_argument('--output',type=Path,required=True)
    ap.add_argument('--bits',type=int,required=True)
    ap.add_argument('--cells',default='320:595')
    args=ap.parse_args();ar.PREC=args.bits;started=time.time()
    settings=json.loads(args.settings.read_text())
    panels=settings['panels'];division=settings['mass_division']
    if ':'in args.cells:
        first,last=map(int,args.cells.split(':'));wanted=set(range(first,last+1))
    else:wanted=set(map(int,args.cells.split(',')))
    out=[];used={}
    seeds=[r for r in settings['rows'] if r['cell']in wanted]
    for n,row in enumerate(seeds):
        rr=produce_row(row,panels,division);out.append(rr)
        for sb in rr['subbands']:
            for k in ('ratio_R','ratio_E'):
                key=(rr['J'],F(sb[k]),sb['band'],panels)
                used['|'.join(map(str,key))]=descriptor(*key)
        if n%10==0 or n+1==len(seeds):
            print('UNIFORM_TAIL',args.bits,n+1,len(seeds),flush=True)
    doc=dict(schema='SECTION7_UNIFORM_FINITE_WEYL_TAIL_V1',complete=True,
        bits=args.bits,M=M,phase_padding=str(PAD),panels=panels,
        mass_division=division,physical_samples=0,rows=out,
        engine='FLINT 3.4.0 / Arb through ctypes',phase_catalogue=used,
        source_first_class_s=['0','1/20'],
        mass_method='discrete midpoint and verified whole-bin second derivatives',
        seconds=time.time()-started)
    args.output.mkdir(parents=True,exist_ok=True)
    dump_gzip(args.output/('DIRECTED_'+str(args.bits)+'.json.gz'),doc)
if __name__=='__main__':main()


==> anc/certificate/code/float_hint.py <==
"""Untrusted floating hints; acceptance arithmetic is elsewhere."""
import math
from functools import lru_cache
import numpy as np
DIV=[]
for mask in range(8):
 ps=[p for j,p in enumerate((2,3,5)) if mask&(1<<j)]
 DIV.append((math.prod(ps),(-1)**len(ps),sum(math.log(p)**2 for p in ps),math.log(math.prod(ps))))
QD=np.array([x[2] for x in DIV]);LD=np.array([x[3] for x in DIV])
FOURIER=np.array([[sg/d if j%(30//d)==0 else 0. for d,sg,q,ld in DIV]for j in range(30)])
QCAT=np.unique(np.r_[np.arange(1,129),np.rint(np.geomspace(129,1024,32)).astype(int)])
class I:
 def __init__(self,lo,hi=None):
  self.lo=np.asarray(lo);self.hi=np.asarray(lo if hi is None else hi)
 def __add__(self,o):
  o=o if isinstance(o,I) else I(o);return I(self.lo+o.lo,self.hi+o.hi)
 __radd__=__add__
 def __neg__(self):return I(-self.hi,-self.lo)
 def __sub__(self,o):return self+-o if isinstance(o,I)else self+(-o)
 def __mul__(self,o):
  o=o if isinstance(o,I) else I(o)
  v=np.array([self.lo*o.lo,self.lo*o.hi,self.hi*o.lo,self.hi*o.hi])
  return I(v.min(axis=0),v.max(axis=0))
 __rmul__=__mul__
 def absup(self):return np.maximum(np.abs(self.lo),np.abs(self.hi))

def mat(m,x):
 p=np.maximum(m,0);n=np.minimum(m,0)
 return I(p@x.lo+n@x.hi,p@x.hi+n@x.lo)

@lru_cache(None)
def phase_envelope(a,b,la,lb,panels):
 """Monotone whole-parent prefix bounds, every additive twist.

 The second derivative has lower L*r and upper U*r on the parent.
 Weighted r sums are enlarged by their exact integral bounds.
 """
 u=np.linspace(a,b,panels+1)
 lengths=np.ceil(u[1:]-a)
 al=math.exp(la)-1;ah=math.exp(lb)+1
 low=2*al/b**3;up=2*ah/a**3
 c2=2.26
 A=8*c2*up/(15*math.sqrt(low));B=up/3
 C=8*c2/(3*math.sqrt(low))
 n=lengths[None,:];q=QCAT[:,None]
 rhs=(n-1+q)*(n/q+A*n*np.sqrt(q)+B*n*q+C/np.sqrt(q))
 bounds=np.minimum(lengths,np.sqrt(rhs).min(axis=0))
 return u,bounds

def variation(vlo,vhi,tl,tr,h,la,lb,center=None):
 lo=(QD[:,None]+LD[:,None]**2-2*LD[:,None]*vhi)/4
 hi=(QD[:,None]+LD[:,None]**2-2*LD[:,None]*vlo)/4
 assert np.max(hi)<1e-10
 bd=I(np.exp(tr*lo),np.exp(tl*hi))
 ff=mat(FOURIER,bd)
 fd=mat(FOURIER,bd*I(-tr*LD[:,None]/2,-tl*LD[:,None]/2))
 rate=I(tl,tr)*I(vlo/2-lb/4,vhi/2-la/4)-(1+h)/2
 deriv=fd+ff*rate
 if center is not None:deriv=deriv*I(vlo-center,vhi-center)+ff
 raw=np.exp(tl*vlo*(vlo-la)/4-(1+h)*vlo/2)
 return raw/np.exp(vlo)*deriv.absup().sum(axis=0),raw*ff.absup().sum(axis=0)



==> anc/certificate/code/produce_classical_portfolio.py <==
"""Outward rational comparison using complete certified source providers.

Uses only fixed shifts. The initial strip is the classical |Im z| <= 1.
Source inequalities and analytic localisation remain explicit premises.
No Raymond comparison producer, selector, or elementary-function routine
is imported. Run from the workspace or pass an evidence directory.
"""
from pathlib import Path
from fractions import Fraction as F
from collections import Counter
import argparse,gzip,hashlib,json,time

def sha(p):return hashlib.sha256(Path(p).read_bytes()).hexdigest()
def ceilq(x,d):return F(-((-x.numerator*d)//x.denominator),d)
def exponential_upper(x):
    if not 0<x<1:raise ValueError('Exponential domain')
    term=total=F(1)
    for k in range(1,19):term*=-x/k;total+=term
    return total
def logarithm_upper(z):
    if not 0<z<1:raise ValueError('Logarithmic domain')
    return sum(((-1)**(k+1)*z**k/k for k in range(1,12)),F(0))
def load_sources(evidence):
    paths=[evidence/n for n in ['SOURCE_OLD_ENHANCED.json','SOURCE_RETUNED.json']]
    return paths,[json.loads(p.read_text()) for p in paths]
def candidates(S,i,providers,nkernels):
    out=[]
    for pi in providers:
        h=F(S[pi]['plan']['rows'][i]['height'])
        for ki,k in enumerate(S[pi]['kernels'][:nkernels]):
            r=F(k['r']);rho=F(k['rho']);lam=F(k['lambda']);cap=F(k['self_cap'])
            mode='r_'+str(r).replace('/','_')
            ell=F(S[pi]['rows'][i][mode])
            rate=2*lam/h*(ell-cap/h)
            if rate>0 and abs(h*r)<2:
                out.append((rate,pi,ki,h*h*rho*rho,h,ell,cap,mode))
    return sorted(out,reverse=True)
def produce(evidence,outdir,providers,nkernels,parts,label):
    paths,S=load_sources(evidence);outdir.mkdir(parents=True,exist_ok=True)
    dt=F(1,4000*parts);q0=F(1000001,1000000)**2;q=q0;qe=F(1,10**8)
    records=[];exp_cache={};counts=Counter();used=Counter();started=time.time()
    for i in range(608):
        for pi in providers:
            p=S[pi]['plan']['rows'][i]
            if p['time_index']!=i or F(p['t_lo'])!=F(i,4000) or F(p['t_hi'])!=F(i+1,4000):
                raise ValueError('Source coverage')
        cand=candidates(S,i,providers,nkernels)
        for j in range(parts):
            eligible=next((c for c in cand if q<=c[3]),None)
            if eligible is None:raise ValueError(('No admissible fixed kernel',i,j))
            rate,pi,ki,threshold,h,ell,cap,mode=eligible
            if not records and not q0-(2+rate*q0)*F(1,10**8)>1:
                raise ValueError('No strict initial separation')
            now=F(i,4000)+j*dt
            key=(i,pi,ki)
            if key not in exp_cache:exp_cache[key]=exponential_upper(rate*dt)
            nxt=ceilq((q+2/rate)*exp_cache[key]-2/rate,2**96)
            rec={'cell':i,'sub':j,'provider':pi,'kernel':ki,'q_in':str(q),
                 'height':str(h),'floor':str(ell),'self_cap':str(cap),'rate':str(rate)}
            records.append(rec);counts[mode]+=1;used[str(pi)]+=1
            if nxt<=qe:
                z=rate*(q-qe)/(2+rate*qe);lag=logarithm_upper(z)/rate
                if not 0<lag<=dt:raise ValueError('Terminal interval')
                rec['terminal_lag_upper']=str(lag)
                upper=ceilq(now+lag+qe/2,10**15)
                if not upper<F(41,250):raise ValueError('Wall validity')
                hist={'schema':'PLANAT_CLASSICAL_SOURCE_PORTFOLIO_V1','label':label,
                      'source_files':[p.name for p in paths],'source_hashes':[sha(p) for p in paths],
                      'providers':providers,'kernel_count':nkernels,'parts':parts,
                      'initial_strip_q':'1','initial_q':str(q0),'initial_delay':'1/100000000',
                      'terminal_q':str(qe),'rounding_grid_bits':96,
                      'uses_seven_eighths':False,'uses_continuum_shift':False,
                      'source_bounds_are_assumptions':True,'upper_exact':str(upper),
                      'upper_decimal':format(float(upper),'.15f'),'steps':len(records),
                      'provider_steps':dict(used),'shift_steps':dict(counts),'records':records}
                data=(json.dumps(hist,separators=(',',':'),sort_keys=True)+'\n').encode()
                target=outdir/(label+'.json.gz')
                with target.open('wb') as f:
                    with gzip.GzipFile(filename='',fileobj=f,mode='wb',mtime=0) as g:g.write(data)
                result={k:v for k,v in hist.items() if k!='records'}
                result.update(history_sha256=sha(target),seconds=time.time()-started)
                (outdir/(label+'_RESULT.json')).write_text(json.dumps(result,indent=2,sort_keys=True)+'\n')
                print('RATIONAL_COMPARISON',label,result['upper_decimal'],result['steps'],flush=True)
                return result
            if not qe<nxt<q:raise ValueError('Decreasing positive comparison')
            rec['q_out']=str(nxt);q=nxt
        if i%100==0:print('CELL',label,i,flush=True)
    raise ValueError('No terminal step')
if __name__=='__main__':
    a=argparse.ArgumentParser();a.add_argument('--evidence',type=Path,required=True)
    a.add_argument('--output',type=Path,required=True);ns=a.parse_args()
    results=[]
    for providers,n,label in [([0],13,'classical_old_kernels'),([0],57,'classical_new_kernels'),([0,1],57,'classical_two_sources')]:
        results.append(produce(ns.evidence,ns.output,providers,n,32,label))
    (ns.output/'CLASSICAL_COMPARISON_RESULTS.json').write_text(json.dumps(results,indent=2,sort_keys=True)+'\n')


==> anc/certificate/code/setup_runtime.py <==
"""Extract unchanged, hash-checked FLINT/Arb dependencies from the supplied deposit."""
from pathlib import Path
import argparse,hashlib,io,json,zipfile

EXPECTED={
 'libflint-ce43d18e.so.22.0.0':'eabc5f02d12565b6ba784fc4b223fe5570be94af4f6ad83c534714472bc2a66f',
 'libgmp-e0c82b6b.so.10.5.0':'33d24e675b10f8b1ab93a8ad3fa2ed5012e1b0d89dcdb97273877c6c6b9450d8',
 'libmpfr-be332c05.so.6.2.2':'c4dfcfc7c5c7ab71d427e15f2f9fae4ace88592a81d4596a918dcc02eadfc6e3'}

def main():
    ap=argparse.ArgumentParser();ap.add_argument('--deposit',type=Path,required=True)
    ap.add_argument('--target',type=Path,default=Path(__file__).resolve().parent/'native')
    args=ap.parse_args()
    with zipfile.ZipFile(args.deposit)as root:
        first='BCLD_Certified_Retuning_20261010/baseline/Proof_and_Replay/dependencies/Retained_Analytic_Sources.zip'
        with zipfile.ZipFile(io.BytesIO(root.read(first)))as z1:
            with zipfile.ZipFile(io.BytesIO(z1.read('Proof_and_Replay/Sources/Scientific_Source.zip')))as z2:
                with zipfile.ZipFile(io.BytesIO(z2.read('BCLD_JOINT_TRANSLATED_PROBE_SOURCE_20260921/Parent_Source.zip')))as source:
                    args.target.mkdir(parents=True,exist_ok=True);outputs=[]
                    for name,digest in EXPECTED.items():
                        found=[n for n in source.namelist() if n.endswith('/base/runtime/python_flint.libs/'+name)]
                        if len(found)!=1:raise ValueError('Ambiguous/missing unchanged runtime '+name)
                        data=source.read(found[0])
                        if hashlib.sha256(data).hexdigest()!=digest:raise ValueError('Changed dependency '+name)
                        p=args.target/name;p.write_bytes(data)
                        outputs.append(dict(name=name,bytes=len(data),sha256=digest))
                    marker='/python_flint-0.8.0.dist-info/licenses/'
                    for name in source.namelist():
                        if marker in name and not name.endswith('/'):
                            relative=Path(name.split(marker,1)[1])
                            if '..'in relative.parts or relative.is_absolute():raise ValueError('Unsafe license path')
                            p=args.target/'licenses'/relative;p.parent.mkdir(parents=True,exist_ok=True)
                            p.write_bytes(source.read(name))
                    (args.target/'RUNTIME_IDENTITIES.json').write_text(json.dumps(outputs,indent=2)+'\n')
                    print('HASH_CHECKED_RUNTIME_READY',str(args.target.resolve()))
if __name__=='__main__':main()


==> anc/certificate/histories/CLASSICAL_COMPARISON_RESULTS.json <==
[
  {
    "history_sha256": "a304d6f5dc5ad0f0b9397290a6b28fc42f771ea4f74d185fd393503331eaded7",
    "initial_delay": "1/100000000",
    "initial_q": "1000002000001/1000000000000",
    "initial_strip_q": "1",
    "kernel_count": 13,
    "label": "classical_old_kernels",
    "parts": 32,
    "provider_steps": {
      "0": 19080
    },
    "providers": [
      0
    ],
    "rounding_grid_bits": 96,
    "schema": "PLANAT_CLASSICAL_SOURCE_PORTFOLIO_V1",
    "seconds": 3.8495044708251953,
    "shift_steps": {
      "r_19_40": 3456,
      "r_21_40": 3679,
      "r_23_40": 2046,
      "r_3_5": 3051,
      "r_49_100": 1219,
      "r_51_100": 5629
    },
    "source_bounds_are_assumptions": true,
    "source_files": [
      "SOURCE_OLD_ENHANCED.json",
      "SOURCE_RETUNED.json"
    ],
    "source_hashes": [
      "9f1d9952ba8a4bc6769b3df4cfead04059df4d6f241be3a3d1918f9c10d8d0f6",
      "786fe395cbc5fd4e364e27d4085e30255e1926f9d2c88819aa8461d3cd99adc9"
    ],
    "steps": 19080,
    "terminal_q": "1/100000000",
    "upper_decimal": "0.149056792554129",
    "upper_exact": "149056792554129/1000000000000000",
    "uses_continuum_shift": false,
    "uses_seven_eighths": false
  },
  {
    "history_sha256": "6cac3a29b04f79ef3f09697c6fec5ad947a670bb6c09e157166777aa791b3638",
    "initial_delay": "1/100000000",
    "initial_q": "1000002000001/1000000000000",
    "initial_strip_q": "1",
    "kernel_count": 57,
    "label": "classical_new_kernels",
    "parts": 32,
    "provider_steps": {
      "0": 19026
    },
    "providers": [
      0
    ],
    "rounding_grid_bits": 96,
    "schema": "PLANAT_CLASSICAL_SOURCE_PORTFOLIO_V1",
    "seconds": 11.19190788269043,
    "shift_steps": {
      "r_19_40": 3456,
      "r_21_40": 14,
      "r_23_40": 1223,
      "r_3_5": 7714,
      "r_49_100": 1219,
      "r_51_100": 5400
    },
    "source_bounds_are_assumptions": true,
    "source_files": [
      "SOURCE_OLD_ENHANCED.json",
      "SOURCE_RETUNED.json"
    ],
    "source_hashes": [
      "9f1d9952ba8a4bc6769b3df4cfead04059df4d6f241be3a3d1918f9c10d8d0f6",
      "786fe395cbc5fd4e364e27d4085e30255e1926f9d2c88819aa8461d3cd99adc9"
    ],
    "steps": 19026,
    "terminal_q": "1/100000000",
    "upper_decimal": "0.148639484094797",
    "upper_exact": "148639484094797/1000000000000000",
    "uses_continuum_shift": false,
    "uses_seven_eighths": false
  },
  {
    "history_sha256": "6107489584d9fba824f8b487ee7eb20c23938f3a58b42d8536e9e294d91bb51f",
    "initial_delay": "1/100000000",
    "initial_q": "1000002000001/1000000000000",
    "initial_strip_q": "1",
    "kernel_count": 57,
    "label": "classical_two_sources",
    "parts": 32,
    "provider_steps": {
      "0": 8512,
      "1": 10514
    },
    "providers": [
      0,
      1
    ],
    "rounding_grid_bits": 96,
    "schema": "PLANAT_CLASSICAL_SOURCE_PORTFOLIO_V1",
    "seconds": 7.499517440795898,
    "shift_steps": {
      "r_19_40": 3456,
      "r_21_40": 14,
      "r_23_40": 1223,
      "r_3_5": 7714,
      "r_49_100": 1219,
      "r_51_100": 5400
    },
    "source_bounds_are_assumptions": true,
    "source_files": [
      "SOURCE_OLD_ENHANCED.json",
      "SOURCE_RETUNED.json"
    ],
    "source_hashes": [
      "9f1d9952ba8a4bc6769b3df4cfead04059df4d6f241be3a3d1918f9c10d8d0f6",
      "786fe395cbc5fd4e364e27d4085e30255e1926f9d2c88819aa8461d3cd99adc9"
    ],
    "steps": 19026,
    "terminal_q": "1/100000000",
    "upper_decimal": "0.148633549774090",
    "upper_exact": "14863354977409/100000000000000",
    "uses_continuum_shift": false,
    "uses_seven_eighths": false
  }
]


==> anc/certificate/histories/NEGATIVE_CONTROLS.json <==
{
  "PASS": true,
  "cases": [
    {
      "case": "missing strip cushion",
      "reason": "Classical initial strip",
      "rejected": true
    },
    {
      "case": "changed source identity",
      "reason": "Source identities",
      "rejected": true
    },
    {
      "case": "wrong provider",
      "reason": "Height and incoming state",
      "rejected": true
    },
    {
      "case": "wrong physical height",
      "reason": "Height and incoming state",
      "rejected": true
    },
    {
      "case": "omitted own pair",
      "reason": "Whole source and own pair",
      "rejected": true
    },
    {
      "case": "inflated source floor",
      "reason": "Whole source and own pair",
      "rejected": true
    },
    {
      "case": "time gap",
      "reason": "Contiguous time steps",
      "rejected": true
    },
    {
      "case": "downward restart",
      "reason": "Declared dyadic lattice",
      "rejected": true
    },
    {
      "case": "wrong external-strip status",
      "reason": "Scope",
      "rejected": true
    }
  ]
}


==> anc/certificate/histories/classical_new_kernels_AUDIT.json <==
{
  "PASS": true,
  "independent_producer_imported": false,
  "label": "classical_new_kernels",
  "minimum_kernel_margin": "2372273929084833977826102511/3834643065690393939527527196262400",
  "physical_source_is_an_external_analytic_premise": true,
  "provider_steps": {
    "0": 19026
  },
  "schema": "PLANAT_CLASSICAL_PORTFOLIO_AUDIT_V1",
  "seconds": 5.738468647003174,
  "seven_eighths_assumed": false,
  "shift_steps": {
    "r_19_40": 3456,
    "r_21_40": 14,
    "r_23_40": 1223,
    "r_3_5": 7714,
    "r_49_100": 1219,
    "r_51_100": 5400
  },
  "steps": 19026,
  "transcendentals_regenerated": false,
  "upper_decimal": "0.148639484094797",
  "upper_exact": "148639484094797/1000000000000000"
}


==> anc/certificate/histories/classical_new_kernels_RESULT.json <==
{
  "history_sha256": "6cac3a29b04f79ef3f09697c6fec5ad947a670bb6c09e157166777aa791b3638",
  "initial_delay": "1/100000000",
  "initial_q": "1000002000001/1000000000000",
  "initial_strip_q": "1",
  "kernel_count": 57,
  "label": "classical_new_kernels",
  "parts": 32,
  "provider_steps": {
    "0": 19026
  },
  "providers": [
    0
  ],
  "rounding_grid_bits": 96,
  "schema": "PLANAT_CLASSICAL_SOURCE_PORTFOLIO_V1",
  "seconds": 11.19190788269043,
  "shift_steps": {
    "r_19_40": 3456,
    "r_21_40": 14,
    "r_23_40": 1223,
    "r_3_5": 7714,
    "r_49_100": 1219,
    "r_51_100": 5400
  },
  "source_bounds_are_assumptions": true,
  "source_files": [
    "SOURCE_OLD_ENHANCED.json",
    "SOURCE_RETUNED.json"
  ],
  "source_hashes": [
    "9f1d9952ba8a4bc6769b3df4cfead04059df4d6f241be3a3d1918f9c10d8d0f6",
    "786fe395cbc5fd4e364e27d4085e30255e1926f9d2c88819aa8461d3cd99adc9"
  ],
  "steps": 19026,
  "terminal_q": "1/100000000",
  "upper_decimal": "0.148639484094797",
  "upper_exact": "148639484094797/1000000000000000",
  "uses_continuum_shift": false,
  "uses_seven_eighths": false
}


==> anc/certificate/histories/classical_old_kernels_AUDIT.json <==
{
  "PASS": true,
  "independent_producer_imported": false,
  "label": "classical_old_kernels",
  "minimum_kernel_margin": "2372273929084833977826102511/3834643065690393939527527196262400",
  "physical_source_is_an_external_analytic_premise": true,
  "provider_steps": {
    "0": 19080
  },
  "schema": "PLANAT_CLASSICAL_PORTFOLIO_AUDIT_V1",
  "seconds": 3.3005177974700928,
  "seven_eighths_assumed": false,
  "shift_steps": {
    "r_19_40": 3456,
    "r_21_40": 3679,
    "r_23_40": 2046,
    "r_3_5": 3051,
    "r_49_100": 1219,
    "r_51_100": 5629
  },
  "steps": 19080,
  "transcendentals_regenerated": false,
  "upper_decimal": "0.149056792554129",
  "upper_exact": "149056792554129/1000000000000000"
}


==> anc/certificate/histories/classical_old_kernels_RESULT.json <==
{
  "history_sha256": "a304d6f5dc5ad0f0b9397290a6b28fc42f771ea4f74d185fd393503331eaded7",
  "initial_delay": "1/100000000",
  "initial_q": "1000002000001/1000000000000",
  "initial_strip_q": "1",
  "kernel_count": 13,
  "label": "classical_old_kernels",
  "parts": 32,
  "provider_steps": {
    "0": 19080
  },
  "providers": [
    0
  ],
  "rounding_grid_bits": 96,
  "schema": "PLANAT_CLASSICAL_SOURCE_PORTFOLIO_V1",
  "seconds": 3.8495044708251953,
  "shift_steps": {
    "r_19_40": 3456,
    "r_21_40": 3679,
    "r_23_40": 2046,
    "r_3_5": 3051,
    "r_49_100": 1219,
    "r_51_100": 5629
  },
  "source_bounds_are_assumptions": true,
  "source_files": [
    "SOURCE_OLD_ENHANCED.json",
    "SOURCE_RETUNED.json"
  ],
  "source_hashes": [
    "9f1d9952ba8a4bc6769b3df4cfead04059df4d6f241be3a3d1918f9c10d8d0f6",
    "786fe395cbc5fd4e364e27d4085e30255e1926f9d2c88819aa8461d3cd99adc9"
  ],
  "steps": 19080,
  "terminal_q": "1/100000000",
  "upper_decimal": "0.149056792554129",
  "upper_exact": "149056792554129/1000000000000000",
  "uses_continuum_shift": false,
  "uses_seven_eighths": false
}


==> anc/certificate/histories/classical_section7_AUDIT.json <==
{
  "PASS": true,
  "independent_producer_imported": false,
  "label": "classical_section7",
  "minimum_kernel_margin": "6577206844836628803971132531/21320422326592461784450166947840000",
  "physical_source_is_an_external_analytic_premise": true,
  "provider_steps": {
    "0": 8512,
    "1": 10511
  },
  "schema": "PLANAT_CLASSICAL_PORTFOLIO_AUDIT_V1",
  "seven_eighths_assumed": false,
  "shift_steps": {
    "r_19_40": 3456,
    "r_21_40": 14,
    "r_23_40": 1222,
    "r_3_5": 7712,
    "r_49_100": 1219,
    "r_51_100": 5400
  },
  "steps": 19023,
  "transcendentals_regenerated": false,
  "upper_decimal": "0.148611789321711",
  "upper_exact": "148611789321711/1000000000000000"
}


==> anc/certificate/histories/classical_section7_RESULT.json <==
{
  "history_sha256": "90d120c378589ca7f7e68508a4037c2a9e1b3245f403386dad3d36da9dc215b0",
  "initial_delay": "1/100000000",
  "initial_q": "1000002000001/1000000000000",
  "initial_strip_q": "1",
  "kernel_count": 57,
  "label": "classical_section7",
  "parts": 32,
  "provider_steps": {
    "0": 8512,
    "1": 10511
  },
  "providers": [
    0,
    1
  ],
  "rounding_grid_bits": 96,
  "schema": "PLANAT_CLASSICAL_SOURCE_PORTFOLIO_V1",
  "seconds": 5.814679861068726,
  "shift_steps": {
    "r_19_40": 3456,
    "r_21_40": 14,
    "r_23_40": 1222,
    "r_3_5": 7712,
    "r_49_100": 1219,
    "r_51_100": 5400
  },
  "source_bounds_are_assumptions": true,
  "source_files": [
    "SOURCE_OLD_ENHANCED.json",
    "SOURCE_RETUNED.json"
  ],
  "source_hashes": [
    "f047655ac110ab34767aa0db61cd3802888158ca5fa6b6ce68c33d22b2d22960",
    "0ee511e46d6125450e63b932b3369a44995ce386e24ef139611ed3b58e3e15eb"
  ],
  "steps": 19023,
  "terminal_q": "1/100000000",
  "upper_decimal": "0.148611789321711",
  "upper_exact": "148611789321711/1000000000000000",
  "uses_continuum_shift": false,
  "uses_seven_eighths": false
}


==> anc/certificate/histories/classical_two_sources_AUDIT.json <==
{
  "PASS": true,
  "independent_producer_imported": false,
  "label": "classical_two_sources",
  "minimum_kernel_margin": "102502990970026424126318921/624045573803760196576648521318400",
  "physical_source_is_an_external_analytic_premise": true,
  "provider_steps": {
    "0": 8512,
    "1": 10514
  },
  "schema": "PLANAT_CLASSICAL_PORTFOLIO_AUDIT_V1",
  "seconds": 6.000237226486206,
  "seven_eighths_assumed": false,
  "shift_steps": {
    "r_19_40": 3456,
    "r_21_40": 14,
    "r_23_40": 1223,
    "r_3_5": 7714,
    "r_49_100": 1219,
    "r_51_100": 5400
  },
  "steps": 19026,
  "transcendentals_regenerated": false,
  "upper_decimal": "0.148633549774090",
  "upper_exact": "14863354977409/100000000000000"
}


==> anc/certificate/histories/classical_two_sources_RESULT.json <==
{
  "history_sha256": "6107489584d9fba824f8b487ee7eb20c23938f3a58b42d8536e9e294d91bb51f",
  "initial_delay": "1/100000000",
  "initial_q": "1000002000001/1000000000000",
  "initial_strip_q": "1",
  "kernel_count": 57,
  "label": "classical_two_sources",
  "parts": 32,
  "provider_steps": {
    "0": 8512,
    "1": 10514
  },
  "providers": [
    0,
    1
  ],
  "rounding_grid_bits": 96,
  "schema": "PLANAT_CLASSICAL_SOURCE_PORTFOLIO_V1",
  "seconds": 7.499517440795898,
  "shift_steps": {
    "r_19_40": 3456,
    "r_21_40": 14,
    "r_23_40": 1223,
    "r_3_5": 7714,
    "r_49_100": 1219,
    "r_51_100": 5400
  },
  "source_bounds_are_assumptions": true,
  "source_files": [
    "SOURCE_OLD_ENHANCED.json",
    "SOURCE_RETUNED.json"
  ],
  "source_hashes": [
    "9f1d9952ba8a4bc6769b3df4cfead04059df4d6f241be3a3d1918f9c10d8d0f6",
    "786fe395cbc5fd4e364e27d4085e30255e1926f9d2c88819aa8461d3cd99adc9"
  ],
  "steps": 19026,
  "terminal_q": "1/100000000",
  "upper_decimal": "0.148633549774090",
  "upper_exact": "14863354977409/100000000000000",
  "uses_continuum_shift": false,
  "uses_seven_eighths": false
}


==> anc/certificate/inputs/DIRECTED_192.json <==
{"M":690988,"bits":192,"complete":true,"engine":"Unchanged FLINT/Arb 22.0.0 through ctypes","mass_division":512,"mass_method":"discrete midpoint and verified whole-bin second derivatives","mass_seconds":615.9875848293304,"panels":64,"phase_catalogue":{"131072|11/10|0|64":{"J":131072,"band":0,"blocks":[{"a":131072,"b":144179,"curvature_lower":"3093066718313846893182478572702400512000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/9707877984430277128251674305518730612996111399008329246276344698411677377923317515040478566300704747319853410952354213357776661225349674950300731982407395571298968602751113159041938681754904509190492543308226300880861505324935129114264449502887878418229719000871","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/9504137989654700187683118275529399393583104000000000000000000000000000000","panels":64,"points":[{"bound":"170408451594717/1099511627776","n":205,"q":35,"u":"8401715/64"},{"bound":"69289182639373/274877906944","n":410,"q":29,"u":"4207411/32"},{"bound":"380017417051049/1099511627776","n":615,"q":26,"u":"8427929/64"},{"bound":"480920889483071/1099511627776","n":820,"q":24,"u":"2110259/16"},{"bound":"145050934122121/274877906944","n":1024,"q":22,"u":"8454143/64"},{"bound":"679276675097219/1099511627776","n":1229,"q":21,"u":"4233625/32"},{"bound":"777910785587643/1099511627776","n":1434,"q":21,"u":"8480357/64"},{"bound":"438075986049923/549755813888","n":1639,"q":20,"u":"1061683/8"},{"bound":"974255386936175/1099511627776","n":1844,"q":20,"u":"8506571/64"},{"bound":"1071610402124221/1099511627776","n":2048,"q":19,"u":"4259839/32"},{"bound":"292335467428543/274877906944","n":2253,"q":19,"u":"8532785/64"},{"bound":"1267020238564903/1099511627776","n":2458,"q":19,"u":"2136473/16"},{"bound":"42644740073601/34359738368","n":2663,"q":18,"u":"8558999/64"},{"bound":"731030048820815/549755813888","n":2868,"q":18,"u":"4286053/32"},{"bound":"1558984634076339/1099511627776","n":3072,"q":18,"u":"8585213/64"},{"bound":"828180298639113/549755813888","n":3277,"q":18,"u":"537395/4"},{"bound":"219214594880073/137438953472","n":3482,"q":18,"u":"8611427/64"},{"bound":"28922753808307/17179869184","n":3687,"q":18,"u":"4312267/32"},{"bound":"1948381550869903/1099511627776","n":3892,"q":18,"u":"8637641/64"},{"bound":"63913126011481/34359738368","n":4096,"q":18,"u":"2162687/16"},{"bound":"1071261367432189/549755813888","n":4301,"q":18,"u":"8663855/64"},{"bound":"1119874677027889/549755813888","n":4506,"q":17,"u":"4338481/32"},{"bound":"1168457800555561/549755813888","n":4711,"q":17,"u":"8690069/64"},{"bound":"2434074341477701/1099511627776","n":4916,"q":17,"u":"1087897/8"},{"bound":"2530752541780437/1099511627776","n":5120,"q":17,"u":"8716283/64"},{"bound":"2627898761343323/1099511627776","n":5325,"q":17,"u":"4364695/32"},{"bound":"1362519851911493/549755813888","n":5530,"q":17,"u":"8742497/64"},{"bound":"1411087957070167/549755813888","n":5735,"q":17,"u":"2188901/16"},{"bound":"2919307864665227/1099511627776","n":5940,"q":17,"u":"8768711/64"},{"bound":"3015962180024591/1099511627776","n":6144,"q":17,"u":"4390909/32"},{"bound":"1556543405168901/549755813888","n":6349,"q":17,"u":"8794925/64"},{"bound":"1605104133807209/549755813888","n":6554,"q":17,"u":"275251/2"},{"bound":"206707926961769/68719476736","n":6759,"q":17,"u":"8821139/64"},{"bound":"1702221374644195/549755813888","n":6964,"q":17,"u":"4417123/32"},{"bound":"1750541261337413/549755813888","n":7168,"q":17,"u":"8847353/64"},{"bound":"1799096897971209/549755813888","n":7373,"q":17,"u":"2215115/16"},{"bound":"3695303014792989/1099511627776","n":7578,"q":17,"u":"8873567/64"},{"bound":"237025646065249/68719476736","n":7783,"q":17,"u":"4443337/32"},{"bound":"3889515904749361/1099511627776","n":7988,"q":17,"u":"8899781/64"},{"bound":"3986146172112791/1099511627776","n":8192,"q":17,"u":"1114111/8"},{"bound":"4083248610267041/1099511627776","n":8397,"q":17,"u":"8925995/64"},{"bound":"2090174821423213/549755813888","n":8602,"q":17,"u":"4469551/32"},{"bound":"4277449365573487/1099511627776","n":8807,"q":17,"u":"8952209/64"},{"bound":"1093636966417675/274877906944","n":9012,"q":17,"u":"2241329/16"},{"bound":"4471171579793119/1099511627776","n":9216,"q":17,"u":"8978423/64"},{"bound":"4568267871848895/1099511627776","n":9421,"q":17,"u":"4495765/32"},{"bound":"291585197518079/68719476736","n":9626,"q":17,"u":"9004637/64"},{"bound":"297653594156143/68719476736","n":9831,"q":17,"u":"563609/4"},{"bound":"303721935434601/68719476736","n":10036,"q":17,"u":"9030851/64"},{"bound":"1239042493270505/274877906944","n":10240,"q":17,"u":"4521979/32"},{"bound":"5053261817906909/1099511627776","n":10445,"q":17,"u":"9057065/64"},{"bound":"2575176460650421/549755813888","n":10650,"q":17,"u":"2267543/16"},{"bound":"5247443324418917/1099511627776","n":10855,"q":17,"u":"9083279/64"},{"bound":"5344533065425403/1099511627776","n":11060,"q":17,"u":"4548193/32"},{"bound":"5441148575791683/1099511627776","n":11264,"q":17,"u":"9109493/64"},{"bound":"1384559274807663/274877906944","n":11469,"q":17,"u":"1140325/8"},{"bound":"2817662529746505/549755813888","n":11674,"q":17,"u":"9135707/64"},{"bound":"5732412485193761/1099511627776","n":11879,"q":17,"u":"4574407/32"},{"bound":"2914749701520741/549755813888","n":12084,"q":17,"u":"9161921/64"},{"bound":"2963056123381305/549755813888","n":12288,"q":17,"u":"2293757/16"},{"bound":"3011599112178759/549755813888","n":12493,"q":17,"u":"9188135/64"},{"bound":"6120283764171199/1099511627776","n":12698,"q":17,"u":"4600621/32"},{"bound":"1554342221677949/274877906944","n":12903,"q":17,"u":"9214349/64"},{"bound":"1578492982719775/274877906944","n":13107,"q":16,"u":"144179"}],"shi":"1/20","slo":"-1/1000000000"},{"a":144179,"b":158596,"curvature_lower":"16576904443463273193149846100576927744000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/69248300143714544400115092340268227476179092867319791003704929977267691341720094082347308319117737695885626703230446464176786264932263644693360679032246668784823783578396779687205185422229524448955718040492678804259825492810453819537682351462051507007947052178723","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/12649955021449269889404976510468160458063872000000000000000000000000000000","panels":64,"points":[{"bound":"91938036907911/549755813888","n":226,"q":41,"u":"9241873/64"},{"bound":"9270347600635/34359738368","n":451,"q":34,"u":"4628145/32"},{"bound":"101270514409133/274877906944","n":676,"q":30,"u":"9270707/64"},{"bound":"63962457171355/137438953472","n":902,"q":27,"u":"2321281/16"},{"bound":"616528724136891/1099511627776","n":1127,"q":25,"u":"9299541/64"},{"bound":"90062840635887/137438953472","n":1352,"q":24,"u":"4656979/32"},{"bound":"823932833880075/1099511627776","n":1577,"q":23,"u":"9328375/64"},{"bound":"115931903518249/137438953472","n":1803,"q":23,"u":"1167849/8"},{"bound":"1030161182440403/1099511627776","n":2028,"q":22,"u":"9357209/64"},{"bound":"1132742489500501/1099511627776","n":2253,"q":22,"u":"4685813/32"},{"bound":"1235079008522087/1099511627776","n":2478,"q":21,"u":"9386043/64"},{"bound":"1337762497243511/1099511627776","n":2704,"q":21,"u":"2350115/16"},{"bound":"1439939740080003/1099511627776","n":2929,"q":21,"u":"9414877/64"},{"bound":"192755074966927/137438953472","n":3154,"q":20,"u":"4714647/32"},{"bound":"1643972432402389/1099511627776","n":3379,"q":20,"u":"9443711/64"},{"bound":"1746327695560943/1099511627776","n":3605,"q":20,"u":"591133/4"},{"bound":"924102736014043/549755813888","n":3830,"q":20,"u":"9472545/64"},{"bound":"975031283219809/549755813888","n":4055,"q":20,"u":"4743481/32"},{"bound":"2052354643374473/1099511627776","n":4281,"q":20,"u":"9501379/64"},{"bound":"1077089484172505/549755813888","n":4506,"q":20,"u":"2378949/16"},{"bound":"1127995121086781/549755813888","n":4731,"q":20,"u":"9530213/64"},{"bound":"2357690241511729/1099511627776","n":4956,"q":19,"u":"4772315/32"},{"bound":"1229903870948647/549755813888","n":5182,"q":19,"u":"9559047/64"},{"bound":"640366023609563/274877906944","n":5407,"q":19,"u":"1196683/8"},{"bound":"20805564307599/8589934592","n":5632,"q":19,"u":"9587881/64"},{"bound":"1382376529429385/549755813888","n":5857,"q":19,"u":"4801149/32"},{"bound":"1433419524451407/549755813888","n":6083,"q":19,"u":"9616715/64"},{"bound":"2968467458959449/1099511627776","n":6308,"q":19,"u":"2407783/16"},{"bound":"767522648170731/274877906944","n":6533,"q":19,"u":"9645549/64"},{"bound":"1585854478621151/549755813888","n":6758,"q":19,"u":"4829983/32"},{"bound":"3273774605705615/1099511627776","n":6984,"q":19,"u":"9674383/64"},{"bound":"843846173561079/274877906944","n":7209,"q":19,"u":"302775/2"},{"bound":"3476991194856047/1099511627776","n":7434,"q":19,"u":"9703217/64"},{"bound":"223690373506551/68719476736","n":7660,"q":19,"u":"4858817/32"},{"bound":"230040385695547/68719476736","n":7885,"q":19,"u":"9732051/64"},{"bound":"3782243599348045/1099511627776","n":8110,"q":19,"u":"2436617/16"},{"bound":"970959619473359/274877906944","n":8335,"q":19,"u":"9760885/64"},{"bound":"1992941259545677/549755813888","n":8561,"q":19,"u":"4887651/32"},{"bound":"4087472854534861/1099511627776","n":8786,"q":19,"u":"9789719/64"},{"bound":"1047265292527177/274877906944","n":9011,"q":19,"u":"1225517/8"},{"bound":"1072661902321089/274877906944","n":9236,"q":19,"u":"9818553/64"},{"bound":"1098170946516207/274877906944","n":9462,"q":19,"u":"4916485/32"},{"bound":"4494266844270245/1099511627776","n":9687,"q":19,"u":"9847387/64"},{"bound":"1148962095775157/274877906944","n":9912,"q":19,"u":"2465451/16"},{"bound":"4697428501125093/1099511627776","n":10137,"q":19,"u":"9876221/64"},{"bound":"599928825159999/137438953472","n":10363,"q":18,"u":"4945319/32"},{"bound":"4900943222707457/1099511627776","n":10588,"q":18,"u":"9905055/64"},{"bound":"625306825043765/137438953472","n":10813,"q":18,"u":"619967/4"},{"bound":"2552207981196827/549755813888","n":11039,"q":18,"u":"9933889/64"},{"bound":"2602962532281795/549755813888","n":11264,"q":18,"u":"4974153/32"},{"bound":"663429141129941/137438953472","n":11489,"q":18,"u":"9962723/64"},{"bound":"5408940214243803/1099511627776","n":11714,"q":18,"u":"2494285/16"},{"bound":"5510897510793769/1099511627776","n":11940,"q":18,"u":"9991557/64"},{"bound":"5612402792107923/1099511627776","n":12165,"q":18,"u":"5002987/32"},{"bound":"5713907245301699/1099511627776","n":12390,"q":18,"u":"10020391/64"},{"bound":"1453852728434527/274877906944","n":12615,"q":18,"u":"1254351/8"},{"bound":"5917364960306875/1099511627776","n":12841,"q":18,"u":"10049225/64"},{"bound":"1504716793651113/274877906944","n":13066,"q":18,"u":"5031821/32"},{"bound":"382523044844283/68719476736","n":13291,"q":18,"u":"10078059/64"},{"bound":"6221869621877783/1099511627776","n":13516,"q":18,"u":"2523119/16"},{"bound":"6323821029577211/1099511627776","n":13742,"q":18,"u":"10106893/64"},{"bound":"3212660372334039/549755813888","n":13967,"q":18,"u":"5060655/32"},{"bound":"6526819907907947/1099511627776","n":14192,"q":18,"u":"10135727/64"},{"bound":"828539818081029/137438953472","n":14417,"q":18,"u":"158596"}],"shi":"1/20","slo":"-1/1000000000"},{"a":158596,"b":174455,"curvature_lower":"369016307611008516299683530586755956736000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/2051751769202746216632620935372106716034764294087797931013247594238646685121823715991400480810997670700601817693685004165140753418492083353045276464929537628288622049624616389218767772974915251895031369697257187953612947548285429496569099075346937784230569609679","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/16836803495629917515292101652486629231689728000000000000000000000000000000","panels":64,"points":[{"bound":"197961364460979/1099511627776","n":248,"q":47,"u":"10166003/64"},{"bound":"4964237929467/17179869184","n":496,"q":39,"u":"5090931/32"},{"bound":"432563528183737/1099511627776","n":744,"q":34,"u":"10197721/64"},{"bound":"544786336653221/1099511627776","n":992,"q":31,"u":"2553395/16"},{"bound":"655004427483001/1099511627776","n":1239,"q":29,"u":"10229439/64"},{"bound":"764685407337307/1099511627776","n":1487,"q":27,"u":"5122649/32"},{"bound":"436835940390743/549755813888","n":1735,"q":26,"u":"10261157/64"},{"bound":"122776183951243/137438953472","n":1983,"q":25,"u":"1284627/8"},{"bound":"545175331273945/549755813888","n":2231,"q":25,"u":"10292875/64"},{"bound":"1197830417496637/1099511627776","n":2478,"q":24,"u":"5154367/32"},{"bound":"1305525844423349/1099511627776","n":2726,"q":24,"u":"10324593/64"},{"bound":"1413127830641907/1099511627776","n":2974,"q":23,"u":"2585113/16"},{"bound":"1520491156487079/1099511627776","n":3222,"q":23,"u":"10356311/64"},{"bound":"203475259130151/137438953472","n":3470,"q":23,"u":"5186085/32"},{"bound":"867318923263313/549755813888","n":3717,"q":23,"u":"10388029/64"},{"bound":"920921733813801/549755813888","n":3965,"q":22,"u":"650243/4"},{"bound":"974444305061531/549755813888","n":4213,"q":22,"u":"10419747/64"},{"bound":"2055907648972481/1099511627776","n":4461,"q":22,"u":"5217803/32"},{"bound":"540726114737797/274877906944","n":4709,"q":22,"u":"10451465/64"},{"bound":"2269450856433617/1099511627776","n":4956,"q":22,"u":"2616831/16"},{"bound":"1188206067299239/549755813888","n":5204,"q":22,"u":"10483183/64"},{"bound":"1241679514627037/549755813888","n":5452,"q":22,"u":"5249521/32"},{"bound":"647573330495271/274877906944","n":5700,"q":22,"u":"10514901/64"},{"bound":"2697153961336421/1099511627776","n":5948,"q":21,"u":"1316345/8"},{"bound":"1401759142901091/549755813888","n":6195,"q":21,"u":"10546619/64"},{"bound":"1455152018557967/549755813888","n":6443,"q":21,"u":"5281239/32"},{"bound":"3017081549207137/1099511627776","n":6691,"q":21,"u":"10578337/64"},{"bound":"3123851666959513/1099511627776","n":6939,"q":21,"u":"2648549/16"},{"bound":"3230615123510081/1099511627776","n":7187,"q":21,"u":"10610055/64"},{"bound":"3336942095933001/1099511627776","n":7434,"q":21,"u":"5312957/32"},{"bound":"3443694089619063/1099511627776","n":7682,"q":21,"u":"10641773/64"},{"bound":"1775220556059975/549755813888","n":7930,"q":21,"u":"333051/2"},{"bound":"3657183598737227/1099511627776","n":8178,"q":21,"u":"10673491/64"},{"bound":"1881960967687717/549755813888","n":8426,"q":21,"u":"5344675/32"},{"bound":"1935113045705679/549755813888","n":8673,"q":21,"u":"10705209/64"},{"bound":"3976957134738847/1099511627776","n":8921,"q":21,"u":"2680267/16"},{"bound":"4083684951235335/1099511627776","n":9169,"q":21,"u":"10736927/64"},{"bound":"4190409787458551/1099511627776","n":9417,"q":21,"u":"5376393/32"},{"bound":"1074282966366335/274877906944","n":9665,"q":21,"u":"10768645/64"},{"bound":"17200863554777/4294967296","n":9912,"q":21,"u":"1348063/8"},{"bound":"2255069111716543/549755813888","n":10160,"q":21,"u":"10800363/64"},{"bound":"4616853164820095/1099511627776","n":10408,"q":21,"u":"5408111/32"},{"bound":"4723566044106215/1099511627776","n":10656,"q":21,"u":"10832081/64"},{"bound":"2415138498981161/549755813888","n":10904,"q":21,"u":"2711985/16"},{"bound":"4936555875856285/1099511627776","n":11151,"q":21,"u":"10863799/64"},{"bound":"5043223139534703/1099511627776","n":11399,"q":20,"u":"5439829/32"},{"bound":"1287465260055713/274877906944","n":11647,"q":20,"u":"10895517/64"},{"bound":"5256497373523557/1099511627776","n":11895,"q":20,"u":"681961/4"},{"bound":"2681566116465471/549755813888","n":12143,"q":20,"u":"10927235/64"},{"bound":"1367333933412217/274877906944","n":12390,"q":20,"u":"5471547/32"},{"bound":"5575967902404129/1099511627776","n":12638,"q":20,"u":"10958953/64"},{"bound":"2841299418210871/549755813888","n":12886,"q":20,"u":"2743703/16"},{"bound":"5789228603929049/1099511627776","n":13134,"q":20,"u":"10990671/64"},{"bound":"46061384907945/8589934592","n":13382,"q":20,"u":"5503265/32"},{"bound":"750256867502661/137438953472","n":13629,"q":20,"u":"11022389/64"},{"bound":"6108681574030549/1099511627776","n":13877,"q":20,"u":"1379781/8"},{"bound":"1553826817259461/274877906944","n":14125,"q":20,"u":"11054107/64"},{"bound":"3160966036277395/549755813888","n":14373,"q":20,"u":"5534983/32"},{"bound":"6428556028940485/1099511627776","n":14621,"q":20,"u":"11085825/64"},{"bound":"6534749249164491/1099511627776","n":14868,"q":20,"u":"2775421/16"},{"bound":"6641371636033927/1099511627776","n":15116,"q":20,"u":"11117543/64"},{"bound":"210874790382611/34359738368","n":15364,"q":20,"u":"5566701/32"},{"bound":"428413390743063/68719476736","n":15612,"q":20,"u":"11149261/64"},{"bound":"3480402313862879/549755813888","n":15859,"q":20,"u":"174455"}],"shi":"1/20","slo":"-1/1000000000"},{"a":174455,"b":191900,"curvature_lower":"55837993914823657071662639496680177664000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/413222276001084625326596446395754465048752751242039919361116221365089625579444292426784157661699399382032909323545238269220182384939529295365322269773775873818934597921500924754131505635445260745173014468299622573561673329286540186968290881042966757714523247","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/22409554233536066825208301469179236581376000000000000000000000000000000000","panels":64,"points":[{"bound":"106844951644257/549755813888","n":273,"q":55,"u":"11182565/64"},{"bound":"170365761543353/549755813888","n":546,"q":46,"u":"5600005/32"},{"bound":"1804229517899/4294967296","n":818,"q":40,"u":"11217455/64"},{"bound":"290233515174591/549755813888","n":1091,"q":36,"u":"2808725/16"},{"bound":"174197667347967/274877906944","n":1363,"q":33,"u":"11252345/64"},{"bound":"406184650899265/549755813888","n":1636,"q":31,"u":"5634895/32"},{"bound":"115892229082109/137438953472","n":1909,"q":30,"u":"11287235/64"},{"bound":"1040916534308433/1099511627776","n":2181,"q":29,"u":"1413085/8"},{"bound":"1154685606029795/1099511627776","n":2454,"q":28,"u":"11322125/64"},{"bound":"1267746952236093/1099511627776","n":2726,"q":27,"u":"5669785/32"},{"bound":"1380939987948339/1099511627776","n":2999,"q":27,"u":"11357015/64"},{"bound":"746781511277229/549755813888","n":3271,"q":26,"u":"2843615/16"},{"bound":"803193923507589/549755813888","n":3544,"q":26,"u":"11391905/64"},{"bound":"13430851891145/8589934592","n":3817,"q":26,"u":"5704675/32"},{"bound":"457842639758027/274877906944","n":4089,"q":25,"u":"11426795/64"},{"bound":"1943865399703911/1099511627776","n":4362,"q":25,"u":"715265/4"},{"bound":"2055910918424863/1099511627776","n":4634,"q":25,"u":"11461685/64"},{"bound":"1084168394858087/549755813888","n":4907,"q":25,"u":"5739565/32"},{"bound":"2280324023202707/1099511627776","n":5179,"q":25,"u":"11496575/64"},{"bound":"1196298368280995/549755813888","n":5452,"q":24,"u":"2878505/16"},{"bound":"1252405354305447/549755813888","n":5725,"q":24,"u":"11531465/64"},{"bound":"327074431477177/137438953472","n":5997,"q":24,"u":"5774455/32"},{"bound":"1364387580922145/549755813888","n":6270,"q":24,"u":"11566355/64"},{"bound":"710132473541389/274877906944","n":6542,"q":24,"u":"1447975/8"},{"bound":"1476341490673563/549755813888","n":6815,"q":24,"u":"11601245/64"},{"bound":"766206227861325/274877906944","n":7088,"q":24,"u":"5809345/32"},{"bound":"3176546143106955/1099511627776","n":7360,"q":24,"u":"11636135/64"},{"bound":"3288669173393461/1099511627776","n":7633,"q":24,"u":"2913395/16"},{"bound":"1700159010985463/549755813888","n":7905,"q":23,"u":"11671025/64"},{"bound":"219520050460925/68719476736","n":8178,"q":23,"u":"5844235/32"},{"bound":"3623906421411515/1099511627776","n":8450,"q":23,"u":"11705915/64"},{"bound":"3735895969037889/1099511627776","n":8723,"q":23,"u":"366355/2"},{"bound":"3847879748525783/1099511627776","n":8996,"q":23,"u":"11740805/64"},{"bound":"3959448080670193/1099511627776","n":9268,"q":23,"u":"5879125/32"},{"bound":"4071421755125893/1099511627776","n":9541,"q":23,"u":"11775695/64"},{"bound":"4182980837879363/1099511627776","n":9813,"q":23,"u":"2948285/16"},{"bound":"1073736490939575/274877906944","n":10086,"q":23,"u":"11810585/64"},{"bound":"4406497186099493/1099511627776","n":10358,"q":23,"u":"5914015/32"},{"bound":"4518455015775721/1099511627776","n":10631,"q":23,"u":"11845475/64"},{"bound":"2315204793068539/549755813888","n":10904,"q":23,"u":"1482865/8"},{"bound":"4741951054372827/1099511627776","n":11176,"q":23,"u":"11880365/64"},{"bound":"4853899787265615/1099511627776","n":11449,"q":23,"u":"5948905/32"},{"bound":"1241358959191501/274877906944","n":11721,"q":23,"u":"11915255/64"},{"bound":"2538689747130297/549755813888","n":11994,"q":23,"u":"2983175/16"},{"bound":"324332553435171/68719476736","n":12267,"q":23,"u":"11950145/64"},{"bound":"2650425017197831/549755813888","n":12539,"q":23,"u":"5983795/32"},{"bound":"1353196808282011/274877906944","n":12812,"q":23,"u":"11985035/64"},{"bound":"5524312520129609/1099511627776","n":13084,"q":23,"u":"750155/4"},{"bound":"2818123023440001/549755813888","n":13357,"q":23,"u":"12019925/64"},{"bound":"89808873295043/17179869184","n":13629,"q":23,"u":"6018685/32"},{"bound":"1464924540405595/274877906944","n":13902,"q":23,"u":"12054815/64"},{"bound":"2985813469161043/549755813888","n":14175,"q":23,"u":"3018065/16"},{"bound":"190098259861853/34359738368","n":14447,"q":23,"u":"12089705/64"},{"bound":"6195070350390401/1099511627776","n":14720,"q":23,"u":"6053575/32"},{"bound":"6306561288383135/1099511627776","n":14992,"q":22,"u":"12124595/64"},{"bound":"6418424736674939/1099511627776","n":15265,"q":22,"u":"1517755/8"},{"bound":"1632469310524281/274877906944","n":15537,"q":22,"u":"12159485/64"},{"bound":"6641738368470725/1099511627776","n":15810,"q":22,"u":"6088465/32"},{"bound":"6753598418091151/1099511627776","n":16083,"q":22,"u":"12194375/64"},{"bound":"3432523852688721/549755813888","n":16355,"q":22,"u":"3052955/16"},{"bound":"6976905759494349/1099511627776","n":16628,"q":22,"u":"12229265/64"},{"bound":"3544176576654883/549755813888","n":16900,"q":22,"u":"6123355/32"},{"bound":"7200209396116481/1099511627776","n":17173,"q":22,"u":"12264155/64"},{"bound":"3655827534293755/549755813888","n":17445,"q":22,"u":"191900"}],"shi":"1/20","slo":"-1/1000000000"},{"a":191900,"b":211090,"curvature_lower":"55837993914823657071662639496680177664000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/549998849357443636309699870152749192979889911903155132669645690636934291646240353220049713847721900577485802309638712136332062754354513492131243941068895688053001949833517730847749034000777642051825282257306797645410587201280384988854795162668188754518030441757","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/29826883540272239764547122562630418432000000000000000000000000000000000000","panels":64,"points":[{"bound":"230570407989957/1099511627776","n":300,"q":63,"u":"6150395/32"},{"bound":"182604889000453/549755813888","n":600,"q":53,"u":"3079995/16"},{"bound":"123452113557835/274877906944","n":900,"q":46,"u":"6169585/32"},{"bound":"309490530495979/549755813888","n":1200,"q":41,"u":"1544795/8"},{"bound":"742041033834389/1099511627776","n":1500,"q":38,"u":"6188775/32"},{"bound":"863719168115535/1099511627776","n":1800,"q":36,"u":"3099185/16"},{"bound":"984015827970057/1099511627776","n":2099,"q":34,"u":"6207965/32"},{"bound":"276013006861415/274877906944","n":2399,"q":33,"u":"777195/4"},{"bound":"611784933247417/549755813888","n":2699,"q":32,"u":"6227155/32"},{"bound":"671344099587289/549755813888","n":2999,"q":31,"u":"3118375/16"},{"bound":"1461521754517073/1099511627776","n":3299,"q":30,"u":"6246345/32"},{"bound":"49378934863761/34359738368","n":3599,"q":30,"u":"1563985/8"},{"bound":"424528961636027/274877906944","n":3898,"q":29,"u":"6265535/32"},{"bound":"908179370761781/549755813888","n":4198,"q":29,"u":"3137565/16"},{"bound":"483628121885341/274877906944","n":4498,"q":28,"u":"6284725/32"},{"bound":"2052467281444539/1099511627776","n":4798,"q":28,"u":"393395/2"},{"bound":"271297029069141/137438953472","n":5098,"q":28,"u":"6303915/32"},{"bound":"2288246427452035/1099511627776","n":5398,"q":28,"u":"3156755/16"},{"bound":"2406029812931657/1099511627776","n":5698,"q":27,"u":"6323105/32"},{"bound":"1261649128982149/549755813888","n":5997,"q":27,"u":"1583175/8"},{"bound":"1320466652381585/549755813888","n":6297,"q":27,"u":"6342295/32"},{"bound":"172409124084671/68719476736","n":6597,"q":27,"u":"3175945/16"},{"bound":"179758690223409/68719476736","n":6897,"q":27,"u":"6361485/32"},{"bound":"1496857395861309/549755813888","n":7197,"q":27,"u":"796385/4"},{"bound":"777818798063351/274877906944","n":7497,"q":27,"u":"6380675/32"},{"bound":"3228312613324315/1099511627776","n":7796,"q":26,"u":"3195135/16"},{"bound":"1672863665624823/549755813888","n":8096,"q":26,"u":"6399865/32"},{"bound":"1731565297686311/549755813888","n":8396,"q":26,"u":"1602365/8"},{"bound":"3580523532383779/1099511627776","n":8696,"q":26,"u":"6419055/32"},{"bound":"3697907125809833/1099511627776","n":8996,"q":26,"u":"3214325/16"},{"bound":"953820559516087/274877906944","n":9296,"q":26,"u":"6438245/32"},{"bound":"3932258415970009/1099511627776","n":9595,"q":26,"u":"201495"},{"bound":"4049618778465593/1099511627776","n":9895,"q":26,"u":"6457435/32"},{"bound":"2083486342146763/549755813888","n":10195,"q":26,"u":"3233515/16"},{"bound":"4284320664026989/1099511627776","n":10495,"q":26,"u":"6476625/32"},{"bound":"2200831595816793/549755813888","n":10795,"q":26,"u":"1621555/8"},{"bound":"2259500345915459/549755813888","n":11095,"q":26,"u":"6495815/32"},{"bound":"4636333546323829/1099511627776","n":11395,"q":26,"u":"3252705/16"},{"bound":"2376595700153719/549755813888","n":11694,"q":25,"u":"6515005/32"},{"bound":"2435215270737993/549755813888","n":11994,"q":25,"u":"815575/4"},{"bound":"1246916452714309/274877906944","n":12294,"q":25,"u":"6534195/32"},{"bound":"638112184400117/137438953472","n":12594,"q":25,"u":"3271895/16"},{"bound":"5222125777295893/1099511627776","n":12894,"q":25,"u":"6553385/32"},{"bound":"5339350938602013/1099511627776","n":13194,"q":25,"u":"1640745/8"},{"bound":"5456182425471199/1099511627776","n":13493,"q":25,"u":"6572575/32"},{"bound":"5573401904322509/1099511627776","n":13793,"q":25,"u":"3291085/16"},{"bound":"5690618799766627/1099511627776","n":14093,"q":25,"u":"6591765/32"},{"bound":"2903916634111403/549755813888","n":14393,"q":25,"u":"412585/2"},{"bound":"2962522726864743/549755813888","n":14693,"q":25,"u":"6610955/32"},{"bound":"6042255489145747/1099511627776","n":14993,"q":25,"u":"3310275/16"},{"bound":"1539865874303871/274877906944","n":15293,"q":25,"u":"6630145/32"},{"bound":"6276278907591729/1099511627776","n":15592,"q":25,"u":"1659935/8"},{"bound":"399592699951365/68719476736","n":15892,"q":25,"u":"6649335/32"},{"bound":"406917861229627/68719476736","n":16192,"q":25,"u":"3329465/16"},{"bound":"6627886739725869/1099511627776","n":16492,"q":25,"u":"6668525/32"},{"bound":"6745086163844387/1099511627776","n":16792,"q":25,"u":"834765/4"},{"bound":"6862284130725175/1099511627776","n":17092,"q":25,"u":"6687715/32"},{"bound":"6979090060721901/1099511627776","n":17391,"q":25,"u":"3348655/16"},{"bound":"7096285332779245/1099511627776","n":17691,"q":25,"u":"6706905/32"},{"bound":"1803369838365717/274877906944","n":17991,"q":25,"u":"1679125/8"},{"bound":"3665336091394585/549755813888","n":18291,"q":25,"u":"6726095/32"},{"bound":"7447863876996505/1099511627776","n":18591,"q":25,"u":"3367845/16"},{"bound":"7565054488837903/1099511627776","n":18891,"q":25,"u":"6745285/32"},{"bound":"7681853437580347/1099511627776","n":19190,"q":25,"u":"211090"}],"shi":"1/20","slo":"-1/1000000000"},{"a":211090,"b":232199,"curvature_lower":"55837993914823657071662639496680177664000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/732048468494757479928210527173309175856233472743099481583298414237759542181145910135886169131317849668633602874129125853457975526045857458026685685562700160798545595228412099758353964255035041570979450684475347666041491564904192420165732361511359232263498517978567","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/39699581992102351126612220130861086932992000000000000000000000000000000000","panels":64,"points":[{"bound":"249093424842933/1099511627776","n":330,"q":73,"u":"13530869/64"},{"bound":"391991096855205/1099511627776","n":660,"q":62,"u":"6775989/32"},{"bound":"528219429936561/1099511627776","n":990,"q":53,"u":"13573087/64"},{"bound":"165145566235499/274877906944","n":1320,"q":47,"u":"3398549/16"},{"bound":"790507666024151/1099511627776","n":1650,"q":43,"u":"13615305/64"},{"bound":"459207708709013/549755813888","n":1979,"q":41,"u":"6818207/32"},{"bound":"261395528058477/274877906944","n":2309,"q":39,"u":"13657523/64"},{"bound":"292979777386595/274877906944","n":2639,"q":37,"u":"1709829/8"},{"bound":"648826413975239/549755813888","n":2969,"q":36,"u":"13699741/64"},{"bound":"355729714744209/274877906944","n":3299,"q":35,"u":"6860425/32"},{"bound":"773910237608131/549755813888","n":3629,"q":34,"u":"13741959/64"},{"bound":"1672081422105605/1099511627776","n":3958,"q":33,"u":"3440767/16"},{"bound":"1796433206168803/1099511627776","n":4288,"q":33,"u":"13784177/64"},{"bound":"1920638929365899/1099511627776","n":4618,"q":32,"u":"6902643/32"},{"bound":"511159536630617/274877906944","n":4948,"q":32,"u":"13826395/64"},{"bound":"2168571868340027/1099511627776","n":5278,"q":32,"u":"865469/4"},{"bound":"2292316406967905/1099511627776","n":5608,"q":31,"u":"13868613/64"},{"bound":"2415607883504161/1099511627776","n":5937,"q":31,"u":"6944861/32"},{"bound":"2539233095194741/1099511627776","n":6267,"q":31,"u":"13910831/64"},{"bound":"2662787036381703/1099511627776","n":6597,"q":30,"u":"3482985/16"},{"bound":"2786201053776335/1099511627776","n":6927,"q":30,"u":"13953049/64"},{"bound":"2909587343832403/1099511627776","n":7257,"q":30,"u":"6987079/32"},{"bound":"3032949290558361/1099511627776","n":7587,"q":30,"u":"13995267/64"},{"bound":"1577958009629411/549755813888","n":7916,"q":30,"u":"1752047/8"},{"bound":"1639618733488235/549755813888","n":8246,"q":30,"u":"14037485/64"},{"bound":"106326925331341/34359738368","n":8576,"q":29,"u":"7029297/32"},{"bound":"881407269140085/274877906944","n":8906,"q":29,"u":"14079703/64"},{"bound":"3648782355840035/1099511627776","n":9236,"q":29,"u":"3525203/16"},{"bound":"942980709506831/274877906944","n":9566,"q":29,"u":"14121921/64"},{"bound":"3894678635364531/1099511627776","n":9895,"q":29,"u":"7071515/32"},{"bound":"2008898523031695/549755813888","n":10225,"q":29,"u":"14164139/64"},{"bound":"4140905873705315/1099511627776","n":10555,"q":29,"u":"443289/2"},{"bound":"4264005948325981/1099511627776","n":10885,"q":29,"u":"14206357/64"},{"bound":"2193549003371717/549755813888","n":11215,"q":29,"u":"7113733/32"},{"bound":"563726216483721/137438953472","n":11544,"q":29,"u":"14248575/64"},{"bound":"2316414266629389/549755813888","n":11874,"q":28,"u":"3567421/16"},{"bound":"1188951595240461/274877906944","n":12204,"q":28,"u":"14290793/64"},{"bound":"304923639314775/68719476736","n":12534,"q":28,"u":"7155951/32"},{"bound":"2500872259999657/549755813888","n":12864,"q":28,"u":"14333011/64"},{"bound":"640588206734495/137438953472","n":13194,"q":28,"u":"1794265/8"},{"bound":"1311822351279683/274877906944","n":13523,"q":28,"u":"14375229/64"},{"bound":"1342560323056135/274877906944","n":13853,"q":28,"u":"7198169/32"},{"bound":"5493189013010307/1099511627776","n":14183,"q":28,"u":"14417447/64"},{"bound":"2808066420550903/549755813888","n":14513,"q":28,"u":"3609639/16"},{"bound":"2869536513334897/549755813888","n":14843,"q":28,"u":"14459665/64"},{"bound":"5862009798891229/1099511627776","n":15173,"q":28,"u":"7240387/32"},{"bound":"5984570846779393/1099511627776","n":15502,"q":28,"u":"14501883/64"},{"bound":"6107501415234135/1099511627776","n":15832,"q":28,"u":"907687/4"},{"bound":"6230429151700029/1099511627776","n":16162,"q":28,"u":"14544101/64"},{"bound":"6353354220561103/1099511627776","n":16492,"q":28,"u":"7282605/32"},{"bound":"3238138386858685/549755813888","n":16822,"q":28,"u":"14586319/64"},{"bound":"412449809484259/68719476736","n":17152,"q":28,"u":"3651857/16"},{"bound":"6721742409629291/1099511627776","n":17481,"q":28,"u":"14628537/64"},{"bound":"6844658225192625/1099511627776","n":17811,"q":28,"u":"7324823/32"},{"bound":"870946503615881/137438953472","n":18141,"q":28,"u":"14670755/64"},{"bound":"1772620981364487/274877906944","n":18471,"q":28,"u":"1836483/8"},{"bound":"3606697006139065/549755813888","n":18801,"q":28,"u":"14712973/64"},{"bound":"3668151190172777/549755813888","n":19131,"q":28,"u":"7367041/32"},{"bound":"466176205493895/68719476736","n":19460,"q":27,"u":"14755191/64"},{"bound":"7581663477472665/1099511627776","n":19790,"q":27,"u":"3694075/16"},{"bound":"7704506127863077/1099511627776","n":20120,"q":27,"u":"14797409/64"},{"bound":"1956836827885345/274877906944","n":20450,"q":27,"u":"7409259/32"},{"bound":"7950187096495653/1099511627776","n":20780,"q":27,"u":"14839627/64"},{"bound":"504540831925175/68719476736","n":21109,"q":27,"u":"232199"}],"shi":"1/20","slo":"-1/1000000000"},{"a":232199,"b":255418,"curvature_lower":"132615235547706185545198768804615421952000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/2314072253041029920443327829641530079101346140497043427973614638104072303692825803965604799433103466863092942100228977709298205640677972885339510868077955825771085933800863505380904302238109435825023473202431789713155891193475117364523821128527372625468799810635983","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/52840143631488229349520864994176106707812352000000000000000000000000000000","panels":64,"points":[{"bound":"33658664456397/137438953472","n":363,"q":85,"u":"14883955/64"},{"bound":"105250217624153/274877906944","n":726,"q":72,"u":"7453587/32"},{"bound":"70676573365735/137438953472","n":1089,"q":61,"u":"14930393/64"},{"bound":"176369559667031/274877906944","n":1452,"q":55,"u":"3738403/16"},{"bound":"421183000548611/549755813888","n":1814,"q":50,"u":"14976831/64"},{"bound":"977752240642661/1099511627776","n":2177,"q":47,"u":"7500025/32"},{"bound":"555895944808565/549755813888","n":2540,"q":44,"u":"15023269/64"},{"bound":"1244867663821837/1099511627776","n":2903,"q":42,"u":"1880811/8"},{"bound":"1377211413899849/1099511627776","n":3266,"q":41,"u":"15069707/64"},{"bound":"47145140029709/34359738368","n":3628,"q":40,"u":"7546463/32"},{"bound":"819994087220727/549755813888","n":3991,"q":39,"u":"15116145/64"},{"bound":"27671328362607/17179869184","n":4354,"q":38,"u":"3784841/16"},{"bound":"118853688486853/68719476736","n":4717,"q":37,"u":"15162583/64"},{"bound":"2032156012759861/1099511627776","n":5080,"q":36,"u":"7592901/32"},{"bound":"540510427028915/274877906944","n":5442,"q":36,"u":"15209021/64"},{"bound":"2292186619648953/1099511627776","n":5805,"q":35,"u":"952015/4"},{"bound":"2422115754832937/1099511627776","n":6168,"q":35,"u":"15255459/64"},{"bound":"2551986582096849/1099511627776","n":6531,"q":35,"u":"7639339/32"},{"bound":"2681740069178919/1099511627776","n":6894,"q":34,"u":"15301897/64"},{"bound":"1405503419774639/549755813888","n":7256,"q":34,"u":"3831279/16"},{"bound":"1470296146438839/549755813888","n":7619,"q":34,"u":"15348335/64"},{"bound":"1535072075625697/549755813888","n":7982,"q":34,"u":"7685777/32"},{"bound":"3199576005936377/1099511627776","n":8345,"q":33,"u":"15394773/64"},{"bound":"3328935726476831/1099511627776","n":8708,"q":33,"u":"1927249/8"},{"bound":"1728957637510849/549755813888","n":9070,"q":33,"u":"15441211/64"},{"bound":"3587229825785535/1099511627776","n":9433,"q":33,"u":"7732215/32"},{"bound":"3716525276155301/1099511627776","n":9796,"q":33,"u":"15487649/64"},{"bound":"3845803552590295/1099511627776","n":10159,"q":33,"u":"3877717/16"},{"bound":"993739092295181/274877906944","n":10522,"q":32,"u":"15534087/64"},{"bound":"4103733409751377/1099511627776","n":10884,"q":32,"u":"7778653/32"},{"bound":"4232853023576877/1099511627776","n":11247,"q":32,"u":"15580525/64"},{"bound":"4361960624407399/1099511627776","n":11610,"q":32,"u":"487617/2"},{"bound":"4491057248281265/1099511627776","n":11973,"q":32,"u":"15626963/64"},{"bound":"2310071907678483/549755813888","n":12336,"q":32,"u":"7825091/32"},{"bound":"4748865572750211/1099511627776","n":12698,"q":32,"u":"15673401/64"},{"bound":"1219483605504461/274877906944","n":13061,"q":32,"u":"3924155/16"},{"bound":"5006995423579231/1099511627776","n":13424,"q":32,"u":"15719839/64"},{"bound":"2568012577633709/549755813888","n":13787,"q":31,"u":"7871529/32"},{"bound":"5264980310696523/1099511627776","n":14150,"q":31,"u":"15766277/64"},{"bound":"2696786893696697/549755813888","n":14512,"q":31,"u":"1973687/8"},{"bound":"5522516497825071/1099511627776","n":14875,"q":31,"u":"15812715/64"},{"bound":"5651453613780741/1099511627776","n":15238,"q":31,"u":"7917967/32"},{"bound":"5780385509631089/1099511627776","n":15601,"q":31,"u":"15859153/64"},{"bound":"5909312527059563/1099511627776","n":15964,"q":31,"u":"3970593/16"},{"bound":"6037879826290815/1099511627776","n":16326,"q":31,"u":"15905591/64"},{"bound":"385424875601235/68719476736","n":16689,"q":31,"u":"7964405/32"},{"bound":"1573928043888983/274877906944","n":17052,"q":31,"u":"15952029/64"},{"bound":"6424622565934013/1099511627776","n":17415,"q":31,"u":"998453/4"},{"bound":"204797793861061/34359738368","n":17778,"q":31,"u":"15998467/64"},{"bound":"3341038896202205/549755813888","n":18140,"q":31,"u":"8010843/32"},{"bound":"6810978134195741/1099511627776","n":18503,"q":31,"u":"16044905/64"},{"bound":"108435554598581/17179869184","n":18866,"q":31,"u":"4017031/16"},{"bound":"220899063620479/34359738368","n":19229,"q":31,"u":"16091343/64"},{"bound":"7197661910257489/1099511627776","n":19592,"q":31,"u":"8057281/32"},{"bound":"915774524319279/137438953472","n":19954,"q":31,"u":"16137781/64"},{"bound":"1863770788413185/274877906944","n":20317,"q":31,"u":"2020125/8"},{"bound":"7583967839193755/1099511627776","n":20680,"q":31,"u":"16184219/64"},{"bound":"3856419014461011/549755813888","n":21043,"q":30,"u":"8103719/32"},{"bound":"3920827130164673/549755813888","n":21406,"q":30,"u":"16230657/64"},{"bound":"3985056805574437/549755813888","n":21768,"q":30,"u":"4063469/16"},{"bound":"8098925897871229/1099511627776","n":22131,"q":30,"u":"16277095/64"},{"bound":"8227736348172965/1099511627776","n":22494,"q":30,"u":"8150157/32"},{"bound":"8356545046975603/1099511627776","n":22857,"q":30,"u":"16323533/64"},{"bound":"2121249308993703/274877906944","n":23219,"q":30,"u":"255418"}],"shi":"1/20","slo":"-1/1000000000"},{"a":255418,"b":280959,"curvature_lower":"6738707447306855976432415191072768000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/156507243344377860471974193968044376826932454783527781539389136536098007919416610268938438393216679729279579009487650925559510692976126650858856889959045313536390950562920149822802182511904908768971696246711773947861145428876273056837377570930147540422839865409","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/70329487724396211345840052624518736181723136000000000000000000000000000000","panels":64,"points":[{"bound":"291546283627695/1099511627776","n":400,"q":98,"u":"16372293/64"},{"bound":"452594709089121/1099511627776","n":799,"q":83,"u":"8198917/32"},{"bound":"605655561080759/1099511627776","n":1198,"q":71,"u":"16423375/64"},{"bound":"376933121793199/549755813888","n":1597,"q":63,"u":"4112229/16"},{"bound":"898900532624869/1099511627776","n":1996,"q":58,"u":"16474457/64"},{"bound":"520874391586417/549755813888","n":2395,"q":54,"u":"8249999/32"},{"bound":"591519584885917/549755813888","n":2794,"q":51,"u":"16525539/64"},{"bound":"165396539134559/137438953472","n":3193,"q":48,"u":"2068885/8"},{"bound":"365613507860999/274877906944","n":3592,"q":46,"u":"16576621/64"},{"bound":"1601049383812255/1099511627776","n":3991,"q":45,"u":"8301081/32"},{"bound":"1739131871352285/1099511627776","n":4390,"q":44,"u":"16627703/64"},{"bound":"938391803961625/549755813888","n":4789,"q":43,"u":"4163311/16"},{"bound":"2014423744510573/1099511627776","n":5189,"q":42,"u":"16678785/64"},{"bound":"1075718438516479/549755813888","n":5588,"q":41,"u":"8352163/32"},{"bound":"2288241574492443/1099511627776","n":5987,"q":40,"u":"16729867/64"},{"bound":"606198707797445/274877906944","n":6386,"q":40,"u":"1047213/4"},{"bound":"1280611187721767/549755813888","n":6785,"q":39,"u":"16780949/64"},{"bound":"337182285684823/137438953472","n":7184,"q":39,"u":"8403245/32"},{"bound":"708408265834535/274877906944","n":7583,"q":39,"u":"16832031/64"},{"bound":"2969618783536585/1099511627776","n":7982,"q":38,"u":"4214393/16"},{"bound":"1552770456930169/549755813888","n":8381,"q":38,"u":"16883113/64"},{"bound":"1620710934633167/549755813888","n":8780,"q":38,"u":"8454327/32"},{"bound":"844291406652567/274877906944","n":9179,"q":37,"u":"16934195/64"},{"bound":"1756419462454489/549755813888","n":9578,"q":37,"u":"2119967/8"},{"bound":"3648482957986897/1099511627776","n":9977,"q":37,"u":"16985277/64"},{"bound":"236527546063495/68719476736","n":10377,"q":37,"u":"8505409/32"},{"bound":"3919998324301787/1099511627776","n":10776,"q":36,"u":"17036359/64"},{"bound":"4055448962322631/1099511627776","n":11175,"q":36,"u":"4265475/16"},{"bound":"4190880020534455/1099511627776","n":11574,"q":36,"u":"17087441/64"},{"bound":"4326293337727151/1099511627776","n":11973,"q":36,"u":"8556491/32"},{"bound":"278855658077053/68719476736","n":12372,"q":36,"u":"17138523/64"},{"bound":"4597073019897131/1099511627776","n":12771,"q":36,"u":"536377/2"},{"bound":"4732442071375249/1099511627776","n":13170,"q":36,"u":"17189605/64"},{"bound":"4867731657222029/1099511627776","n":13569,"q":35,"u":"8607573/32"},{"bound":"5002972778774395/1099511627776","n":13968,"q":35,"u":"17240687/64"},{"bound":"5138203156728855/1099511627776","n":14367,"q":35,"u":"4316557/16"},{"bound":"2636711808802009/549755813888","n":14766,"q":35,"u":"17291769/64"},{"bound":"2704317452603061/549755813888","n":15165,"q":35,"u":"8658655/32"},{"bound":"1386044133667213/274877906944","n":15565,"q":35,"u":"17342851/64"},{"bound":"1419842851569125/274877906944","n":15964,"q":35,"u":"2171049/8"},{"bound":"90852483360619/17179869184","n":16363,"q":35,"u":"17393933/64"},{"bound":"5949739621598747/1099511627776","n":16762,"q":35,"u":"8709737/32"},{"bound":"3042456960926255/549755813888","n":17161,"q":35,"u":"17445015/64"},{"bound":"6220082252198253/1099511627776","n":17560,"q":35,"u":"4367639/16"},{"bound":"6355202837169233/1099511627776","n":17959,"q":34,"u":"17496097/64"},{"bound":"3245138678037233/549755813888","n":18358,"q":34,"u":"8760819/32"},{"bound":"3312673400640389/549755813888","n":18757,"q":34,"u":"17547179/64"},{"bound":"3380205738448819/549755813888","n":19156,"q":34,"u":"1098295/4"},{"bound":"6895471663197273/1099511627776","n":19555,"q":34,"u":"17598261/64"},{"bound":"439407976181639/68719476736","n":19954,"q":34,"u":"8811901/32"},{"bound":"7165579583237441/1099511627776","n":20353,"q":34,"u":"17649343/64"},{"bound":"7300966239788781/1099511627776","n":20753,"q":34,"u":"4418721/16"},{"bound":"464750678818459/68719476736","n":21152,"q":34,"u":"17700425/64"},{"bound":"7571052109144389/1099511627776","n":21551,"q":34,"u":"8862983/32"},{"bound":"7706090161274449/1099511627776","n":21950,"q":34,"u":"17751507/64"},{"bound":"7841125182603669/1099511627776","n":22349,"q":34,"u":"2222131/8"},{"bound":"7976157327064917/1099511627776","n":22748,"q":34,"u":"17802589/64"},{"bound":"2027796684584353/274877906944","n":23147,"q":34,"u":"8914065/32"},{"bound":"8246213550686729/1099511627776","n":23546,"q":34,"u":"17853671/64"},{"bound":"8381237889723543/1099511627776","n":23945,"q":34,"u":"4469803/16"},{"bound":"4258129936545063/549755813888","n":24344,"q":34,"u":"17904753/64"},{"bound":"4325639805541255/549755813888","n":24743,"q":34,"u":"8965147/32"},{"bound":"4393148603607617/549755813888","n":25142,"q":34,"u":"17955835/64"},{"bound":"1115164094841847/137438953472","n":25541,"q":34,"u":"280959"}],"shi":"1/20","slo":"-1/1000000000"},{"a":280959,"b":309054,"curvature_lower":"258509231087146560516956664336482304000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7991129282237411813735147367996385928880750493811782675806053584493375501705007547170064623121342580322764239917787635992032375191257594887744021890687531248608250188937262873643483034347142664427584862838086102104936461383411904376777337521276689127649429099357","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/93607748545440234870067684461437294468923392000000000000000000000000000000","panels":64,"points":[{"bound":"315123634052765/1099511627776","n":439,"q":113,"u":"18009471/64"},{"bound":"60792333520901/137438953472","n":878,"q":97,"u":"9018783/32"},{"bound":"648838721279827/1099511627776","n":1317,"q":83,"u":"18065661/64"},{"bound":"805945602860265/1099511627776","n":1756,"q":73,"u":"4523439/16"},{"bound":"479724277329457/549755813888","n":2195,"q":67,"u":"18121851/64"},{"bound":"277608651006983/274877906944","n":2634,"q":62,"u":"9074973/32"},{"bound":"314901164565463/274877906944","n":3073,"q":58,"u":"18178041/64"},{"bound":"1407432700340911/1099511627776","n":3512,"q":55,"u":"2275767/8"},{"bound":"777117187406009/549755813888","n":3951,"q":53,"u":"18234231/64"},{"bound":"850118449153977/549755813888","n":4390,"q":51,"u":"9131163/32"},{"bound":"1845617353792997/1099511627776","n":4829,"q":50,"u":"18290421/64"},{"bound":"1990473956508265/1099511627776","n":5268,"q":48,"u":"4579629/16"},{"bound":"2134911902497337/1099511627776","n":5707,"q":47,"u":"18346611/64"},{"bound":"1139506901529407/549755813888","n":6146,"q":46,"u":"9187353/32"},{"bound":"2422820017911367/1099511627776","n":6585,"q":46,"u":"18402801/64"},{"bound":"2566361389720711/1099511627776","n":7024,"q":45,"u":"1151931/4"},{"bound":"1354862053455859/549755813888","n":7463,"q":44,"u":"18458991/64"},{"bound":"2852888825495801/1099511627776","n":7902,"q":44,"u":"9243543/32"},{"bound":"1497954390873787/549755813888","n":8341,"q":43,"u":"18515181/64"},{"bound":"1569388739702321/549755813888","n":8780,"q":43,"u":"4635819/16"},{"bound":"205098413671651/68719476736","n":9219,"q":42,"u":"18571371/64"},{"bound":"1712094859230437/549755813888","n":9658,"q":42,"u":"9299733/32"},{"bound":"1783379934853903/549755813888","n":10097,"q":42,"u":"18627561/64"},{"bound":"1854641035894003/549755813888","n":10536,"q":41,"u":"2331957/8"},{"bound":"1925821181282619/549755813888","n":10975,"q":41,"u":"18683751/64"},{"bound":"3993970257526789/1099511627776","n":11414,"q":41,"u":"9355923/32"},{"bound":"4136269100867637/1099511627776","n":11853,"q":41,"u":"18739941/64"},{"bound":"2139270895624161/549755813888","n":12292,"q":41,"u":"4692009/16"},{"bound":"552584099206993/137438953472","n":12731,"q":40,"u":"18796131/64"},{"bound":"4562778780642773/1099511627776","n":13170,"q":40,"u":"9412113/32"},{"bound":"2352432384334609/549755813888","n":13609,"q":40,"u":"18852321/64"},{"bound":"75733320570647/17179869184","n":14048,"q":40,"u":"590013/2"},{"bound":"623622947804639/137438953472","n":14487,"q":40,"u":"18908511/64"},{"bound":"5131000024306209/1099511627776","n":14926,"q":39,"u":"9468303/32"},{"bound":"1318228973572563/274877906944","n":15365,"q":39,"u":"18964701/64"},{"bound":"1353704613912623/274877906944","n":15804,"q":39,"u":"4748199/16"},{"bound":"347294295498775/68719476736","n":16243,"q":39,"u":"19020891/64"},{"bound":"5698587629241117/1099511627776","n":16682,"q":39,"u":"9524493/32"},{"bound":"2920227994062801/549755813888","n":17121,"q":39,"u":"19077081/64"},{"bound":"5982314554659465/1099511627776","n":17560,"q":39,"u":"2388147/8"},{"bound":"6124164009325249/1099511627776","n":17999,"q":39,"u":"19133271/64"},{"bound":"6266004970944797/1099511627776","n":18438,"q":39,"u":"9580683/32"},{"bound":"3203904632783699/549755813888","n":18877,"q":38,"u":"19189461/64"},{"bound":"6549546354420627/1099511627776","n":19316,"q":38,"u":"4804389/16"},{"bound":"6691276306412841/1099511627776","n":19755,"q":38,"u":"19245651/64"},{"bound":"3416499782820989/549755813888","n":20194,"q":38,"u":"9636873/32"},{"bound":"108979945938911/17179869184","n":20633,"q":38,"u":"19301841/64"},{"bound":"3558213802612179/549755813888","n":21072,"q":38,"u":"1208121/4"},{"bound":"7258133107172501/1099511627776","n":21511,"q":38,"u":"19358031/64"},{"bound":"3699916682768411/549755813888","n":21950,"q":38,"u":"9693063/32"},{"bound":"7541528675887583/1099511627776","n":22389,"q":38,"u":"19414221/64"},{"bound":"7683219311981251/1099511627776","n":22828,"q":38,"u":"4860579/16"},{"bound":"7824905527737239/1099511627776","n":23267,"q":38,"u":"19470411/64"},{"bound":"7966587559003427/1099511627776","n":23706,"q":38,"u":"9749253/32"},{"bound":"8108265625136351/1099511627776","n":24145,"q":38,"u":"19526601/64"},{"bound":"8249939930418379/1099511627776","n":24584,"q":38,"u":"2444337/8"},{"bound":"8391610665331159/1099511627776","n":25023,"q":38,"u":"19582791/64"},{"bound":"4266636518749101/549755813888","n":25462,"q":37,"u":"9805443/32"},{"bound":"4337434128431233/549755813888","n":25901,"q":37,"u":"19638981/64"},{"bound":"8816460317470929/1099511627776","n":26340,"q":37,"u":"4916769/16"},{"bound":"559878085569167/68719476736","n":26779,"q":37,"u":"19695171/64"},{"bound":"2274908888056819/274877906944","n":27218,"q":37,"u":"9861633/32"},{"bound":"2310304749669917/274877906944","n":27657,"q":37,"u":"19751361/64"},{"bound":"9382477327635961/1099511627776","n":28095,"q":37,"u":"309054"}],"shi":"1/20","slo":"-1/1000000000"},{"a":309054,"b":339959,"curvature_lower":"1060921884381649484361590150436923375616000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/43650782298050282748803578780462905699644442172158580523636487541368937426280512248172497386306337863770258619708238165897941005739988072712766445023100259006259258243304563614396779497835515287834111847481922577721890085006429583895154738424673364588889376674695733","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/124590824843336021027778303978345262976335872000000000000000000000000000000","panels":64,"points":[{"bound":"341293551135905/1099511627776","n":483,"q":129,"u":"19810361/64"},{"bound":"261673584024883/549755813888","n":966,"q":113,"u":"9920633/32"},{"bound":"695944286115829/1099511627776","n":1449,"q":97,"u":"19872171/64"},{"bound":"13477794310759/17179869184","n":1932,"q":85,"u":"4975769/16"},{"bound":"256288383597257/274877906944","n":2415,"q":77,"u":"19933981/64"},{"bound":"592428795484451/549755813888","n":2898,"q":71,"u":"9982443/32"},{"bound":"671234919545505/549755813888","n":3381,"q":67,"u":"19995791/64"},{"bound":"374625927990171/274877906944","n":3864,"q":63,"u":"2503337/8"},{"bound":"413335268251761/274877906944","n":4347,"q":60,"u":"20057601/64"},{"bound":"1806901739548157/1099511627776","n":4829,"q":58,"u":"10044253/32"},{"bound":"490010062431565/274877906944","n":5312,"q":56,"u":"20119411/64"},{"bound":"528137304308943/274877906944","n":5795,"q":55,"u":"5037579/16"},{"bound":"2264577228885765/1099511627776","n":6278,"q":54,"u":"20181221/64"},{"bound":"604046666783325/274877906944","n":6761,"q":53,"u":"10106063/32"},{"bound":"1283717304160605/549755813888","n":7244,"q":52,"u":"20243031/64"},{"bound":"1359187730372613/549755813888","n":7727,"q":51,"u":"1267121/4"},{"bound":"717265720243533/274877906944","n":8210,"q":50,"u":"20304841/64"},{"bound":"1509775622688847/549755813888","n":8693,"q":49,"u":"10167873/32"},{"bound":"792382532974233/274877906944","n":9175,"q":49,"u":"20366651/64"},{"bound":"3319643513233871/1099511627776","n":9658,"q":48,"u":"5099389/16"},{"bound":"3469631271971187/1099511627776","n":10141,"q":48,"u":"20428461/64"},{"bound":"3619472914085127/1099511627776","n":10624,"q":47,"u":"10229683/32"},{"bound":"942299727937631/274877906944","n":11107,"q":47,"u":"20490271/64"},{"bound":"956755699079/268435456","n":11590,"q":46,"u":"2565147/8"},{"bound":"2034184331942019/549755813888","n":12073,"q":46,"u":"20552081/64"},{"bound":"1054456601916897/274877906944","n":12556,"q":46,"u":"10291493/32"},{"bound":"2183624319003347/549755813888","n":13039,"q":46,"u":"20613891/64"},{"bound":"4516230055190739/1099511627776","n":13521,"q":45,"u":"5161199/16"},{"bound":"1166366228412385/274877906944","n":14004,"q":45,"u":"20675701/64"},{"bound":"4814672917340593/1099511627776","n":14487,"q":45,"u":"10353303/32"},{"bound":"620482060992227/137438953472","n":14970,"q":45,"u":"20737511/64"},{"bound":"5112958951777347/1099511627776","n":15453,"q":44,"u":"649013/2"},{"bound":"328874096285739/68719476736","n":15936,"q":44,"u":"20799321/64"},{"bound":"5410992964225041/1099511627776","n":16419,"q":44,"u":"10415113/32"},{"bound":"5559982763613385/1099511627776","n":16902,"q":44,"u":"20861131/64"},{"bound":"5708956318587669/1099511627776","n":17385,"q":44,"u":"5223009/16"},{"bound":"5857606480409401/1099511627776","n":17867,"q":44,"u":"20922941/64"},{"bound":"3003244412088271/549755813888","n":18350,"q":43,"u":"10476923/32"},{"bound":"6155319720450761/1099511627776","n":18833,"q":43,"u":"20984751/64"},{"bound":"6304138351430985/1099511627776","n":19316,"q":43,"u":"2626957/8"},{"bound":"3226472782854231/549755813888","n":19799,"q":43,"u":"21046561/64"},{"bound":"3300871067650577/549755813888","n":20282,"q":43,"u":"10538733/32"},{"bound":"6750528764106213/1099511627776","n":20765,"q":43,"u":"21108371/64"},{"bound":"862413261907037/137438953472","n":21248,"q":43,"u":"5284819/16"},{"bound":"7048074717542131/1099511627776","n":21731,"q":43,"u":"21170181/64"},{"bound":"7196527186469793/1099511627776","n":22213,"q":43,"u":"10600543/32"},{"bound":"7345197747683839/1099511627776","n":22696,"q":42,"u":"21231991/64"},{"bound":"468366082017581/68719476736","n":23179,"q":42,"u":"1328931/4"},{"bound":"7642509910341971/1099511627776","n":23662,"q":42,"u":"21293801/64"},{"bound":"3895577970311655/549755813888","n":24145,"q":42,"u":"10662353/32"},{"bound":"1984948943001051/274877906944","n":24628,"q":42,"u":"21355611/64"},{"bound":"8088429746233383/1099511627776","n":25111,"q":42,"u":"5346629/16"},{"bound":"8237058180379783/1099511627776","n":25594,"q":42,"u":"21417421/64"},{"bound":"4192840684510957/549755813888","n":26077,"q":42,"u":"10724163/32"},{"bound":"8533991892992987/1099511627776","n":26559,"q":42,"u":"21479231/64"},{"bound":"8682605403512859/1099511627776","n":27042,"q":42,"u":"2688767/8"},{"bound":"8831214435463713/1099511627776","n":27525,"q":42,"u":"21541041/64"},{"bound":"8979819211196063/1099511627776","n":28008,"q":42,"u":"10785973/32"},{"bound":"9128419938575371/1099511627776","n":28491,"q":42,"u":"21602851/64"},{"bound":"9277016812143123/1099511627776","n":28974,"q":42,"u":"5408439/16"},{"bound":"589096391402251/68719476736","n":29457,"q":41,"u":"21664661/64"},{"bound":"2393515665454913/274877906944","n":29940,"q":41,"u":"10847783/32"},{"bound":"9722579635112671/1099511627776","n":30423,"q":41,"u":"21726471/64"},{"bound":"9870785858451939/1099511627776","n":30905,"q":41,"u":"339959"}],"shi":"1/20","slo":"-1/1000000000"},{"a":339959,"b":373954,"curvature_lower":"386633339789230861647809821587800064000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/21173021777137657251882791803605531258230202324536941458641052683340140498691326882587961192946272463037727648729796635942180100637622842956689555389728377327646882347485336598132474442512792206816840161215599636897210086336757391558388585441125853727797817350037","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/165829802513548986843361675000025619357499392000000000000000000000000000000","panels":64,"points":[{"bound":"185039239527539/549755813888","n":532,"q":147,"u":"21791371/64"},{"bound":"281787490681353/549755813888","n":1063,"q":129,"u":"10912683/32"},{"bound":"746823143288247/1099511627776","n":1594,"q":113,"u":"21859361/64"},{"bound":"57721784365039/68719476736","n":2125,"q":99,"u":"5473339/16"},{"bound":"547868469168347/549755813888","n":2656,"q":89,"u":"21927351/64"},{"bound":"632490119182383/549755813888","n":3188,"q":82,"u":"10980673/32"},{"bound":"22367165931717/17179869184","n":3719,"q":77,"u":"21995341/64"},{"bound":"1596198002803217/1099511627776","n":4250,"q":73,"u":"2753667/8"},{"bound":"1759481148942817/1099511627776","n":4781,"q":69,"u":"22063331/64"},{"bound":"960829028067765/549755813888","n":5312,"q":67,"u":"11048663/32"},{"bound":"2082934951041317/1099511627776","n":5843,"q":64,"u":"22131321/64"},{"bound":"1121897434362947/549755813888","n":6375,"q":62,"u":"5541329/16"},{"bound":"2403733251807671/1099511627776","n":6906,"q":61,"u":"22199311/64"},{"bound":"2563197581949995/1099511627776","n":7437,"q":60,"u":"11116653/32"},{"bound":"1361110274358195/549755813888","n":7968,"q":58,"u":"22267301/64"},{"bound":"720222253171775/274877906944","n":8499,"q":57,"u":"1393831/4"},{"bound":"1519628960461853/549755813888","n":9030,"q":56,"u":"22335291/64"},{"bound":"3197651322494569/1099511627776","n":9562,"q":56,"u":"11184643/32"},{"bound":"3355500543723689/1099511627776","n":10093,"q":55,"u":"22403281/64"},{"bound":"1756583451226559/549755813888","n":10624,"q":54,"u":"5609319/16"},{"bound":"917665332693123/274877906944","n":11155,"q":54,"u":"22471271/64"},{"bound":"956992895692307/274877906944","n":11686,"q":53,"u":"11252633/32"},{"bound":"3985177950782145/1099511627776","n":12217,"q":53,"u":"22539261/64"},{"bound":"4142516767378153/1099511627776","n":12749,"q":52,"u":"2821657/8"},{"bound":"134358444685257/34359738368","n":13280,"q":52,"u":"22607251/64"},{"bound":"2228166952150243/549755813888","n":13811,"q":51,"u":"11320623/32"},{"bound":"4613063696608797/1099511627776","n":14342,"q":51,"u":"22675241/64"},{"bound":"2384876991600827/549755813888","n":14873,"q":51,"u":"5677309/16"},{"bound":"4926369455463103/1099511627776","n":15404,"q":50,"u":"22743231/64"},{"bound":"5083162361309785/1099511627776","n":15936,"q":50,"u":"11388613/32"},{"bound":"5239630366869215/1099511627776","n":16467,"q":50,"u":"22811221/64"},{"bound":"2698035424145851/549755813888","n":16998,"q":50,"u":"713913/2"},{"bound":"5552428097399829/1099511627776","n":17529,"q":49,"u":"22879211/64"},{"bound":"2854353094355407/549755813888","n":18060,"q":49,"u":"11456603/32"},{"bound":"5865256791317069/1099511627776","n":18592,"q":49,"u":"22947201/64"},{"bound":"3010746531965061/549755813888","n":19123,"q":49,"u":"5745299/16"},{"bound":"1544427703778673/274877906944","n":19654,"q":49,"u":"23015191/64"},{"bound":"3166929090453719/549755813888","n":20185,"q":48,"u":"11524593/32"},{"bound":"6489939776571315/1099511627776","n":20716,"q":48,"u":"23083181/64"},{"bound":"6646006255350193/1099511627776","n":21247,"q":48,"u":"2889647/8"},{"bound":"1700588132274311/274877906944","n":21779,"q":48,"u":"23151171/64"},{"bound":"6958391778362473/1099511627776","n":22310,"q":48,"u":"11592583/32"},{"bound":"889302345479363/137438953472","n":22841,"q":48,"u":"23219161/64"},{"bound":"7270434275075099/1099511627776","n":23372,"q":48,"u":"5813289/16"},{"bound":"3713188774908645/549755813888","n":23903,"q":47,"u":"23287151/64"},{"bound":"7582281197208293/1099511627776","n":24434,"q":47,"u":"11660573/32"},{"bound":"1934617182795185/274877906944","n":24966,"q":47,"u":"23355141/64"},{"bound":"7894353555509271/1099511627776","n":25497,"q":47,"u":"1461821/4"},{"bound":"4025114897118157/549755813888","n":26028,"q":47,"u":"23423131/64"},{"bound":"4103048968308403/549755813888","n":26559,"q":47,"u":"11728563/32"},{"bound":"4180979217701025/549755813888","n":27090,"q":47,"u":"23491121/64"},{"bound":"8517811710183829/1099511627776","n":27621,"q":47,"u":"5881279/16"},{"bound":"8673951640282395/1099511627776","n":28153,"q":47,"u":"23559111/64"},{"bound":"8829791595928103/1099511627776","n":28684,"q":47,"u":"11796553/32"},{"bound":"4492784612213579/549755813888","n":29215,"q":46,"u":"23627101/64"},{"bound":"9141319563195073/1099511627776","n":29746,"q":46,"u":"2957637/8"},{"bound":"2324266061663487/274877906944","n":30277,"q":46,"u":"23695091/64"},{"bound":"9452803554334927/1099511627776","n":30808,"q":46,"u":"11864543/32"},{"bound":"9608831027701591/1099511627776","n":31340,"q":46,"u":"23763081/64"},{"bound":"4882280171194181/549755813888","n":31871,"q":46,"u":"5949269/16"},{"bound":"1240035627145975/137438953472","n":32402,"q":46,"u":"23831071/64"},{"bound":"10076005267169229/1099511627776","n":32933,"q":46,"u":"11932533/32"},{"bound":"159870645225305/17179869184","n":33464,"q":46,"u":"23899061/64"},{"bound":"10387433288826041/1099511627776","n":33995,"q":46,"u":"373954"}],"shi":"1/20","slo":"-1/1000000000"},{"a":373954,"b":411349,"curvature_lower":"62407169669508793197740597084524904448000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/4548778801199515644278938303272877282022898954420876702113629224638865173287778109651541600923403106159936827130968367881806382188518219413386658121875274252271041369304067888800236927949594433434662668411992907795970643759032065059974052750240636084196512881463319","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/220717873527888806985558460601733976499945472000000000000000000000000000000","panels":64,"points":[{"bound":"401135923363889/1099511627776","n":585,"q":169,"u":"23970451/64"},{"bound":"606963791698901/1099511627776","n":1169,"q":158,"u":"12003923/32"},{"bound":"801741791417859/1099511627776","n":1753,"q":129,"u":"24045241/64"},{"bound":"989646722435881/1099511627776","n":2338,"q":116,"u":"6020659/16"},{"bound":"36631605281763/34359738368","n":2922,"q":104,"u":"24120031/64"},{"bound":"675550488359905/549755813888","n":3506,"q":95,"u":"12078713/32"},{"bound":"1527540557401479/1099511627776","n":4091,"q":89,"u":"24194821/64"},{"bound":"425393984209483/274877906944","n":4675,"q":84,"u":"3029027/8"},{"bound":"234246333904507/137438953472","n":5259,"q":80,"u":"24269611/64"},{"bound":"2045056721693047/1099511627776","n":5843,"q":76,"u":"12153503/32"},{"bound":"1107694496722497/549755813888","n":6428,"q":74,"u":"24344401/64"},{"bound":"2384557687280937/1099511627776","n":7012,"q":71,"u":"6095449/16"},{"bound":"2553019996677519/1099511627776","n":7596,"q":69,"u":"24419191/64"},{"bound":"2721170533870199/1099511627776","n":8181,"q":68,"u":"12228293/32"},{"bound":"1444261397355503/549755813888","n":8765,"q":66,"u":"24493981/64"},{"bound":"3055444663045629/1099511627776","n":9349,"q":65,"u":"1533211/4"},{"bound":"3222285267950253/1099511627776","n":9934,"q":64,"u":"24568771/64"},{"bound":"3388517076883945/1099511627776","n":10518,"q":63,"u":"12303083/32"},{"bound":"3554466862677957/1099511627776","n":11102,"q":62,"u":"24643561/64"},{"bound":"3720175266789737/1099511627776","n":11686,"q":61,"u":"6170239/16"},{"bound":"3885966200345117/1099511627776","n":12271,"q":60,"u":"24718351/64"},{"bound":"2025623754151801/549755813888","n":12855,"q":60,"u":"12377873/32"},{"bound":"1054093070667897/274877906944","n":13439,"q":59,"u":"24793141/64"},{"bound":"2190820098790135/549755813888","n":14024,"q":59,"u":"3103817/8"},{"bound":"4546461019162757/1099511627776","n":14608,"q":58,"u":"24867931/64"},{"bound":"4711185392401429/1099511627776","n":15192,"q":58,"u":"12452663/32"},{"bound":"4876060521500005/1099511627776","n":15777,"q":57,"u":"24942721/64"},{"bound":"5040552317026259/1099511627776","n":16361,"q":57,"u":"6245029/16"},{"bound":"5204994248382419/1099511627776","n":16945,"q":56,"u":"25017511/64"},{"bound":"671159724692209/137438953472","n":17529,"q":56,"u":"12527453/32"},{"bound":"1383451427364875/274877906944","n":18114,"q":56,"u":"25092301/64"},{"bound":"5698018686736347/1099511627776","n":18698,"q":56,"u":"785303/2"},{"bound":"1465522429352645/274877906944","n":19282,"q":55,"u":"25167091/64"},{"bound":"3013203486051019/549755813888","n":19867,"q":55,"u":"12602243/32"},{"bound":"3095208380601343/549755813888","n":20451,"q":55,"u":"25241881/64"},{"bound":"794298990765587/137438953472","n":21035,"q":54,"u":"6319819/16"},{"bound":"6518246180970975/1099511627776","n":21619,"q":54,"u":"25316671/64"},{"bound":"3341179779930865/549755813888","n":22204,"q":54,"u":"12677033/32"},{"bound":"6846172529472675/1099511627776","n":22788,"q":54,"u":"25391461/64"},{"bound":"7009967035350299/1099511627776","n":23372,"q":54,"u":"3178607/8"},{"bound":"7174008784357159/1099511627776","n":23957,"q":53,"u":"25466251/64"},{"bound":"458604438212311/68719476736","n":24541,"q":53,"u":"12751823/32"},{"bound":"7501317946107711/1099511627776","n":25125,"q":53,"u":"25541041/64"},{"bound":"958153843632449/137438953472","n":25710,"q":53,"u":"6394609/16"},{"bound":"7828849933318621/1099511627776","n":26294,"q":53,"u":"25615831/64"},{"bound":"999057065938909/137438953472","n":26878,"q":53,"u":"12826613/32"},{"bound":"4078025644645101/549755813888","n":27462,"q":53,"u":"25690621/64"},{"bound":"4159929755814741/549755813888","n":28047,"q":52,"u":"1608001/4"},{"bound":"4241671906578229/549755813888","n":28631,"q":52,"u":"25765411/64"},{"bound":"8646818020802103/1099511627776","n":29215,"q":52,"u":"12901403/32"},{"bound":"8810562593835489/1099511627776","n":29800,"q":52,"u":"25840201/64"},{"bound":"8974018243363359/1099511627776","n":30384,"q":52,"u":"6469399/16"},{"bound":"2284366341546153/274877906944","n":30968,"q":52,"u":"25914991/64"},{"bound":"4650592133260529/549755813888","n":31553,"q":52,"u":"12976193/32"},{"bound":"9464615640661853/1099511627776","n":32137,"q":52,"u":"25989781/64"},{"bound":"9628039746740909/1099511627776","n":32721,"q":52,"u":"3253397/8"},{"bound":"2447853618498445/274877906944","n":33305,"q":51,"u":"26064571/64"},{"bound":"155547301097661/17179869184","n":33890,"q":51,"u":"13050983/32"},{"bound":"2529588501735155/274877906944","n":34474,"q":51,"u":"26139361/64"},{"bound":"5140837336725909/549755813888","n":35058,"q":51,"u":"6544189/16"},{"bound":"10445269198491255/1099511627776","n":35643,"q":51,"u":"26214151/64"},{"bound":"10608578552105095/1099511627776","n":36227,"q":51,"u":"13125773/32"},{"bound":"5385941319444621/549755813888","n":36811,"q":51,"u":"26288941/64"},{"bound":"10935181694805433/1099511627776","n":37395,"q":51,"u":"411349"}],"shi":"1/20","slo":"-1/1000000000"},{"a":411349,"b":452483,"curvature_lower":"1060921884381649484361590150436923375616000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/102924603774689162331563366599231789104436825036993814852145019090293750391156099254954858141601487434219413377468114560853362721130767750879957717041559713259947371010765560881217588889445637012858889101016588348661077653531218376108567416286624640902261077440629649","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/293774632656360246722251060257987254342909952000000000000000000000000000000","panels":64,"points":[{"bound":"434925305457191/1099511627776","n":643,"q":206,"u":"13183735/32"},{"bound":"20441459135009/34359738368","n":1286,"q":180,"u":"6602151/16"},{"bound":"861498731498789/1099511627776","n":1929,"q":158,"u":"13224869/32"},{"bound":"530350818821809/549755813888","n":2571,"q":138,"u":"3311359/8"},{"bound":"78411678440463/68719476736","n":3214,"q":121,"u":"13266003/32"},{"bound":"180547123080329/137438953472","n":3857,"q":111,"u":"6643285/16"},{"bound":"50969930080569/34359738368","n":4500,"q":103,"u":"13307137/32"},{"bound":"1814999759386525/1099511627776","n":5142,"q":97,"u":"1665963/4"},{"bound":"1997345017270387/1099511627776","n":5785,"q":92,"u":"13348271/32"},{"bound":"2178169371087917/1099511627776","n":6428,"q":88,"u":"6684419/16"},{"bound":"589369001891851/274877906944","n":7070,"q":84,"u":"13389405/32"},{"bound":"2536053757016717/1099511627776","n":7713,"q":81,"u":"3352493/8"},{"bound":"339221450489381/137438953472","n":8356,"q":79,"u":"13430539/32"},{"bound":"90337027841215/34359738368","n":8999,"q":77,"u":"6725553/16"},{"bound":"766731164117593/274877906944","n":9641,"q":75,"u":"13471673/32"},{"bound":"3242816357558009/1099511627776","n":10284,"q":74,"u":"843265/2"},{"bound":"3418268691197029/1099511627776","n":10927,"q":72,"u":"13512807/32"},{"bound":"1796524182126629/549755813888","n":11569,"q":71,"u":"6766687/16"},{"bound":"1883883826940215/549755813888","n":12212,"q":70,"u":"13553941/32"},{"bound":"3942191056567117/1099511627776","n":12855,"q":69,"u":"3393627/8"},{"bound":"2058177225123713/549755813888","n":13498,"q":68,"u":"13595075/32"},{"bound":"4290023107545699/1099511627776","n":14140,"q":67,"u":"6807821/16"},{"bound":"1115933310507725/274877906944","n":14783,"q":67,"u":"13636209/32"},{"bound":"579656875619127/137438953472","n":15426,"q":66,"u":"1707097/4"},{"bound":"4810368406944441/1099511627776","n":16068,"q":65,"u":"13677343/32"},{"bound":"4983563585981197/1099511627776","n":16711,"q":65,"u":"6848955/16"},{"bound":"1289162133816279/274877906944","n":17354,"q":64,"u":"13718477/32"},{"bound":"2664794423218025/549755813888","n":17997,"q":64,"u":"3434761/8"},{"bound":"5502173704358379/1099511627776","n":18639,"q":63,"u":"13759611/32"},{"bound":"1418721317642639/274877906944","n":19282,"q":63,"u":"6890089/16"},{"bound":"5847551986284245/1099511627776","n":19925,"q":63,"u":"13800745/32"},{"bound":"6019810558511021/1099511627776","n":20567,"q":62,"u":"431916"},{"bound":"6192277411122991/1099511627776","n":21210,"q":62,"u":"13841879/32"},{"bound":"3182354581386391/549755813888","n":21853,"q":62,"u":"6931223/16"},{"bound":"6537004832799129/1099511627776","n":22496,"q":61,"u":"13883013/32"},{"bound":"6708991862975469/1099511627776","n":23138,"q":61,"u":"3475895/8"},{"bound":"6881218738018243/1099511627776","n":23781,"q":61,"u":"13924147/32"},{"bound":"1763344561102959/274877906944","n":24424,"q":60,"u":"6972357/16"},{"bound":"1806361932427789/274877906944","n":25067,"q":60,"u":"13965281/32"},{"bound":"3698613400838047/549755813888","n":25709,"q":60,"u":"1748231/4"},{"bound":"946156519318999/137438953472","n":26352,"q":60,"u":"14006415/32"},{"bound":"7741254011870109/1099511627776","n":26995,"q":59,"u":"7013491/16"},{"bound":"7912874284254931/1099511627776","n":27637,"q":59,"u":"14047549/32"},{"bound":"2021186044852127/274877906944","n":28280,"q":59,"u":"3517029/8"},{"bound":"4128298733894565/549755813888","n":28923,"q":59,"u":"14088683/32"},{"bound":"4214217582609177/549755813888","n":29566,"q":59,"u":"7054625/16"},{"bound":"2149997749065935/274877906944","n":30208,"q":59,"u":"14129817/32"},{"bound":"548234551390867/68719476736","n":30851,"q":58,"u":"884399/2"},{"bound":"4471729054110227/549755813888","n":31494,"q":58,"u":"14170951/32"},{"bound":"4557441948714937/549755813888","n":32136,"q":58,"u":"7095759/16"},{"bound":"4643282459181391/549755813888","n":32779,"q":58,"u":"14212085/32"},{"bound":"9458234785485037/1099511627776","n":33422,"q":58,"u":"3558163/8"},{"bound":"4814947047652885/549755813888","n":34065,"q":58,"u":"14253219/32"},{"bound":"9801276459293965/1099511627776","n":34707,"q":58,"u":"7136893/16"},{"bound":"4986445657864193/549755813888","n":35350,"q":57,"u":"14294353/32"},{"bound":"2536110096666877/274877906944","n":35993,"q":57,"u":"1789365/4"},{"bound":"2578928492524483/274877906944","n":36635,"q":57,"u":"14335487/32"},{"bound":"10487246055587815/1099511627776","n":37278,"q":57,"u":"7178027/16"},{"bound":"10658770255229035/1099511627776","n":37921,"q":57,"u":"14376621/32"},{"bound":"5415143471848479/549755813888","n":38564,"q":57,"u":"3599297/8"},{"bound":"5500764872173109/549755813888","n":39206,"q":57,"u":"14417755/32"},{"bound":"174578632080397/17179869184","n":39849,"q":57,"u":"7219161/16"},{"bound":"709033040066967/68719476736","n":40492,"q":57,"u":"14458889/32"},{"bound":"11515751901252813/1099511627776","n":41134,"q":57,"u":"452483"}],"shi":"1/20","slo":"-1/1000000000"},{"a":452483,"b":497731,"curvature_lower":"81609375721665344950891550033609490432000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/10537876916425553581490817986113708928510504660938870769429362850643085878123423070973552979016983253251574842073513769261692083816099133174176962651133637186577774131576683592332747264563996589200298801888346870154494034686896710677413331797823543514116709156783189","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/391011702864815429739280737063152981404286976000000000000000000000000000000","panels":64,"points":[{"bound":"471891228508607/1099511627776","n":707,"q":235,"u":"453190"},{"bound":"705159056362053/1099511627776","n":1414,"q":206,"u":"453897"},{"bound":"462812808327967/549755813888","n":2121,"q":180,"u":"454604"},{"bound":"1137632274378227/1099511627776","n":2828,"q":158,"u":"455311"},{"bound":"671772758142383/549755813888","n":3535,"q":138,"u":"456018"},{"bound":"1544713252546065/1099511627776","n":4242,"q":129,"u":"456725"},{"bound":"435603933468817/274877906944","n":4949,"q":119,"u":"457432"},{"bound":"30271283663963/17179869184","n":5656,"q":112,"u":"458139"},{"bound":"2130121964610491/1099511627776","n":6363,"q":106,"u":"458846"},{"bound":"2321118241273355/1099511627776","n":7070,"q":101,"u":"459553"},{"bound":"2510675374598849/1099511627776","n":7777,"q":97,"u":"460260"},{"bound":"168690218025143/68719476736","n":8484,"q":93,"u":"460967"},{"bound":"1443207802140517/549755813888","n":9191,"q":90,"u":"461674"},{"bound":"384116889057193/137438953472","n":9898,"q":88,"u":"462381"},{"bound":"1629373129676283/549755813888","n":10605,"q":86,"u":"463088"},{"bound":"430492391959117/137438953472","n":11312,"q":84,"u":"463795"},{"bound":"453575407086795/137438953472","n":12019,"q":82,"u":"464502"},{"bound":"1906399726821383/549755813888","n":12726,"q":81,"u":"465209"},{"bound":"1998299298317097/549755813888","n":13433,"q":79,"u":"465916"},{"bound":"65312844984435/17179869184","n":14140,"q":78,"u":"466623"},{"bound":"4363134055353767/1099511627776","n":14847,"q":77,"u":"467330"},{"bound":"2272983164715821/549755813888","n":15554,"q":76,"u":"468037"},{"bound":"4728549907191339/1099511627776","n":16261,"q":75,"u":"468744"},{"bound":"4910915483535949/1099511627776","n":16968,"q":74,"u":"469451"},{"bound":"636631400261391/137438953472","n":17675,"q":74,"u":"470158"},{"bound":"5275007994255465/1099511627776","n":18382,"q":73,"u":"470865"},{"bound":"5456820760365583/1099511627776","n":19089,"q":72,"u":"471572"},{"bound":"5638454170183207/1099511627776","n":19796,"q":72,"u":"472279"},{"bound":"2909980930483709/549755813888","n":20503,"q":71,"u":"472986"},{"bound":"6001343296533293/1099511627776","n":21210,"q":71,"u":"473693"},{"bound":"3091301857019247/549755813888","n":21917,"q":70,"u":"474400"},{"bound":"6363757095196925/1099511627776","n":22624,"q":70,"u":"475107"},{"bound":"6544827082026149/1099511627776","n":23331,"q":69,"u":"475814"},{"bound":"6725772886214475/1099511627776","n":24038,"q":69,"u":"476521"},{"bound":"6906678996249135/1099511627776","n":24745,"q":69,"u":"477228"},{"bound":"7087465858892399/1099511627776","n":25452,"q":68,"u":"477935"},{"bound":"7268187660203789/1099511627776","n":26159,"q":68,"u":"478642"},{"bound":"1862219381838377/274877906944","n":26866,"q":68,"u":"479349"},{"bound":"476841473700037/68719476736","n":27573,"q":67,"u":"480056"},{"bound":"7809988351098149/1099511627776","n":28280,"q":67,"u":"480763"},{"bound":"3995243492775903/549755813888","n":28987,"q":67,"u":"481470"},{"bound":"2042738668029297/274877906944","n":29694,"q":66,"u":"482177"},{"bound":"8351304797157319/1099511627776","n":30401,"q":66,"u":"482884"},{"bound":"4265816604303827/549755813888","n":31108,"q":66,"u":"483591"},{"bound":"1088992656852079/137438953472","n":31815,"q":66,"u":"484298"},{"bound":"8892230174624363/1099511627776","n":32522,"q":66,"u":"485005"},{"bound":"1134054795820217/137438953472","n":33229,"q":65,"u":"485712"},{"bound":"4626298837828319/549755813888","n":33936,"q":65,"u":"486419"},{"bound":"4716370381989773/549755813888","n":34643,"q":65,"u":"487126"},{"bound":"4806434271725917/549755813888","n":35350,"q":65,"u":"487833"},{"bound":"9792981858826233/1099511627776","n":36057,"q":65,"u":"488540"},{"bound":"9973063333297979/1099511627776","n":36764,"q":64,"u":"489247"},{"bound":"10153062725514657/1099511627776","n":37471,"q":64,"u":"489954"},{"bound":"10333049642514521/1099511627776","n":38178,"q":64,"u":"490661"},{"bound":"10513024725038729/1099511627776","n":38885,"q":64,"u":"491368"},{"bound":"2673247142662525/274877906944","n":39592,"q":64,"u":"492075"},{"bound":"10872941737313021/1099511627776","n":40299,"q":64,"u":"492782"},{"bound":"11052884746622719/1099511627776","n":41006,"q":64,"u":"493489"},{"bound":"5616398576305173/549755813888","n":41713,"q":63,"u":"494196"},{"bound":"1426580227142575/137438953472","n":42420,"q":63,"u":"494903"},{"bound":"5796238776782591/549755813888","n":43127,"q":63,"u":"495610"},{"bound":"11772304771045895/1099511627776","n":43834,"q":63,"u":"496317"},{"bound":"373503870440667/34359738368","n":44541,"q":63,"u":"497024"},{"bound":"12131935164435963/1099511627776","n":45248,"q":63,"u":"497731"}],"shi":"1/20","slo":"-1/1000000000"},{"a":497731,"b":547504,"curvature_lower":"13632322733111244402261386595869184000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/2342937710411393135909745192702340148203744003256581228192367397548466865885813045444017764281251931422434171580231355467868919762238421717264405914279847390004514326818816788667777373956693457193718521829258065814444728412141130618741468775964857144600988602947","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/520435635457852305054606211455535401211527168000000000000000000000000000000","panels":64,"points":[{"bound":"512494532679763/1099511627776","n":778,"q":269,"u":"31904557/64"},{"bound":"95127490724429/137438953472","n":1556,"q":252,"u":"15977165/32"},{"bound":"124462282700777/137438953472","n":2334,"q":206,"u":"32004103/64"},{"bound":"1220995431724859/1099511627776","n":3111,"q":180,"u":"8013469/16"},{"bound":"719894388658225/549755813888","n":3889,"q":169,"u":"32103649/64"},{"bound":"413370988338617/274877906944","n":4667,"q":147,"u":"16076711/32"},{"bound":"1862870647313883/1099511627776","n":5444,"q":138,"u":"32203195/64"},{"bound":"1034732195913219/549755813888","n":6222,"q":129,"u":"4031621/8"},{"bound":"2273551892016795/1099511627776","n":7000,"q":122,"u":"32302741/64"},{"bound":"2475610651795103/1099511627776","n":7778,"q":116,"u":"16176257/32"},{"bound":"1337871091507731/549755813888","n":8555,"q":111,"u":"32402287/64"},{"bound":"2874738455554795/1099511627776","n":9333,"q":107,"u":"8113015/16"},{"bound":"3072567919244251/1099511627776","n":10111,"q":104,"u":"32501833/64"},{"bound":"3269154920226037/1099511627776","n":10888,"q":101,"u":"16275803/32"},{"bound":"3465144083485067/1099511627776","n":11666,"q":98,"u":"32601379/64"},{"bound":"1830203533453575/549755813888","n":12444,"q":96,"u":"2040697/4"},{"bound":"3854784637889157/1099511627776","n":13221,"q":94,"u":"32700925/64"},{"bound":"2024426979367791/549755813888","n":13999,"q":92,"u":"16375349/32"},{"bound":"265152603672479/68719476736","n":14777,"q":90,"u":"32800471/64"},{"bound":"4435596446095453/1099511627776","n":15555,"q":89,"u":"8212561/16"},{"bound":"2314066149120527/549755813888","n":16332,"q":87,"u":"32900017/64"},{"bound":"4820557375284895/1099511627776","n":17110,"q":86,"u":"16474895/32"},{"bound":"5012683338468867/1099511627776","n":17888,"q":85,"u":"32999563/64"},{"bound":"5204291299757441/1099511627776","n":18665,"q":84,"u":"4131167/8"},{"bound":"5395901218547739/1099511627776","n":19443,"q":83,"u":"33099109/64"},{"bound":"1396823215444015/274877906944","n":20221,"q":82,"u":"16574441/32"},{"bound":"5778227525617767/1099511627776","n":20998,"q":82,"u":"33198655/64"},{"bound":"746151311572923/137438953472","n":21776,"q":81,"u":"8312107/16"},{"bound":"6160039014806271/1099511627776","n":22554,"q":80,"u":"33298201/64"},{"bound":"198460122623877/34359738368","n":23332,"q":80,"u":"16673987/32"},{"bound":"6540988914519693/1099511627776","n":24109,"q":79,"u":"33397747/64"},{"bound":"6731407847406465/1099511627776","n":24887,"q":78,"u":"1045235/2"},{"bound":"3460831772553899/549755813888","n":25665,"q":78,"u":"33497293/64"},{"bound":"7111606350352797/1099511627776","n":26442,"q":77,"u":"16773533/32"},{"bound":"3650822270040555/549755813888","n":27220,"q":77,"u":"33596839/64"},{"bound":"7491637837163575/1099511627776","n":27998,"q":77,"u":"8411653/16"},{"bound":"3750726636307/536870912","n":28776,"q":76,"u":"33696385/64"},{"bound":"7871043763740235/1099511627776","n":29553,"q":76,"u":"16873079/32"},{"bound":"2015192955630621/274877906944","n":30331,"q":75,"u":"33795931/64"},{"bound":"8250392641607271/1099511627776","n":31109,"q":75,"u":"4230713/8"},{"bound":"8439737814599591/1099511627776","n":31886,"q":75,"u":"33895477/64"},{"bound":"4314630330671477/549755813888","n":32664,"q":74,"u":"16972625/32"},{"bound":"8818688104227411/1099511627776","n":33442,"q":74,"u":"33995023/64"},{"bound":"9007845565332565/1099511627776","n":34219,"q":74,"u":"8511199/16"},{"bound":"9197221575130127/1099511627776","n":34997,"q":74,"u":"34094569/64"},{"bound":"2346622279059835/274877906944","n":35775,"q":73,"u":"17072171/32"},{"bound":"9575721289049499/1099511627776","n":36553,"q":73,"u":"34194115/64"},{"bound":"2441172309885231/274877906944","n":37330,"q":73,"u":"2140243/4"},{"bound":"9953880569903337/1099511627776","n":38108,"q":73,"u":"34293661/64"},{"bound":"10142985435993619/1099511627776","n":38886,"q":72,"u":"17171717/32"},{"bound":"10331804723435193/1099511627776","n":39663,"q":72,"u":"34393207/64"},{"bound":"10520850046974885/1099511627776","n":40441,"q":72,"u":"8610745/16"},{"bound":"2677469821025637/274877906944","n":41219,"q":72,"u":"34492753/64"},{"bound":"2724662583174853/274877906944","n":41996,"q":72,"u":"17271263/32"},{"bound":"2771896399874883/274877906944","n":42774,"q":71,"u":"34592299/64"},{"bound":"11276484910292921/1099511627776","n":43552,"q":71,"u":"4330259/8"},{"bound":"1433171370790613/137438953472","n":44330,"q":71,"u":"34691845/64"},{"bound":"2913500412995331/274877906944","n":45107,"q":71,"u":"17370809/32"},{"bound":"2960715776459129/274877906944","n":45885,"q":71,"u":"34791391/64"},{"bound":"6015856558719041/549755813888","n":46663,"q":71,"u":"8710291/16"},{"bound":"6110130551401565/549755813888","n":47440,"q":70,"u":"34890937/64"},{"bound":"6204504950090473/549755813888","n":48218,"q":70,"u":"17470355/32"},{"bound":"12597748604018061/1099511627776","n":48996,"q":70,"u":"34990483/64"},{"bound":"12786235084953993/1099511627776","n":49773,"q":70,"u":"547504"}],"shi":"1/20","slo":"-1/1000000000"},{"a":547504,"b":602254,"curvature_lower":"132615235547706185545198768804615421952000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/30336222054988839462579251623706030358947857872152984836105365495983570925398795406492798634720015033061339818270199866762651154308636349673213771406274665145307233983595236975682172562741073583529117944499919341733269348391105732983754610983275375006622794998753541","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/692699451235761980529660351989689260202524672000000000000000000000000000000","panels":64,"points":[{"bound":"556835652806309/1099511627776","n":856,"q":308,"u":"17547503/32"},{"bound":"205297975268433/274877906944","n":1711,"q":288,"u":"8787439/16"},{"bound":"1071128946494741/1099511627776","n":2567,"q":252,"u":"17602253/32"},{"bound":"20482726368949/17179869184","n":3422,"q":220,"u":"4407407/8"},{"bound":"771784471096881/549755813888","n":4278,"q":193,"u":"17657003/32"},{"bound":"1770424197249195/1099511627776","n":5133,"q":180,"u":"8842189/16"},{"bound":"996515740357967/549755813888","n":5989,"q":158,"u":"17711753/32"},{"bound":"2211877379566653/1099511627776","n":6844,"q":147,"u":"2217391/4"},{"bound":"2428146081731987/1099511627776","n":7700,"q":138,"u":"17766503/32"},{"bound":"2641765214178041/1099511627776","n":8555,"q":138,"u":"8896939/16"},{"bound":"2853605174423445/1099511627776","n":9411,"q":129,"u":"17821253/32"},{"bound":"1531859245745453/549755813888","n":10266,"q":124,"u":"4462157/8"},{"bound":"3272712849081029/1099511627776","n":11122,"q":119,"u":"17876003/32"},{"bound":"3480308478449439/1099511627776","n":11977,"q":116,"u":"8951689/16"},{"bound":"3687144402796113/1099511627776","n":12833,"q":112,"u":"17930753/32"},{"bound":"243305221012487/68719476736","n":13688,"q":109,"u":"1122383/2"},{"bound":"4097861890098061/1099511627776","n":14543,"q":107,"u":"17985503/32"},{"bound":"4302430727224213/1099511627776","n":15399,"q":105,"u":"9006439/16"},{"bound":"4506178969429751/1099511627776","n":16254,"q":103,"u":"18040253/32"},{"bound":"294353096433299/68719476736","n":17110,"q":101,"u":"4516907/8"},{"bound":"4912433912551449/1099511627776","n":17965,"q":99,"u":"18095003/32"},{"bound":"5115036456149331/1099511627776","n":18821,"q":98,"u":"9061189/16"},{"bound":"1329263038008129/274877906944","n":19676,"q":97,"u":"18149753/32"},{"bound":"5518957007638009/1099511627776","n":20532,"q":95,"u":"2272141/4"},{"bound":"5720330463732201/1099511627776","n":21387,"q":94,"u":"18204503/32"},{"bound":"5921671707455445/1099511627776","n":22243,"q":93,"u":"9115939/16"},{"bound":"1530633414508641/274877906944","n":23098,"q":92,"u":"18259253/32"},{"bound":"98803266642701/17179869184","n":23954,"q":91,"u":"4571657/8"},{"bound":"6523851472049655/1099511627776","n":24809,"q":90,"u":"18314003/32"},{"bound":"840539894951183/137438953472","n":25665,"q":90,"u":"9170689/16"},{"bound":"1731095407552111/274877906944","n":26520,"q":89,"u":"18368753/32"},{"bound":"222634403682487/34359738368","n":27375,"q":88,"u":"574879"},{"bound":"7324300397686211/1099511627776","n":28231,"q":88,"u":"18423503/32"},{"bound":"1880979395056555/274877906944","n":29086,"q":87,"u":"9225439/16"},{"bound":"3861838210152947/549755813888","n":29942,"q":87,"u":"18478253/32"},{"bound":"990379369880739/137438953472","n":30797,"q":86,"u":"4626407/8"},{"bound":"4061284960442343/549755813888","n":31653,"q":85,"u":"18533003/32"},{"bound":"4160857463572725/549755813888","n":32508,"q":85,"u":"9280189/16"},{"bound":"8521048521290881/1099511627776","n":33364,"q":85,"u":"18587753/32"},{"bound":"8720016397528563/1099511627776","n":34219,"q":84,"u":"2326891/4"},{"bound":"8919160803757357/1099511627776","n":35075,"q":84,"u":"18642503/32"},{"bound":"9117996570357777/1099511627776","n":35930,"q":83,"u":"9334939/16"},{"bound":"9316965254864437/1099511627776","n":36786,"q":83,"u":"18697253/32"},{"bound":"4757834580582255/549755813888","n":37641,"q":83,"u":"4681157/8"},{"bound":"9714517196285723/1099511627776","n":38497,"q":82,"u":"18752003/32"},{"bound":"4956530675447495/549755813888","n":39352,"q":82,"u":"9389689/16"},{"bound":"10111810504089399/1099511627776","n":40208,"q":82,"u":"18806753/32"},{"bound":"10310267624939833/1099511627776","n":41063,"q":81,"u":"1177133/2"},{"bound":"5254319262858417/549755813888","n":41918,"q":81,"u":"18861503/32"},{"bound":"10707218301378959/1099511627776","n":42774,"q":81,"u":"9444439/16"},{"bound":"10905544241984693/1099511627776","n":43629,"q":81,"u":"18916253/32"},{"bound":"1388003070729213/137438953472","n":44485,"q":80,"u":"4735907/8"},{"bound":"5651109315501441/549755813888","n":45340,"q":80,"u":"18971003/32"},{"bound":"5750312832018907/549755813888","n":46196,"q":80,"u":"9499189/16"},{"bound":"2924695763424641/274877906944","n":47051,"q":80,"u":"19025753/32"},{"bound":"11897134786848141/1099511627776","n":47907,"q":79,"u":"2381641/4"},{"bound":"6047586308776977/549755813888","n":48762,"q":79,"u":"19080503/32"},{"bound":"1536678312516641/137438953472","n":49618,"q":79,"u":"9553939/16"},{"bound":"12491433964542793/1099511627776","n":50473,"q":79,"u":"19135253/32"},{"bound":"12689658880917697/1099511627776","n":51329,"q":79,"u":"4790657/8"},{"bound":"6443818896345329/549755813888","n":52184,"q":78,"u":"19190003/32"},{"bound":"13085755202016275/1099511627776","n":53040,"q":78,"u":"9608689/16"},{"bound":"13283628721341851/1099511627776","n":53895,"q":78,"u":"19244753/32"},{"bound":"13481490351361859/1099511627776","n":54750,"q":78,"u":"602254"}],"shi":"1/20","slo":"-1/1000000000"},{"a":602254,"b":662479,"curvature_lower":"1060921884381649484361590150436923375616000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/323019507330683172169480050518288888662834427295850021771059675692195508404521001363885603862289878938362147969446158685485671593450004505881345648541250615788297869272496788783353777824071158396003479751653560546633700731076424443608663155780849083252554158926743053","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/921981132532539977173532378173738798307868672000000000000000000000000000000","panels":64,"points":[{"bound":"302687437491005/549755813888","n":942,"q":352,"u":"38604481/64"},{"bound":"443543315381879/549755813888","n":1883,"q":329,"u":"19332353/32"},{"bound":"1153021330695141/1099511627776","n":2824,"q":288,"u":"38724931/64"},{"bound":"1408391248247993/1099511627776","n":3765,"q":252,"u":"9696289/16"},{"bound":"827943083619459/549755813888","n":4706,"q":220,"u":"38845381/64"},{"bound":"118557297332989/68719476736","n":5647,"q":206,"u":"19452803/32"},{"bound":"2133230704540517/1099511627776","n":6588,"q":193,"u":"38965831/64"},{"bound":"18480848428091/8589934592","n":7529,"q":180,"u":"4878257/8"},{"bound":"2594623232733469/1099511627776","n":8470,"q":169,"u":"39086281/64"},{"bound":"2820944479641385/1099511627776","n":9411,"q":158,"u":"19573253/32"},{"bound":"761290247950475/274877906944","n":10352,"q":147,"u":"39206731/64"},{"bound":"1633852428538249/549755813888","n":11293,"q":147,"u":"9816739/16"},{"bound":"3488233977438871/1099511627776","n":12234,"q":138,"u":"39327181/64"},{"bound":"926983572002583/274877906944","n":13175,"q":129,"u":"19693703/32"},{"bound":"981473678896619/274877906944","n":14116,"q":129,"u":"39447631/64"},{"bound":"517892298699991/137438953472","n":15057,"q":125,"u":"2469241/4"},{"bound":"2179745500886005/549755813888","n":15998,"q":122,"u":"39568081/64"},{"bound":"2287532246845041/549755813888","n":16939,"q":120,"u":"19814153/32"},{"bound":"4789953548853341/1099511627776","n":17880,"q":117,"u":"39688531/64"},{"bound":"5004230411543027/1099511627776","n":18821,"q":115,"u":"9937189/16"},{"bound":"2608982752367429/549755813888","n":19762,"q":113,"u":"39808981/64"},{"bound":"2715608258615233/549755813888","n":20703,"q":111,"u":"19934603/32"},{"bound":"1411006712934877/274877906944","n":21644,"q":110,"u":"39929431/64"},{"bound":"5856436960350131/1099511627776","n":22585,"q":108,"u":"4998707/8"},{"bound":"6068493518515557/1099511627776","n":23526,"q":107,"u":"40049881/64"},{"bound":"6280234077575555/1099511627776","n":24467,"q":106,"u":"20055053/32"},{"bound":"6491661713545627/1099511627776","n":25408,"q":104,"u":"40170331/64"},{"bound":"6702821545519615/1099511627776","n":26349,"q":103,"u":"10057639/16"},{"bound":"6913735850497241/1099511627776","n":27290,"q":102,"u":"40290781/64"},{"bound":"7124424653416051/1099511627776","n":28231,"q":101,"u":"20175503/32"},{"bound":"7334907754822297/1099511627776","n":29172,"q":100,"u":"40411231/64"},{"bound":"7545191123723367/1099511627776","n":30113,"q":100,"u":"1264733/2"},{"bound":"3877642493138839/549755813888","n":31054,"q":99,"u":"40531681/64"},{"bound":"1991305246528061/274877906944","n":31995,"q":98,"u":"20295953/32"},{"bound":"4087509375820961/549755813888","n":32936,"q":97,"u":"40652131/64"},{"bound":"8384650805320361/1099511627776","n":33877,"q":97,"u":"10178089/16"},{"bound":"8594155068511551/1099511627776","n":34818,"q":96,"u":"40772581/64"},{"bound":"4401777208897673/549755813888","n":35759,"q":96,"u":"20416403/32"},{"bound":"9012803057252169/1099511627776","n":36700,"q":95,"u":"40893031/64"},{"bound":"4610993600084705/549755813888","n":37641,"q":95,"u":"5119157/8"},{"bound":"9431017041059913/1099511627776","n":38582,"q":94,"u":"41013481/64"},{"bound":"9640001268283503/1099511627776","n":39523,"q":94,"u":"20536853/32"},{"bound":"9848848682150813/1099511627776","n":40464,"q":93,"u":"41133931/64"},{"bound":"10057646572610261/1099511627776","n":41405,"q":93,"u":"10298539/16"},{"bound":"1283293494166963/137438953472","n":42346,"q":92,"u":"41254381/64"},{"bound":"5237485876791933/549755813888","n":43287,"q":92,"u":"20657303/32"},{"bound":"2670890604430725/274877906944","n":44228,"q":92,"u":"41374831/64"},{"bound":"340375775758541/34359738368","n":45169,"q":91,"u":"2589691/4"},{"bound":"2775113983809023/274877906944","n":46110,"q":91,"u":"41495281/64"},{"bound":"5654426863858283/549755813888","n":47051,"q":90,"u":"20777753/32"},{"bound":"5758567615269769/549755813888","n":47992,"q":90,"u":"41615731/64"},{"bound":"5862695615998659/549755813888","n":48933,"q":90,"u":"10418989/16"},{"bound":"2983405766794497/274877906944","n":49874,"q":90,"u":"41736181/64"},{"bound":"6070883102530101/549755813888","n":50815,"q":89,"u":"20898203/32"},{"bound":"12349862295371357/1099511627776","n":51756,"q":89,"u":"41856631/64"},{"bound":"12557937463705905/1099511627776","n":52697,"q":89,"u":"5239607/8"},{"bound":"12765992733096853/1099511627776","n":53638,"q":89,"u":"41977081/64"},{"bound":"12973950571241317/1099511627776","n":54579,"q":88,"u":"21018653/32"},{"bound":"13181881931262565/1099511627776","n":55520,"q":88,"u":"42097531/64"},{"bound":"3347448971252719/274877906944","n":56461,"q":88,"u":"10539439/16"},{"bound":"3399423307733019/274877906944","n":57402,"q":88,"u":"42217981/64"},{"bound":"13805535135982215/1099511627776","n":58343,"q":87,"u":"21139103/32"},{"bound":"14013319034171939/1099511627776","n":59284,"q":87,"u":"42338431/64"},{"bound":"14221088272793131/1099511627776","n":60225,"q":87,"u":"662479"}],"shi":"1/20","slo":"-1/1000000000"},{"a":662479,"b":690988,"curvature_lower":"555497880318311880910012416000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/191921184854616029741779266999962116263511771686484266689003173811380521020836452341397451241524973240273183074438366264089386627251284499264445451495052999813320011353015867980720496286365515678259654568029309813305636389905328926476431404982472038567969","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/1227154664558295540680067858989533694181507072000000000000000000000000000000","panels":64,"points":[{"bound":"225076531279799/549755813888","n":446,"q":308,"u":"42427165/64"},{"bound":"590189338388495/1099511627776","n":891,"q":402,"u":"21227837/32"},{"bound":"359614825103651/549755813888","n":1337,"q":402,"u":"42484183/64"},{"bound":"210773000516349/274877906944","n":1782,"q":402,"u":"10628173/16"},{"bound":"481956518208757/549755813888","n":2228,"q":376,"u":"42541201/64"},{"bound":"1081876817891193/1099511627776","n":2673,"q":352,"u":"21284855/32"},{"bound":"598951450530477/549755813888","n":3119,"q":329,"u":"42598219/64"},{"bound":"163949417822253/137438953472","n":3564,"q":329,"u":"5328341/8"},{"bound":"1423815560663349/1099511627776","n":4010,"q":308,"u":"42655237/64"},{"bound":"1534279961450835/1099511627776","n":4455,"q":288,"u":"21341873/32"},{"bound":"410864578682461/274877906944","n":4900,"q":269,"u":"42712255/64"},{"bound":"109467520862673/68719476736","n":5346,"q":269,"u":"10685191/16"},{"bound":"232267425787131/137438953472","n":5791,"q":252,"u":"42769273/64"},{"bound":"982120849108197/549755813888","n":6237,"q":235,"u":"21398891/32"},{"bound":"2068799700246037/1099511627776","n":6682,"q":235,"u":"42826291/64"},{"bound":"1086531816753257/549755813888","n":7128,"q":220,"u":"2678425/4"},{"bound":"1138028510753207/549755813888","n":7573,"q":220,"u":"42883309/64"},{"bound":"2378857473881281/1099511627776","n":8019,"q":206,"u":"21455909/32"},{"bound":"1240227345894947/549755813888","n":8464,"q":206,"u":"42940327/64"},{"bound":"2582009037892685/1099511627776","n":8910,"q":206,"u":"10742209/16"},{"bound":"2682482395178889/1099511627776","n":9355,"q":193,"u":"42997345/64"},{"bound":"173912235502363/68719476736","n":9800,"q":193,"u":"21512927/32"},{"bound":"2882674247450479/1099511627776","n":10246,"q":180,"u":"43054363/64"},{"bound":"2981634125082961/1099511627776","n":10691,"q":180,"u":"5385359/8"},{"bound":"3080635120045281/1099511627776","n":11137,"q":180,"u":"43111381/64"},{"bound":"397406269010645/137438953472","n":11582,"q":180,"u":"21569945/32"},{"bound":"1638682699931049/549755813888","n":12028,"q":169,"u":"43168399/64"},{"bound":"421879431248435/137438953472","n":12473,"q":169,"u":"10799227/16"},{"bound":"3472791141647017/1099511627776","n":12919,"q":169,"u":"43225417/64"},{"bound":"3570123833426873/1099511627776","n":13364,"q":158,"u":"21626963/32"},{"bound":"3666988572016663/1099511627776","n":13810,"q":158,"u":"43282435/64"},{"bound":"470440520469683/137438953472","n":14255,"q":158,"u":"1353467/2"},{"bound":"964989079246049/274877906944","n":14700,"q":158,"u":"43339453/64"},{"bound":"1978254489384217/549755813888","n":15146,"q":158,"u":"21683981/32"},{"bound":"126644851330821/34359738368","n":15591,"q":147,"u":"43396471/64"},{"bound":"4148366320936115/1099511627776","n":16037,"q":147,"u":"10856245/16"},{"bound":"530474904174255/137438953472","n":16482,"q":147,"u":"43453489/64"},{"bound":"4339368423136767/1099511627776","n":16928,"q":147,"u":"21740999/32"},{"bound":"4434650364290989/1099511627776","n":17373,"q":147,"u":"43510507/64"},{"bound":"2265038955901351/549755813888","n":17819,"q":147,"u":"5442377/8"},{"bound":"1156292556214089/274877906944","n":18264,"q":138,"u":"43567525/64"},{"bound":"4719954591456221/1099511627776","n":18710,"q":138,"u":"21798017/32"},{"bound":"2407232905149061/549755813888","n":19155,"q":138,"u":"43624543/64"},{"bound":"4908919970852155/1099511627776","n":19600,"q":138,"u":"10913263/16"},{"bound":"5003532381865215/1099511627776","n":20046,"q":138,"u":"43681561/64"},{"bound":"5097881768132989/1099511627776","n":20491,"q":138,"u":"21855035/32"},{"bound":"5192394956321263/1099511627776","n":20937,"q":138,"u":"43738579/64"},{"bound":"660831337120463/137438953472","n":21382,"q":138,"u":"2735443/4"},{"bound":"5380840754070975/1099511627776","n":21828,"q":129,"u":"43795597/64"},{"bound":"2737257043240317/549755813888","n":22273,"q":129,"u":"21912053/32"},{"bound":"5568356119686415/1099511627776","n":22719,"q":129,"u":"43852615/64"},{"bound":"5661948108089321/1099511627776","n":23164,"q":129,"u":"10970281/16"},{"bound":"719464078831119/137438953472","n":23610,"q":129,"u":"43909633/64"},{"bound":"1462307757243287/274877906944","n":24055,"q":129,"u":"21969071/32"},{"bound":"742833097337059/137438953472","n":24500,"q":128,"u":"43966651/64"},{"bound":"6036237484471259/1099511627776","n":24946,"q":127,"u":"5499395/8"},{"bound":"1532383580861559/274877906944","n":25391,"q":126,"u":"44023669/64"},{"bound":"3111487105559619/549755813888","n":25837,"q":126,"u":"22026089/32"},{"bound":"6316128613370621/1099511627776","n":26282,"q":125,"u":"44080687/64"},{"bound":"6409437757634863/1099511627776","n":26728,"q":124,"u":"11027299/16"},{"bound":"1625620041224535/274877906944","n":27173,"q":124,"u":"44137705/64"},{"bound":"1648915646447393/274877906944","n":27619,"q":123,"u":"22083107/32"},{"bound":"6688593502673495/1099511627776","n":28064,"q":122,"u":"44194723/64"},{"bound":"3390729516986961/549755813888","n":28509,"q":122,"u":"690988"}],"shi":"1/20","slo":"-1/1000000000"}],"ratio":"11/10","shi":"1/20","slo":"-1/1000000000"},"131072|11/10|1|64":{"J":131072,"band":1,"blocks":[{"a":131072,"b":144179,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/974948363888190357564930752251881345515520000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/18274055086503177937574967948478085332992000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"42509523392313/274877906944","n":205,"q":34,"u":"8401715/64"},{"bound":"69342954467525/274877906944","n":410,"q":29,"u":"4207411/32"},{"bound":"95216057448485/274877906944","n":615,"q":25,"u":"8427929/64"},{"bound":"241217333488767/549755813888","n":820,"q":23,"u":"2110259/16"},{"bound":"582436387278829/1099511627776","n":1024,"q":22,"u":"8454143/64"},{"bound":"85279673375329/137438953472","n":1229,"q":21,"u":"4233625/32"},{"bound":"390790209132921/549755813888","n":1434,"q":20,"u":"8480357/64"},{"bound":"110085428576123/137438953472","n":1639,"q":20,"u":"1061683/8"},{"bound":"489724456660281/549755813888","n":1844,"q":19,"u":"8506571/64"},{"bound":"269409637078679/274877906944","n":2048,"q":19,"u":"4259839/32"},{"bound":"588122086697099/549755813888","n":2253,"q":18,"u":"8532785/64"},{"bound":"1274607150715615/1099511627776","n":2458,"q":18,"u":"2136473/16"},{"bound":"686464419684105/549755813888","n":2663,"q":18,"u":"8558999/64"},{"bound":"367804379339793/274877906944","n":2868,"q":18,"u":"4286053/32"},{"bound":"1569000117326995/1099511627776","n":3072,"q":18,"u":"8585213/64"},{"bound":"1667240014487479/1099511627776","n":3277,"q":18,"u":"537395/4"},{"bound":"441365377248989/274877906944","n":3482,"q":18,"u":"8611427/64"},{"bound":"1863559507059785/1099511627776","n":3687,"q":17,"u":"4312267/32"},{"bound":"490402671047081/274877906944","n":3892,"q":17,"u":"8637641/64"},{"bound":"2059171604921637/1099511627776","n":4096,"q":17,"u":"2162687/16"},{"bound":"2157200384579567/1099511627776","n":4301,"q":17,"u":"8663855/64"},{"bound":"2255220112770025/1099511627776","n":4506,"q":17,"u":"4338481/32"},{"bound":"2353231920562057/1099511627776","n":4711,"q":17,"u":"8690069/64"},{"bound":"2451236758038575/1099511627776","n":4916,"q":17,"u":"1087897/8"},{"bound":"2548757400637347/1099511627776","n":5120,"q":17,"u":"8716283/64"},{"bound":"1323375307693997/549755813888","n":5325,"q":17,"u":"4364695/32"},{"bound":"1372369466461869/549755813888","n":5530,"q":17,"u":"8742497/64"},{"bound":"1421361429831931/549755813888","n":5735,"q":17,"u":"2188901/16"},{"bound":"2940702834511023/1099511627776","n":5940,"q":17,"u":"8768711/64"},{"bound":"759550328541325/274877906944","n":6144,"q":17,"u":"4390909/32"},{"bound":"784043624830087/274877906944","n":6349,"q":17,"u":"8794925/64"},{"bound":"3234144741979903/1099511627776","n":6554,"q":17,"u":"275251/2"},{"bound":"1666056150844173/549755813888","n":6759,"q":17,"u":"8821139/64"},{"bound":"428759676041451/137438953472","n":6964,"q":17,"u":"4417123/32"},{"bound":"3527562403812565/1099511627776","n":7168,"q":17,"u":"8847353/64"},{"bound":"1812761602474369/549755813888","n":7373,"q":17,"u":"2215115/16"},{"bound":"3723482101950967/1099511627776","n":7578,"q":17,"u":"8873567/64"},{"bound":"3821439241251147/1099511627776","n":7783,"q":17,"u":"4443337/32"},{"bound":"3919394754639627/1099511627776","n":7988,"q":17,"u":"8899781/64"},{"bound":"4016833131794771/1099511627776","n":8192,"q":16,"u":"1114111/8"},{"bound":"4114715176554581/1099511627776","n":8397,"q":16,"u":"8925995/64"},{"bound":"4212595827589737/1099511627776","n":8602,"q":16,"u":"4469551/32"},{"bound":"4310475179844769/1099511627776","n":8807,"q":16,"u":"8952209/64"},{"bound":"4408353319830727/1099511627776","n":9012,"q":16,"u":"2241329/16"},{"bound":"4505752880359509/1099511627776","n":9216,"q":16,"u":"8978423/64"},{"bound":"4603628831080591/1099511627776","n":9421,"q":16,"u":"4495765/32"},{"bound":"587687973343667/137438953472","n":9626,"q":16,"u":"9004637/64"},{"bound":"2399688904121413/549755813888","n":9831,"q":16,"u":"563609/4"},{"bound":"2448625475785473/549755813888","n":10036,"q":16,"u":"9030851/64"},{"bound":"156082682635797/34359738368","n":10240,"q":16,"u":"4521979/32"},{"bound":"2546258692961611/549755813888","n":10445,"q":16,"u":"9057065/64"},{"bound":"648798524057115/137438953472","n":10650,"q":16,"u":"2267543/16"},{"bound":"661032288094675/137438953472","n":10855,"q":16,"u":"9083279/64"},{"bound":"5386127760668927/1099511627776","n":11060,"q":16,"u":"4548193/32"},{"bound":"5483519187838555/1099511627776","n":11264,"q":16,"u":"9109493/64"},{"bound":"5581387436730235/1099511627776","n":11469,"q":16,"u":"1140325/8"},{"bound":"354953445458433/68719476736","n":11674,"q":16,"u":"9135707/64"},{"bound":"5777122288025717/1099511627776","n":11879,"q":16,"u":"4574407/32"},{"bound":"5874988945284951/1099511627776","n":12084,"q":16,"u":"9161921/64"},{"bound":"2986188864494985/549755813888","n":12288,"q":16,"u":"2293757/16"},{"bound":"6070243454198185/1099511627776","n":12493,"q":16,"u":"9188135/64"},{"bound":"6168108745451065/1099511627776","n":12698,"q":16,"u":"4600621/32"},{"bound":"391623351442615/68719476736","n":12903,"q":16,"u":"9214349/64"},{"bound":"198855022480585/34359738368","n":13107,"q":16,"u":"144179"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":144179,"b":158596,"curvature_lower":"10534153059321461621167295729405183338127971489898258453508442759/41859167121958897421324138610197350318080000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/24322666101373603881294984050927115257856000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"183425578040893/1099511627776","n":226,"q":40,"u":"9241873/64"},{"bound":"148399655128889/549755813888","n":451,"q":33,"u":"4628145/32"},{"bound":"405870183487469/1099511627776","n":676,"q":29,"u":"9270707/64"},{"bound":"256593682635943/549755813888","n":902,"q":26,"u":"2321281/16"},{"bound":"618736745792789/1099511627776","n":1127,"q":25,"u":"9299541/64"},{"bound":"723491224242725/1099511627776","n":1352,"q":23,"u":"4656979/32"},{"bound":"827676070069745/1099511627776","n":1577,"q":23,"u":"9328375/64"},{"bound":"931934491693773/1099511627776","n":1803,"q":22,"u":"1167849/8"},{"bound":"517768782437197/549755813888","n":2028,"q":21,"u":"9357209/64"},{"bound":"1138822894766671/1099511627776","n":2253,"q":21,"u":"4685813/32"},{"bound":"1242028518486269/1099511627776","n":2478,"q":21,"u":"9386043/64"},{"bound":"168200273059175/137438953472","n":2704,"q":20,"u":"2350115/16"},{"bound":"1448509287127551/1099511627776","n":2929,"q":20,"u":"9414877/64"},{"bound":"775687789188483/549755813888","n":3154,"q":20,"u":"4714647/32"},{"bound":"1654208671760815/1099511627776","n":3379,"q":20,"u":"9443711/64"},{"bound":"1757471256625133/1099511627776","n":3605,"q":20,"u":"591133/4"},{"bound":"1860254058002149/1099511627776","n":3830,"q":20,"u":"9472545/64"},{"bound":"1962923319577197/1099511627776","n":4055,"q":19,"u":"4743481/32"},{"bound":"2065981719223893/1099511627776","n":4281,"q":19,"u":"9501379/64"},{"bound":"2168569210009429/1099511627776","n":4506,"q":19,"u":"2378949/16"},{"bound":"2271143852954023/1099511627776","n":4731,"q":19,"u":"9530213/64"},{"bound":"2373707313633483/1099511627776","n":4956,"q":19,"u":"4772315/32"},{"bound":"2476716755547399/1099511627776","n":5182,"q":19,"u":"9559047/64"},{"bound":"2579261762939243/1099511627776","n":5407,"q":19,"u":"1196683/8"},{"bound":"2681799139400261/1099511627776","n":5632,"q":19,"u":"9587881/64"},{"bound":"696082431998531/274877906944","n":5857,"q":19,"u":"4801149/32"},{"bound":"1443654951969893/549755813888","n":6083,"q":19,"u":"9616715/64"},{"bound":"2989828964348563/1099511627776","n":6308,"q":19,"u":"2407783/16"},{"bound":"193271445471845/68719476736","n":6533,"q":19,"u":"9645549/64"},{"bound":"199678304059815/68719476736","n":6758,"q":19,"u":"4829983/32"},{"bound":"3297814161942111/1099511627776","n":6984,"q":19,"u":"9674383/64"},{"bound":"1700158110404175/549755813888","n":7209,"q":19,"u":"302775/2"},{"bound":"3502746550862107/1099511627776","n":7434,"q":18,"u":"9703217/64"},{"bound":"3605609760384397/1099511627776","n":7660,"q":18,"u":"4858817/32"},{"bound":"231750928242135/68719476736","n":7885,"q":18,"u":"9732051/64"},{"bound":"952604304557795/274877906944","n":8110,"q":18,"u":"2436617/16"},{"bound":"1956408536706937/549755813888","n":8335,"q":18,"u":"9760885/64"},{"bound":"501958713099777/137438953472","n":8561,"q":18,"u":"4887651/32"},{"bound":"4118065085720511/1099511627776","n":8786,"q":18,"u":"9789719/64"},{"bound":"2110229238741585/549755813888","n":9011,"q":18,"u":"1225517/8"},{"bound":"2161425010717583/549755813888","n":9236,"q":18,"u":"9818553/64"},{"bound":"4425694908066903/1099511627776","n":9462,"q":18,"u":"4916485/32"},{"bound":"4528083122706715/1099511627776","n":9687,"q":18,"u":"9847387/64"},{"bound":"1157617460312523/274877906944","n":9912,"q":18,"u":"2465451/16"},{"bound":"4732855160793017/1099511627776","n":10137,"q":18,"u":"9876221/64"},{"bound":"4835694207447843/1099511627776","n":10363,"q":18,"u":"4945319/32"},{"bound":"1234519245735275/274877906944","n":10588,"q":18,"u":"9905055/64"},{"bound":"5040458604997557/1099511627776","n":10813,"q":18,"u":"619967/4"},{"bound":"5143294164790619/1099511627776","n":11039,"q":18,"u":"9933889/64"},{"bound":"5245673676850295/1099511627776","n":11264,"q":18,"u":"4974153/32"},{"bound":"5348052226761079/1099511627776","n":11489,"q":18,"u":"9962723/64"},{"bound":"2725214934370377/549755813888","n":11714,"q":18,"u":"2494285/16"},{"bound":"5553261659094491/1099511627776","n":11940,"q":18,"u":"9991557/64"},{"bound":"5655637628725495/1099511627776","n":12165,"q":18,"u":"5002987/32"},{"bound":"2879006415340011/549755813888","n":12390,"q":18,"u":"10020391/64"},{"bound":"5860387305189731/1099511627776","n":12615,"q":18,"u":"1254351/8"},{"bound":"186350502588559/34359738368","n":12841,"q":18,"u":"10049225/64"},{"bound":"1516397302373119/274877906944","n":13066,"q":18,"u":"5031821/32"},{"bound":"770995214233967/137438953472","n":13291,"q":18,"u":"10078059/64"},{"bound":"6270333626450569/1099511627776","n":13516,"q":18,"u":"2523119/16"},{"bound":"1593289989576771/274877906944","n":13742,"q":18,"u":"10106893/64"},{"bound":"3237765384357225/549755813888","n":13967,"q":18,"u":"5060655/32"},{"bound":"6577901067719059/1099511627776","n":14192,"q":18,"u":"10135727/64"},{"bound":"6680270878831539/1099511627776","n":14417,"q":18,"u":"158596"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":158596,"b":174455,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/1727133274260968541441872945601482588160000000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/32372917448660564251923554421074562514944000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"98707971347975/549755813888","n":248,"q":46,"u":"10166003/64"},{"bound":"158890198064699/549755813888","n":496,"q":38,"u":"5090931/32"},{"bound":"13540314720705/34359738368","n":744,"q":33,"u":"10197721/64"},{"bound":"546216651705525/1099511627776","n":992,"q":30,"u":"2553395/16"},{"bound":"164293272231935/274877906944","n":1239,"q":28,"u":"10229439/64"},{"bound":"383811853016531/549755813888","n":1487,"q":27,"u":"5122649/32"},{"bound":"877418619892811/1099511627776","n":1735,"q":26,"u":"10261157/64"},{"bound":"986733565610537/1099511627776","n":1983,"q":25,"u":"1284627/8"},{"bound":"136966464578237/137438953472","n":2231,"q":24,"u":"10292875/64"},{"bound":"602025670472491/549755813888","n":2478,"q":24,"u":"5154367/32"},{"bound":"1312603660833057/1099511627776","n":2726,"q":23,"u":"10324593/64"},{"bound":"1420983898956869/1099511627776","n":2974,"q":23,"u":"2585113/16"},{"bound":"764651605809755/549755813888","n":3222,"q":23,"u":"10356311/64"},{"bound":"818748644678049/549755813888","n":3470,"q":22,"u":"5186085/32"},{"bound":"872557748597421/549755813888","n":3717,"q":22,"u":"10388029/64"},{"bound":"463283744569203/274877906944","n":3965,"q":22,"u":"650243/4"},{"bound":"1961125654560571/1099511627776","n":4213,"q":22,"u":"10419747/64"},{"bound":"2069092036217211/1099511627776","n":4461,"q":22,"u":"5217803/32"},{"bound":"544259434449611/274877906944","n":4709,"q":22,"u":"10451465/64"},{"bound":"2284425846183415/1099511627776","n":4956,"q":21,"u":"2616831/16"},{"bound":"1196100201635533/549755813888","n":5204,"q":21,"u":"10483183/64"},{"bound":"1249980439032853/549755813888","n":5452,"q":21,"u":"5249521/32"},{"bound":"1303854508184985/549755813888","n":5700,"q":21,"u":"10514901/64"},{"bound":"2715446286709569/1099511627776","n":5948,"q":21,"u":"1316345/8"},{"bound":"176421222842951/68719476736","n":6195,"q":21,"u":"10546619/64"},{"bound":"2930458682136263/1099511627776","n":6443,"q":21,"u":"5281239/32"},{"bound":"759542535864435/274877906944","n":6691,"q":21,"u":"10578337/64"},{"bound":"3145874735782977/1099511627776","n":6939,"q":21,"u":"2648549/16"},{"bound":"1626786570637539/549755813888","n":7187,"q":21,"u":"10610055/64"},{"bound":"3360831719927183/1099511627776","n":7434,"q":21,"u":"5312957/32"},{"bound":"1734259740728805/549755813888","n":7682,"q":21,"u":"10641773/64"},{"bound":"447025328501197/137438953472","n":7930,"q":21,"u":"333051/2"},{"bound":"3683881327732223/1099511627776","n":8178,"q":20,"u":"10673491/64"},{"bound":"3791467240374055/1099511627776","n":8426,"q":20,"u":"5344675/32"},{"bound":"974653908239423/274877906944","n":8673,"q":20,"u":"10705209/64"},{"bound":"1001548600790827/274877906944","n":8921,"q":20,"u":"2680267/16"},{"bound":"4113770013528079/1099511627776","n":9169,"q":20,"u":"10736927/64"},{"bound":"4221342705625723/1099511627776","n":9417,"q":20,"u":"5376393/32"},{"bound":"541114087126433/137438953472","n":9665,"q":20,"u":"10768645/64"},{"bound":"4436046449053079/1099511627776","n":9912,"q":20,"u":"1348063/8"},{"bound":"4543611618805395/1099511627776","n":10160,"q":20,"u":"10800363/64"},{"bound":"4651174622909919/1099511627776","n":10408,"q":20,"u":"5408111/32"},{"bound":"2379367804109421/549755813888","n":10656,"q":20,"u":"10832081/64"},{"bound":"1216573677149517/274877906944","n":10904,"q":20,"u":"2711985/16"},{"bound":"4973418350776037/1099511627776","n":11151,"q":20,"u":"10863799/64"},{"bound":"2540487022118733/549755813888","n":11399,"q":20,"u":"5439829/32"},{"bound":"5188528189232927/1099511627776","n":11647,"q":20,"u":"10895517/64"},{"bound":"5296080880102331/1099511627776","n":11895,"q":20,"u":"681961/4"},{"bound":"2701816101836741/549755813888","n":12143,"q":20,"u":"10927235/64"},{"bound":"2755374286489057/549755813888","n":12390,"q":20,"u":"5471547/32"},{"bound":"1404574350180317/274877906944","n":12638,"q":20,"u":"10958953/64"},{"bound":"1431461270808463/274877906944","n":12886,"q":20,"u":"2743703/16"},{"bound":"5833391683858207/1099511627776","n":13134,"q":20,"u":"10990671/64"},{"bound":"2970468630674703/549755813888","n":13382,"q":20,"u":"5503265/32"},{"bound":"6048048224542351/1099511627776","n":13629,"q":20,"u":"11022389/64"},{"bound":"6155591919283877/1099511627776","n":13877,"q":20,"u":"1379781/8"},{"bound":"6263134743320387/1099511627776","n":14125,"q":20,"u":"11054107/64"},{"bound":"6370676740746761/1099511627776","n":14373,"q":20,"u":"5534983/32"},{"bound":"6478217952729555/1099511627776","n":14621,"q":20,"u":"11085825/64"},{"bound":"6585324788289833/1099511627776","n":14868,"q":20,"u":"2775421/16"},{"bound":"6692864545142061/1099511627776","n":15116,"q":20,"u":"11117543/64"},{"bound":"6800403624627413/1099511627776","n":15364,"q":20,"u":"5566701/32"},{"bound":"1726985514595131/274877906944","n":15612,"q":20,"u":"11149261/64"},{"bound":"7015046257062599/1099511627776","n":15859,"q":20,"u":"174455"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":174455,"b":191900,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/2298796419288804606130799426792325120000000000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/43087908548189843121970035785575842048000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"213041113237087/1099511627776","n":273,"q":53,"u":"11182565/64"},{"bound":"340717407163939/1099511627776","n":546,"q":44,"u":"5600005/32"},{"bound":"462530659382989/1099511627776","n":818,"q":38,"u":"11217455/64"},{"bound":"145459282543939/274877906944","n":1091,"q":35,"u":"2808725/16"},{"bound":"698914152277685/1099511627776","n":1363,"q":32,"u":"11252345/64"},{"bound":"815291932342537/1099511627776","n":1636,"q":30,"u":"5634895/32"},{"bound":"58179373460235/68719476736","n":1909,"q":29,"u":"11287235/64"},{"bound":"65342743632713/68719476736","n":2181,"q":28,"u":"1413085/8"},{"bound":"580063913250651/549755813888","n":2454,"q":27,"u":"11322125/64"},{"bound":"1274035493249733/1099511627776","n":2726,"q":27,"u":"5669785/32"},{"bound":"1388110624899193/1099511627776","n":2999,"q":26,"u":"11357015/64"},{"bound":"750800679172047/549755813888","n":3271,"q":26,"u":"2843615/16"},{"bound":"807689574903539/549755813888","n":3544,"q":25,"u":"11391905/64"},{"bound":"432241574637269/274877906944","n":3817,"q":25,"u":"5704675/32"},{"bound":"921043557728619/549755813888","n":4089,"q":25,"u":"11426795/64"},{"bound":"244447768370343/137438953472","n":4362,"q":25,"u":"715265/4"},{"bound":"1034264666992063/549755813888","n":4634,"q":24,"u":"11461685/64"},{"bound":"2181800951302977/1099511627776","n":4907,"q":24,"u":"5739565/32"},{"bound":"1147315763688933/549755813888","n":5179,"q":24,"u":"11496575/64"},{"bound":"1203927197104757/549755813888","n":5452,"q":24,"u":"2878505/16"},{"bound":"2521057729219419/1099511627776","n":5725,"q":24,"u":"11531465/64"},{"bound":"2633829476949041/1099511627776","n":5997,"q":24,"u":"5774455/32"},{"bound":"1373500469212915/549755813888","n":6270,"q":24,"u":"11566355/64"},{"bound":"2859629082672375/1099511627776","n":6542,"q":23,"u":"1447975/8"},{"bound":"2972651894927211/1099511627776","n":6815,"q":23,"u":"11601245/64"},{"bound":"1542831918801065/549755813888","n":7088,"q":23,"u":"5809345/32"},{"bound":"199890759482013/68719476736","n":7360,"q":23,"u":"11636135/64"},{"bound":"827811421120495/274877906944","n":7633,"q":23,"u":"2913395/16"},{"bound":"3423817501451649/1099511627776","n":7905,"q":23,"u":"11671025/64"},{"bound":"3536796087861581/1099511627776","n":8178,"q":23,"u":"5844235/32"},{"bound":"3649354416928955/1099511627776","n":8450,"q":23,"u":"11705915/64"},{"bound":"1881160351420291/549755813888","n":8723,"q":23,"u":"366355/2"},{"bound":"242205101892691/68719476736","n":8996,"q":23,"u":"11740805/64"},{"bound":"3987823904679109/1099511627776","n":9268,"q":23,"u":"5879125/32"},{"bound":"4100775446731287/1099511627776","n":9541,"q":23,"u":"11775695/64"},{"bound":"4213309131577557/1099511627776","n":9813,"q":23,"u":"2948285/16"},{"bound":"4326252735892401/1099511627776","n":10086,"q":23,"u":"11810585/64"},{"bound":"34677961897343/8589934592","n":10358,"q":23,"u":"5914015/32"},{"bound":"4551711603473953/1099511627776","n":10631,"q":22,"u":"11845475/64"},{"bound":"2332282488737715/549755813888","n":10904,"q":22,"u":"1482865/8"},{"bound":"4777002034350709/1099511627776","n":11176,"q":22,"u":"11880365/64"},{"bound":"2444924860427871/549755813888","n":11449,"q":22,"u":"5948905/32"},{"bound":"5002281498447019/1099511627776","n":11721,"q":22,"u":"11915255/64"},{"bound":"2557562120190767/549755813888","n":11994,"q":22,"u":"2983175/16"},{"bound":"5227964744865875/1099511627776","n":12267,"q":22,"u":"11950145/64"},{"bound":"667548728734555/137438953472","n":12539,"q":22,"u":"5983795/32"},{"bound":"5453226280152025/1099511627776","n":12812,"q":22,"u":"11985035/64"},{"bound":"5565647573650331/1099511627776","n":13084,"q":22,"u":"750155/4"},{"bound":"2839240223635719/549755813888","n":13357,"q":22,"u":"12019925/64"},{"bound":"5790898387265579/1099511627776","n":13629,"q":22,"u":"6018685/32"},{"bound":"5903728089611727/1099511627776","n":13902,"q":22,"u":"12054815/64"},{"bound":"3008278168433495/549755813888","n":14175,"q":22,"u":"3018065/16"},{"bound":"6128969926555375/1099511627776","n":14447,"q":22,"u":"12089705/64"},{"bound":"3120897751758107/549755813888","n":14720,"q":22,"u":"6053575/32"},{"bound":"6354206575465817/1099511627776","n":14992,"q":22,"u":"12124595/64"},{"bound":"6467029758649583/1099511627776","n":15265,"q":22,"u":"1517755/8"},{"bound":"3289719284577675/549755813888","n":15537,"q":22,"u":"12159485/64"},{"bound":"6692259598172093/1099511627776","n":15810,"q":22,"u":"6088465/32"},{"bound":"6805079628303577/1099511627776","n":16083,"q":22,"u":"12194375/64"},{"bound":"6917485453393949/1099511627776","n":16355,"q":22,"u":"3052955/16"},{"bound":"1757575908115599/274877906944","n":16628,"q":22,"u":"12229265/64"},{"bound":"7142707701217405/1099511627776","n":16900,"q":22,"u":"6123355/32"},{"bound":"7255524200235207/1099511627776","n":17173,"q":22,"u":"12264155/64"},{"bound":"7367926672454547/1099511627776","n":17445,"q":22,"u":"191900"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":191900,"b":211090,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/3059698034073398930760094037060584734720000000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/57349557999573260641570872376436736000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"114903446276471/549755813888","n":300,"q":61,"u":"6150395/32"},{"bound":"2852340835475/8589934592","n":600,"q":51,"u":"3079995/16"},{"bound":"494375349999391/1099511627776","n":900,"q":44,"u":"6169585/32"},{"bound":"620278357705161/1099511627776","n":1200,"q":40,"u":"1544795/8"},{"bound":"744110315950701/1099511627776","n":1500,"q":37,"u":"6188775/32"},{"bound":"866595734547367/1099511627776","n":1800,"q":35,"u":"3099185/16"},{"bound":"987727614051337/1099511627776","n":2099,"q":33,"u":"6207965/32"},{"bound":"554309638402981/549755813888","n":2399,"q":32,"u":"777195/4"},{"bound":"153626874209275/137438953472","n":2699,"q":31,"u":"6227155/32"},{"bound":"1349039689728809/1099511627776","n":2999,"q":30,"u":"3118375/16"},{"bound":"367204088516721/274877906944","n":3299,"q":29,"u":"6246345/32"},{"bound":"794141730757509/549755813888","n":3599,"q":29,"u":"1563985/8"},{"bound":"106703894082339/68719476736","n":3898,"q":29,"u":"6265535/32"},{"bound":"913194383769603/549755813888","n":4198,"q":28,"u":"3137565/16"},{"bound":"1945444968692835/1099511627776","n":4498,"q":28,"u":"6284725/32"},{"bound":"2064450081894703/1099511627776","n":4798,"q":28,"u":"393395/2"},{"bound":"2183260456540071/1099511627776","n":5098,"q":27,"u":"6303915/32"},{"bound":"2302021841375591/1099511627776","n":5398,"q":27,"u":"3156755/16"},{"bound":"2420751164079929/1099511627776","n":5698,"q":27,"u":"6323105/32"},{"bound":"2539057290734553/1099511627776","n":5997,"q":27,"u":"1583175/8"},{"bound":"1328861814285837/549755813888","n":6297,"q":26,"u":"6342295/32"},{"bound":"1388122225477943/549755813888","n":6597,"q":26,"u":"3175945/16"},{"bound":"1447373119418623/549755813888","n":6897,"q":26,"u":"6361485/32"},{"bound":"753307809483667/274877906944","n":7197,"q":26,"u":"796385/4"},{"bound":"391462669226583/137438953472","n":7497,"q":26,"u":"6380675/32"},{"bound":"3249763378193141/1099511627776","n":7796,"q":26,"u":"3195135/16"},{"bound":"1684104209237991/549755813888","n":8096,"q":26,"u":"6399865/32"},{"bound":"3486642805987377/1099511627776","n":8396,"q":26,"u":"1602365/8"},{"bound":"3605067590628289/1099511627776","n":8696,"q":26,"u":"6419055/32"},{"bound":"1861739074215641/549755813888","n":8996,"q":25,"u":"3214325/16"},{"bound":"1920891425156971/549755813888","n":9296,"q":25,"u":"6438245/32"},{"bound":"1979842874910701/549755813888","n":9595,"q":25,"u":"201495"},{"bound":"509747018149653/137438953472","n":9895,"q":25,"u":"6457435/32"},{"bound":"4196260278735881/1099511627776","n":10195,"q":25,"u":"3233515/16"},{"bound":"4314538665446801/1099511627776","n":10495,"q":25,"u":"6476625/32"},{"bound":"4432811765348759/1099511627776","n":10795,"q":25,"u":"1621555/8"},{"bound":"2275539995310635/549755813888","n":11095,"q":25,"u":"6495815/32"},{"bound":"4669343711667863/1099511627776","n":11395,"q":25,"u":"3252705/16"},{"bound":"4787209070363507/1099511627776","n":11694,"q":25,"u":"6515005/32"},{"bound":"4905464764562825/1099511627776","n":11994,"q":25,"u":"815575/4"},{"bound":"313982303890309/68719476736","n":12294,"q":25,"u":"6534195/32"},{"bound":"5141965611542045/1099511627776","n":12594,"q":25,"u":"3271895/16"},{"bound":"5260211238267693/1099511627776","n":12894,"q":25,"u":"6553385/32"},{"bound":"5378453948371641/1099511627776","n":13194,"q":25,"u":"1640745/8"},{"bound":"1374074950285671/274877906944","n":13493,"q":25,"u":"6572575/32"},{"bound":"350908577191587/68719476736","n":13793,"q":25,"u":"3291085/16"},{"bound":"2866386135296079/549755813888","n":14093,"q":25,"u":"6591765/32"},{"bound":"5851005053120787/1099511627776","n":14393,"q":25,"u":"412585/2"},{"bound":"5969235716526833/1099511627776","n":14693,"q":25,"u":"6610955/32"},{"bound":"3043732192141509/549755813888","n":14993,"q":25,"u":"3310275/16"},{"bound":"96963924538291/17179869184","n":15293,"q":25,"u":"6630145/32"},{"bound":"790440262504083/137438953472","n":15592,"q":25,"u":"1659935/8"},{"bound":"1610433943695737/274877906944","n":15892,"q":24,"u":"6649335/32"},{"bound":"102498335917603/17179869184","n":16192,"q":24,"u":"3329465/16"},{"bound":"1669512412796017/274877906944","n":16492,"q":24,"u":"6668525/32"},{"bound":"3398102157059555/549755813888","n":16792,"q":24,"u":"834765/4"},{"bound":"3457178781945983/549755813888","n":17092,"q":24,"u":"6687715/32"},{"bound":"1758028908547953/274877906944","n":17391,"q":24,"u":"3348655/16"},{"bound":"446891641922537/68719476736","n":17691,"q":24,"u":"6706905/32"},{"bound":"7268415693907137/1099511627776","n":17991,"q":24,"u":"1679125/8"},{"bound":"923320495232271/137438953472","n":18291,"q":24,"u":"6726095/32"},{"bound":"3752355564586577/549755813888","n":18591,"q":24,"u":"3367845/16"},{"bound":"1905714311757147/274877906944","n":18891,"q":24,"u":"6745285/32"},{"bound":"3870304274017075/549755813888","n":19190,"q":24,"u":"211090"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":211090,"b":232199,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/4072458083351693976841685163327638281912320000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/76332261697432009913930831133037295616000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"31024836117303/137438953472","n":330,"q":71,"u":"13530869/64"},{"bound":"195884869543319/549755813888","n":660,"q":60,"u":"6775989/32"},{"bound":"66086486830189/137438953472","n":990,"q":51,"u":"13573087/64"},{"bound":"165448042754599/274877906944","n":1320,"q":46,"u":"3398549/16"},{"bound":"792496930759855/1099511627776","n":1650,"q":42,"u":"13615305/64"},{"bound":"115155196030893/137438953472","n":1979,"q":39,"u":"6818207/32"},{"bound":"524631693008977/549755813888","n":2309,"q":38,"u":"13657523/64"},{"bound":"588240613548833/549755813888","n":2639,"q":36,"u":"1709829/8"},{"bound":"81445037225377/68719476736","n":2969,"q":35,"u":"13699741/64"},{"bound":"1429310738540459/1099511627776","n":3299,"q":34,"u":"6860425/32"},{"bound":"1555159586153649/1099511627776","n":3629,"q":33,"u":"13741959/64"},{"bound":"1680355723396481/1099511627776","n":3958,"q":33,"u":"3440767/16"},{"bound":"1805668276340297/1099511627776","n":4288,"q":32,"u":"13784177/64"},{"bound":"1930851841784521/1099511627776","n":4618,"q":32,"u":"6902643/32"},{"bound":"513956728699381/274877906944","n":4948,"q":31,"u":"13826395/64"},{"bound":"1090347496616969/549755813888","n":5278,"q":31,"u":"865469/4"},{"bound":"2305510057595671/1099511627776","n":5608,"q":31,"u":"13868613/64"},{"bound":"2429760717724171/1099511627776","n":5937,"q":30,"u":"6944861/32"},{"bound":"1277165883999057/549755813888","n":6267,"q":30,"u":"13910831/64"},{"bound":"2678868656541283/1099511627776","n":6597,"q":30,"u":"3482985/16"},{"bound":"2803375936149175/1099511627776","n":6927,"q":30,"u":"13953049/64"},{"bound":"2927777853249255/1099511627776","n":7257,"q":29,"u":"6987079/32"},{"bound":"381512371330521/137438953472","n":7587,"q":29,"u":"13995267/64"},{"bound":"3176022686065559/1099511627776","n":7916,"q":29,"u":"1752047/8"},{"bound":"825076168888317/274877906944","n":8246,"q":29,"u":"14037485/64"},{"bound":"3424570246979643/1099511627776","n":8576,"q":29,"u":"7029297/32"},{"bound":"3548821125030317/1099511627776","n":8906,"q":29,"u":"14079703/64"},{"bound":"3673058800831869/1099511627776","n":9236,"q":29,"u":"3525203/16"},{"bound":"1898622449029189/549755813888","n":9566,"q":28,"u":"14121921/64"},{"bound":"980243289439783/274877906944","n":9895,"q":28,"u":"7071515/32"},{"bound":"2022533671061215/549755813888","n":10225,"q":28,"u":"14164139/64"},{"bound":"130286008397667/34359738368","n":10555,"q":28,"u":"443289/2"},{"bound":"4293228740284449/1099511627776","n":10885,"q":28,"u":"14206357/64"},{"bound":"552162183659407/137438953472","n":11215,"q":28,"u":"7113733/32"},{"bound":"4540983156117759/1099511627776","n":11544,"q":28,"u":"14248575/64"},{"bound":"583129781898699/137438953472","n":11874,"q":28,"u":"3567421/16"},{"bound":"2394543660057901/549755813888","n":12204,"q":28,"u":"14290793/64"},{"bound":"2456565403977677/549755813888","n":12534,"q":28,"u":"7155951/32"},{"bound":"5037169130726161/1099511627776","n":12864,"q":28,"u":"14333011/64"},{"bound":"5161202660821947/1099511627776","n":13194,"q":28,"u":"1794265/8"},{"bound":"660606987049825/137438953472","n":13523,"q":28,"u":"14375229/64"},{"bound":"2704440417295693/549755813888","n":13853,"q":28,"u":"7198169/32"},{"bound":"5532901902166297/1099511627776","n":14183,"q":28,"u":"14417447/64"},{"bound":"2828431503309683/549755813888","n":14513,"q":27,"u":"3609639/16"},{"bound":"2890398980962765/549755813888","n":14843,"q":27,"u":"14459665/64"},{"bound":"5904729620137883/1099511627776","n":15173,"q":27,"u":"7240387/32"},{"bound":"6028282647969417/1099511627776","n":15502,"q":27,"u":"14501883/64"},{"bound":"6152208314155665/1099511627776","n":15832,"q":27,"u":"907687/4"},{"bound":"49032275353209/8589934592","n":16162,"q":27,"u":"14544101/64"},{"bound":"6400051600014087/1099511627776","n":16492,"q":27,"u":"7282605/32"},{"bound":"407748095335655/68719476736","n":16822,"q":27,"u":"14586319/64"},{"bound":"6647885157136081/1099511627776","n":17152,"q":27,"u":"3651857/16"},{"bound":"6771423129029653/1099511627776","n":17481,"q":27,"u":"14628537/64"},{"bound":"6895334548337075/1099511627776","n":17811,"q":27,"u":"7324823/32"},{"bound":"7019244025107805/1099511627776","n":18141,"q":27,"u":"14670755/64"},{"bound":"3571575830215565/549755813888","n":18471,"q":27,"u":"1836483/8"},{"bound":"7267057548500359/1099511627776","n":18801,"q":27,"u":"14712973/64"},{"bound":"3695480888595547/549755813888","n":19131,"q":27,"u":"7367041/32"},{"bound":"7514488968306445/1099511627776","n":19460,"q":27,"u":"14755191/64"},{"bound":"7638390123586813/1099511627776","n":19790,"q":27,"u":"3694075/16"},{"bound":"1940572462490217/274877906944","n":20120,"q":27,"u":"14797409/64"},{"bound":"7886188214777155/1099511627776","n":20450,"q":27,"u":"7409259/32"},{"bound":"8010085281216569/1099511627776","n":20780,"q":27,"u":"14839627/64"},{"bound":"4066802834261697/549755813888","n":21109,"q":27,"u":"232199"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":232199,"b":255418,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/5420384410358089506423125443122831304949760000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/101598240319282005195441936238072640464896000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"268228450988095/1099511627776","n":363,"q":82,"u":"14883955/64"},{"bound":"210328542908383/549755813888","n":726,"q":69,"u":"7453587/32"},{"bound":"35361002950381/68719476736","n":1089,"q":59,"u":"14930393/64"},{"bound":"706586844285477/1099511627776","n":1452,"q":53,"u":"3738403/16"},{"bound":"844277758243613/1099511627776","n":1814,"q":48,"u":"14976831/64"},{"bound":"490247423813513/549755813888","n":2177,"q":45,"u":"7500025/32"},{"bound":"1115415974381547/1099511627776","n":2540,"q":43,"u":"15023269/64"},{"bound":"78087181286045/68719476736","n":2903,"q":41,"u":"1880811/8"},{"bound":"691339178088141/549755813888","n":3266,"q":40,"u":"15069707/64"},{"bound":"757529561852467/549755813888","n":3628,"q":39,"u":"7546463/32"},{"bound":"1647365661459189/1099511627776","n":3991,"q":38,"u":"15116145/64"},{"bound":"889660443670055/549755813888","n":4354,"q":37,"u":"3784841/16"},{"bound":"1911013024885707/1099511627776","n":4717,"q":36,"u":"15162583/64"},{"bound":"510628784869051/274877906944","n":5080,"q":36,"u":"7592901/32"},{"bound":"2173402934846991/1099511627776","n":5442,"q":35,"u":"15209021/64"},{"bound":"288069694643741/137438953472","n":5805,"q":35,"u":"952015/4"},{"bound":"2435532275264383/1099511627776","n":6168,"q":34,"u":"15255459/64"},{"bound":"2566399907040853/1099511627776","n":6531,"q":34,"u":"7639339/32"},{"bound":"1348609772816305/549755813888","n":6894,"q":34,"u":"15301897/64"},{"bound":"706884246560885/274877906944","n":7256,"q":33,"u":"3831279/16"},{"bound":"739532143804189/274877906944","n":7619,"q":33,"u":"15348335/64"},{"bound":"3088687812877407/1099511627776","n":7982,"q":33,"u":"7685777/32"},{"bound":"402402329420711/137438953472","n":8345,"q":33,"u":"15394773/64"},{"bound":"3349688868723419/1099511627776","n":8708,"q":32,"u":"1927249/8"},{"bound":"1739841268548487/549755813888","n":9070,"q":32,"u":"15441211/64"},{"bound":"451251849730039/137438953472","n":9433,"q":32,"u":"7732215/32"},{"bound":"935082167185893/274877906944","n":9796,"q":32,"u":"15487649/64"},{"bound":"967656501805223/274877906944","n":10159,"q":32,"u":"3877717/16"},{"bound":"4000908428504091/1099511627776","n":10522,"q":32,"u":"15534087/64"},{"bound":"2065409246872325/549755813888","n":10884,"q":32,"u":"7778653/32"},{"bound":"2130524064424929/549755813888","n":11247,"q":31,"u":"15580525/64"},{"bound":"4391185837878721/1099511627776","n":11610,"q":31,"u":"487617/2"},{"bound":"2260656489225211/549755813888","n":11973,"q":31,"u":"15626963/64"},{"bound":"4651430437545811/1099511627776","n":12336,"q":31,"u":"7825091/32"},{"bound":"2390590295638739/549755813888","n":12698,"q":31,"u":"15673401/64"},{"bound":"153477531136837/34359738368","n":13061,"q":31,"u":"3924155/16"},{"bound":"5041373848890809/1099511627776","n":13424,"q":31,"u":"15719839/64"},{"bound":"2585729859395345/549755813888","n":13787,"q":31,"u":"7871529/32"},{"bound":"1325384780020859/274877906944","n":14150,"q":31,"u":"15766277/64"},{"bound":"1357813549111227/274877906944","n":14512,"q":31,"u":"1973687/8"},{"bound":"5561322026088791/1099511627776","n":14875,"q":31,"u":"15812715/64"},{"bound":"5691384654829267/1099511627776","n":15238,"q":31,"u":"7917967/32"},{"bound":"5821442431261997/1099511627776","n":15601,"q":31,"u":"15859153/64"},{"bound":"5951474462202287/1099511627776","n":15964,"q":30,"u":"3970593/16"},{"bound":"1520271064291323/274877906944","n":16326,"q":30,"u":"15905591/64"},{"bound":"194095249257099/34359738368","n":16689,"q":30,"u":"7964405/32"},{"bound":"6341007828681191/1099511627776","n":17052,"q":30,"u":"15952029/64"},{"bound":"3235482023746431/549755813888","n":17415,"q":30,"u":"998453/4"},{"bound":"3300458423637645/549755813888","n":17778,"q":30,"u":"15998467/64"},{"bound":"1682627110623865/274877906944","n":18140,"q":30,"u":"8010843/32"},{"bound":"3430227495721001/549755813888","n":18503,"q":30,"u":"16044905/64"},{"bound":"6990398671381255/1099511627776","n":18866,"q":30,"u":"4017031/16"},{"bound":"7120339639388323/1099511627776","n":19229,"q":30,"u":"16091343/64"},{"bound":"7250278041274621/1099511627776","n":19592,"q":30,"u":"8057281/32"},{"bound":"7379856065467077/1099511627776","n":19954,"q":30,"u":"16137781/64"},{"bound":"7509789738531753/1099511627776","n":20317,"q":30,"u":"2020125/8"},{"bound":"7639721224432925/1099511627776","n":20680,"q":30,"u":"16184219/64"},{"bound":"3884825316449039/549755813888","n":21043,"q":30,"u":"8103719/32"},{"bound":"7899578066433967/1099511627776","n":21406,"q":30,"u":"16230657/64"},{"bound":"2007286425442773/274877906944","n":21768,"q":30,"u":"4063469/16"},{"bound":"8159069471763405/1099511627776","n":22131,"q":30,"u":"16277095/64"},{"bound":"4144495768184667/549755813888","n":22494,"q":30,"u":"8150157/32"},{"bound":"8418911974542305/1099511627776","n":22857,"q":30,"u":"16323533/64"},{"bound":"4274236479617909/549755813888","n":23219,"q":30,"u":"255418"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":255418,"b":280959,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/7214470022769960298271112482577055450398720000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/135225828400231260949362514351960650006528000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"18146466709719/68719476736","n":400,"q":95,"u":"16372293/64"},{"bound":"226056640737861/549755813888","n":799,"q":81,"u":"8198917/32"},{"bound":"302947645802041/549755813888","n":1198,"q":69,"u":"16423375/64"},{"bound":"754866312912431/1099511627776","n":1597,"q":61,"u":"4112229/16"},{"bound":"900704869390329/1099511627776","n":1996,"q":56,"u":"16474457/64"},{"bound":"1044401996837387/1099511627776","n":2395,"q":52,"u":"8249999/32"},{"bound":"296645521648115/274877906944","n":2794,"q":49,"u":"16525539/64"},{"bound":"331912736638275/274877906944","n":3193,"q":47,"u":"2068885/8"},{"bound":"733938859774691/549755813888","n":3592,"q":45,"u":"16576621/64"},{"bound":"1607464544658523/1099511627776","n":3991,"q":44,"u":"8301081/32"},{"bound":"873273128307275/549755813888","n":4390,"q":43,"u":"16627703/64"},{"bound":"235650760238587/137438953472","n":4789,"q":42,"u":"4163311/16"},{"bound":"505966956524167/274877906944","n":5189,"q":41,"u":"16678785/64"},{"bound":"2161913793113427/1099511627776","n":5588,"q":40,"u":"8352163/32"},{"bound":"2299768930307725/1099511627776","n":5987,"q":39,"u":"16729867/64"},{"bound":"2437370113530433/1099511627776","n":6386,"q":39,"u":"1047213/4"},{"bound":"2574873830348373/1099511627776","n":6785,"q":38,"u":"16780949/64"},{"bound":"1356081955605879/549755813888","n":7184,"q":38,"u":"8403245/32"},{"bound":"2849395279565769/1099511627776","n":7583,"q":38,"u":"16832031/64"},{"bound":"186655852579019/68719476736","n":7982,"q":37,"u":"4214393/16"},{"bound":"1561738945733863/549755813888","n":8381,"q":37,"u":"16883113/64"},{"bound":"3260422605406295/1099511627776","n":8780,"q":37,"u":"8454327/32"},{"bound":"53083226823733/17179869184","n":9179,"q":36,"u":"16934195/64"},{"bound":"441758675166891/137438953472","n":9578,"q":36,"u":"2119967/8"},{"bound":"1835392092991233/549755813888","n":9977,"q":36,"u":"16985277/64"},{"bound":"3807816449111577/1099511627776","n":10377,"q":36,"u":"8505409/32"},{"bound":"3944483641213401/1099511627776","n":10776,"q":36,"u":"17036359/64"},{"bound":"63767666087443/17179869184","n":11175,"q":36,"u":"4265475/16"},{"bound":"2108820506305125/549755813888","n":11574,"q":35,"u":"17087441/64"},{"bound":"4354134200530321/1099511627776","n":11973,"q":35,"u":"8556491/32"},{"bound":"2245305955132119/549755813888","n":12372,"q":35,"u":"17138523/64"},{"bound":"2313537755710379/549755813888","n":12771,"q":35,"u":"536377/2"},{"bound":"2381763108265373/549755813888","n":13170,"q":35,"u":"17189605/64"},{"bound":"612495637869227/137438953472","n":13569,"q":35,"u":"8607573/32"},{"bound":"5036393131215841/1099511627776","n":13968,"q":35,"u":"17240687/64"},{"bound":"5172804517848429/1099511627776","n":14367,"q":34,"u":"4316557/16"},{"bound":"5309115149488775/1099511627776","n":14766,"q":34,"u":"17291769/64"},{"bound":"5445416977354015/1099511627776","n":15165,"q":34,"u":"8658655/32"},{"bound":"5582052224786361/1099511627776","n":15565,"q":34,"u":"17342851/64"},{"bound":"5718338300116335/1099511627776","n":15964,"q":34,"u":"2171049/8"},{"bound":"1463654332590571/274877906944","n":16363,"q":34,"u":"17393933/64"},{"bound":"5990889796302835/1099511627776","n":16762,"q":34,"u":"8709737/32"},{"bound":"765894516990371/137438953472","n":17161,"q":34,"u":"17445015/64"},{"bound":"6263416749073747/1099511627776","n":17560,"q":34,"u":"4367639/16"},{"bound":"1599918000383977/274877906944","n":17959,"q":34,"u":"17496097/64"},{"bound":"3267961114287229/549755813888","n":18358,"q":34,"u":"8760819/32"},{"bound":"6672167738057161/1099511627776","n":18757,"q":34,"u":"17547179/64"},{"bound":"425525550824883/68719476736","n":19156,"q":34,"u":"1098295/4"},{"bound":"868080714372257/137438953472","n":19555,"q":34,"u":"17598261/64"},{"bound":"1770219671071189/274877906944","n":19954,"q":34,"u":"8811901/32"},{"bound":"1804262437300035/274877906944","n":20353,"q":33,"u":"17649343/64"},{"bound":"7353541884760883/1099511627776","n":20753,"q":33,"u":"4418721/16"},{"bound":"7489689366433251/1099511627776","n":21152,"q":33,"u":"17700425/64"},{"bound":"1906458403032753/274877906944","n":21551,"q":33,"u":"8862983/32"},{"bound":"7761974792130161/1099511627776","n":21950,"q":33,"u":"17751507/64"},{"bound":"7898113064962675/1099511627776","n":22349,"q":33,"u":"2222131/8"},{"bound":"4017124289206063/549755813888","n":22748,"q":33,"u":"17802589/64"},{"bound":"8170381470409663/1099511627776","n":23147,"q":33,"u":"8914065/32"},{"bound":"1038313983730227/137438953472","n":23546,"q":33,"u":"17853671/64"},{"bound":"8442639897280087/1099511627776","n":23945,"q":33,"u":"4469803/16"},{"bound":"4289382832820509/549755813888","n":24344,"q":33,"u":"17904753/64"},{"bound":"4357444640392175/549755813888","n":24743,"q":33,"u":"8965147/32"},{"bound":"1106376355256993/137438953472","n":25142,"q":33,"u":"17955835/64"},{"bound":"561695652673833/68719476736","n":25541,"q":33,"u":"280959"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":280959,"b":309054,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/9602375710469057497323954063841638765035520000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/179984040141767873813405385423179187234816000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"313736073366297/1099511627776","n":439,"q":110,"u":"18009471/64"},{"bound":"242850314808411/549755813888","n":878,"q":94,"u":"9018783/32"},{"bound":"162235375570797/274877906944","n":1317,"q":80,"u":"18065661/64"},{"bound":"403408598549773/549755813888","n":1756,"q":71,"u":"4523439/16"},{"bound":"961137204368825/1099511627776","n":2195,"q":64,"u":"18121851/64"},{"bound":"556494250035717/549755813888","n":2634,"q":60,"u":"9074973/32"},{"bound":"1263068829620189/1099511627776","n":3073,"q":56,"u":"18178041/64"},{"bound":"352962406430293/274877906944","n":3512,"q":54,"u":"2275767/8"},{"bound":"779811760601611/549755813888","n":3951,"q":51,"u":"18234231/64"},{"bound":"853312515472565/549755813888","n":4390,"q":50,"u":"9131163/32"},{"bound":"231626809094853/137438953472","n":4829,"q":48,"u":"18290421/64"},{"bound":"1998908090436871/1099511627776","n":5268,"q":47,"u":"4579629/16"},{"bound":"2144404280643871/1099511627776","n":5707,"q":46,"u":"18346611/64"},{"bound":"2289572530428317/1099511627776","n":6146,"q":45,"u":"9187353/32"},{"bound":"608620184217615/274877906944","n":6585,"q":44,"u":"18402801/64"},{"bound":"2579106946921241/1099511627776","n":7024,"q":44,"u":"1151931/4"},{"bound":"1361780537488145/549755813888","n":7463,"q":43,"u":"18458991/64"},{"bound":"716960424119801/274877906944","n":7902,"q":43,"u":"9243543/32"},{"bound":"752992895769327/274877906944","n":8341,"q":42,"u":"18515181/64"},{"bound":"1577980400183265/549755813888","n":8780,"q":42,"u":"4635819/16"},{"bound":"206243227255951/68719476736","n":9219,"q":41,"u":"18571371/64"},{"bound":"3443631574303083/1099511627776","n":9658,"q":41,"u":"9299733/32"},{"bound":"3587328459096999/1099511627776","n":10097,"q":41,"u":"18627561/64"},{"bound":"3730987265014653/1099511627776","n":10536,"q":41,"u":"2331957/8"},{"bound":"3874508644910545/1099511627776","n":10975,"q":40,"u":"18683751/64"},{"bound":"1004492194835967/274877906944","n":11414,"q":40,"u":"9355923/32"},{"bound":"4161401096694903/1099511627776","n":11853,"q":40,"u":"18739941/64"},{"bound":"2152404188742267/549755813888","n":12292,"q":40,"u":"4692009/16"},{"bound":"69502435968433/17179869184","n":12731,"q":39,"u":"18796131/64"},{"bound":"1147850159954729/274877906944","n":13170,"q":39,"u":"9412113/32"},{"bound":"591828278856383/137438953472","n":13609,"q":39,"u":"18852321/64"},{"bound":"2438917180836465/549755813888","n":14048,"q":39,"u":"590013/2"},{"bound":"1255256631567131/274877906944","n":14487,"q":39,"u":"18908511/64"},{"bound":"1291051013191093/274877906944","n":14926,"q":39,"u":"9468303/32"},{"bound":"5307368125842089/1099511627776","n":15365,"q":39,"u":"18964701/64"},{"bound":"5450437058632425/1099511627776","n":15804,"q":38,"u":"4748199/16"},{"bound":"699184303959053/137438953472","n":16243,"q":38,"u":"19020891/64"},{"bound":"2868250460855249/549755813888","n":16682,"q":38,"u":"9524493/32"},{"bound":"5879517322973921/1099511627776","n":17121,"q":38,"u":"19077081/64"},{"bound":"6022524354194697/1099511627776","n":17560,"q":38,"u":"2388147/8"},{"bound":"6165522667376941/1099511627776","n":17999,"q":38,"u":"19133271/64"},{"bound":"3154256427684751/549755813888","n":18438,"q":38,"u":"9580683/32"},{"bound":"6451495458429655/1099511627776","n":18877,"q":38,"u":"19189461/64"},{"bound":"6594470969931359/1099511627776","n":19316,"q":38,"u":"4804389/16"},{"bound":"6737439841345465/1099511627776","n":19755,"q":38,"u":"19245651/64"},{"bound":"6880366948235389/1099511627776","n":20194,"q":37,"u":"9636873/32"},{"bound":"7023239923498053/1099511627776","n":20633,"q":37,"u":"19301841/64"},{"bound":"7166107244685255/1099511627776","n":21072,"q":37,"u":"1208121/4"},{"bound":"7308969243355087/1099511627776","n":21511,"q":37,"u":"19358031/64"},{"bound":"931478278203501/137438953472","n":21950,"q":37,"u":"9693063/32"},{"bound":"118666851165335/17179869184","n":22389,"q":37,"u":"19414221/64"},{"bound":"1934381563094691/274877906944","n":22828,"q":37,"u":"4860579/16"},{"bound":"7880369802166459/1099511627776","n":23267,"q":37,"u":"19470411/64"},{"bound":"8023209349768339/1099511627776","n":23706,"q":37,"u":"9749253/32"},{"bound":"8166045105201767/1099511627776","n":24145,"q":37,"u":"19526601/64"},{"bound":"8308877264037299/1099511627776","n":24584,"q":37,"u":"2444337/8"},{"bound":"8451706008620317/1099511627776","n":25023,"q":37,"u":"19582791/64"},{"bound":"8594531509170709/1099511627776","n":25462,"q":37,"u":"9805443/32"},{"bound":"8737353924774601/1099511627776","n":25901,"q":37,"u":"19638981/64"},{"bound":"555010837767517/68719476736","n":26340,"q":37,"u":"4916769/16"},{"bound":"9022990087108919/1099511627776","n":26779,"q":37,"u":"19695171/64"},{"bound":"4582902051994771/549755813888","n":27218,"q":37,"u":"9861633/32"},{"bound":"4654307788813065/549755813888","n":27657,"q":37,"u":"19751361/64"},{"bound":"9451099320636809/1099511627776","n":28095,"q":37,"u":"309054"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":309054,"b":339959,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/12780716956728245614131921001928756790558720000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/239556664574764869746176050602594584313856000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"339696125370803/1099511627776","n":483,"q":127,"u":"19810361/64"},{"bound":"522535663391623/1099511627776","n":966,"q":110,"u":"9920633/32"},{"bound":"86986650538481/137438953472","n":1449,"q":94,"u":"19872171/64"},{"bound":"863310641137399/1099511627776","n":1932,"q":82,"u":"4975769/16"},{"bound":"1026715912475925/1099511627776","n":2415,"q":74,"u":"19933981/64"},{"bound":"593646128253581/549755813888","n":2898,"q":69,"u":"9982443/32"},{"bound":"84114125608223/68719476736","n":3381,"q":65,"u":"19995791/64"},{"bound":"1502820328718931/1099511627776","n":3864,"q":61,"u":"2503337/8"},{"bound":"414661340441689/274877906944","n":4347,"q":59,"u":"20057601/64"},{"bound":"453309172807781/274877906944","n":4829,"q":57,"u":"10044253/32"},{"bound":"122962959327197/68719476736","n":5312,"q":55,"u":"20119411/64"},{"bound":"1060503423133259/549755813888","n":5795,"q":53,"u":"5037579/16"},{"bound":"2274100482119467/1099511627776","n":6278,"q":52,"u":"20181221/64"},{"bound":"2426800849413703/1099511627776","n":6761,"q":51,"u":"10106063/32"},{"bound":"2579168769592277/1099511627776","n":7244,"q":50,"u":"20243031/64"},{"bound":"1365631551952861/549755813888","n":7727,"q":49,"u":"1267121/4"},{"bound":"360385939732089/137438953472","n":8210,"q":49,"u":"20304841/64"},{"bound":"3034703367544375/1099511627776","n":8693,"q":48,"u":"10167873/32"},{"bound":"1592931946363373/549755813888","n":9175,"q":48,"u":"20366651/64"},{"bound":"1668557691719939/549755813888","n":9658,"q":47,"u":"5099389/16"},{"bound":"3488290936803701/1099511627776","n":10141,"q":47,"u":"20428461/64"},{"bound":"227455280904277/68719476736","n":10624,"q":46,"u":"10229683/32"},{"bound":"236887583173457/68719476736","n":11107,"q":46,"u":"20490271/64"},{"bound":"985260946473715/274877906944","n":11590,"q":45,"u":"2565147/8"},{"bound":"4091734772139931/1099511627776","n":12073,"q":45,"u":"20552081/64"},{"bound":"4242387942541055/1099511627776","n":12556,"q":45,"u":"10291493/32"},{"bound":"4393007187653651/1099511627776","n":13039,"q":45,"u":"20613891/64"},{"bound":"4543181872313003/1099511627776","n":13521,"q":44,"u":"5161199/16"},{"bound":"4693616116348095/1099511627776","n":14004,"q":44,"u":"20675701/64"},{"bound":"605503088625323/137438953472","n":14487,"q":44,"u":"10353303/32"},{"bound":"4994409967780827/1099511627776","n":14970,"q":44,"u":"20737511/64"},{"bound":"5144742876556649/1099511627776","n":15453,"q":43,"u":"649013/2"},{"bound":"1323743424826351/274877906944","n":15936,"q":43,"u":"20799321/64"},{"bound":"5445186218408259/1099511627776","n":16419,"q":43,"u":"10415113/32"},{"bound":"5595381907993611/1099511627776","n":16902,"q":43,"u":"20861131/64"},{"bound":"1436390521972805/274877906944","n":17385,"q":43,"u":"5223009/16"},{"bound":"5895417054975281/1099511627776","n":17867,"q":43,"u":"20922941/64"},{"bound":"6045569679719869/1099511627776","n":18350,"q":43,"u":"10476923/32"},{"bound":"193613181026627/34359738368","n":18833,"q":42,"u":"20984751/64"},{"bound":"793206401611571/137438953472","n":19316,"q":42,"u":"2626957/8"},{"bound":"6495669733394699/1099511627776","n":19799,"q":42,"u":"21046561/64"},{"bound":"3322839046246017/549755813888","n":20282,"q":42,"u":"10538733/32"},{"bound":"6795676963095783/1099511627776","n":20765,"q":42,"u":"21108371/64"},{"bound":"6945666959947507/1099511627776","n":21248,"q":42,"u":"5284819/16"},{"bound":"7095648645775501/1099511627776","n":21731,"q":42,"u":"21170181/64"},{"bound":"1811328009863621/274877906944","n":22213,"q":42,"u":"10600543/32"},{"bound":"7395278624354563/1099511627776","n":22696,"q":42,"u":"21231991/64"},{"bound":"7545219036155631/1099511627776","n":23179,"q":41,"u":"1328931/4"},{"bound":"3847544500238501/549755813888","n":23662,"q":41,"u":"21293801/64"},{"bound":"7844952696262911/1099511627776","n":24145,"q":41,"u":"10662353/32"},{"bound":"3997405238013373/549755813888","n":24628,"q":41,"u":"21355611/64"},{"bound":"8144662666324187/1099511627776","n":25111,"q":41,"u":"5346629/16"},{"bound":"4147254785050189/549755813888","n":25594,"q":41,"u":"21417421/64"},{"bound":"4222175734393413/549755813888","n":26077,"q":41,"u":"10724163/32"},{"bound":"8593878407054203/1099511627776","n":26559,"q":41,"u":"21479231/64"},{"bound":"8743711072069311/1099511627776","n":27042,"q":41,"u":"2688767/8"},{"bound":"8893539464581363/1099511627776","n":27525,"q":41,"u":"21541041/64"},{"bound":"9043363796947935/1099511627776","n":28008,"q":41,"u":"10785973/32"},{"bound":"9193184267677589/1099511627776","n":28491,"q":41,"u":"21602851/64"},{"bound":"9343001062541125/1099511627776","n":28974,"q":41,"u":"5408439/16"},{"bound":"1186601794447187/137438953472","n":29457,"q":41,"u":"21664661/64"},{"bound":"2410656077501459/274877906944","n":29940,"q":41,"u":"10847783/32"},{"bound":"1224053884881711/137438953472","n":30423,"q":41,"u":"21726471/64"},{"bound":"1242740582139045/137438953472","n":30905,"q":41,"u":"339959"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":339959,"b":373954,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/17011011447236131559580613533852329595371520000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/318848795063279144797552175512432974882816000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"368234452617247/1099511627776","n":532,"q":147,"u":"21791371/64"},{"bound":"281271357871523/549755813888","n":1063,"q":128,"u":"10912683/32"},{"bound":"746597474549009/1099511627776","n":1594,"q":109,"u":"21859361/64"},{"bound":"924118726995769/1099511627776","n":2125,"q":96,"u":"5473339/16"},{"bound":"274286011598343/274877906944","n":2656,"q":86,"u":"21927351/64"},{"bound":"79204778847809/68719476736","n":3188,"q":80,"u":"10980673/32"},{"bound":"1434724754270307/1099511627776","n":3719,"q":74,"u":"21995341/64"},{"bound":"800197472039163/549755813888","n":4250,"q":70,"u":"2753667/8"},{"bound":"441171997380759/274877906944","n":4781,"q":67,"u":"22063331/64"},{"bound":"1927906727553681/1099511627776","n":5312,"q":65,"u":"11048663/32"},{"bound":"2090261360056957/1099511627776","n":5843,"q":63,"u":"22131321/64"},{"bound":"1126101268339183/549755813888","n":6375,"q":61,"u":"5541329/16"},{"bound":"603316847875415/274877906944","n":6906,"q":59,"u":"22199311/64"},{"bound":"321730768710123/137438953472","n":7437,"q":58,"u":"11116653/32"},{"bound":"2734024658146393/1099511627776","n":7968,"q":57,"u":"22267301/64"},{"bound":"723463873364865/274877906944","n":8499,"q":56,"u":"1393831/4"},{"bound":"190836807180485/68719476736","n":9030,"q":55,"u":"22335291/64"},{"bound":"3212974092538855/1099511627776","n":9562,"q":54,"u":"11184643/32"},{"bound":"843013431271585/274877906944","n":10093,"q":54,"u":"22403281/64"},{"bound":"1765446067591437/549755813888","n":10624,"q":53,"u":"5609319/16"},{"bound":"461200260242243/137438953472","n":11155,"q":52,"u":"22471271/64"},{"bound":"481016342973847/137438953472","n":11686,"q":52,"u":"11252633/32"},{"bound":"2003279635392283/549755813888","n":12217,"q":51,"u":"22539261/64"},{"bound":"4165122794063189/1099511627776","n":12749,"q":51,"u":"2821657/8"},{"bound":"4323337228346127/1099511627776","n":13280,"q":51,"u":"22607251/64"},{"bound":"4481397261448825/1099511627776","n":13811,"q":50,"u":"11320623/32"},{"bound":"2319694844786107/549755813888","n":14342,"q":50,"u":"22675241/64"},{"bound":"2398672225818707/549755813888","n":14873,"q":50,"u":"5677309/16"},{"bound":"4955170610680541/1099511627776","n":15404,"q":49,"u":"22743231/64"},{"bound":"5113231663988483/1099511627776","n":15936,"q":49,"u":"11388613/32"},{"bound":"5270966843902901/1099511627776","n":16467,"q":49,"u":"22811221/64"},{"bound":"5428675791423713/1099511627776","n":16998,"q":49,"u":"713913/2"},{"bound":"2793131686839685/549755813888","n":17529,"q":48,"u":"22879211/64"},{"bound":"5743811028231915/1099511627776","n":18060,"q":48,"u":"11456603/32"},{"bound":"2950817304528039/549755813888","n":18592,"q":48,"u":"22947201/64"},{"bound":"3029571206311259/549755813888","n":19123,"q":48,"u":"5745299/16"},{"bound":"6216632570353711/1099511627776","n":19654,"q":48,"u":"23015191/64"},{"bound":"6374037932513437/1099511627776","n":20185,"q":47,"u":"11524593/32"},{"bound":"408212069739147/68719476736","n":20716,"q":47,"u":"23083181/64"},{"bound":"6688733895955575/1099511627776","n":21247,"q":47,"u":"2889647/8"},{"bound":"855794692371131/137438953472","n":21779,"q":47,"u":"23151171/64"},{"bound":"7003672379876223/1099511627776","n":22310,"q":47,"u":"11592583/32"},{"bound":"7160975540174769/1099511627776","n":22841,"q":47,"u":"23219161/64"},{"bound":"3659133886537191/549755813888","n":23372,"q":47,"u":"5813289/16"},{"bound":"7475509357806475/1099511627776","n":23903,"q":46,"u":"23287151/64"},{"bound":"7632691208983175/1099511627776","n":24434,"q":46,"u":"11660573/32"},{"bound":"3895079907697249/549755813888","n":24966,"q":46,"u":"23355141/64"},{"bound":"7947323738259489/1099511627776","n":25497,"q":46,"u":"1461821/4"},{"bound":"2026119871191673/274877906944","n":26028,"q":46,"u":"23423131/64"},{"bound":"4130813760758631/549755813888","n":26559,"q":46,"u":"11728563/32"},{"bound":"8418768280251251/1099511627776","n":27090,"q":46,"u":"23491121/64"},{"bound":"4287951080522713/549755813888","n":27621,"q":46,"u":"5881279/16"},{"bound":"2183331359418455/274877906944","n":28153,"q":46,"u":"23559111/64"},{"bound":"8890446638828575/1099511627776","n":28684,"q":46,"u":"11796553/32"},{"bound":"2261890499979799/274877906944","n":29215,"q":46,"u":"23627101/64"},{"bound":"1150577220234119/137438953472","n":29746,"q":45,"u":"2957637/8"},{"bound":"2340411495904725/274877906944","n":30277,"q":45,"u":"23695091/64"},{"bound":"9518669086859055/1099511627776","n":30808,"q":45,"u":"11864543/32"},{"bound":"9675983019236681/1099511627776","n":31340,"q":45,"u":"23763081/64"},{"bound":"9832996608616655/1099511627776","n":31871,"q":45,"u":"5949269/16"},{"bound":"1248750722620375/137438953472","n":32402,"q":45,"u":"23831071/64"},{"bound":"10147010741315845/1099511627776","n":32933,"q":45,"u":"11932533/32"},{"bound":"10304011682212981/1099511627776","n":33464,"q":45,"u":"23899061/64"},{"bound":"2615252196157207/274877906944","n":33995,"q":45,"u":"373954"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":373954,"b":411349,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/22641590185461290691502971888862216134328320000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/424384682105296487978046603647441503174656000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"199512719195361/549755813888","n":585,"q":169,"u":"23970451/64"},{"bound":"302850093355543/549755813888","n":1169,"q":147,"u":"12003923/32"},{"bound":"801286632559093/1099511627776","n":1753,"q":127,"u":"24045241/64"},{"bound":"990037816009227/1099511627776","n":2338,"q":112,"u":"6020659/16"},{"bound":"1173450451902615/1099511627776","n":2922,"q":100,"u":"24120031/64"},{"bound":"1353230222389181/1099511627776","n":3506,"q":92,"u":"12078713/32"},{"bound":"1530611821523545/1099511627776","n":4091,"q":86,"u":"24194821/64"},{"bound":"852815009377163/549755813888","n":4675,"q":81,"u":"3029027/8"},{"bound":"469762029004953/274877906944","n":5259,"q":77,"u":"24269611/64"},{"bound":"2051196662837267/1099511627776","n":5843,"q":74,"u":"12153503/32"},{"bound":"277827803350967/137438953472","n":6428,"q":71,"u":"24344401/64"},{"bound":"2392909713514241/1099511627776","n":7012,"q":69,"u":"6095449/16"},{"bound":"2562516470494457/1099511627776","n":7596,"q":67,"u":"24419191/64"},{"bound":"2731823405549893/1099511627776","n":8181,"q":66,"u":"12228293/32"},{"bound":"1450184767052713/549755813888","n":8765,"q":64,"u":"24493981/64"},{"bound":"767120186077283/274877906944","n":9349,"q":63,"u":"1533211/4"},{"bound":"3236529139673385/1099511627776","n":9934,"q":62,"u":"24568771/64"},{"bound":"1701992624220311/549755813888","n":10518,"q":61,"u":"12303083/32"},{"bound":"3571180238502315/1099511627776","n":11102,"q":60,"u":"24643561/64"},{"bound":"3738127664148657/1099511627776","n":11686,"q":60,"u":"6170239/16"},{"bound":"1952570077454457/549755813888","n":12271,"q":59,"u":"24718351/64"},{"bound":"4071710080321321/1099511627776","n":12855,"q":58,"u":"12377873/32"},{"bound":"1059524092328983/274877906944","n":13439,"q":58,"u":"24793141/64"},{"bound":"4404628461922415/1099511627776","n":14024,"q":57,"u":"3103817/8"},{"bound":"4570742401702735/1099511627776","n":14608,"q":57,"u":"24867931/64"},{"bound":"2368374033851857/549755813888","n":15192,"q":56,"u":"12452663/32"},{"bound":"612863102781787/137438953472","n":15777,"q":56,"u":"24942721/64"},{"bound":"2534365762447409/549755813888","n":16361,"q":56,"u":"6245029/16"},{"bound":"5234406489789255/1099511627776","n":16945,"q":55,"u":"25017511/64"},{"bound":"675003206775571/137438953472","n":17529,"q":55,"u":"12527453/32"},{"bound":"5565893255755279/1099511627776","n":18114,"q":55,"u":"25092301/64"},{"bound":"5731352957280245/1099511627776","n":18698,"q":54,"u":"785303/2"},{"bound":"737094490199119/137438953472","n":19282,"q":54,"u":"25167091/64"},{"bound":"6062414587233381/1099511627776","n":19867,"q":54,"u":"12602243/32"},{"bound":"6227764789867531/1099511627776","n":20451,"q":54,"u":"25241881/64"},{"bound":"1598247914139635/274877906944","n":21035,"q":53,"u":"6319819/16"},{"bound":"6558186366849211/1099511627776","n":21619,"q":53,"u":"25316671/64"},{"bound":"3361821771781977/549755813888","n":22204,"q":53,"u":"12677033/32"},{"bound":"6888798986964371/1099511627776","n":22788,"q":53,"u":"25391461/64"},{"bound":"7053936873188531/1099511627776","n":23372,"q":53,"u":"3178607/8"},{"bound":"7219248082615037/1099511627776","n":23957,"q":52,"u":"25466251/64"},{"bound":"7384253667337001/1099511627776","n":24541,"q":52,"u":"12751823/32"},{"bound":"1887311177565991/274877906944","n":25125,"q":52,"u":"25541041/64"},{"bound":"1928626157221593/274877906944","n":25710,"q":52,"u":"6394609/16"},{"bound":"7879469288022625/1099511627776","n":26294,"q":52,"u":"25615831/64"},{"bound":"4022210989595887/549755813888","n":26878,"q":52,"u":"12826613/32"},{"bound":"8209339870375453/1099511627776","n":27462,"q":51,"u":"25690621/64"},{"bound":"8374463372753239/1099511627776","n":28047,"q":51,"u":"1608001/4"},{"bound":"2134823607620155/274877906944","n":28631,"q":51,"u":"25765411/64"},{"bound":"8704115892968385/1099511627776","n":29215,"q":51,"u":"12901403/32"},{"bound":"4434605250355353/549755813888","n":29800,"q":51,"u":"25840201/64"},{"bound":"4517007162132527/549755813888","n":30384,"q":51,"u":"6469399/16"},{"bound":"2299702511128763/274877906944","n":30968,"q":51,"u":"25914991/64"},{"bound":"9363880254264573/1099511627776","n":31553,"q":51,"u":"12976193/32"},{"bound":"595541313105579/68719476736","n":32137,"q":51,"u":"25989781/64"},{"bound":"4846717429814601/549755813888","n":32721,"q":51,"u":"3253397/8"},{"bound":"4929066442449971/549755813888","n":33305,"q":50,"u":"26064571/64"},{"bound":"5011549062855205/549755813888","n":33890,"q":50,"u":"13050983/32"},{"bound":"5093887656059683/549755813888","n":34474,"q":50,"u":"26139361/64"},{"bound":"5176223365203401/549755813888","n":35058,"q":50,"u":"6544189/16"},{"bound":"10517394609142245/1099511627776","n":35643,"q":50,"u":"26214151/64"},{"bound":"10682055278530187/1099511627776","n":36227,"q":50,"u":"13125773/32"},{"bound":"10846710944143723/1099511627776","n":36811,"q":50,"u":"26288941/64"},{"bound":"11011361830450951/1099511627776","n":37395,"q":50,"u":"411349"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":411349,"b":452483,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/30135776714051285529038977808335489896284160000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/564854364069960928306615114934485678749696000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"432536007589411/1099511627776","n":643,"q":193,"u":"13183735/32"},{"bound":"326344636149235/549755813888","n":1286,"q":169,"u":"6602151/16"},{"bound":"215206639696335/274877906944","n":1929,"q":147,"u":"13224869/32"},{"bound":"530430749807849/549755813888","n":2571,"q":129,"u":"3311359/8"},{"bound":"627816497784739/549755813888","n":3214,"q":117,"u":"13266003/32"},{"bound":"1446323806812725/1099511627776","n":3857,"q":107,"u":"6643285/16"},{"bound":"51060492893067/34359738368","n":4500,"q":99,"u":"13307137/32"},{"bound":"1818891261735481/1099511627776","n":5142,"q":93,"u":"1665963/4"},{"bound":"1001136605528615/549755813888","n":5785,"q":89,"u":"13348271/32"},{"bound":"546042873626445/274877906944","n":6428,"q":85,"u":"6684419/16"},{"bound":"2364590795772877/1099511627776","n":7070,"q":82,"u":"13389405/32"},{"bound":"2544300892263035/1099511627776","n":7713,"q":79,"u":"3352493/8"},{"bound":"2723193730397141/1099511627776","n":8356,"q":77,"u":"13430539/32"},{"bound":"2901396274156389/1099511627776","n":8999,"q":75,"u":"6725553/16"},{"bound":"3078742045248209/1099511627776","n":9641,"q":73,"u":"13471673/32"},{"bound":"406983061428607/137438953472","n":10284,"q":72,"u":"843265/2"},{"bound":"214535345706861/68719476736","n":10927,"q":70,"u":"13512807/32"},{"bound":"225537655500309/68719476736","n":11569,"q":69,"u":"6766687/16"},{"bound":"946148597110815/274877906944","n":12212,"q":68,"u":"13553941/32"},{"bound":"3960305349300119/1099511627776","n":12855,"q":67,"u":"3393627/8"},{"bound":"516971491323701/137438953472","n":13498,"q":67,"u":"13595075/32"},{"bound":"538839085257175/137438953472","n":14140,"q":66,"u":"6807821/16"},{"bound":"2242868164117133/549755813888","n":14783,"q":65,"u":"13636209/32"},{"bound":"4660607174582891/1099511627776","n":15426,"q":64,"u":"1707097/4"},{"bound":"4835008903817805/1099511627776","n":16068,"q":64,"u":"13677343/32"},{"bound":"2504781052132851/549755813888","n":16711,"q":63,"u":"6848955/16"},{"bound":"2591985024844189/549755813888","n":17354,"q":63,"u":"13718477/32"},{"bound":"2679137741714477/549755813888","n":17997,"q":62,"u":"3434761/8"},{"bound":"5532175220876115/1099511627776","n":18639,"q":62,"u":"13759611/32"},{"bound":"2853149549276917/549755813888","n":19282,"q":62,"u":"6890089/16"},{"bound":"5880259521191857/1099511627776","n":19925,"q":61,"u":"13800745/32"},{"bound":"6053906525732895/1099511627776","n":20567,"q":61,"u":"431916"},{"bound":"6227772638965273/1099511627776","n":21210,"q":60,"u":"13841879/32"},{"bound":"6401503105314649/1099511627776","n":21853,"q":60,"u":"6931223/16"},{"bound":"6575202335484449/1099511627776","n":22496,"q":60,"u":"13883013/32"},{"bound":"3374301334292331/549755813888","n":23138,"q":60,"u":"3475895/8"},{"bound":"6922172026359273/1099511627776","n":23781,"q":59,"u":"13924147/32"},{"bound":"886960119561525/137438953472","n":24424,"q":59,"u":"6972357/16"},{"bound":"908645818264087/137438953472","n":25067,"q":59,"u":"13965281/32"},{"bound":"3721180335358711/549755813888","n":25709,"q":59,"u":"1748231/4"},{"bound":"7615763646852715/1099511627776","n":26352,"q":58,"u":"14006415/32"},{"bound":"3894543282517747/549755813888","n":26995,"q":58,"u":"7013491/16"},{"bound":"7962122008869425/1099511627776","n":27637,"q":58,"u":"14047549/32"},{"bound":"2033852544012065/274877906944","n":28280,"q":58,"u":"3517029/8"},{"bound":"8308682579453785/1099511627776","n":28923,"q":58,"u":"14088683/32"},{"bound":"8481940185171699/1099511627776","n":29566,"q":58,"u":"7054625/16"},{"bound":"8654825651713841/1099511627776","n":30208,"q":57,"u":"14129817/32"},{"bound":"4413981547286467/549755813888","n":30851,"q":57,"u":"884399/2"},{"bound":"4500543987415961/549755813888","n":31494,"q":57,"u":"14170951/32"},{"bound":"9173931785440129/1099511627776","n":32136,"q":57,"u":"7095759/16"},{"bound":"2336758409572221/274877906944","n":32779,"q":57,"u":"14212085/32"},{"bound":"297503903369619/34359738368","n":33422,"q":57,"u":"3558163/8"},{"bound":"9693206161014385/1099511627776","n":34065,"q":57,"u":"14253219/32"},{"bound":"9865942960335149/1099511627776","n":34707,"q":56,"u":"7136893/16"},{"bound":"2509730555670253/274877906944","n":35350,"q":56,"u":"14294353/32"},{"bound":"2552973195939249/274877906944","n":35993,"q":56,"u":"1789365/4"},{"bound":"10384586091871537/1099511627776","n":36635,"q":56,"u":"14335487/32"},{"bound":"5278770269088641/549755813888","n":37278,"q":56,"u":"7178027/16"},{"bound":"10730487503766039/1099511627776","n":37921,"q":56,"u":"14376621/32"},{"bound":"2725856836152157/274877906944","n":38564,"q":56,"u":"3599297/8"},{"bound":"11076091452337627/1099511627776","n":39206,"q":56,"u":"14417755/32"},{"bound":"5624509017085003/549755813888","n":39849,"q":56,"u":"7219161/16"},{"bound":"5710969215971029/549755813888","n":40492,"q":56,"u":"14458889/32"},{"bound":"1449314549741433/137438953472","n":41134,"q":55,"u":"452483"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":452483,"b":497731,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/40110646278061834686289496065937217819770880000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/751816672421719730563118138490190767310848000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"234608727139131/549755813888","n":707,"q":220,"u":"453190"},{"bound":"703408064357903/1099511627776","n":1414,"q":206,"u":"453897"},{"bound":"924812799181633/1099511627776","n":2121,"q":169,"u":"454604"},{"bound":"568857785803757/549755813888","n":2828,"q":158,"u":"455311"},{"bound":"1344326279119313/1099511627776","n":3535,"q":138,"u":"456018"},{"bound":"1546455705114963/1099511627776","n":4242,"q":124,"u":"456725"},{"bound":"1745112652226445/1099511627776","n":4949,"q":115,"u":"457432"},{"bound":"1941061770976709/1099511627776","n":5656,"q":108,"u":"458139"},{"bound":"2134871080271265/1099511627776","n":6363,"q":102,"u":"458846"},{"bound":"1163478593229687/549755813888","n":7070,"q":98,"u":"459553"},{"bound":"1258818916423511/549755813888","n":7777,"q":94,"u":"460260"},{"bound":"1353583009248651/549755813888","n":8484,"q":91,"u":"460967"},{"bound":"2895717926879777/1099511627776","n":9191,"q":88,"u":"461674"},{"bound":"770866288203741/274877906944","n":9898,"q":85,"u":"462381"},{"bound":"3270510930096415/1099511627776","n":10605,"q":83,"u":"463088"},{"bound":"3456964201822933/1099511627776","n":11312,"q":82,"u":"463795"},{"bound":"3642892926000801/1099511627776","n":12019,"q":80,"u":"464502"},{"bound":"3828392509186923/1099511627776","n":12726,"q":79,"u":"465209"},{"bound":"4013487095245107/1099511627776","n":13433,"q":77,"u":"465916"},{"bound":"2099117690739285/549755813888","n":14140,"q":76,"u":"466623"},{"bound":"2191341154235529/549755813888","n":14847,"q":75,"u":"467330"},{"bound":"4566860788541953/1099511627776","n":15554,"q":74,"u":"468037"},{"bound":"2375401578055107/549755813888","n":16261,"q":73,"u":"468744"},{"bound":"616815001627537/137438953472","n":16968,"q":73,"u":"469451"},{"bound":"1279506823722811/274877906944","n":17675,"q":72,"u":"470158"},{"bound":"5301376080614721/1099511627776","n":18382,"q":71,"u":"470865"},{"bound":"1371142139542699/274877906944","n":19089,"q":71,"u":"471572"},{"bound":"5667591442918459/1099511627776","n":19796,"q":70,"u":"472279"},{"bound":"1462630458251905/274877906944","n":20503,"q":70,"u":"472986"},{"bound":"94269988620099/17179869184","n":21210,"q":69,"u":"473693"},{"bound":"3107986583022257/549755813888","n":21917,"q":69,"u":"474400"},{"bound":"799815537401227/137438953472","n":22624,"q":68,"u":"475107"},{"bound":"1645250856807571/274877906944","n":23331,"q":68,"u":"475814"},{"bound":"6763407550968765/1099511627776","n":24038,"q":67,"u":"476521"},{"bound":"3472845451081791/549755813888","n":24745,"q":67,"u":"477228"},{"bound":"7127938943121221/1099511627776","n":25452,"q":67,"u":"477935"},{"bound":"3655056601852823/549755813888","n":26159,"q":66,"u":"478642"},{"bound":"3746093529460657/549755813888","n":26866,"q":66,"u":"479349"},{"bound":"1918558084521785/274877906944","n":27573,"q":66,"u":"480056"},{"bound":"7856251027698571/1099511627776","n":28280,"q":66,"u":"480763"},{"bound":"8038152681830169/1099511627776","n":28987,"q":65,"u":"481470"},{"bound":"8220018550827793/1099511627776","n":29694,"q":65,"u":"482177"},{"bound":"8401862436915117/1099511627776","n":30401,"q":65,"u":"482884"},{"bound":"8583685737204623/1099511627776","n":31108,"q":65,"u":"483591"},{"bound":"2191356753905437/274877906944","n":31815,"q":64,"u":"484298"},{"bound":"8947115107482947/1099511627776","n":32522,"q":64,"u":"485005"},{"bound":"4564392937847931/549755813888","n":33229,"q":64,"u":"485712"},{"bound":"4655220167174041/549755813888","n":33936,"q":64,"u":"486419"},{"bound":"9492079419811217/1099511627776","n":34643,"q":64,"u":"487126"},{"bound":"9673669871174463/1099511627776","n":35350,"q":63,"u":"487833"},{"bound":"4927595300404613/549755813888","n":36057,"q":63,"u":"488540"},{"bound":"5018349077245069/549755813888","n":36764,"q":63,"u":"489247"},{"bound":"5109096617178771/549755813888","n":37471,"q":63,"u":"489954"},{"bound":"10399676493490171/1099511627776","n":38178,"q":63,"u":"490661"},{"bound":"10581148540120353/1099511627776","n":38885,"q":63,"u":"491368"},{"bound":"672663121338851/68719476736","n":39592,"q":63,"u":"492075"},{"bound":"10944006633326147/1099511627776","n":40299,"q":62,"u":"492782"},{"bound":"347667695331129/34359738368","n":41006,"q":62,"u":"493489"},{"bound":"5653358278090699/549755813888","n":41713,"q":62,"u":"494196"},{"bound":"11488057991064297/1099511627776","n":42420,"q":62,"u":"494903"},{"bound":"11669390968794923/1099511627776","n":43127,"q":62,"u":"495610"},{"bound":"11850715877593021/1099511627776","n":43834,"q":62,"u":"496317"},{"bound":"12032033082259401/1099511627776","n":44541,"q":62,"u":"497024"},{"bound":"12213342925916743/1099511627776","n":45248,"q":62,"u":"497731"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":497731,"b":547504,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/53387240943025971524443957764137900593643520000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/1000666181581987892434026122152424318552064000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"509485950911993/1099511627776","n":778,"q":252,"u":"31904557/64"},{"bound":"758863141076057/1099511627776","n":1556,"q":235,"u":"15977165/32"},{"bound":"124311705279635/137438953472","n":2334,"q":206,"u":"32004103/64"},{"bound":"1220634705514177/1099511627776","n":3111,"q":180,"u":"8013469/16"},{"bound":"1440333225337537/1099511627776","n":3889,"q":158,"u":"32103649/64"},{"bound":"12929316998661/8589934592","n":4667,"q":147,"u":"16076711/32"},{"bound":"1865475956564399/1099511627776","n":5444,"q":138,"u":"32203195/64"},{"bound":"2072943926131479/1099511627776","n":6222,"q":125,"u":"4031621/8"},{"bound":"569522764110327/274877906944","n":7000,"q":118,"u":"32302741/64"},{"bound":"1240624750676423/549755813888","n":7778,"q":113,"u":"16176257/32"},{"bound":"2682514830495431/1099511627776","n":8555,"q":108,"u":"32402287/64"},{"bound":"2882687711450437/1099511627776","n":9333,"q":104,"u":"8113015/16"},{"bound":"1540864402487245/549755813888","n":10111,"q":101,"u":"32501833/64"},{"bound":"1639773745481787/549755813888","n":10888,"q":98,"u":"16275803/32"},{"bound":"3476799572938379/1099511627776","n":11666,"q":95,"u":"32601379/64"},{"bound":"1836672082006241/549755813888","n":12444,"q":93,"u":"2040697/4"},{"bound":"120907036544209/34359738368","n":13221,"q":91,"u":"32700925/64"},{"bound":"2032213897604391/549755813888","n":13999,"q":89,"u":"16375349/32"},{"bound":"1064838359290807/274877906944","n":14777,"q":88,"u":"32800471/64"},{"bound":"2226936317464977/549755813888","n":15555,"q":86,"u":"8212561/16"},{"bound":"2323880644484085/549755813888","n":16332,"q":85,"u":"32900017/64"},{"bound":"4841578467866797/1099511627776","n":17110,"q":84,"u":"16474895/32"},{"bound":"2517551839052349/549755813888","n":17888,"q":83,"u":"32999563/64"},{"bound":"5228116924095101/1099511627776","n":18665,"q":82,"u":"4131167/8"},{"bound":"5421142751279725/1099511627776","n":19443,"q":81,"u":"33099109/64"},{"bound":"5613960146921353/1099511627776","n":20221,"q":80,"u":"16574441/32"},{"bound":"5806334085106887/1099511627776","n":20998,"q":80,"u":"33198655/64"},{"bound":"2999378004353343/549755813888","n":21776,"q":79,"u":"8312107/16"},{"bound":"3095518015211401/549755813888","n":22554,"q":78,"u":"33298201/64"},{"bound":"6383169244131699/1099511627776","n":23332,"q":78,"u":"16673987/32"},{"bound":"6574900177888977/1099511627776","n":24109,"q":77,"u":"33397747/64"},{"bound":"1691696560669715/274877906944","n":24887,"q":77,"u":"1045235/2"},{"bound":"6958513808156793/1099511627776","n":25665,"q":76,"u":"33497293/64"},{"bound":"1787482069653827/274877906944","n":26442,"q":76,"u":"16773533/32"},{"bound":"3670728473085385/549755813888","n":27220,"q":75,"u":"33596839/64"},{"bound":"7532911445421359/1099511627776","n":27998,"q":75,"u":"8411653/16"},{"bound":"7724292251164043/1099511627776","n":28776,"q":74,"u":"33696385/64"},{"bound":"7915311290581761/1099511627776","n":29553,"q":74,"u":"16873079/32"},{"bound":"8106541299592363/1099511627776","n":30331,"q":74,"u":"33795931/64"},{"bound":"4148843455242983/549755813888","n":31109,"q":73,"u":"4230713/8"},{"bound":"8488500975352799/1099511627776","n":31886,"q":73,"u":"33895477/64"},{"bound":"4339765971407499/549755813888","n":32664,"q":73,"u":"16972625/32"},{"bound":"8870516959690009/1099511627776","n":33442,"q":72,"u":"33995023/64"},{"bound":"9061148624433511/1099511627776","n":34219,"q":72,"u":"8511199/16"},{"bound":"4626000859092639/549755813888","n":34997,"q":72,"u":"34094569/64"},{"bound":"147544255198421/17179869184","n":35775,"q":72,"u":"17072171/32"},{"bound":"4816807585073125/549755813888","n":36553,"q":71,"u":"34194115/64"},{"bound":"9824063497642635/1099511627776","n":37330,"q":71,"u":"2140243/4"},{"bound":"5007368947334117/549755813888","n":38108,"q":71,"u":"34293661/64"},{"bound":"2491551344983/268435456","n":38886,"q":71,"u":"17171717/32"},{"bound":"649736793928099/68719476736","n":39663,"q":71,"u":"34393207/64"},{"bound":"2646590420450099/274877906944","n":40441,"q":70,"u":"8610745/16"},{"bound":"10776879918542619/1099511627776","n":41219,"q":70,"u":"34492753/64"},{"bound":"2741784664231979/274877906944","n":41996,"q":70,"u":"17271263/32"},{"bound":"11157628372750497/1099511627776","n":42774,"q":70,"u":"34592299/64"},{"bound":"11348104893252199/1099511627776","n":43552,"q":70,"u":"4330259/8"},{"bound":"2884642217977663/274877906944","n":44330,"q":70,"u":"34691845/64"},{"bound":"11728712802898103/1099511627776","n":45107,"q":69,"u":"17370809/32"},{"bound":"5959535158271305/549755813888","n":45885,"q":69,"u":"34791391/64"},{"bound":"1513677105419035/137438953472","n":46663,"q":69,"u":"8710291/16"},{"bound":"12299508252049197/1099511627776","n":47440,"q":69,"u":"34890937/64"},{"bound":"12489834316879577/1099511627776","n":48218,"q":69,"u":"17470355/32"},{"bound":"12680150833548259/1099511627776","n":48996,"q":69,"u":"34990483/64"},{"bound":"3217553405065825/274877906944","n":49773,"q":69,"u":"547504"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":547504,"b":602254,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/71058276110407705369829085023024184840683520000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/1331885957890299555499467889962391758176256000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"34589597114321/68719476736","n":856,"q":308,"u":"17547503/32"},{"bound":"818781764785427/1099511627776","n":1711,"q":269,"u":"8787439/16"},{"bound":"534820146421693/549755813888","n":2567,"q":235,"u":"17602253/32"},{"bound":"1310323523198857/1099511627776","n":3422,"q":206,"u":"4407407/8"},{"bound":"772019778628777/549755813888","n":4278,"q":193,"u":"17657003/32"},{"bound":"1771592667562255/1099511627776","n":5133,"q":169,"u":"8842189/16"},{"bound":"1995187428015673/1099511627776","n":5989,"q":158,"u":"17711753/32"},{"bound":"2215013114955741/1099511627776","n":6844,"q":147,"u":"2217391/4"},{"bound":"2432293274898077/1099511627776","n":7700,"q":138,"u":"17766503/32"},{"bound":"661764735712399/274877906944","n":8555,"q":129,"u":"8896939/16"},{"bound":"715040577342745/274877906944","n":9411,"q":124,"u":"17821253/32"},{"bound":"3071459381629743/1099511627776","n":10266,"q":120,"u":"4462157/8"},{"bound":"820420102820869/274877906944","n":11122,"q":116,"u":"17876003/32"},{"bound":"872630377669381/274877906944","n":11977,"q":112,"u":"8951689/16"},{"bound":"1849321726139751/549755813888","n":12833,"q":109,"u":"17930753/32"},{"bound":"488211046628209/137438953472","n":13688,"q":106,"u":"1122383/2"},{"bound":"4112004141119853/1099511627776","n":14543,"q":104,"u":"17985503/32"},{"bound":"4317927406590257/1099511627776","n":15399,"q":102,"u":"9006439/16"},{"bound":"4523046908999641/1099511627776","n":16254,"q":100,"u":"18040253/32"},{"bound":"4727912465077749/1099511627776","n":17110,"q":98,"u":"4516907/8"},{"bound":"4932103872620707/1099511627776","n":17965,"q":97,"u":"18095003/32"},{"bound":"5136130505818895/1099511627776","n":18821,"q":95,"u":"9061189/16"},{"bound":"2669783798174163/549755813888","n":19676,"q":94,"u":"18149753/32"},{"bound":"5542930338705075/1099511627776","n":20532,"q":93,"u":"2272141/4"},{"bound":"2872884376117763/549755813888","n":21387,"q":92,"u":"18204503/32"},{"bound":"2974290891296007/549755813888","n":22243,"q":91,"u":"9115939/16"},{"bound":"3075459670257425/549755813888","n":23098,"q":90,"u":"18259253/32"},{"bound":"3176639220225939/549755813888","n":23954,"q":89,"u":"4571657/8"},{"bound":"6555209846867079/1099511627776","n":24809,"q":88,"u":"18314003/32"},{"bound":"3378604840689877/549755813888","n":25665,"q":87,"u":"9170689/16"},{"bound":"6958775810815949/1099511627776","n":26520,"q":87,"u":"18368753/32"},{"bound":"7160202568136567/1099511627776","n":27375,"q":86,"u":"574879"},{"bound":"7361745050944549/1099511627776","n":28231,"q":86,"u":"18423503/32"},{"bound":"7562881275422583/1099511627776","n":29086,"q":85,"u":"9225439/16"},{"bound":"1941043982542241/274877906944","n":29942,"q":84,"u":"18478253/32"},{"bound":"7965077412026637/1099511627776","n":30797,"q":84,"u":"4626407/8"},{"bound":"8166159662117849/1099511627776","n":31653,"q":83,"u":"18533003/32"},{"bound":"2091713557555053/274877906944","n":32508,"q":83,"u":"9280189/16"},{"bound":"4283870522337881/549755813888","n":33364,"q":83,"u":"18587753/32"},{"bound":"2192068107695685/274877906944","n":34219,"q":82,"u":"2326891/4"},{"bound":"4484486552621383/549755813888","n":35075,"q":82,"u":"18642503/32"},{"bound":"4584695690507503/549755813888","n":35930,"q":81,"u":"9334939/16"},{"bound":"9369919372504371/1099511627776","n":36786,"q":81,"u":"18697253/32"},{"bound":"9570182116105373/1099511627776","n":37641,"q":81,"u":"4681157/8"},{"bound":"9770637778001397/1099511627776","n":38497,"q":80,"u":"18752003/32"},{"bound":"9970743730755855/1099511627776","n":39352,"q":80,"u":"9389689/16"},{"bound":"5085528824477051/549755813888","n":40208,"q":80,"u":"18806753/32"},{"bound":"5185556508730061/549755813888","n":41063,"q":80,"u":"1177133/2"},{"bound":"2642771010190639/274877906944","n":41918,"q":79,"u":"18861503/32"},{"bound":"5385616281304927/549755813888","n":42774,"q":79,"u":"9444439/16"},{"bound":"10971126335359839/1099511627776","n":43629,"q":79,"u":"18916253/32"},{"bound":"5585617036277845/549755813888","n":44485,"q":79,"u":"4735907/8"},{"bound":"5685519257823827/549755813888","n":45340,"q":78,"u":"18971003/32"},{"bound":"5785509538602885/549755813888","n":46196,"q":78,"u":"9499189/16"},{"bound":"5885374454832057/549755813888","n":47051,"q":78,"u":"19025753/32"},{"bound":"2992674018815535/274877906944","n":47907,"q":78,"u":"2381641/4"},{"bound":"3042598552003505/274877906944","n":48762,"q":78,"u":"19080503/32"},{"bound":"12370250649425041/1099511627776","n":49618,"q":77,"u":"9553939/16"},{"bound":"12569835081112389/1099511627776","n":50473,"q":77,"u":"19135253/32"},{"bound":"798102462907197/68719476736","n":51329,"q":77,"u":"4790657/8"},{"bound":"1621149677199833/137438953472","n":52184,"q":77,"u":"19190003/32"},{"bound":"13168976504229093/1099511627776","n":53040,"q":77,"u":"9608689/16"},{"bound":"13368510444347241/1099511627776","n":53895,"q":77,"u":"19244753/32"},{"bound":"13567965900081489/1099511627776","n":54750,"q":76,"u":"602254"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":602254,"b":662479,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/94578394185610446295188274295917818434027520000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/1772736677745600412650351068096710798688256000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"300755868423017/549755813888","n":942,"q":352,"u":"38604481/64"},{"bound":"884317391973911/1099511627776","n":1883,"q":329,"u":"19332353/32"},{"bound":"1151281457796289/1099511627776","n":2824,"q":288,"u":"38724931/64"},{"bound":"1407575620880375/1099511627776","n":3765,"q":252,"u":"9696289/16"},{"bound":"827895175559029/549755813888","n":4706,"q":220,"u":"38845381/64"},{"bound":"474498560816107/274877906944","n":5647,"q":193,"u":"19452803/32"},{"bound":"2135123501507423/1099511627776","n":6588,"q":180,"u":"38965831/64"},{"bound":"2368402153675633/1099511627776","n":7529,"q":169,"u":"4878257/8"},{"bound":"162409110889007/68719476736","n":8470,"q":158,"u":"39086281/64"},{"bound":"1413110234493197/549755813888","n":9411,"q":147,"u":"19573253/32"},{"bound":"3051529111079295/1099511627776","n":10352,"q":147,"u":"39206731/64"},{"bound":"3274956620448105/1099511627776","n":11293,"q":138,"u":"9816739/16"},{"bound":"1748624005999169/549755813888","n":12234,"q":129,"u":"39327181/64"},{"bound":"929410889442053/274877906944","n":13175,"q":129,"u":"19693703/32"},{"bound":"3937193009898415/1099511627776","n":14116,"q":125,"u":"39447631/64"},{"bound":"2077881645327161/549755813888","n":15057,"q":122,"u":"2469241/4"},{"bound":"4373471828576719/1099511627776","n":15998,"q":119,"u":"39568081/64"},{"bound":"4590427815283291/1099511627776","n":16939,"q":116,"u":"19814153/32"},{"bound":"2403359311767275/549755813888","n":17880,"q":114,"u":"39688531/64"},{"bound":"1255605294671633/274877906944","n":18821,"q":112,"u":"9937189/16"},{"bound":"2618797902446515/549755813888","n":19762,"q":110,"u":"39808981/64"},{"bound":"1363075739183499/274877906944","n":20703,"q":108,"u":"19934603/32"},{"bound":"5666589372638931/1099511627776","n":21644,"q":107,"u":"39929431/64"},{"bound":"5880488042627689/1099511627776","n":22585,"q":105,"u":"4998707/8"},{"bound":"6094042224585809/1099511627776","n":23526,"q":104,"u":"40049881/64"},{"bound":"6307289951661185/1099511627776","n":24467,"q":103,"u":"20055053/32"},{"bound":"3260126630671119/549755813888","n":25408,"q":102,"u":"40170331/64"},{"bound":"105202397216437/17179869184","n":26349,"q":101,"u":"10057639/16"},{"bound":"1736352794470065/274877906944","n":27290,"q":100,"u":"40290781/64"},{"bound":"1789411739754509/274877906944","n":28231,"q":99,"u":"20175503/32"},{"bound":"3684840529576777/549755813888","n":29172,"q":98,"u":"40411231/64"},{"bound":"473845862076557/68719476736","n":30113,"q":97,"u":"1264733/2"},{"bound":"7793225636331933/1099511627776","n":31054,"q":96,"u":"40531681/64"},{"bound":"8004746650079587/1099511627776","n":31995,"q":96,"u":"20295953/32"},{"bound":"513507000885737/68719476736","n":32936,"q":95,"u":"40652131/64"},{"bound":"8427366041159549/1099511627776","n":33877,"q":94,"u":"10178089/16"},{"bound":"16871997728137/2147483648","n":34818,"q":94,"u":"40772581/64"},{"bound":"2212364825212749/274877906944","n":35759,"q":93,"u":"20416403/32"},{"bound":"9060336765276393/1099511627776","n":36700,"q":93,"u":"40893031/64"},{"bound":"1158889328320783/137438953472","n":37641,"q":92,"u":"5119157/8"},{"bound":"4740894451100801/549755813888","n":38582,"q":92,"u":"41013481/64"},{"bound":"9692386625982743/1099511627776","n":39523,"q":91,"u":"20536853/32"},{"bound":"9902872009866763/1099511627776","n":40464,"q":91,"u":"41133931/64"},{"bound":"10113319698240237/1099511627776","n":41405,"q":91,"u":"10298539/16"},{"bound":"5161818727486005/549755813888","n":42346,"q":90,"u":"41254381/64"},{"bound":"10533913163918379/1099511627776","n":43287,"q":90,"u":"20657303/32"},{"bound":"1343016994807743/137438953472","n":44228,"q":89,"u":"41374831/64"},{"bound":"2738562715971123/274877906944","n":45169,"q":89,"u":"2589691/4"},{"bound":"11164337273935989/1099511627776","n":46110,"q":89,"u":"41495281/64"},{"bound":"11374382736459989/1099511627776","n":47051,"q":88,"u":"20777753/32"},{"bound":"11584321516658459/1099511627776","n":47992,"q":88,"u":"41615731/64"},{"bound":"11794235920690987/1099511627776","n":48933,"q":88,"u":"10418989/16"},{"bound":"3001031806836227/274877906944","n":49874,"q":88,"u":"41736181/64"},{"bound":"12213938499284691/1099511627776","n":50815,"q":87,"u":"20898203/32"},{"bound":"12423695937189315/1099511627776","n":51756,"q":87,"u":"41856631/64"},{"bound":"6316716689795209/549755813888","n":52697,"q":87,"u":"5239607/8"},{"bound":"3210787951527183/274877906944","n":53638,"q":87,"u":"41977081/64"},{"bound":"13052801490930729/1099511627776","n":54579,"q":86,"u":"21018653/32"},{"bound":"103612483577683/8589934592","n":55520,"q":86,"u":"42097531/64"},{"bound":"6735988835693339/549755813888","n":56461,"q":86,"u":"10539439/16"},{"bound":"13681541575661155/1099511627776","n":57402,"q":86,"u":"42217981/64"},{"bound":"13891090328983705/1099511627776","n":58343,"q":86,"u":"21139103/32"},{"bound":"110160587498951/8589934592","n":59284,"q":85,"u":"42338431/64"},{"bound":"14309993642048521/1099511627776","n":60225,"q":85,"u":"662479"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":662479,"b":690988,"curvature_lower":"10943098041986104459882890287601735611427897342917213281/3596384156238249962814467148349440000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/2359508244115083547488216995084335075731456000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"222794587671063/549755813888","n":446,"q":308,"u":"42427165/64"},{"bound":"585888963391003/1099511627776","n":891,"q":376,"u":"21227837/32"},{"bound":"715318373494877/1099511627776","n":1337,"q":402,"u":"42484183/64"},{"bound":"839695804839961/1099511627776","n":1782,"q":376,"u":"10628173/16"},{"bound":"480496889853663/549755813888","n":2228,"q":376,"u":"42541201/64"},{"bound":"1079338461864871/1099511627776","n":2673,"q":352,"u":"21284855/32"},{"bound":"597856403096185/549755813888","n":3119,"q":329,"u":"42598219/64"},{"bound":"1309884354301877/1099511627776","n":3564,"q":308,"u":"5328341/8"},{"bound":"1422611427631529/1099511627776","n":4010,"q":288,"u":"42655237/64"},{"bound":"191692459111435/137438953472","n":4455,"q":288,"u":"21341873/32"},{"bound":"410732408291625/274877906944","n":4900,"q":269,"u":"42712255/64"},{"bound":"437854002955671/274877906944","n":5346,"q":252,"u":"10685191/16"},{"bound":"929334397561885/549755813888","n":5791,"q":252,"u":"42769273/64"},{"bound":"1964842936576029/1099511627776","n":6237,"q":235,"u":"21398891/32"},{"bound":"1035062209969405/549755813888","n":6682,"q":220,"u":"42826291/64"},{"bound":"2174581627201225/1099511627776","n":7128,"q":220,"u":"2678425/4"},{"bound":"2278229863298219/1099511627776","n":7573,"q":206,"u":"42883309/64"},{"bound":"2381219951169487/1099511627776","n":8019,"q":206,"u":"21455909/32"},{"bound":"1241796678181509/549755813888","n":8464,"q":193,"u":"42940327/64"},{"bound":"2585272002908839/1099511627776","n":8910,"q":193,"u":"10742209/16"},{"bound":"2686478865126561/1099511627776","n":9355,"q":193,"u":"42997345/64"},{"bound":"696758006818003/274877906944","n":9800,"q":180,"u":"21512927/32"},{"bound":"2887266629978519/1099511627776","n":10246,"q":180,"u":"43054363/64"},{"bound":"2987087465304147/1099511627776","n":10691,"q":180,"u":"5385359/8"},{"bound":"3086558903604829/1099511627776","n":11137,"q":169,"u":"43111381/64"},{"bound":"199086352617503/68719476736","n":11582,"q":169,"u":"21569945/32"},{"bound":"821068835732131/274877906944","n":12028,"q":169,"u":"43168399/64"},{"bound":"1691356869794675/549755813888","n":12473,"q":158,"u":"10799227/16"},{"bound":"870167842676595/274877906944","n":12919,"q":158,"u":"43225417/64"},{"bound":"3578285066096809/1099511627776","n":13364,"q":158,"u":"21626963/32"},{"bound":"919000869553079/274877906944","n":13810,"q":158,"u":"43282435/64"},{"bound":"3773397281026699/1099511627776","n":14255,"q":158,"u":"1353467/2"},{"bound":"3870283343587921/1099511627776","n":14700,"q":147,"u":"43339453/64"},{"bound":"3967036749111435/1099511627776","n":15146,"q":147,"u":"21683981/32"},{"bound":"1015870630388481/274877906944","n":15591,"q":147,"u":"43396471/64"},{"bound":"4160060456814421/1099511627776","n":16037,"q":147,"u":"10856245/16"},{"bound":"2128171602605631/549755813888","n":16482,"q":147,"u":"43453489/64"},{"bound":"4352720868565791/1099511627776","n":16928,"q":138,"u":"21740999/32"},{"bound":"1112081827268237/274877906944","n":17373,"q":138,"u":"43510507/64"},{"bound":"1136019914174321/274877906944","n":17819,"q":138,"u":"5442377/8"},{"bound":"4639552781113789/1099511627776","n":18264,"q":138,"u":"43567525/64"},{"bound":"4735179693023217/1099511627776","n":18710,"q":138,"u":"21798017/32"},{"bound":"2415267583565255/549755813888","n":19155,"q":138,"u":"43624543/64"},{"bound":"2462918494092095/549755813888","n":19600,"q":138,"u":"10913263/16"},{"bound":"5021197846700599/1099511627776","n":20046,"q":129,"u":"43681561/64"},{"bound":"639485600740783/137438953472","n":20491,"q":129,"u":"21855035/32"},{"bound":"5210735884291487/1099511627776","n":20937,"q":129,"u":"43738579/64"},{"bound":"2652664170410071/549755813888","n":21382,"q":129,"u":"2735443/4"},{"bound":"1350022433490547/274877906944","n":21828,"q":129,"u":"43795597/64"},{"bound":"2747291351257659/549755813888","n":22273,"q":128,"u":"21912053/32"},{"bound":"1397300184244487/274877906944","n":22719,"q":127,"u":"43852615/64"},{"bound":"1420880133971707/274877906944","n":23164,"q":127,"u":"10970281/16"},{"bound":"2888982629178985/549755813888","n":23610,"q":126,"u":"43909633/64"},{"bound":"5872123032969205/1099511627776","n":24055,"q":125,"u":"21969071/32"},{"bound":"2983105399519125/549755813888","n":24500,"q":124,"u":"43966651/64"},{"bound":"6060443194728383/1099511627776","n":24946,"q":124,"u":"5499395/8"},{"bound":"3077190971579035/549755813888","n":25391,"q":123,"u":"44023669/64"},{"bound":"6248473655939957/1099511627776","n":25837,"q":122,"u":"22026089/32"},{"bound":"3171150148367849/549755813888","n":26282,"q":122,"u":"44080687/64"},{"bound":"6436259503091145/1099511627776","n":26728,"q":121,"u":"11027299/16"},{"bound":"6529962407339093/1099511627776","n":27173,"q":120,"u":"44137705/64"},{"bound":"6623816867980729/1099511627776","n":27619,"q":120,"u":"22083107/32"},{"bound":"6717404300012817/1099511627776","n":28064,"q":119,"u":"44194723/64"},{"bound":"1702737391761291/274877906944","n":28509,"q":119,"u":"690988"}],"shi":"100000001/1000000000","slo":"1/20"}],"ratio":"11/10","shi":"100000001/1000000000","slo":"1/20"},"196608|11/10|0|64":{"J":196608,"band":0,"blocks":[{"a":196608,"b":216268,"curvature_lower":"1275146495651021014857680469275148288000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/13507216714613993323600615086358276434596167082354108463568735287377390856185686886700635786508052293721159057533294716384681012849736570224012165513830698920788226875707095693192112834964492748213144606392739959583275539352964730349694663772340737905508836796677","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/32076465715084613133430524179911722953342976000000000000000000000000000000","panels":64,"points":[{"bound":"117713373612469/549755813888","n":308,"q":66,"u":"3150643/16"},{"bound":"371938567038197/1099511627776","n":615,"q":55,"u":"1577779/8"},{"bound":"502274842494087/1099511627776","n":922,"q":47,"u":"3160473/16"},{"bound":"314543681826553/549755813888","n":1229,"q":42,"u":"791347/4"},{"bound":"753697810346325/1099511627776","n":1536,"q":39,"u":"3170303/16"},{"bound":"877269952309279/1099511627776","n":1844,"q":37,"u":"1587609/8"},{"bound":"124929545330803/137438953472","n":2151,"q":35,"u":"3180133/16"},{"bound":"560447424186515/549755813888","n":2458,"q":34,"u":"398131/2"},{"bound":"1241818971785829/1099511627776","n":2765,"q":33,"u":"3189963/16"},{"bound":"1362325451519235/1099511627776","n":3072,"q":32,"u":"1597439/8"},{"bound":"741457988648281/549755813888","n":3380,"q":31,"u":"3199793/16"},{"bound":"1602893137057107/1099511627776","n":3687,"q":31,"u":"801177/4"},{"bound":"26915744537229/17179869184","n":3994,"q":30,"u":"3209623/16"},{"bound":"1842213249807185/1099511627776","n":4301,"q":30,"u":"1607269/8"},{"bound":"1961652384371087/1099511627776","n":4608,"q":29,"u":"3219453/16"},{"bound":"2080960361206725/1099511627776","n":4915,"q":29,"u":"201523"},{"bound":"1100304446660339/549755813888","n":5223,"q":29,"u":"3229283/16"},{"bound":"579947679066103/274877906944","n":5530,"q":28,"u":"1617099/8"},{"bound":"2438822175987435/1099511627776","n":5837,"q":28,"u":"3239113/16"},{"bound":"639455693578371/274877906944","n":6144,"q":28,"u":"811007/4"},{"bound":"1338398313600297/549755813888","n":6451,"q":28,"u":"3248943/16"},{"bound":"1398067287620789/549755813888","n":6759,"q":28,"u":"1626929/8"},{"bound":"364383070018489/137438953472","n":7066,"q":28,"u":"3258773/16"},{"bound":"1516929123138167/549755813888","n":7373,"q":27,"u":"407961/2"},{"bound":"3152626093622839/1099511627776","n":7680,"q":27,"u":"3268603/16"},{"bound":"408922386260659/137438953472","n":7987,"q":27,"u":"1636759/8"},{"bound":"847626387600203/274877906944","n":8295,"q":27,"u":"3278433/16"},{"bound":"3509233278716473/1099511627776","n":8602,"q":27,"u":"820837/4"},{"bound":"906987560511667/274877906944","n":8909,"q":27,"u":"3288263/16"},{"bound":"3746657463692757/1099511627776","n":9216,"q":27,"u":"1646589/8"},{"bound":"483169480146551/137438953472","n":9523,"q":27,"u":"3298093/16"},{"bound":"3984046164979709/1099511627776","n":9830,"q":27,"u":"206438"},{"bound":"1025778092066521/274877906944","n":10138,"q":26,"u":"3307923/16"},{"bound":"2110845936725545/549755813888","n":10445,"q":26,"u":"1656419/8"},{"bound":"1085066234912613/274877906944","n":10752,"q":26,"u":"3317753/16"},{"bound":"4458832080557195/1099511627776","n":11059,"q":26,"u":"830667/4"},{"bound":"4577393756615677/1099511627776","n":11366,"q":26,"u":"3327583/16"},{"bound":"4696336551845865/1099511627776","n":11674,"q":26,"u":"1666249/8"},{"bound":"2407444242261405/549755813888","n":11981,"q":26,"u":"3337413/16"},{"bound":"1233359019426935/274877906944","n":12288,"q":26,"u":"417791/2"},{"bound":"1262994909221663/274877906944","n":12595,"q":26,"u":"3347243/16"},{"bound":"5170519439520323/1099511627776","n":12902,"q":26,"u":"1676079/8"},{"bound":"661180230555087/137438953472","n":13210,"q":26,"u":"3357073/16"},{"bound":"5407974859256379/1099511627776","n":13517,"q":26,"u":"840497/4"},{"bound":"5526504811834421/1099511627776","n":13824,"q":26,"u":"3366903/16"},{"bound":"5645031895070219/1099511627776","n":14131,"q":26,"u":"1685909/8"},{"bound":"5763556285987171/1099511627776","n":14438,"q":26,"u":"3376733/16"},{"bound":"2941039073668331/549755813888","n":14745,"q":26,"u":"211353"},{"bound":"375061480138585/68719476736","n":15053,"q":26,"u":"3386563/16"},{"bound":"6119500915398329/1099511627776","n":15360,"q":26,"u":"1695739/8"},{"bound":"3119008017669001/549755813888","n":15667,"q":26,"u":"3396393/16"},{"bound":"1589132290059543/274877906944","n":15974,"q":26,"u":"850327/4"},{"bound":"6475040399644891/1099511627776","n":16281,"q":26,"u":"3406223/16"},{"bound":"412120992293887/68719476736","n":16589,"q":26,"u":"1705569/8"},{"bound":"6712443637590133/1099511627776","n":16896,"q":26,"u":"3416053/16"},{"bound":"6830949797344387/1099511627776","n":17203,"q":26,"u":"427621/2"},{"bound":"1737363609468839/274877906944","n":17510,"q":26,"u":"3425883/16"},{"bound":"7067950804427499/1099511627776","n":17817,"q":25,"u":"1715399/8"},{"bound":"3593389267779047/549755813888","n":18125,"q":25,"u":"3435713/16"},{"bound":"1826304774793755/274877906944","n":18432,"q":25,"u":"860157/4"},{"bound":"1855914591757091/274877906944","n":18739,"q":25,"u":"3445543/16"},{"bound":"1885524100040801/274877906944","n":19046,"q":25,"u":"1725229/8"},{"bound":"3830266627924389/549755813888","n":19353,"q":25,"u":"3455373/16"},{"bound":"7778968987866013/1099511627776","n":19660,"q":25,"u":"216268"}],"shi":"1/20","slo":"-1/1000000000"},{"a":216268,"b":237894,"curvature_lower":"4911675390655784649822176622393163776000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/69248300143714544400115092340268227476179092867319791003704929977267691341720094082347308319117737695885626703230446464176786264932263644693360679032246668784823783578396779687205185422229524448955718040492678804259825492810453819537682351462051507007947052178723","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/42693302082842756689809001891807876387700736000000000000000000000000000000","panels":64,"points":[{"bound":"254017994198781/1099511627776","n":338,"q":76,"u":"6931389/32"},{"bound":"199533516100207/549755813888","n":676,"q":64,"u":"3471101/16"},{"bound":"537287923621631/1099511627776","n":1014,"q":55,"u":"6953015/32"},{"bound":"335761265471019/549755813888","n":1352,"q":49,"u":"1740957/8"},{"bound":"803229414517797/1099511627776","n":1690,"q":45,"u":"6974641/32"},{"bound":"116655693578603/137438953472","n":2028,"q":42,"u":"3492727/16"},{"bound":"531039781573463/549755813888","n":2366,"q":40,"u":"6996267/32"},{"bound":"595033517869527/549755813888","n":2704,"q":38,"u":"875885/4"},{"bound":"82337330393941/68719476736","n":3042,"q":37,"u":"7017893/32"},{"bound":"1444246842975423/1099511627776","n":3380,"q":36,"u":"3514353/16"},{"bound":"1570344201159917/1099511627776","n":3717,"q":35,"u":"7039519/32"},{"bound":"1696535547300291/1099511627776","n":4055,"q":34,"u":"1762583/8"},{"bound":"911210901841025/549755813888","n":4393,"q":34,"u":"7061145/32"},{"bound":"243519235651603/137438953472","n":4731,"q":33,"u":"3535979/16"},{"bound":"2073678534763651/1099511627776","n":5069,"q":33,"u":"7082771/32"},{"bound":"549783612208233/274877906944","n":5407,"q":33,"u":"443349/2"},{"bound":"2324368517481901/1099511627776","n":5745,"q":32,"u":"7104397/32"},{"bound":"612387461798459/274877906944","n":6083,"q":32,"u":"3557605/16"},{"bound":"1287344046359345/549755813888","n":6421,"q":32,"u":"7126023/32"},{"bound":"1349841638637481/549755813888","n":6759,"q":31,"u":"1784209/8"},{"bound":"1412301753850015/549755813888","n":7097,"q":31,"u":"7147649/32"},{"bound":"737281301849173/274877906944","n":7434,"q":31,"u":"3579231/16"},{"bound":"3073990912402803/1099511627776","n":7772,"q":31,"u":"7169275/32"},{"bound":"1599417035718365/549755813888","n":8110,"q":31,"u":"897511/4"},{"bound":"3323561103342211/1099511627776","n":8448,"q":30,"u":"7190901/32"},{"bound":"3448239746673025/1099511627776","n":8786,"q":30,"u":"3600857/16"},{"bound":"893225461214587/274877906944","n":9124,"q":30,"u":"7212527/32"},{"bound":"924387267836745/274877906944","n":9462,"q":30,"u":"1805835/8"},{"bound":"1911091440552743/549755813888","n":9800,"q":30,"u":"7234153/32"},{"bound":"3946804545171061/1099511627776","n":10138,"q":30,"u":"3622483/16"},{"bound":"1017853794710967/274877906944","n":10476,"q":30,"u":"7255779/32"},{"bound":"524455892249817/137438953472","n":10813,"q":30,"u":"227081"},{"bound":"4320202697213633/1099511627776","n":11151,"q":29,"u":"7277405/32"},{"bound":"4444684938603093/1099511627776","n":11489,"q":29,"u":"3644109/16"},{"bound":"2284579585342369/549755813888","n":11827,"q":29,"u":"7299031/32"},{"bound":"4693626030675403/1099511627776","n":12165,"q":29,"u":"1827461/8"},{"bound":"4818086089910501/1099511627776","n":12503,"q":29,"u":"7320657/32"},{"bound":"4942539862147639/1099511627776","n":12841,"q":29,"u":"3665735/16"},{"bound":"5066987810644681/1099511627776","n":13179,"q":29,"u":"7342283/32"},{"bound":"81116099284661/17179869184","n":13517,"q":29,"u":"919137/4"},{"bound":"5315867872450425/1099511627776","n":13855,"q":29,"u":"7363909/32"},{"bound":"2720150355089589/549755813888","n":14193,"q":29,"u":"3687361/16"},{"bound":"5564361055967613/1099511627776","n":14530,"q":29,"u":"7385535/32"},{"bound":"2844392729414905/549755813888","n":14868,"q":29,"u":"1849087/8"},{"bound":"5813206042898531/1099511627776","n":15206,"q":29,"u":"7407161/32"},{"bound":"2968811524118891/549755813888","n":15544,"q":29,"u":"3708987/16"},{"bound":"757754586899585/137438953472","n":15882,"q":29,"u":"7428787/32"},{"bound":"3093223593196573/549755813888","n":16220,"q":29,"u":"464975/2"},{"bound":"6310854708462737/1099511627776","n":16558,"q":29,"u":"7450413/32"},{"bound":"804407429200555/137438953472","n":16896,"q":29,"u":"3730613/16"},{"bound":"6559596568666881/1099511627776","n":17234,"q":28,"u":"7472039/32"},{"bound":"3341962695672301/549755813888","n":17572,"q":28,"u":"1870713/8"},{"bound":"6808251769486625/1099511627776","n":17910,"q":28,"u":"7493665/32"},{"bound":"3466104007611357/549755813888","n":18247,"q":28,"u":"3752239/16"},{"bound":"7056529895887701/1099511627776","n":18585,"q":28,"u":"7515291/32"},{"bound":"7180849699238777/1099511627776","n":18923,"q":28,"u":"940763/4"},{"bound":"7305167531331521/1099511627776","n":19261,"q":28,"u":"7536917/32"},{"bound":"7429483491121357/1099511627776","n":19599,"q":28,"u":"3773865/16"},{"bound":"7553797671048067/1099511627776","n":19937,"q":28,"u":"7558543/32"},{"bound":"3839055078781741/549755813888","n":20275,"q":28,"u":"1892339/8"},{"bound":"975302628951087/137438953472","n":20613,"q":28,"u":"7580169/32"},{"bound":"3963365184523179/549755813888","n":20951,"q":28,"u":"3795491/16"},{"bound":"2012759560263219/274877906944","n":21289,"q":28,"u":"7601795/32"},{"bound":"8174976945843563/1099511627776","n":21626,"q":28,"u":"237894"}],"shi":"1/20","slo":"-1/1000000000"},{"a":237894,"b":261683,"curvature_lower":"1060921884381649484361590150436923375616000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/19908518003466492890681634175548009450133936927495005011242206753179564711389195529340448240088807089707611588543820942096403811443957223723659302149502441741534550563222967139980183129423597489126341695719591406938540892811625700554818815747091330373120850899472449","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/56824211797750971614110843077142373656952832000000000000000000000000000000","panels":64,"points":[{"bound":"137361005412483/549755813888","n":372,"q":88,"u":"15249005/64"},{"bound":"214416989683979/549755813888","n":744,"q":74,"u":"7636397/32"},{"bound":"287725341430655/549755813888","n":1116,"q":64,"u":"15296583/64"},{"bound":"89652225862743/137438953472","n":1487,"q":57,"u":"3830093/16"},{"bound":"428236655325961/549755813888","n":1859,"q":52,"u":"15344161/64"},{"bound":"993764310414587/1099511627776","n":2231,"q":48,"u":"7683975/32"},{"bound":"1129305269147417/1099511627776","n":2602,"q":46,"u":"15391739/64"},{"bound":"1264194975656897/1099511627776","n":2974,"q":44,"u":"1926941/8"},{"bound":"1398313892857125/1099511627776","n":3346,"q":42,"u":"15439317/64"},{"bound":"765926098926709/549755813888","n":3718,"q":41,"u":"7731553/32"},{"bound":"1664571284869107/1099511627776","n":4089,"q":40,"u":"15486895/64"},{"bound":"1797272920398095/1099511627776","n":4461,"q":39,"u":"3877671/16"},{"bound":"30151272716725/17179869184","n":4833,"q":38,"u":"15534473/64"},{"bound":"2061510046452687/1099511627776","n":5204,"q":38,"u":"7779131/32"},{"bound":"548357731065121/274877906944","n":5576,"q":37,"u":"15582051/64"},{"bound":"2325252278702153/1099511627776","n":5948,"q":37,"u":"975365/4"},{"bound":"614121920408923/274877906944","n":6319,"q":36,"u":"15629629/64"},{"bound":"1294004534481597/549755813888","n":6691,"q":36,"u":"7826709/32"},{"bound":"339927414446335/137438953472","n":7063,"q":35,"u":"15677207/64"},{"bound":"2850688422763031/1099511627776","n":7435,"q":35,"u":"3925249/16"},{"bound":"1490782158750095/549755813888","n":7806,"q":35,"u":"15724785/64"},{"bound":"389094705149565/137438953472","n":8178,"q":35,"u":"7874287/32"},{"bound":"1621904338871615/549755813888","n":8550,"q":34,"u":"15772363/64"},{"bound":"3374453299207455/1099511627776","n":8921,"q":34,"u":"1974519/8"},{"bound":"3505424922719817/1099511627776","n":9293,"q":34,"u":"15819941/64"},{"bound":"454546761276701/137438953472","n":9665,"q":34,"u":"7921865/32"},{"bound":"3766951208632811/1099511627776","n":10036,"q":34,"u":"15867519/64"},{"bound":"3897799931311217/1099511627776","n":10408,"q":33,"u":"3972827/16"},{"bound":"4028576228376663/1099511627776","n":10780,"q":33,"u":"15915097/64"},{"bound":"2079668626652811/549755813888","n":11152,"q":33,"u":"7969443/32"},{"bound":"2144866474605375/549755813888","n":11523,"q":33,"u":"15962675/64"},{"bound":"2210233743211285/549755813888","n":11895,"q":33,"u":"499577/2"},{"bound":"2275595232959741/549755813888","n":12267,"q":33,"u":"16010253/64"},{"bound":"2340775745909281/549755813888","n":12638,"q":33,"u":"8017021/32"},{"bound":"1203063545006721/274877906944","n":13010,"q":33,"u":"16057831/64"},{"bound":"2471473955527675/549755813888","n":13382,"q":33,"u":"4020405/16"},{"bound":"5073545980410905/1099511627776","n":13754,"q":32,"u":"16105409/64"},{"bound":"5203776641865477/1099511627776","n":14125,"q":32,"u":"8064599/32"},{"bound":"1333587754824963/274877906944","n":14497,"q":32,"u":"16152987/64"},{"bound":"1366229650262781/274877906944","n":14869,"q":32,"u":"2022097/8"},{"bound":"5595128899783443/1099511627776","n":15240,"q":32,"u":"16200565/64"},{"bound":"2862842144602209/549755813888","n":15612,"q":32,"u":"8112177/32"},{"bound":"366014636481703/68719476736","n":15984,"q":32,"u":"16248143/64"},{"bound":"5986428022576971/1099511627776","n":16355,"q":32,"u":"4067983/16"},{"bound":"6116967987468549/1099511627776","n":16727,"q":32,"u":"16295721/64"},{"bound":"6247503446198635/1099511627776","n":17099,"q":32,"u":"8159755/32"},{"bound":"6378034675442051/1099511627776","n":17471,"q":32,"u":"16343299/64"},{"bound":"3254105527534547/549755813888","n":17842,"q":32,"u":"1022943/4"},{"bound":"1659683644622563/274877906944","n":18214,"q":32,"u":"16390877/64"},{"bound":"6769254577151705/1099511627776","n":18586,"q":32,"u":"8207333/32"},{"bound":"431213775256053/68719476736","n":18957,"q":32,"u":"16438455/64"},{"bound":"7029933946670927/1099511627776","n":19329,"q":32,"u":"4115561/16"},{"bound":"3580211755393125/549755813888","n":19701,"q":31,"u":"16486033/64"},{"bound":"3645255196191639/549755813888","n":20072,"q":31,"u":"8254911/32"},{"bound":"7420945163338007/1099511627776","n":20444,"q":31,"u":"16533611/64"},{"bound":"7551377323976781/1099511627776","n":20816,"q":31,"u":"2069675/8"},{"bound":"7681807007264077/1099511627776","n":21188,"q":31,"u":"16581189/64"},{"bound":"3905941864614681/549755813888","n":21559,"q":31,"u":"8302489/32"},{"bound":"3971154413887063/549755813888","n":21931,"q":31,"u":"16628767/64"},{"bound":"8072731797134039/1099511627776","n":22303,"q":31,"u":"4163139/16"},{"bound":"8202802147567925/1099511627776","n":22674,"q":31,"u":"16676345/64"},{"bound":"4166610580970603/549755813888","n":23046,"q":31,"u":"8350067/32"},{"bound":"8463638332979753/1099511627776","n":23418,"q":31,"u":"16723923/64"},{"bound":"8593703167826389/1099511627776","n":23789,"q":31,"u":"261683"}],"shi":"1/20","slo":"-1/1000000000"},{"a":261683,"b":287851,"curvature_lower":"1060921884381649484361590150436923375616000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/26498154612931231052717049823330869779481892267951315676639928029532405604150616973473532289528640840454229756083183241422026860758860223477762950928126869903118000330034188418717390475064682283233778668939312812897438083297659552767453120054637555263200147011598777","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/75632679073422824293182050914285843881394176000000000000000000000000000000","panels":64,"points":[{"bound":"148556466361867/549755813888","n":409,"q":101,"u":"2096735/8"},{"bound":"460769981117593/1099511627776","n":818,"q":87,"u":"1050003/4"},{"bound":"154061200880937/274877906944","n":1227,"q":74,"u":"2103277/8"},{"bound":"766731727246211/1099511627776","n":1636,"q":66,"u":"526637/2"},{"bound":"913926520042371/1099511627776","n":2045,"q":60,"u":"2109819/8"},{"bound":"264714735845847/274877906944","n":2454,"q":55,"u":"1056545/4"},{"bound":"1202163662357945/1099511627776","n":2863,"q":52,"u":"2116361/8"},{"bound":"167990902261359/137438953472","n":3271,"q":50,"u":"264954"},{"bound":"185641859522945/137438953472","n":3680,"q":48,"u":"2122903/8"},{"bound":"25400811216313/17179869184","n":4089,"q":46,"u":"1063087/4"},{"bound":"882796512096781/549755813888","n":4498,"q":45,"u":"2129445/8"},{"bound":"1905097488655951/1099511627776","n":4907,"q":44,"u":"533179/2"},{"bound":"2044241014663403/1099511627776","n":5316,"q":43,"u":"2135987/8"},{"bound":"2183096182227677/1099511627776","n":5725,"q":42,"u":"1069629/4"},{"bound":"2321685324515757/1099511627776","n":6134,"q":42,"u":"2142529/8"},{"bound":"1229856441754337/549755813888","n":6542,"q":41,"u":"268225"},{"bound":"2597941725416911/1099511627776","n":6951,"q":41,"u":"2149071/8"},{"bound":"1367978290315121/549755813888","n":7360,"q":40,"u":"1076171/4"},{"bound":"2873883900259733/1099511627776","n":7769,"q":40,"u":"2155613/8"},{"bound":"1505839605472911/549755813888","n":8178,"q":39,"u":"539721/2"},{"bound":"3149350021234035/1099511627776","n":8587,"q":39,"u":"2162155/8"},{"bound":"3286977319373741/1099511627776","n":8996,"q":39,"u":"1082713/4"},{"bound":"3424512153320007/1099511627776","n":9405,"q":38,"u":"2168697/8"},{"bound":"3561592947351965/1099511627776","n":9813,"q":38,"u":"271496"},{"bound":"1849489420780263/549755813888","n":10222,"q":38,"u":"2175239/8"},{"bound":"3836337134994059/1099511627776","n":10631,"q":38,"u":"1089255/4"},{"bound":"1986830022258449/549755813888","n":11040,"q":37,"u":"2181781/8"},{"bound":"1027712161088901/274877906944","n":11449,"q":37,"u":"546263/2"},{"bound":"2124008279428313/549755813888","n":11858,"q":37,"u":"2188323/8"},{"bound":"4385165729131499/1099511627776","n":12267,"q":37,"u":"1095797/4"},{"bound":"282643616285433/68719476736","n":12676,"q":37,"u":"2194865/8"},{"bound":"4659079227010439/1099511627776","n":13084,"q":37,"u":"274767"},{"bound":"2398090827532821/549755813888","n":13493,"q":37,"u":"2201407/8"},{"bound":"1233298598676087/274877906944","n":13902,"q":36,"u":"1102339/4"},{"bound":"1267541633505237/274877906944","n":14311,"q":36,"u":"2207949/8"},{"bound":"2603563662571875/549755813888","n":14720,"q":36,"u":"552805/2"},{"bound":"668009705073125/137438953472","n":15129,"q":36,"u":"2214491/8"},{"bound":"5481018265590025/1099511627776","n":15538,"q":36,"u":"1108881/4"},{"bound":"2808974954394021/549755813888","n":15947,"q":36,"u":"2221033/8"},{"bound":"1438634611301635/274877906944","n":16355,"q":36,"u":"278038"},{"bound":"368215875430035/68719476736","n":16764,"q":36,"u":"2227575/8"},{"bound":"3014181168402417/549755813888","n":17173,"q":36,"u":"1115423/4"},{"bound":"6165263916752809/1099511627776","n":17582,"q":36,"u":"2234117/8"},{"bound":"787765810654163/137438953472","n":17991,"q":35,"u":"559347/2"},{"bound":"6438930795531517/1099511627776","n":18400,"q":35,"u":"2240659/8"},{"bound":"6575729398277211/1099511627776","n":18809,"q":35,"u":"1121965/4"},{"bound":"6712522642423501/1099511627776","n":19218,"q":35,"u":"2247201/8"},{"bound":"6848976409438715/1099511627776","n":19626,"q":35,"u":"281309"},{"bound":"6985759885669523/1099511627776","n":20035,"q":35,"u":"2253743/8"},{"bound":"7122538892794399/1099511627776","n":20444,"q":35,"u":"1128507/4"},{"bound":"7259313683432219/1099511627776","n":20853,"q":35,"u":"2260285/8"},{"bound":"7396084491507761/1099511627776","n":21262,"q":35,"u":"565889/2"},{"bound":"7532851533950139/1099511627776","n":21671,"q":35,"u":"2266827/8"},{"bound":"7669615012209301/1099511627776","n":22080,"q":35,"u":"1135049/4"},{"bound":"7806375113612949/1099511627776","n":22489,"q":35,"u":"2273369/8"},{"bound":"1985699411852013/274877906944","n":22897,"q":35,"u":"284580"},{"bound":"4039775756898537/549755813888","n":23306,"q":35,"u":"2279911/8"},{"bound":"2054075622945883/274877906944","n":23715,"q":35,"u":"1141591/4"},{"bound":"4176525361614423/549755813888","n":24124,"q":35,"u":"2286453/8"},{"bound":"8489796340851623/1099511627776","n":24533,"q":35,"u":"572431/2"},{"bound":"8626539468952729/1099511627776","n":24942,"q":35,"u":"2292995/8"},{"bound":"1095410028009053/137438953472","n":25351,"q":35,"u":"1148133/4"},{"bound":"4450009357793431/549755813888","n":25760,"q":35,"u":"2299537/8"},{"bound":"282387094316847/34359738368","n":26168,"q":34,"u":"287851"}],"shi":"1/20","slo":"-1/1000000000"},{"a":287851,"b":316636,"curvature_lower":"16576904443463273193149846100576927744000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/551078287090908922516554073735469151008976672603138890008031180313545439714499575018630348232308980865430069724363988973273876401351441053906508771613958354665356946886854551476655174242415260476862450083839954188300601926994858912764518773374168863998154192706933","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/100666781099869197522050664553972124350414848000000000000000000000000000000","panels":64,"points":[{"bound":"160823387145711/549755813888","n":450,"q":117,"u":"18451249/64"},{"bound":"247811279668063/549755813888","n":900,"q":101,"u":"9240017/32"},{"bound":"660693531936907/1099511627776","n":1350,"q":86,"u":"18508819/64"},{"bound":"410112448114605/549755813888","n":1800,"q":76,"u":"4634401/16"},{"bound":"487847145006699/549755813888","n":2249,"q":69,"u":"18566389/64"},{"bound":"1128910814774273/1099511627776","n":2699,"q":64,"u":"9297587/32"},{"bound":"80015211375683/68719476736","n":3149,"q":60,"u":"18623959/64"},{"bound":"178771786974977/137438953472","n":3599,"q":57,"u":"2331593/8"},{"bound":"1578709241908515/1099511627776","n":4048,"q":55,"u":"18681529/64"},{"bound":"107920912310765/68719476736","n":4498,"q":53,"u":"9355157/32"},{"bound":"937050120647403/549755813888","n":4948,"q":51,"u":"18739099/64"},{"bound":"2020925186722371/1099511627776","n":5398,"q":50,"u":"4691971/16"},{"bound":"270874118160721/137438953472","n":5847,"q":49,"u":"18796669/64"},{"bound":"2313019294337297/1099511627776","n":6297,"q":48,"u":"9412727/32"},{"bound":"2458740369341815/1099511627776","n":6747,"q":47,"u":"18854239/64"},{"bound":"2604217412887945/1099511627776","n":7197,"q":46,"u":"1180189/4"},{"bound":"1374732624738713/549755813888","n":7647,"q":46,"u":"18911809/64"},{"bound":"723546434667203/274877906944","n":8096,"q":45,"u":"9470297/32"},{"bound":"189943907949475/68719476736","n":8546,"q":45,"u":"18969379/64"},{"bound":"1591914322448301/549755813888","n":8996,"q":44,"u":"4749541/16"},{"bound":"832115737003913/274877906944","n":9446,"q":44,"u":"19026949/64"},{"bound":"1736332470628395/549755813888","n":9895,"q":43,"u":"9527867/32"},{"bound":"3617055289197465/1099511627776","n":10345,"q":43,"u":"19084519/64"},{"bound":"3761403507157289/1099511627776","n":10795,"q":43,"u":"2389163/8"},{"bound":"1952835232112913/549755813888","n":11245,"q":42,"u":"19142089/64"},{"bound":"4049494508389575/1099511627776","n":11694,"q":42,"u":"9585437/32"},{"bound":"2096804066430505/549755813888","n":12144,"q":42,"u":"19199659/64"},{"bound":"2168847023849157/549755813888","n":12594,"q":42,"u":"4807111/16"},{"bound":"4481728628518765/1099511627776","n":13044,"q":41,"u":"19257229/64"},{"bound":"4625327317571475/1099511627776","n":13493,"q":41,"u":"9643007/32"},{"bound":"4769224665844549/1099511627776","n":13943,"q":41,"u":"19314799/64"},{"bound":"1228275672697423/274877906944","n":14393,"q":41,"u":"604487/2"},{"bound":"632120380217293/137438953472","n":14843,"q":41,"u":"19372369/64"},{"bound":"5200807185340357/1099511627776","n":15293,"q":41,"u":"9700577/32"},{"bound":"668033837446427/137438953472","n":15742,"q":40,"u":"19429939/64"},{"bound":"1371995320961919/274877906944","n":16192,"q":40,"u":"4864681/16"},{"bound":"5631678851990997/1099511627776","n":16642,"q":40,"u":"19487509/64"},{"bound":"5775364375569587/1099511627776","n":17092,"q":40,"u":"9758147/32"},{"bound":"2959359733583697/549755813888","n":17541,"q":40,"u":"19545079/64"},{"bound":"6062383472084447/1099511627776","n":17991,"q":40,"u":"2446733/8"},{"bound":"6206037822372215/1099511627776","n":18441,"q":40,"u":"19602649/64"},{"bound":"6349683173305709/1099511627776","n":18891,"q":40,"u":"9815717/32"},{"bound":"6493000937820241/1099511627776","n":19340,"q":40,"u":"19660219/64"},{"bound":"3318283658870579/549755813888","n":19790,"q":39,"u":"4922251/16"},{"bound":"6780100744630567/1099511627776","n":20240,"q":39,"u":"19717789/64"},{"bound":"3461813541487501/549755813888","n":20690,"q":39,"u":"9873287/32"},{"bound":"7066827839111687/1099511627776","n":21139,"q":39,"u":"19775359/64"},{"bound":"7210341275102839/1099511627776","n":21589,"q":39,"u":"1237759/4"},{"bound":"919231102195559/137438953472","n":22039,"q":39,"u":"19832929/64"},{"bound":"7497350804922509/1099511627776","n":22489,"q":39,"u":"9930857/32"},{"bound":"7640847550166479/1099511627776","n":22939,"q":39,"u":"19890499/64"},{"bound":"7784020477833113/1099511627776","n":23388,"q":39,"u":"4979821/16"},{"bound":"1981876899418529/274877906944","n":23838,"q":39,"u":"19948069/64"},{"bound":"4035495141719647/549755813888","n":24288,"q":39,"u":"9988427/32"},{"bound":"8214468767479563/1099511627776","n":24738,"q":39,"u":"20005639/64"},{"bound":"8357624438231887/1099511627776","n":25187,"q":39,"u":"2504303/8"},{"bound":"4250547580785895/549755813888","n":25637,"q":39,"u":"20063209/64"},{"bound":"2161140572331003/274877906944","n":26087,"q":39,"u":"10045997/32"},{"bound":"1098494732526619/137438953472","n":26537,"q":38,"u":"20120779/64"},{"bound":"2232757534991731/274877906944","n":26986,"q":38,"u":"5037391/16"},{"bound":"9074417882763175/1099511627776","n":27436,"q":38,"u":"20178349/64"},{"bound":"576112661698379/68719476736","n":27886,"q":38,"u":"10103567/32"},{"bound":"9361184392815897/1099511627776","n":28336,"q":38,"u":"20235919/64"},{"bound":"297007650430271/34359738368","n":28785,"q":38,"u":"316636"}],"shi":"1/20","slo":"-1/1000000000"},{"a":316636,"b":348299,"curvature_lower":"3093066718313846893182478572702400512000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/136859504979402856362860816890907969341718224250406419254217709139425973446527628696916958154835792290743691871124695121004155777239775967747971768252736664119589155331742175377428255115083770717609966941915710230325216205121377779289446328948007485262197896261711","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/133987358696199479038330580963111180370444288000000000000000000000000000000","panels":64,"points":[{"bound":"348373100380683/1099511627776","n":495,"q":138,"u":"20296367/64"},{"bound":"533337534167669/1099511627776","n":990,"q":118,"u":"10164015/32"},{"bound":"177163668096561/274877906944","n":1485,"q":101,"u":"20359693/64"},{"bound":"877523184244815/1099511627776","n":1979,"q":89,"u":"5097839/16"},{"bound":"260638127856837/274877906944","n":2474,"q":80,"u":"20423019/64"},{"bound":"1204615601037257/1099511627776","n":2969,"q":74,"u":"10227341/32"},{"bound":"1364502360474915/1099511627776","n":3464,"q":69,"u":"20486345/64"},{"bound":"190305512831415/137438953472","n":3958,"q":65,"u":"2564751/8"},{"bound":"839721974744837/549755813888","n":4453,"q":63,"u":"20549671/64"},{"bound":"917725311645771/549755813888","n":4948,"q":60,"u":"10290667/32"},{"bound":"995338089816097/549755813888","n":5443,"q":58,"u":"20612997/64"},{"bound":"2144945780900739/1099511627776","n":5937,"q":57,"u":"5161165/16"},{"bound":"2299008216889149/1099511627776","n":6432,"q":55,"u":"20676323/64"},{"bound":"2452621343129203/1099511627776","n":6927,"q":54,"u":"10353993/32"},{"bound":"2605873023045681/1099511627776","n":7422,"q":53,"u":"20739649/64"},{"bound":"2758509739507773/1099511627776","n":7916,"q":52,"u":"1298207/4"},{"bound":"363900062292819/137438953472","n":8411,"q":52,"u":"20802975/64"},{"bound":"3063620410363777/1099511627776","n":8906,"q":51,"u":"10417319/32"},{"bound":"3215555795629709/1099511627776","n":9400,"q":50,"u":"20866301/64"},{"bound":"1683818886620185/549755813888","n":9895,"q":50,"u":"5224491/16"},{"bound":"879883670842915/274877906944","n":10390,"q":49,"u":"20929627/64"},{"bound":"3671328451328727/1099511627776","n":10885,"q":49,"u":"10480645/32"},{"bound":"477833972096207/137438953472","n":11379,"q":48,"u":"20992953/64"},{"bound":"1987107225294055/549755813888","n":11874,"q":48,"u":"2628077/8"},{"bound":"1031427793174787/274877906944","n":12369,"q":48,"u":"21056279/64"},{"bound":"2138518953746483/549755813888","n":12864,"q":47,"u":"10543971/32"},{"bound":"4428016773369657/1099511627776","n":13358,"q":47,"u":"21119605/64"},{"bound":"4579267336305283/1099511627776","n":13853,"q":47,"u":"5287817/16"},{"bound":"2365206610350837/549755813888","n":14348,"q":46,"u":"21182931/64"},{"bound":"4881481799805653/1099511627776","n":14843,"q":46,"u":"10607297/32"},{"bound":"629027416934437/137438953472","n":15337,"q":46,"u":"21246257/64"},{"bound":"323952397776411/68719476736","n":15832,"q":46,"u":"664935/2"},{"bound":"2667107984762801/549755813888","n":16327,"q":45,"u":"21309583/64"},{"bound":"5484777246499305/1099511627776","n":16821,"q":45,"u":"10670623/32"},{"bound":"352226538471773/68719476736","n":17316,"q":45,"u":"21372909/64"},{"bound":"5786454739879311/1099511627776","n":17811,"q":45,"u":"5351143/16"},{"bound":"5937268933744511/1099511627776","n":18306,"q":45,"u":"21436235/64"},{"bound":"1521940937454659/274877906944","n":18800,"q":45,"u":"10733949/32"},{"bound":"6238540577959579/1099511627776","n":19295,"q":44,"u":"21499561/64"},{"bound":"6389215224022669/1099511627776","n":19790,"q":44,"u":"2691403/8"},{"bound":"3269938876744707/549755813888","n":20285,"q":44,"u":"21562887/64"},{"bound":"6690224649867281/1099511627776","n":20779,"q":44,"u":"10797275/32"},{"bound":"3420432675123637/549755813888","n":21274,"q":44,"u":"21626213/64"},{"bound":"6991496179674535/1099511627776","n":21769,"q":44,"u":"5414469/16"},{"bound":"7142117762699055/1099511627776","n":22264,"q":44,"u":"21689539/64"},{"bound":"7292426412115525/1099511627776","n":22758,"q":44,"u":"10860601/32"},{"bound":"7443031190637127/1099511627776","n":23253,"q":44,"u":"21752865/64"},{"bound":"7593612705613211/1099511627776","n":23748,"q":43,"u":"1361533/4"},{"bound":"7743814556253459/1099511627776","n":24242,"q":43,"u":"21816191/64"},{"bound":"7894313495387857/1099511627776","n":24737,"q":43,"u":"10923927/32"},{"bound":"4022402927303675/549755813888","n":25232,"q":43,"u":"21879517/64"},{"bound":"8195291996398207/1099511627776","n":25727,"q":43,"u":"5477795/16"},{"bound":"8345468262275949/1099511627776","n":26221,"q":43,"u":"21942843/64"},{"bound":"8495942965300959/1099511627776","n":26716,"q":43,"u":"10987253/32"},{"bound":"8646412389869021/1099511627776","n":27211,"q":43,"u":"22006169/64"},{"bound":"8796876806842081/1099511627776","n":27706,"q":43,"u":"2754729/8"},{"bound":"559189532160779/68719476736","n":28200,"q":43,"u":"22069495/64"},{"bound":"9097487666437387/1099511627776","n":28695,"q":43,"u":"11050579/32"},{"bound":"9247938519377485/1099511627776","n":29190,"q":43,"u":"22132821/64"},{"bound":"2349596319961597/274877906944","n":29685,"q":43,"u":"5541121/16"},{"bound":"9548524220115279/1099511627776","n":30179,"q":43,"u":"22196147/64"},{"bound":"9698963371281665/1099511627776","n":30674,"q":43,"u":"11113905/32"},{"bound":"9849338245479041/1099511627776","n":31169,"q":42,"u":"22259473/64"},{"bound":"9999398752041835/1099511627776","n":31663,"q":42,"u":"348299"}],"shi":"1/20","slo":"-1/1000000000"},{"a":348299,"b":383128,"curvature_lower":"2072113055432909149143730762572115968000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/122032109512207183998435423023526296625797111218448168321968090350085260300326428955047485224861653111604006440724810291594617618180682100005392625176056976347142434966298577551652954493115897414542269532225962163985188396036260734999756867299283237131014849315617","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/178336252786026416170425267308140012347850752000000000000000000000000000000","panels":64,"points":[{"bound":"94424451185673/274877906944","n":545,"q":158,"u":"22325965/64"},{"bound":"71780762075159/137438953472","n":1089,"q":138,"u":"11180397/32"},{"bound":"47523126293103/68719476736","n":1633,"q":117,"u":"22395623/64"},{"bound":"939792456387919/1099511627776","n":2177,"q":103,"u":"5607613/16"},{"bound":"557434030688843/549755813888","n":2722,"q":93,"u":"22465281/64"},{"bound":"1286259805863471/1099511627776","n":3266,"q":85,"u":"11250055/32"},{"bound":"363790275464427/274877906944","n":3810,"q":80,"u":"22534939/64"},{"bound":"1622169580979891/1099511627776","n":4354,"q":75,"u":"2821221/8"},{"bound":"893856506125899/549755813888","n":4898,"q":72,"u":"22604597/64"},{"bound":"1952395558286987/1099511627776","n":5443,"q":69,"u":"11319713/32"},{"bound":"2115853675029739/1099511627776","n":5987,"q":67,"u":"22674255/64"},{"bound":"2278543531876391/1099511627776","n":6531,"q":65,"u":"5677271/16"},{"bound":"1220299054859075/549755813888","n":7075,"q":63,"u":"22743913/64"},{"bound":"10164660943201/4294967296","n":7619,"q":61,"u":"11389371/32"},{"bound":"345441812230661/137438953472","n":8164,"q":60,"u":"22813571/64"},{"bound":"1462126231648697/549755813888","n":8708,"q":59,"u":"1428025/4"},{"bound":"3084651709952099/1099511627776","n":9252,"q":58,"u":"22883229/64"},{"bound":"3244778863932709/1099511627776","n":9796,"q":57,"u":"11459029/32"},{"bound":"3404660588456627/1099511627776","n":10340,"q":57,"u":"22952887/64"},{"bound":"891149939257205/274877906944","n":10885,"q":56,"u":"5746929/16"},{"bound":"1862042000450025/549755813888","n":11429,"q":55,"u":"23022545/64"},{"bound":"3883394066861059/1099511627776","n":11973,"q":55,"u":"11528687/32"},{"bound":"252659479267773/68719476736","n":12517,"q":54,"u":"23092203/64"},{"bound":"4201586460687615/1099511627776","n":13061,"q":54,"u":"2890879/8"},{"bound":"4360795035910885/1099511627776","n":13606,"q":53,"u":"23161861/64"},{"bound":"4519587034917309/1099511627776","n":14150,"q":53,"u":"11598345/32"},{"bound":"4678333402699735/1099511627776","n":14694,"q":53,"u":"23231519/64"},{"bound":"604615545072779/137438953472","n":15238,"q":52,"u":"5816587/16"},{"bound":"1248865749534309/274877906944","n":15782,"q":52,"u":"23301177/64"},{"bound":"5154258500091243/1099511627776","n":16327,"q":52,"u":"11668003/32"},{"bound":"5312646571389857/1099511627776","n":16871,"q":51,"u":"23370835/64"},{"bound":"1367742593333377/274877906944","n":17415,"q":51,"u":"731427/2"},{"bound":"1407316848093037/274877906944","n":17959,"q":51,"u":"23440493/64"},{"bound":"2893769913075953/549755813888","n":18503,"q":51,"u":"11737661/32"},{"bound":"1486501874763923/274877906944","n":19048,"q":50,"u":"23510151/64"},{"bound":"6104126017421039/1099511627776","n":19592,"q":50,"u":"5886245/16"},{"bound":"6262224848978347/1099511627776","n":20136,"q":50,"u":"23579809/64"},{"bound":"6420305448079777/1099511627776","n":20680,"q":50,"u":"11807319/32"},{"bound":"1644592282280767/274877906944","n":21224,"q":50,"u":"23649467/64"},{"bound":"6736672774781357/1099511627776","n":21769,"q":49,"u":"2960537/8"},{"bound":"6894606569747361/1099511627776","n":22313,"q":49,"u":"23719125/64"},{"bound":"7052526411103047/1099511627776","n":22857,"q":49,"u":"11876977/32"},{"bound":"7210433215666587/1099511627776","n":23401,"q":49,"u":"23788783/64"},{"bound":"3684163910796091/549755813888","n":23945,"q":49,"u":"5955903/16"},{"bound":"7526501212977451/1099511627776","n":24490,"q":49,"u":"23858441/64"},{"bound":"7684373642639279/1099511627776","n":25034,"q":49,"u":"11946635/32"},{"bound":"3921115599341417/549755813888","n":25578,"q":48,"u":"23928099/64"},{"bound":"1999999124619819/274877906944","n":26122,"q":48,"u":"1497683/4"},{"bound":"8157752672030047/1099511627776","n":26666,"q":48,"u":"23997757/64"},{"bound":"8315790208266885/1099511627776","n":27211,"q":48,"u":"12016293/32"},{"bound":"8473529634335899/1099511627776","n":27755,"q":48,"u":"24067415/64"},{"bound":"4315630690301139/549755813888","n":28299,"q":48,"u":"6025561/16"},{"bound":"4394492930271661/549755813888","n":28843,"q":48,"u":"24137073/64"},{"bound":"8946703458460605/1099511627776","n":29387,"q":48,"u":"12085951/32"},{"bound":"9104704436272475/1099511627776","n":29932,"q":48,"u":"24206731/64"},{"bound":"578900581728015/68719476736","n":30476,"q":48,"u":"3030195/8"},{"bound":"1177513537430039/137438953472","n":31020,"q":48,"u":"24276389/64"},{"bound":"4788885715776545/549755813888","n":31564,"q":47,"u":"12155609/32"},{"bound":"9735384943229413/1099511627776","n":32108,"q":47,"u":"24346047/64"},{"bound":"4946641497517703/549755813888","n":32653,"q":47,"u":"6095219/16"},{"bound":"10050886388461961/1099511627776","n":33197,"q":47,"u":"24415705/64"},{"bound":"10208485077836433/1099511627776","n":33741,"q":47,"u":"12225267/32"},{"bound":"10366079277710271/1099511627776","n":34285,"q":47,"u":"24485363/64"},{"bound":"5261834594888589/549755813888","n":34829,"q":47,"u":"383128"}],"shi":"1/20","slo":"-1/1000000000"},{"a":383128,"b":421440,"curvature_lower":"1199139499671822424272992339451456000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/93995262033695949139452083617685794049659274513437687394228762929516840853602418728026276289111667279207072091624162346779449302179645476867466649061788568998089861783975679519044376236630683671184546370323493517437079467410935121080683565300909713361114613","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/237363879690925853263182631164682255095300096000000000000000000000000000000","panels":64,"points":[{"bound":"102333156128525/274877906944","n":599,"q":180,"u":"3069813/8"},{"bound":"618668224360323/1099511627776","n":1198,"q":158,"u":"1537301/4"},{"bound":"408200288304545/549755813888","n":1796,"q":138,"u":"3079391/8"},{"bound":"503567196022639/549755813888","n":2395,"q":120,"u":"771045/2"},{"bound":"1192674724289579/1099511627776","n":2994,"q":108,"u":"3088969/8"},{"bound":"10735299469107/8589934592","n":3592,"q":99,"u":"1546879/4"},{"bound":"776510341293589/549755813888","n":4191,"q":92,"u":"3098547/8"},{"bound":"1729447795690145/1099511627776","n":4789,"q":87,"u":"387917"},{"bound":"952232708425067/549755813888","n":5388,"q":82,"u":"3108125/8"},{"bound":"1039057625341565/549755813888","n":5987,"q":79,"u":"1556457/4"},{"bound":"2250384533076131/1099511627776","n":6585,"q":76,"u":"3117703/8"},{"bound":"2422044569259441/1099511627776","n":7184,"q":74,"u":"780623/2"},{"bound":"1296478250242221/549755813888","n":7783,"q":72,"u":"3127281/8"},{"bound":"2762952024465691/1099511627776","n":8381,"q":70,"u":"1566035/4"},{"bound":"1466358158174597/549755813888","n":8980,"q":68,"u":"3136859/8"},{"bound":"387715841850711/137438953472","n":9578,"q":67,"u":"392706"},{"bound":"408830049726493/137438953472","n":10177,"q":66,"u":"3146437/8"},{"bound":"3439216829731377/1099511627776","n":10776,"q":65,"u":"1575613/4"},{"bound":"1803607849583583/549755813888","n":11374,"q":64,"u":"3156015/8"},{"bound":"1887619169919671/549755813888","n":11973,"q":63,"u":"790201/2"},{"bound":"3943042794650787/1099511627776","n":12572,"q":62,"u":"3165593/8"},{"bound":"2055179931728269/549755813888","n":13170,"q":62,"u":"1585191/4"},{"bound":"4277757019314079/1099511627776","n":13769,"q":61,"u":"3175171/8"},{"bound":"4444752024508287/1099511627776","n":14367,"q":60,"u":"397495"},{"bound":"2305918274448877/549755813888","n":14966,"q":60,"u":"3184749/8"},{"bound":"597354353411815/137438953472","n":15565,"q":59,"u":"1594769/4"},{"bound":"4945390035105049/1099511627776","n":16163,"q":59,"u":"3194327/8"},{"bound":"639021648560511/137438953472","n":16762,"q":59,"u":"799779/2"},{"bound":"329924792670175/68719476736","n":17361,"q":58,"u":"3203905/8"},{"bound":"1361271515708295/274877906944","n":17959,"q":58,"u":"1604347/4"},{"bound":"5611597769337217/1099511627776","n":18558,"q":57,"u":"3213483/8"},{"bound":"361105821340467/68719476736","n":19156,"q":57,"u":"402284"},{"bound":"92875521653829/17179869184","n":19755,"q":57,"u":"3223061/8"},{"bound":"3055171704767187/549755813888","n":20354,"q":57,"u":"1613925/4"},{"bound":"6276259747773359/1099511627776","n":20952,"q":56,"u":"3232639/8"},{"bound":"6442403359020275/1099511627776","n":21551,"q":56,"u":"809357/2"},{"bound":"6608522791646409/1099511627776","n":22150,"q":56,"u":"3242217/8"},{"bound":"6774342551506287/1099511627776","n":22748,"q":56,"u":"1623503/4"},{"bound":"6940357277315597/1099511627776","n":23347,"q":55,"u":"3251795/8"},{"bound":"7106032918060735/1099511627776","n":23945,"q":55,"u":"407073"},{"bound":"7271967265298861/1099511627776","n":24544,"q":55,"u":"3261373/8"},{"bound":"7437884482147207/1099511627776","n":25143,"q":55,"u":"1633081/4"},{"bound":"7603508739118863/1099511627776","n":25741,"q":55,"u":"3270951/8"},{"bound":"7769375784084311/1099511627776","n":26340,"q":54,"u":"818935/2"},{"bound":"3967576606425787/549755813888","n":26939,"q":54,"u":"3280529/8"},{"bound":"4050320239387849/549755813888","n":27537,"q":54,"u":"1642659/4"},{"bound":"4133195929173319/549755813888","n":28136,"q":54,"u":"3290107/8"},{"bound":"4215927333407287/549755813888","n":28734,"q":54,"u":"411862"},{"bound":"4298791489008573/549755813888","n":29333,"q":54,"u":"3299685/8"},{"bound":"8763300724038317/1099511627776","n":29932,"q":54,"u":"1652237/4"},{"bound":"8928730320618715/1099511627776","n":30530,"q":53,"u":"3309263/8"},{"bound":"9094344134526827/1099511627776","n":31129,"q":53,"u":"828513/2"},{"bound":"9259948845837947/1099511627776","n":31728,"q":53,"u":"3318841/8"},{"bound":"9425268487039309/1099511627776","n":32326,"q":53,"u":"1661815/4"},{"bound":"9590856412666897/1099511627776","n":32925,"q":53,"u":"3328419/8"},{"bound":"2439040039083495/274877906944","n":33523,"q":53,"u":"416651"},{"bound":"2480433240345079/274877906944","n":34122,"q":53,"u":"3337997/8"},{"bound":"5043649378409175/549755813888","n":34721,"q":53,"u":"1671393/4"},{"bound":"5126290747538031/549755813888","n":35319,"q":53,"u":"3347575/8"},{"bound":"10418134278786629/1099511627776","n":35918,"q":53,"u":"838091/2"},{"bound":"2645920252010021/274877906944","n":36517,"q":53,"u":"3357153/8"},{"bound":"10748875345837463/1099511627776","n":37115,"q":52,"u":"1680971/4"},{"bound":"5457168642905299/549755813888","n":37714,"q":52,"u":"3366731/8"},{"bound":"11079517637473935/1099511627776","n":38312,"q":52,"u":"421440"}],"shi":"1/20","slo":"-1/1000000000"},{"a":421440,"b":463584,"curvature_lower":"1199139499671822424272992339451456000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/125107693766849308304610723295139791880096494377385561921718483459186915176144819327002973740807629148624612953951760083563447021201108129710598109901240585336457606034471629439848064770955439966346631218900569871708752771123954646158389825415510828483643549903","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/315929524722127795505217779213481208184832000000000000000000000000000000000","panels":64,"points":[{"bound":"444101388206431/1099511627776","n":659,"q":206,"u":"844197/2"},{"bound":"666645508726227/1099511627776","n":1317,"q":180,"u":"422757"},{"bound":"877277962034169/1099511627776","n":1976,"q":158,"u":"846831/2"},{"bound":"1079689364044149/1099511627776","n":2634,"q":138,"u":"424074"},{"bound":"1276623222894801/1099511627776","n":3293,"q":126,"u":"849465/2"},{"bound":"1469041087418635/1099511627776","n":3951,"q":115,"u":"425391"},{"bound":"12957217331081/8589934592","n":4610,"q":107,"u":"852099/2"},{"bound":"1845220493213401/1099511627776","n":5268,"q":100,"u":"426708"},{"bound":"7930580895789/4294967296","n":5927,"q":95,"u":"854733/2"},{"bound":"553344836558463/274877906944","n":6585,"q":91,"u":"428025"},{"bound":"1197760877053641/549755813888","n":7244,"q":87,"u":"857367/2"},{"bound":"2576330897227405/1099511627776","n":7902,"q":84,"u":"429342"},{"bound":"2756527692351687/1099511627776","n":8561,"q":82,"u":"860001/2"},{"bound":"2935714526103123/1099511627776","n":9219,"q":80,"u":"430659"},{"bound":"3114536358914393/1099511627776","n":9878,"q":78,"u":"862635/2"},{"bound":"1646274962296881/549755813888","n":10536,"q":76,"u":"431976"},{"bound":"3470367475965927/1099511627776","n":11195,"q":75,"u":"865269/2"},{"bound":"3647520538940727/1099511627776","n":11853,"q":73,"u":"433293"},{"bound":"3824568573242957/1099511627776","n":12512,"q":72,"u":"867903/2"},{"bound":"4001042576797685/1099511627776","n":13170,"q":71,"u":"434610"},{"bound":"4177514063668773/1099511627776","n":13829,"q":70,"u":"870537/2"},{"bound":"2176737346436051/549755813888","n":14487,"q":70,"u":"435927"},{"bound":"2264731545714525/549755813888","n":15146,"q":69,"u":"873171/2"},{"bound":"4704997726644003/1099511627776","n":15804,"q":68,"u":"437244"},{"bound":"2440323120597989/549755813888","n":16463,"q":67,"u":"875805/2"},{"bound":"315989644261681/68719476736","n":17121,"q":67,"u":"438561"},{"bound":"653895670092723/137438953472","n":17780,"q":66,"u":"878439/2"},{"bound":"5406092376369307/1099511627776","n":18438,"q":66,"u":"439878"},{"bound":"5581170614920227/1099511627776","n":19097,"q":65,"u":"881073/2"},{"bound":"5755863136137795/1099511627776","n":19755,"q":65,"u":"441195"},{"bound":"5930752113475327/1099511627776","n":20414,"q":64,"u":"883707/2"},{"bound":"6105232660917187/1099511627776","n":21072,"q":64,"u":"442512"},{"bound":"6279938314622695/1099511627776","n":21731,"q":64,"u":"886341/2"},{"bound":"806785593899665/137438953472","n":22389,"q":63,"u":"443829"},{"bound":"6628803437293895/1099511627776","n":23048,"q":63,"u":"888975/2"},{"bound":"1700756382391459/274877906944","n":23706,"q":63,"u":"445146"},{"bound":"6977451476038407/1099511627776","n":24365,"q":62,"u":"891609/2"},{"bound":"3575753825646323/549755813888","n":25023,"q":62,"u":"446463"},{"bound":"3662901293470985/549755813888","n":25682,"q":62,"u":"894243/2"},{"bound":"1874952276668793/274877906944","n":26340,"q":62,"u":"447780"},{"bound":"3837009140470413/549755813888","n":26999,"q":61,"u":"896877/2"},{"bound":"7847879568960119/1099511627776","n":27657,"q":61,"u":"449097"},{"bound":"8021985256465125/1099511627776","n":28316,"q":61,"u":"899511/2"},{"bound":"8195808210268947/1099511627776","n":28974,"q":61,"u":"450414"},{"bound":"8369877925450035/1099511627776","n":29633,"q":61,"u":"902145/2"},{"bound":"4271808322439993/549755813888","n":30291,"q":60,"u":"451731"},{"bound":"8717560164116865/1099511627776","n":30950,"q":60,"u":"904779/2"},{"bound":"138925391218705/17179869184","n":31608,"q":60,"u":"453048"},{"bound":"4532569984978031/549755813888","n":32267,"q":60,"u":"907413/2"},{"bound":"9238777926651821/1099511627776","n":32925,"q":60,"u":"454365"},{"bound":"4706333704032211/549755813888","n":33584,"q":60,"u":"910047/2"},{"bound":"2396562991782161/274877906944","n":34242,"q":59,"u":"455682"},{"bound":"9760032712856745/1099511627776","n":34901,"q":59,"u":"912681/2"},{"bound":"9933539099628725/1099511627776","n":35559,"q":59,"u":"456999"},{"bound":"5053649526304571/549755813888","n":36218,"q":59,"u":"915315/2"},{"bound":"5140392869688005/549755813888","n":36876,"q":59,"u":"458316"},{"bound":"10454526953920161/1099511627776","n":37535,"q":59,"u":"917949/2"},{"bound":"10627995855409017/1099511627776","n":38193,"q":59,"u":"459633"},{"bound":"10801720123672075/1099511627776","n":38852,"q":59,"u":"920583/2"},{"bound":"1371895148524227/137438953472","n":39510,"q":58,"u":"460950"},{"bound":"5574396640964973/549755813888","n":40169,"q":58,"u":"923217/2"},{"bound":"11322154620902441/1099511627776","n":40827,"q":58,"u":"462267"},{"bound":"11495772469310829/1099511627776","n":41486,"q":58,"u":"925851/2"},{"bound":"364660006996275/34359738368","n":42144,"q":58,"u":"463584"}],"shi":"1/20","slo":"-1/1000000000"},{"a":463584,"b":509942,"curvature_lower":"132615235547706185545198768804615421952000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/18415552966248162260034405736117861287093722755600315915264822041581747358249979024401764999338516759693824290508406719489091778680377075258467516950824675677862021116995198369708537259974503081310050808310834296629029161035887486176964243646947343590726188067405897","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/420502197405152095817444864133143488094011392000000000000000000000000000000","panels":64,"points":[{"bound":"482082651276473/1099511627776","n":725,"q":235,"u":"14857867/32"},{"bound":"44935170737389/68719476736","n":1449,"q":220,"u":"7440523/16"},{"bound":"943197563798565/1099511627776","n":2174,"q":193,"u":"14904225/32"},{"bound":"1158439913489829/1099511627776","n":2898,"q":169,"u":"3731851/8"},{"bound":"1367302123052999/1099511627776","n":3622,"q":147,"u":"14950583/32"},{"bound":"785947737173217/549755813888","n":4347,"q":138,"u":"7486881/16"},{"bound":"1772338764371915/1099511627776","n":5071,"q":124,"u":"14996941/32"},{"bound":"1970053710341247/1099511627776","n":5795,"q":116,"u":"1877515/4"},{"bound":"2165776655356267/1099511627776","n":6520,"q":110,"u":"15043299/32"},{"bound":"2359403076262729/1099511627776","n":7244,"q":105,"u":"7533239/16"},{"bound":"637882732047421/274877906944","n":7968,"q":100,"u":"15089657/32"},{"bound":"685671263286635/274877906944","n":8693,"q":97,"u":"3778209/8"},{"bound":"733134753147759/274877906944","n":9417,"q":94,"u":"15136015/32"},{"bound":"97547238292765/34359738368","n":10141,"q":91,"u":"7579597/16"},{"bound":"1655000716848005/549755813888","n":10866,"q":89,"u":"15182373/32"},{"bound":"3497585867692587/1099511627776","n":11590,"q":87,"u":"950347/2"},{"bound":"3684611086777391/1099511627776","n":12314,"q":85,"u":"15228731/32"},{"bound":"967855289826385/274877906944","n":13039,"q":83,"u":"7625955/16"},{"bound":"2028763504276359/549755813888","n":13763,"q":82,"u":"15275089/32"},{"bound":"530408854127197/137438953472","n":14487,"q":81,"u":"3824567/8"},{"bound":"2214470423605737/549755813888","n":15212,"q":80,"u":"15321447/32"},{"bound":"4614055388937063/1099511627776","n":15936,"q":79,"u":"7672313/16"},{"bound":"1199725096317469/274877906944","n":16660,"q":78,"u":"15367805/32"},{"bound":"4983759725855379/1099511627776","n":17385,"q":77,"u":"1923873/4"},{"bound":"5168152223458147/1099511627776","n":18109,"q":76,"u":"15414163/32"},{"bound":"5352362153509837/1099511627776","n":18833,"q":75,"u":"7718671/16"},{"bound":"2768324627908875/549755813888","n":19558,"q":75,"u":"15460521/32"},{"bound":"11172852253989/2147483648","n":20282,"q":74,"u":"3870925/8"},{"bound":"738029928499017/137438953472","n":21006,"q":73,"u":"15506879/32"},{"bound":"190251964355371/34359738368","n":21731,"q":73,"u":"7765029/16"},{"bound":"391971297388439/68719476736","n":22455,"q":72,"u":"15553237/32"},{"bound":"3227438894586237/549755813888","n":23179,"q":72,"u":"486763"},{"bound":"3319201480901957/549755813888","n":23904,"q":71,"u":"15599595/32"},{"bound":"3410764018000553/549755813888","n":24628,"q":71,"u":"7811387/16"},{"bound":"7004864242541373/1099511627776","n":25353,"q":71,"u":"15645953/32"},{"bound":"898479196392129/137438953472","n":26077,"q":70,"u":"3917283/8"},{"bound":"7370728790361633/1099511627776","n":26801,"q":70,"u":"15692311/32"},{"bound":"7553842998653257/1099511627776","n":27526,"q":70,"u":"7857745/16"},{"bound":"7736589357510939/1099511627776","n":28250,"q":69,"u":"15738669/32"},{"bound":"3959641188841823/549755813888","n":28974,"q":69,"u":"1970231/4"},{"bound":"4051100107546113/549755813888","n":29699,"q":69,"u":"15785027/32"},{"bound":"8284802725555609/1099511627776","n":30423,"q":68,"u":"7904103/16"},{"bound":"4233658157895753/549755813888","n":31147,"q":68,"u":"15831385/32"},{"bound":"8650059137159237/1099511627776","n":31872,"q":68,"u":"3963641/8"},{"bound":"4416264243570421/549755813888","n":32596,"q":68,"u":"15877743/32"},{"bound":"9014951990408449/1099511627776","n":33320,"q":67,"u":"7950461/16"},{"bound":"9197538261986383/1099511627776","n":34045,"q":67,"u":"15924101/32"},{"bound":"9379854602853695/1099511627776","n":34769,"q":67,"u":"996705/2"},{"bound":"9562153902986223/1099511627776","n":35493,"q":67,"u":"15970459/32"},{"bound":"2436172220117697/274877906944","n":36218,"q":67,"u":"7996819/16"},{"bound":"4963466965266333/549755813888","n":36942,"q":66,"u":"16016817/32"},{"bound":"10109098465519899/1099511627776","n":37666,"q":66,"u":"4009999/8"},{"bound":"2572875188580279/274877906944","n":38391,"q":66,"u":"16063175/32"},{"bound":"10473638340397589/1099511627776","n":39115,"q":66,"u":"8043177/16"},{"bound":"10655763494443409/1099511627776","n":39839,"q":66,"u":"16109533/32"},{"bound":"42336438957367/4294967296","n":40564,"q":66,"u":"2016589/4"},{"bound":"5510115243359149/549755813888","n":41288,"q":66,"u":"16155891/32"},{"bound":"2800560362603223/274877906944","n":42012,"q":65,"u":"8089535/16"},{"bound":"11384492227278705/1099511627776","n":42737,"q":65,"u":"16202249/32"},{"bound":"5783240891030513/549755813888","n":43461,"q":65,"u":"4056357/8"},{"bound":"5874230979593627/549755813888","n":44185,"q":65,"u":"16248607/32"},{"bound":"11930684523258421/1099511627776","n":44910,"q":65,"u":"8135893/16"},{"bound":"6056323597551423/549755813888","n":45634,"q":65,"u":"16294965/32"},{"bound":"12294601701661089/1099511627776","n":46358,"q":65,"u":"509942"}],"shi":"1/20","slo":"-1/1000000000"},{"a":509942,"b":560936,"curvature_lower":"2072113055432909149143730762572115968000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/382985543437854820435051586311551633318393245928406955664458654628154909337280552308100340312335787004159312111309556723693249501601986400254930162746390685856206165806206964248586084096369011321974321377369663008639755453711380859276965832898456029793182845113751","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/559687107684599357031545731960690348941901824000000000000000000000000000000","panels":64,"points":[{"bound":"523380519706531/1099511627776","n":797,"q":269,"u":"16343641/32"},{"bound":"775775542261363/1099511627776","n":1594,"q":252,"u":"8184569/16"},{"bound":"1014218061279837/1099511627776","n":2391,"q":220,"u":"16394635/32"},{"bound":"621664927746911/549755813888","n":3188,"q":193,"u":"4105033/8"},{"bound":"91581308743791/68719476736","n":3984,"q":169,"u":"16445629/32"},{"bound":"1682233838147007/1099511627776","n":4781,"q":158,"u":"8235563/16"},{"bound":"236893423873995/137438953472","n":5578,"q":147,"u":"16496623/32"},{"bound":"2104841158867639/1099511627776","n":6375,"q":138,"u":"2065265/4"},{"bound":"2311797001611355/1099511627776","n":7172,"q":127,"u":"16547617/32"},{"bound":"314562034879619/137438953472","n":7968,"q":121,"u":"8286557/16"},{"bound":"2719721849510015/1099511627776","n":8765,"q":116,"u":"16598611/32"},{"bound":"1460749076953705/549755813888","n":9562,"q":111,"u":"4156027/8"},{"bound":"3122066106641537/1099511627776","n":10359,"q":107,"u":"16649605/32"},{"bound":"3321344314841843/1099511627776","n":11155,"q":104,"u":"8337551/16"},{"bound":"3519998057581719/1099511627776","n":11952,"q":101,"u":"16700599/32"},{"bound":"1858938399306453/549755813888","n":12749,"q":99,"u":"1045381/2"},{"bound":"3915100566491169/1099511627776","n":13546,"q":97,"u":"16751593/32"},{"bound":"4111744131815493/1099511627776","n":14343,"q":95,"u":"8388545/16"},{"bound":"538454521709687/137438953472","n":15139,"q":93,"u":"16802587/32"},{"bound":"4503322555245363/1099511627776","n":15936,"q":92,"u":"4207021/8"},{"bound":"2349304816524653/549755813888","n":16733,"q":90,"u":"16853581/32"},{"bound":"4893532800979349/1099511627776","n":17530,"q":89,"u":"8439539/16"},{"bound":"5087898347783109/1099511627776","n":18326,"q":88,"u":"16904575/32"},{"bound":"2641110701726435/549755813888","n":19123,"q":87,"u":"2116259/4"},{"bound":"2738141760135595/549755813888","n":19920,"q":86,"u":"16955569/32"},{"bound":"5670110102143273/1099511627776","n":20717,"q":85,"u":"8490533/16"},{"bound":"5863726349221031/1099511627776","n":21514,"q":84,"u":"17006563/32"},{"bound":"6056915012906379/1099511627776","n":22310,"q":83,"u":"4258015/8"},{"bound":"3125076053838821/549755813888","n":23107,"q":83,"u":"17057557/32"},{"bound":"6443221868819155/1099511627776","n":23904,"q":82,"u":"8541527/16"},{"bound":"6636167678381011/1099511627776","n":24701,"q":81,"u":"17108551/32"},{"bound":"3414352055556739/549755813888","n":25497,"q":81,"u":"535439"},{"bound":"7021373754154719/1099511627776","n":26294,"q":80,"u":"17159545/32"},{"bound":"7213918448661975/1099511627776","n":27091,"q":80,"u":"8592521/16"},{"bound":"7406359671607713/1099511627776","n":27888,"q":79,"u":"17210539/32"},{"bound":"7598690358917157/1099511627776","n":28685,"q":79,"u":"4309009/8"},{"bound":"7790709436956519/1099511627776","n":29481,"q":78,"u":"17261533/32"},{"bound":"7982843302499743/1099511627776","n":30278,"q":78,"u":"8643515/16"},{"bound":"4087469428274205/549755813888","n":31075,"q":78,"u":"17312527/32"},{"bound":"2091730614768505/274877906944","n":31872,"q":77,"u":"2167253/4"},{"bound":"4279420495872863/549755813888","n":32669,"q":77,"u":"17363521/32"},{"bound":"4375243639262073/549755813888","n":33465,"q":77,"u":"8694509/16"},{"bound":"139722858845365/17179869184","n":34262,"q":76,"u":"17414515/32"},{"bound":"9133989648511633/1099511627776","n":35059,"q":76,"u":"4360003/8"},{"bound":"9325690059085345/1099511627776","n":35856,"q":76,"u":"17465509/32"},{"bound":"9517085679793619/1099511627776","n":36652,"q":75,"u":"8745503/16"},{"bound":"2427160046544573/274877906944","n":37449,"q":75,"u":"17516503/32"},{"bound":"9900172513279151/1099511627776","n":38246,"q":75,"u":"1096375/2"},{"bound":"10091683923933045/1099511627776","n":39043,"q":75,"u":"17567497/32"},{"bound":"2570784441287527/274877906944","n":39840,"q":74,"u":"8796497/16"},{"bound":"1309284759583985/137438953472","n":40636,"q":74,"u":"17618491/32"},{"bound":"10665640616754763/1099511627776","n":41433,"q":74,"u":"4410997/8"},{"bound":"10856986194710691/1099511627776","n":42230,"q":74,"u":"17669485/32"},{"bound":"11048315691840001/1099511627776","n":43027,"q":74,"u":"8847491/16"},{"bound":"11239335786508135/1099511627776","n":43823,"q":73,"u":"17720479/32"},{"bound":"2857637187628395/274877906944","n":44620,"q":73,"u":"2218247/4"},{"bound":"11621747739704595/1099511627776","n":45417,"q":73,"u":"17771473/32"},{"bound":"11812933432651957/1099511627776","n":46214,"q":73,"u":"8898485/16"},{"bound":"375128327020349/34359738368","n":47011,"q":73,"u":"17822467/32"},{"bound":"3048756896949085/274877906944","n":47807,"q":73,"u":"4461991/8"},{"bound":"3096528258775815/274877906944","n":48604,"q":72,"u":"17873461/32"},{"bound":"6288585459053255/549755813888","n":49401,"q":72,"u":"8949479/16"},{"bound":"12768218160159513/1099511627776","n":50198,"q":72,"u":"17924455/32"},{"bound":"6479507771430807/549755813888","n":50994,"q":72,"u":"560936"}],"shi":"1/20","slo":"-1/1000000000"},{"a":560936,"b":617029,"curvature_lower":"3093066718313846893182478572702400512000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/760913011330662423641395976861261865281772238658937309603235365355157304965891595452872884291063829173077221888162735552414828109160542657245733603034949240395199837677655579100819627104862997855392953251804695169975540996517898680474040389941559340491214993972321","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/744942743506807737895319775386193350243647488000000000000000000000000000000","panels":64,"points":[{"bound":"568785143209301/1099511627776","n":877,"q":308,"u":"35955997/64"},{"bound":"837403514673407/1099511627776","n":1753,"q":288,"u":"18006045/32"},{"bound":"545667193202185/549755813888","n":2630,"q":252,"u":"36068183/64"},{"bound":"1334985130606317/1099511627776","n":3506,"q":220,"u":"9031069/16"},{"bound":"1571344139546673/1099511627776","n":4383,"q":206,"u":"36180369/64"},{"bound":"450406033939795/274877906944","n":5259,"q":180,"u":"18118231/32"},{"bound":"1013802989144445/549755813888","n":6136,"q":169,"u":"36292555/64"},{"bound":"2249741419277885/1099511627776","n":7012,"q":158,"u":"4543581/8"},{"bound":"1234586025581945/549755813888","n":7889,"q":147,"u":"36404741/64"},{"bound":"2685994020482937/1099511627776","n":8765,"q":138,"u":"18230417/32"},{"bound":"2901016189451961/1099511627776","n":9641,"q":138,"u":"36516927/64"},{"bound":"1557054060012605/549755813888","n":10518,"q":128,"u":"9143255/16"},{"bound":"207863510305981/68719476736","n":11394,"q":124,"u":"36629113/64"},{"bound":"884138898983613/274877906944","n":12271,"q":120,"u":"18342603/32"},{"bound":"1873009484482661/549755813888","n":13147,"q":116,"u":"36741299/64"},{"bound":"988705651721365/274877906944","n":14024,"q":113,"u":"2299837/4"},{"bound":"2081302609961325/549755813888","n":14900,"q":111,"u":"36853485/64"},{"bound":"4369938351135753/1099511627776","n":15777,"q":108,"u":"18454789/32"},{"bound":"572053422776599/137438953472","n":16653,"q":106,"u":"36965671/64"},{"bound":"2391309984157057/549755813888","n":17530,"q":104,"u":"9255441/16"},{"bound":"4988096939801391/1099511627776","n":18406,"q":103,"u":"37077857/64"},{"bound":"5193142405315877/1099511627776","n":19282,"q":101,"u":"18566975/32"},{"bound":"5398047114123657/1099511627776","n":20159,"q":100,"u":"37190043/64"},{"bound":"2801186542338757/549755813888","n":21035,"q":98,"u":"4655767/8"},{"bound":"5806608593934273/1099511627776","n":21912,"q":97,"u":"37302229/64"},{"bound":"3005166166379305/549755813888","n":22788,"q":96,"u":"18679161/32"},{"bound":"3107016080724535/549755813888","n":23665,"q":95,"u":"37414415/64"},{"bound":"6417265840499971/1099511627776","n":24541,"q":94,"u":"9367627/16"},{"bound":"3310259671619805/549755813888","n":25418,"q":93,"u":"37526601/64"},{"bound":"3411675582384589/549755813888","n":26294,"q":92,"u":"18791347/32"},{"bound":"1756551465090053/274877906944","n":27171,"q":92,"u":"37638787/64"},{"bound":"7228669974782905/1099511627776","n":28047,"q":91,"u":"1177965/2"},{"bound":"3715498635216923/549755813888","n":28923,"q":90,"u":"37750973/64"},{"bound":"7633394433216607/1099511627776","n":29800,"q":90,"u":"18903533/32"},{"bound":"979428600792801/137438953472","n":30676,"q":89,"u":"37863159/64"},{"bound":"4018795100603389/549755813888","n":31553,"q":89,"u":"9479813/16"},{"bound":"8239373526981581/1099511627776","n":32429,"q":88,"u":"37975345/64"},{"bound":"8441317821048701/1099511627776","n":33306,"q":88,"u":"19015719/32"},{"bound":"2160722742320825/274877906944","n":34182,"q":87,"u":"38087531/64"},{"bound":"2211158603937241/274877906944","n":35059,"q":87,"u":"4767953/8"},{"bound":"1130754744972527/137438953472","n":35935,"q":86,"u":"38199717/64"},{"bound":"9247594971790803/1099511627776","n":36812,"q":86,"u":"19127905/32"},{"bound":"2362217436950545/274877906944","n":37688,"q":85,"u":"38311903/64"},{"bound":"9650023722753531/1099511627776","n":38564,"q":85,"u":"9591999/16"},{"bound":"2462843797746165/274877906944","n":39441,"q":85,"u":"38424089/64"},{"bound":"2513108389056581/274877906944","n":40317,"q":84,"u":"19240091/32"},{"bound":"160212920062233/17179869184","n":41194,"q":84,"u":"38536275/64"},{"bound":"5227281857212001/549755813888","n":42070,"q":84,"u":"2412023/4"},{"bound":"5327847134000093/549755813888","n":42947,"q":83,"u":"38648461/64"},{"bound":"2714121603842881/274877906944","n":43823,"q":83,"u":"19352277/32"},{"bound":"2764371162097451/274877906944","n":44700,"q":83,"u":"38760647/64"},{"bound":"5629115913345963/549755813888","n":45576,"q":83,"u":"9704185/16"},{"bound":"716197118237551/68719476736","n":46453,"q":82,"u":"38872833/64"},{"bound":"11659770227305717/1099511627776","n":47329,"q":82,"u":"19464463/32"},{"bound":"11860367689488609/1099511627776","n":48205,"q":82,"u":"38985019/64"},{"bound":"12061176182213045/1099511627776","n":49082,"q":82,"u":"4880139/8"},{"bound":"12261738528868673/1099511627776","n":49958,"q":81,"u":"39097205/64"},{"bound":"3115607012768963/274877906944","n":50835,"q":81,"u":"19576649/32"},{"bound":"12662873074491753/1099511627776","n":51711,"q":81,"u":"39209391/64"},{"bound":"6431765984861985/549755813888","n":52588,"q":81,"u":"9816371/16"},{"bound":"13063947821243083/1099511627776","n":53464,"q":81,"u":"39321577/64"},{"bound":"13264578846277291/1099511627776","n":54341,"q":81,"u":"19688835/32"},{"bound":"13464902009795593/1099511627776","n":55217,"q":80,"u":"39433763/64"},{"bound":"13344920259465/1073741824","n":56093,"q":80,"u":"617029"}],"shi":"1/20","slo":"-1/1000000000"},{"a":617029,"b":678731,"curvature_lower":"1060921884381649484361590150436923375616000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/347380517916152214585223942803807695194184216646206188224183160330014361179345518685169720640796692340619199602033486025496780141483966763522367306788562599856684623320053844703663952073854770985451270962967485554847877926913351156833188018024350275798780356684002457","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/991515899149744784013532939711292603495350272000000000000000000000000000000","panels":64,"points":[{"bound":"38651184266339/68719476736","n":965,"q":376,"u":"19775779/32"},{"bound":"904672430181163/1099511627776","n":1929,"q":352,"u":"9903315/16"},{"bound":"1174874248358749/1099511627776","n":2893,"q":308,"u":"19837481/32"},{"bound":"1434296972506551/1099511627776","n":3857,"q":269,"u":"4967083/8"},{"bound":"1685568687579601/1099511627776","n":4821,"q":235,"u":"19899183/32"},{"bound":"965307249485801/549755813888","n":5785,"q":220,"u":"9965017/16"},{"bound":"542611351827431/274877906944","n":6749,"q":193,"u":"19960885/32"},{"bound":"1203122489349345/549755813888","n":7713,"q":180,"u":"2498967/4"},{"bound":"2638744785501319/1099511627776","n":8677,"q":169,"u":"20022587/32"},{"bound":"2868627647615725/1099511627776","n":9641,"q":158,"u":"10026719/16"},{"bound":"3096284598927447/1099511627776","n":10606,"q":158,"u":"20084289/32"},{"bound":"3321723499215881/1099511627776","n":11570,"q":147,"u":"5028785/8"},{"bound":"3545900411606403/1099511627776","n":12534,"q":147,"u":"20145991/32"},{"bound":"471015170304557/137438953472","n":13498,"q":138,"u":"10088421/16"},{"bound":"249360985227619/68719476736","n":14462,"q":138,"u":"20207693/32"},{"bound":"4209675876509207/1099511627776","n":15426,"q":129,"u":"1264909/2"},{"bound":"4428974583929201/1099511627776","n":16390,"q":127,"u":"20269395/32"},{"bound":"580935244193727/137438953472","n":17354,"q":124,"u":"10150123/16"},{"bound":"4865276812801093/1099511627776","n":18318,"q":121,"u":"20331097/32"},{"bound":"635303550561435/137438953472","n":19282,"q":119,"u":"5090487/8"},{"bound":"5299015006999609/1099511627776","n":20246,"q":117,"u":"20392799/32"},{"bound":"5515315927730627/1099511627776","n":21211,"q":115,"u":"10211825/16"},{"bound":"5730938433183759/1099511627776","n":22175,"q":113,"u":"20454501/32"},{"bound":"2973070687606611/549755813888","n":23139,"q":112,"u":"2560669/4"},{"bound":"6160971838465509/1099511627776","n":24103,"q":110,"u":"20516203/32"},{"bound":"6375456368151605/1099511627776","n":25067,"q":109,"u":"10273527/16"},{"bound":"6589638524528853/1099511627776","n":26031,"q":108,"u":"20577905/32"},{"bound":"425221170659969/68719476736","n":26995,"q":107,"u":"5152189/8"},{"bound":"877147083381757/137438953472","n":27959,"q":106,"u":"20639607/32"},{"bound":"1807642872204949/274877906944","n":28923,"q":105,"u":"10335229/16"},{"bound":"3721871004333495/549755813888","n":29887,"q":104,"u":"20701309/32"},{"bound":"957088357014725/137438953472","n":30851,"q":103,"u":"647880"},{"bound":"1967426316273951/274877906944","n":31816,"q":102,"u":"20763011/32"},{"bound":"4041157199106657/549755813888","n":32780,"q":101,"u":"10396931/16"},{"bound":"1036846745996577/137438953472","n":33744,"q":100,"u":"20824713/32"},{"bound":"4253531054919243/549755813888","n":34708,"q":100,"u":"5213891/8"},{"bound":"4359606383181105/549755813888","n":35672,"q":99,"u":"20886415/32"},{"bound":"8931259469110957/1099511627776","n":36636,"q":98,"u":"10458633/16"},{"bound":"4571570482457975/549755813888","n":37600,"q":98,"u":"20948117/32"},{"bound":"4677471015421465/549755813888","n":38564,"q":97,"u":"2622371/4"},{"bound":"1195826530597865/137438953472","n":39528,"q":97,"u":"21009819/32"},{"bound":"9778203527456591/1099511627776","n":40492,"q":96,"u":"10520335/16"},{"bound":"9989896612755995/1099511627776","n":41457,"q":96,"u":"21071521/32"},{"bound":"1275164176453013/137438953472","n":42421,"q":95,"u":"5275593/8"},{"bound":"5206301910621615/549755813888","n":43385,"q":95,"u":"21133223/32"},{"bound":"5311928674625331/549755813888","n":44349,"q":95,"u":"10582037/16"},{"bound":"10835000828269055/1099511627776","n":45313,"q":94,"u":"21194925/32"},{"bound":"11046086789677559/1099511627776","n":46277,"q":94,"u":"1326611/2"},{"bound":"11257134446174399/1099511627776","n":47241,"q":93,"u":"21256627/32"},{"bound":"2867015812142037/274877906944","n":48205,"q":93,"u":"10643739/16"},{"bound":"5839481916195431/549755813888","n":49169,"q":93,"u":"21318329/32"},{"bound":"5944916390534643/549755813888","n":50133,"q":92,"u":"5337295/8"},{"bound":"6050294273057829/549755813888","n":51097,"q":92,"u":"21380031/32"},{"bound":"12311538610640681/1099511627776","n":52062,"q":92,"u":"10705441/16"},{"bound":"12522246999746875/1099511627776","n":53026,"q":92,"u":"21441733/32"},{"bound":"12732877866294393/1099511627776","n":53990,"q":91,"u":"2684073/4"},{"bound":"3235863601482363/274877906944","n":54954,"q":91,"u":"21503435/32"},{"bound":"6577005437329201/549755813888","n":55918,"q":91,"u":"10767143/16"},{"bound":"13364548221123695/1099511627776","n":56882,"q":91,"u":"21565137/32"},{"bound":"6787503986474125/549755813888","n":57846,"q":90,"u":"5398997/8"},{"bound":"13785424649555125/1099511627776","n":58810,"q":90,"u":"21626839/32"},{"bound":"3498956130745997/274877906944","n":59774,"q":90,"u":"10828845/16"},{"bound":"3551552084955273/274877906944","n":60738,"q":90,"u":"21688541/32"},{"bound":"3604141007927683/274877906944","n":61702,"q":89,"u":"678731"}],"shi":"1/20","slo":"-1/1000000000"},{"a":678731,"b":690988,"curvature_lower":"555497880318311880910012416000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/191921184854616029741779266999962116263511771686484266689003173811380521020836452341397451241524973240273183074438366264089386627251284499264445451495052999813320011353015867980720496286365515678259654568029309813305636389905328926476431404982472038567969","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/1319702411969439867989576905875177986397831168000000000000000000000000000000","panels":64,"points":[{"bound":"192","n":192,"q":180,"u":"43451041/64"},{"bound":"384","n":384,"q":288,"u":"21731649/32"},{"bound":"490824464199729/1099511627776","n":575,"q":352,"u":"43475555/64"},{"bound":"34348204923507/68719476736","n":767,"q":402,"u":"10871953/16"},{"bound":"605512721279489/1099511627776","n":958,"q":402,"u":"43500069/64"},{"bound":"330059536193641/549755813888","n":1150,"q":430,"u":"21756163/32"},{"bound":"356680535318667/549755813888","n":1341,"q":430,"u":"43524583/64"},{"bound":"191512832909561/274877906944","n":1533,"q":430,"u":"5442105/8"},{"bound":"817798389806981/1099511627776","n":1724,"q":402,"u":"43549097/64"},{"bound":"869090801032273/1099511627776","n":1916,"q":402,"u":"21780677/32"},{"bound":"919610877190721/1099511627776","n":2107,"q":402,"u":"43573611/64"},{"bound":"969967254795619/1099511627776","n":2299,"q":402,"u":"10896467/16"},{"bound":"1019582516351977/1099511627776","n":2490,"q":376,"u":"43598125/64"},{"bound":"1068964371208967/1099511627776","n":2682,"q":376,"u":"21805191/32"},{"bound":"1117790453403171/1099511627776","n":2873,"q":376,"u":"43622639/64"},{"bound":"583231751304291/549755813888","n":3065,"q":352,"u":"2727181/4"},{"bound":"1214470710477397/1099511627776","n":3256,"q":352,"u":"43647153/64"},{"bound":"631252631886857/549755813888","n":3448,"q":352,"u":"21829705/32"},{"bound":"163738291664951/137438953472","n":3639,"q":329,"u":"43671667/64"},{"bound":"1357204723388529/1099511627776","n":3831,"q":329,"u":"10920981/16"},{"bound":"702041029714321/549755813888","n":4022,"q":329,"u":"43696181/64"},{"bound":"181358468716319/137438953472","n":4214,"q":308,"u":"21854219/32"},{"bound":"187136066799651/137438953472","n":4405,"q":308,"u":"43720695/64"},{"bound":"771704472051799/549755813888","n":4597,"q":308,"u":"5466619/8"},{"bound":"1589246558889071/1099511627776","n":4788,"q":288,"u":"43745209/64"},{"bound":"1634953654938403/1099511627776","n":4980,"q":288,"u":"21878733/32"},{"bound":"1680304420399425/1099511627776","n":5171,"q":288,"u":"43769723/64"},{"bound":"1725783138003509/1099511627776","n":5363,"q":288,"u":"10945495/16"},{"bound":"1770632171543639/1099511627776","n":5554,"q":269,"u":"43794237/64"},{"bound":"1815543984436413/1099511627776","n":5746,"q":269,"u":"21903247/32"},{"bound":"232516005382711/137438953472","n":5937,"q":269,"u":"43818751/64"},{"bound":"1904854740649971/1099511627776","n":6129,"q":252,"u":"1369719/2"},{"bound":"487289371531621/274877906944","n":6321,"q":252,"u":"43843265/64"},{"bound":"996573770643383/549755813888","n":6512,"q":252,"u":"21927761/32"},{"bound":"2037290889699085/1099511627776","n":6704,"q":252,"u":"43867779/64"},{"bound":"520283140876239/274877906944","n":6895,"q":252,"u":"10970009/16"},{"bound":"1062434057110339/549755813888","n":7087,"q":235,"u":"43892293/64"},{"bound":"271027015256273/137438953472","n":7278,"q":235,"u":"21952275/32"},{"bound":"1105863093490577/549755813888","n":7470,"q":235,"u":"43916807/64"},{"bound":"2254948803198447/1099511627776","n":7661,"q":235,"u":"5491133/8"},{"bound":"2298340025679645/1099511627776","n":7853,"q":235,"u":"43941321/64"},{"bound":"292643648269065/137438953472","n":8044,"q":220,"u":"21976789/32"},{"bound":"2384099872252505/1099511627776","n":8236,"q":220,"u":"43965835/64"},{"bound":"2426774486153663/1099511627776","n":8427,"q":220,"u":"10994523/16"},{"bound":"2469622621060853/1099511627776","n":8619,"q":220,"u":"43990349/64"},{"bound":"628050118430981/274877906944","n":8810,"q":220,"u":"22001303/32"},{"bound":"1277385653145163/549755813888","n":9002,"q":206,"u":"44014863/64"},{"bound":"649235913640185/274877906944","n":9193,"q":206,"u":"2751695/4"},{"bound":"1319646474759529/549755813888","n":9385,"q":206,"u":"44039377/64"},{"bound":"2681380112403531/1099511627776","n":9576,"q":206,"u":"22025817/32"},{"bound":"2723647790087805/1099511627776","n":9768,"q":206,"u":"44063891/64"},{"bound":"2765657504926379/1099511627776","n":9959,"q":206,"u":"11019037/16"},{"bound":"350963492262253/137438953472","n":10151,"q":193,"u":"44088405/64"},{"bound":"712336376397859/274877906944","n":10342,"q":193,"u":"22050331/32"},{"bound":"2891165381536239/1099511627776","n":10534,"q":193,"u":"44112919/64"},{"bound":"1466366727877101/549755813888","n":10725,"q":193,"u":"5515647/8"},{"bound":"2974486433511851/1099511627776","n":10917,"q":193,"u":"44137433/64"},{"bound":"3015990735526785/1099511627776","n":11108,"q":193,"u":"22074845/32"},{"bound":"1528841121970827/549755813888","n":11300,"q":193,"u":"44161947/64"},{"bound":"3099098765865075/1099511627776","n":11491,"q":180,"u":"11043551/16"},{"bound":"1570213535704103/549755813888","n":11683,"q":180,"u":"44186461/64"},{"bound":"795377874507227/274877906944","n":11874,"q":180,"u":"22099359/32"},{"bound":"1611391676777453/549755813888","n":12066,"q":180,"u":"44210975/64"},{"bound":"3263813763522365/1099511627776","n":12257,"q":180,"u":"690988"}],"shi":"1/20","slo":"-1/1000000000"}],"ratio":"11/10","shi":"1/20","slo":"-1/1000000000"},"196608|11/10|1|64":{"J":196608,"band":1,"blocks":[{"a":196608,"b":216268,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/3290427906192119976093179336555520338165760000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/61674935916948225539315516826113537998848000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"117315576665133/549755813888","n":308,"q":64,"u":"3150643/16"},{"bound":"371802140774711/1099511627776","n":615,"q":53,"u":"1577779/8"},{"bound":"502815753571615/1099511627776","n":922,"q":46,"u":"3160473/16"},{"bound":"39397137881405/68719476736","n":1229,"q":41,"u":"791347/4"},{"bound":"755744266102483/1099511627776","n":1536,"q":38,"u":"3170303/16"},{"bound":"440067051665005/549755813888","n":1844,"q":36,"u":"1587609/8"},{"bound":"250785780353511/274877906944","n":2151,"q":34,"u":"3180133/16"},{"bound":"562732014695507/549755813888","n":2458,"q":33,"u":"398131/2"},{"bound":"1247270765074139/1099511627776","n":2765,"q":32,"u":"3189963/16"},{"bound":"1368685210879961/1099511627776","n":3072,"q":31,"u":"1597439/8"},{"bound":"372554770496607/274877906944","n":3380,"q":30,"u":"3199793/16"},{"bound":"805535497469833/549755813888","n":3687,"q":30,"u":"801177/4"},{"bound":"432944129538725/274877906944","n":3994,"q":29,"u":"3209623/16"},{"bound":"231533500898687/137438953472","n":4301,"q":29,"u":"1607269/8"},{"bound":"1972695077446337/1099511627776","n":4608,"q":29,"u":"3219453/16"},{"bound":"1046485136235957/549755813888","n":4915,"q":28,"u":"201523"},{"bound":"2213521235075133/1099511627776","n":5223,"q":28,"u":"3229283/16"},{"bound":"2333641542796079/1099511627776","n":5530,"q":28,"u":"1617099/8"},{"bound":"306716052595615/137438953472","n":5837,"q":28,"u":"3239113/16"},{"bound":"2573719427225723/1099511627776","n":6144,"q":27,"u":"811007/4"},{"bound":"2693608416954217/1099511627776","n":6451,"q":27,"u":"3248943/16"},{"bound":"2813865209943635/1099511627776","n":6759,"q":27,"u":"1626929/8"},{"bound":"2933711696142149/1099511627776","n":7066,"q":27,"u":"3258773/16"},{"bound":"3053540689444115/1099511627776","n":7373,"q":27,"u":"407961/2"},{"bound":"1586677085748697/549755813888","n":7680,"q":27,"u":"3268603/16"},{"bound":"411644229415107/137438953472","n":7987,"q":27,"u":"1636759/8"},{"bound":"213330770631805/68719476736","n":8295,"q":26,"u":"3278433/16"},{"bound":"3532954146555397/1099511627776","n":8602,"q":26,"u":"820837/4"},{"bound":"3652605532039225/1099511627776","n":8909,"q":26,"u":"3288263/16"},{"bound":"943061869783799/274877906944","n":9216,"q":26,"u":"1646589/8"},{"bound":"1945940429145883/549755813888","n":9523,"q":26,"u":"3298093/16"},{"bound":"4011506436062589/1099511627776","n":9830,"q":26,"u":"206438"},{"bound":"2065757257929423/549755813888","n":10138,"q":26,"u":"3307923/16"},{"bound":"4251126427350211/1099511627776","n":10445,"q":26,"u":"1656419/8"},{"bound":"4370732353738457/1099511627776","n":10752,"q":26,"u":"3317753/16"},{"bound":"4490332773286915/1099511627776","n":11059,"q":26,"u":"830667/4"},{"bound":"4609928114605555/1099511627776","n":11366,"q":26,"u":"3327583/16"},{"bound":"4729908301739941/1099511627776","n":11674,"q":26,"u":"1666249/8"},{"bound":"4849494590673741/1099511627776","n":11981,"q":26,"u":"3337413/16"},{"bound":"621134606074051/137438953472","n":12288,"q":26,"u":"417791/2"},{"bound":"636081919959975/137438953472","n":12595,"q":26,"u":"3347243/16"},{"bound":"5208230382012355/1099511627776","n":12902,"q":26,"u":"1676079/8"},{"bound":"1332029083103741/274877906944","n":13210,"q":25,"u":"3357073/16"},{"bound":"680950772801879/137438953472","n":13517,"q":25,"u":"840497/4"},{"bound":"2783546532849947/549755813888","n":13824,"q":25,"u":"3366903/16"},{"bound":"710822146160029/137438953472","n":14131,"q":25,"u":"1685909/8"},{"bound":"5806058664768423/1099511627776","n":14438,"q":25,"u":"3376733/16"},{"bound":"1481384427482949/274877906944","n":14745,"q":25,"u":"211353"},{"bound":"6045403621493597/1099511627776","n":15053,"q":25,"u":"3386563/16"},{"bound":"96326221621099/17179869184","n":15360,"q":25,"u":"1695739/8"},{"bound":"1571087674803903/274877906944","n":15667,"q":25,"u":"3396393/16"},{"bound":"6403821282446961/1099511627776","n":15974,"q":25,"u":"850327/4"},{"bound":"3261645019803945/549755813888","n":16281,"q":25,"u":"3406223/16"},{"bound":"6643146209920891/1099511627776","n":16589,"q":25,"u":"1705569/8"},{"bound":"6762611598364557/1099511627776","n":16896,"q":25,"u":"3416053/16"},{"bound":"860259429536569/137438953472","n":17203,"q":25,"u":"427621/2"},{"bound":"1750384450767991/274877906944","n":17510,"q":25,"u":"3425883/16"},{"bound":"7120998772743065/1099511627776","n":17817,"q":25,"u":"1715399/8"},{"bound":"7240847531714895/1099511627776","n":18125,"q":25,"u":"3435713/16"},{"bound":"7360305906124133/1099511627776","n":18432,"q":25,"u":"860157/4"},{"bound":"7479763077962287/1099511627776","n":18739,"q":25,"u":"3445543/16"},{"bound":"7599219103941399/1099511627776","n":19046,"q":25,"u":"1725229/8"},{"bound":"3859337018631113/549755813888","n":19353,"q":25,"u":"3455373/16"},{"bound":"7838127927881883/1099511627776","n":19660,"q":25,"u":"216268"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":216268,"b":237894,"curvature_lower":"10534153059321461621167295729405183338127971489898258453508442759/141274689036611278796968967809416057323520000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/82088428738705057243475185839120770531328000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"63271908849939/274877906944","n":338,"q":74,"u":"6931389/32"},{"bound":"199407872756217/549755813888","n":676,"q":62,"u":"3471101/16"},{"bound":"134433300518639/274877906944","n":1014,"q":53,"u":"6953015/32"},{"bound":"336356831397131/549755813888","n":1352,"q":47,"u":"1740957/8"},{"bound":"805208794932345/1099511627776","n":1690,"q":44,"u":"6974641/32"},{"bound":"936048665984021/1099511627776","n":2028,"q":41,"u":"3492727/16"},{"bound":"532873447941513/549755813888","n":2366,"q":39,"u":"6996267/32"},{"bound":"1194622073114289/1099511627776","n":2704,"q":37,"u":"875885/4"},{"bound":"330716753569987/274877906944","n":3042,"q":36,"u":"7017893/32"},{"bound":"1450648175724767/1099511627776","n":3380,"q":35,"u":"3514353/16"},{"bound":"1577695304340363/1099511627776","n":3717,"q":34,"u":"7039519/32"},{"bound":"1704825775779057/1099511627776","n":4055,"q":34,"u":"1762583/8"},{"bound":"457921887725617/274877906944","n":4393,"q":33,"u":"7061145/32"},{"bound":"1958414781571909/1099511627776","n":4731,"q":33,"u":"3535979/16"},{"bound":"2084908707670297/1099511627776","n":5069,"q":32,"u":"7082771/32"},{"bound":"2211312203898131/1099511627776","n":5407,"q":32,"u":"443349/2"},{"bound":"1168812360227209/549755813888","n":5745,"q":31,"u":"7104397/32"},{"bound":"615940703053751/274877906944","n":6083,"q":31,"u":"3557605/16"},{"bound":"2589859307428279/1099511627776","n":6421,"q":31,"u":"7126023/32"},{"bound":"1357959999957427/549755813888","n":6759,"q":31,"u":"1784209/8"},{"bound":"2841899793136611/1099511627776","n":7097,"q":30,"u":"7147649/32"},{"bound":"1483694093013615/549755813888","n":7434,"q":30,"u":"3579231/16"},{"bound":"1546612167416479/549755813888","n":7772,"q":30,"u":"7169275/32"},{"bound":"402379840234763/137438953472","n":8110,"q":30,"u":"897511/4"},{"bound":"3344833802839453/1099511627776","n":8448,"q":30,"u":"7190901/32"},{"bound":"3470611677010733/1099511627776","n":8786,"q":30,"u":"3600857/16"},{"bound":"1798177798682085/549755813888","n":9124,"q":29,"u":"7212527/32"},{"bound":"3721987174445449/1099511627776","n":9462,"q":29,"u":"1805835/8"},{"bound":"3847605800034131/1099511627776","n":9800,"q":29,"u":"7234153/32"},{"bound":"1986606351284283/549755813888","n":10138,"q":29,"u":"3622483/16"},{"bound":"4098808959798465/1099511627776","n":10476,"q":29,"u":"7255779/32"},{"bound":"528002997099205/137438953472","n":10813,"q":29,"u":"227081"},{"bound":"2174800853615695/549755813888","n":11151,"q":29,"u":"7277405/32"},{"bound":"1118792831254097/274877906944","n":11489,"q":29,"u":"3644109/16"},{"bound":"4600733494414091/1099511627776","n":11827,"q":29,"u":"7299031/32"},{"bound":"4726288809063037/1099511627776","n":12165,"q":29,"u":"1827461/8"},{"bound":"1212959450280629/274877906944","n":12503,"q":29,"u":"7320657/32"},{"bound":"2488690474516883/549755813888","n":12841,"q":29,"u":"3665735/16"},{"bound":"2551432571828329/549755813888","n":13179,"q":28,"u":"7342283/32"},{"bound":"326769352344741/68719476736","n":13517,"q":28,"u":"919137/4"},{"bound":"1338437320361795/274877906944","n":13855,"q":28,"u":"7363909/32"},{"bound":"1369796102137813/274877906944","n":14193,"q":28,"u":"3687361/16"},{"bound":"5604244230656639/1099511627776","n":14530,"q":28,"u":"7385535/32"},{"bound":"5729671218612653/1099511627776","n":14868,"q":28,"u":"1849087/8"},{"bound":"5855094521987507/1099511627776","n":15206,"q":28,"u":"7407161/32"},{"bound":"5980514372600231/1099511627776","n":15544,"q":28,"u":"3708987/16"},{"bound":"6105930983216865/1099511627776","n":15882,"q":28,"u":"7428787/32"},{"bound":"3115672274734513/549755813888","n":16220,"q":28,"u":"464975/2"},{"bound":"1589188812886289/274877906944","n":16558,"q":28,"u":"7450413/32"},{"bound":"6482163255685283/1099511627776","n":16896,"q":28,"u":"3730613/16"},{"bound":"6607568715505413/1099511627776","n":17234,"q":28,"u":"7472039/32"},{"bound":"1683242943293451/274877906944","n":17572,"q":28,"u":"1870713/8"},{"bound":"6858372560458091/1099511627776","n":17910,"q":28,"u":"7493665/32"},{"bound":"6983400200823005/1099511627776","n":18247,"q":28,"u":"3752239/16"},{"bound":"7108796811470919/1099511627776","n":18585,"q":28,"u":"7515291/32"},{"bound":"1808547873297859/274877906944","n":18923,"q":28,"u":"940763/4"},{"bound":"3679792172290695/549755813888","n":19261,"q":28,"u":"7536917/32"},{"bound":"935621932203651/137438953472","n":19599,"q":28,"u":"3773865/16"},{"bound":"3805182459129771/549755813888","n":19937,"q":28,"u":"7558543/32"},{"bound":"3867876403412455/549755813888","n":20275,"q":28,"u":"1892339/8"},{"bound":"7861139198550253/1099511627776","n":20613,"q":28,"u":"7580169/32"},{"bound":"3993262081967795/549755813888","n":20951,"q":28,"u":"3795491/16"},{"bound":"8111907769121315/1099511627776","n":21289,"q":28,"u":"7601795/32"},{"bound":"8236919124505179/1099511627776","n":21626,"q":28,"u":"237894"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":237894,"b":261683,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/5829108213751277402172027045417020723036160000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/109258596389229404350241996171126648487936000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"273642200257343/1099511627776","n":372,"q":85,"u":"15249005/64"},{"bound":"428455554534445/1099511627776","n":744,"q":72,"u":"7636397/32"},{"bound":"575785192105525/1099511627776","n":1116,"q":62,"u":"15296583/64"},{"bound":"22446859684163/34359738368","n":1487,"q":55,"u":"3830093/16"},{"bound":"858355910989645/1099511627776","n":1859,"q":50,"u":"15344161/64"},{"bound":"498245668414141/549755813888","n":2231,"q":47,"u":"7683975/32"},{"bound":"1132913491539869/1099511627776","n":2602,"q":44,"u":"15391739/64"},{"bound":"1268721963447827/1099511627776","n":2974,"q":42,"u":"1926941/8"},{"bound":"1403769670285613/1099511627776","n":3346,"q":41,"u":"15439317/64"},{"bound":"1538269709026707/1099511627776","n":3718,"q":40,"u":"7731553/32"},{"bound":"1671959549430713/1099511627776","n":4089,"q":39,"u":"15486895/64"},{"bound":"112853054332691/68719476736","n":4461,"q":38,"u":"3877671/16"},{"bound":"242382886687299/137438953472","n":4833,"q":37,"u":"15534473/64"},{"bound":"129492901374781/68719476736","n":5204,"q":37,"u":"7779131/32"},{"bound":"2204839935510379/1099511627776","n":5576,"q":36,"u":"15582051/64"},{"bound":"1168832977199737/549755813888","n":5948,"q":36,"u":"975365/4"},{"bound":"2469965603162135/1099511627776","n":6319,"q":35,"u":"15629629/64"},{"bound":"650624630462195/274877906944","n":6691,"q":35,"u":"7826709/32"},{"bound":"170936306479819/68719476736","n":7063,"q":35,"u":"15677207/64"},{"bound":"716826989819891/274877906944","n":7435,"q":34,"u":"3925249/16"},{"bound":"1499600743363437/549755813888","n":7806,"q":34,"u":"15724785/64"},{"bound":"1565708260644589/549755813888","n":8178,"q":34,"u":"7874287/32"},{"bound":"1631800821625697/549755813888","n":8550,"q":34,"u":"15772363/64"},{"bound":"3395320557713665/1099511627776","n":8921,"q":33,"u":"1974519/8"},{"bound":"1763661316017885/549755813888","n":9293,"q":33,"u":"15819941/64"},{"bound":"457412887554931/137438953472","n":9665,"q":33,"u":"7921865/32"},{"bound":"947727377321769/274877906944","n":10036,"q":33,"u":"15867519/64"},{"bound":"3922853275598411/1099511627776","n":10408,"q":33,"u":"3972827/16"},{"bound":"4054781338829317/1099511627776","n":10780,"q":33,"u":"15915097/64"},{"bound":"4186661654607345/1099511627776","n":11152,"q":32,"u":"7969443/32"},{"bound":"1079524198734439/274877906944","n":11523,"q":32,"u":"15962675/64"},{"bound":"4449874057915825/1099511627776","n":11895,"q":32,"u":"499577/2"},{"bound":"4581640203417049/1099511627776","n":12267,"q":32,"u":"16010253/64"},{"bound":"4713041994032259/1099511627776","n":12638,"q":32,"u":"8017021/32"},{"bound":"2422394312187019/549755813888","n":13010,"q":32,"u":"16057831/64"},{"bound":"1244131660376305/274877906944","n":13382,"q":32,"u":"4020405/16"},{"bound":"5108256711810107/1099511627776","n":13754,"q":32,"u":"16105409/64"},{"bound":"654953168829791/137438953472","n":14125,"q":32,"u":"8064599/32"},{"bound":"2685670642050647/549755813888","n":14497,"q":32,"u":"16152987/64"},{"bound":"5503050898085961/1099511627776","n":14869,"q":32,"u":"2022097/8"},{"bound":"5634384915657813/1099511627776","n":15240,"q":31,"u":"16200565/64"},{"bound":"2882998248391773/549755813888","n":15612,"q":31,"u":"8112177/32"},{"bound":"2948801396504203/549755813888","n":15984,"q":31,"u":"16248143/64"},{"bound":"3014425194826477/549755813888","n":16355,"q":31,"u":"4067983/16"},{"bound":"385027946047169/68719476736","n":16727,"q":31,"u":"16295721/64"},{"bound":"3146019775396067/549755813888","n":17099,"q":31,"u":"8159755/32"},{"bound":"802953487257827/137438953472","n":17471,"q":31,"u":"16343299/64"},{"bound":"6554858706548343/1099511627776","n":17842,"q":31,"u":"1022943/4"},{"bound":"6686439645102519/1099511627776","n":18214,"q":31,"u":"16390877/64"},{"bound":"3409008597541131/549755813888","n":18586,"q":31,"u":"8207333/32"},{"bound":"6949237858579191/1099511627776","n":18957,"q":31,"u":"16438455/64"},{"bound":"7080809202393411/1099511627776","n":19329,"q":31,"u":"4115561/16"},{"bound":"1803094423247517/274877906944","n":19701,"q":31,"u":"16486033/64"},{"bound":"917948726965815/137438953472","n":20072,"q":31,"u":"8254911/32"},{"bound":"7475153055826617/1099511627776","n":20444,"q":31,"u":"16533611/64"},{"bound":"7606713870948371/1099511627776","n":20816,"q":31,"u":"2069675/8"},{"bound":"3869136192387627/549755813888","n":21188,"q":31,"u":"16581189/64"},{"bound":"7869475069507691/1099511627776","n":21559,"q":31,"u":"8302489/32"},{"bound":"4000514662416895/549755813888","n":21931,"q":31,"u":"16628767/64"},{"bound":"508286350167119/68719476736","n":22303,"q":31,"u":"4163139/16"},{"bound":"8263778369814043/1099511627776","n":22674,"q":31,"u":"16676345/64"},{"bound":"4197663487389635/549755813888","n":23046,"q":31,"u":"8350067/32"},{"bound":"1065859233505701/137438953472","n":23418,"q":31,"u":"16723923/64"},{"bound":"4329032756732273/549755813888","n":23789,"q":31,"u":"261683"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":261683,"b":287851,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/7758518774556392872605060851943901684039680000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/145422524928824102199016174381336407656448000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"73965907636473/274877906944","n":409,"q":99,"u":"2096735/8"},{"bound":"115062338488165/274877906944","n":818,"q":84,"u":"1050003/4"},{"bound":"616452268921069/1099511627776","n":1227,"q":72,"u":"2103277/8"},{"bound":"767702308325203/1099511627776","n":1636,"q":63,"u":"526637/2"},{"bound":"915704896324287/1099511627776","n":2045,"q":58,"u":"2109819/8"},{"bound":"265372747313839/274877906944","n":2454,"q":54,"u":"1056545/4"},{"bound":"1205696558432741/1099511627776","n":2863,"q":51,"u":"2116361/8"},{"bound":"674199413953577/549755813888","n":3271,"q":48,"u":"264954"},{"bound":"745283016808897/549755813888","n":3680,"q":47,"u":"2122903/8"},{"bound":"1632046320469299/1099511627776","n":4089,"q":45,"u":"1063087/4"},{"bound":"1772999219189359/1099511627776","n":4498,"q":44,"u":"2129445/8"},{"bound":"1913523973350699/1099511627776","n":4907,"q":43,"u":"533179/2"},{"bound":"513424505594619/274877906944","n":5316,"q":42,"u":"2135987/8"},{"bound":"2193596523130363/1099511627776","n":5725,"q":41,"u":"1069629/4"},{"bound":"1166623330804035/549755813888","n":6134,"q":41,"u":"2142529/8"},{"bound":"2472333880773111/1099511627776","n":6542,"q":40,"u":"268225"},{"bound":"2611629897701789/1099511627776","n":6951,"q":40,"u":"2149071/8"},{"bound":"2750730754576363/1099511627776","n":7360,"q":39,"u":"1076171/4"},{"bound":"1444865307342547/549755813888","n":7769,"q":39,"u":"2155613/8"},{"bound":"1514321219314633/549755813888","n":8178,"q":38,"u":"539721/2"},{"bound":"1583695541577301/549755813888","n":8587,"q":38,"u":"2162155/8"},{"bound":"826524493115533/274877906944","n":8996,"q":38,"u":"1082713/4"},{"bound":"3444768150497077/1099511627776","n":9405,"q":38,"u":"2168697/8"},{"bound":"3582955607888735/1099511627776","n":9813,"q":37,"u":"271496"},{"bound":"3721427743764523/1099511627776","n":10222,"q":37,"u":"2175239/8"},{"bound":"3859873400648013/1099511627776","n":10631,"q":37,"u":"1089255/4"},{"bound":"1999147664569239/549755813888","n":11040,"q":37,"u":"2181781/8"},{"bound":"4136695911231795/1099511627776","n":11449,"q":37,"u":"546263/2"},{"bound":"4274961157552209/1099511627776","n":11858,"q":36,"u":"2188323/8"},{"bound":"4413205258777205/1099511627776","n":12267,"q":36,"u":"1095797/4"},{"bound":"35558070444125/8589934592","n":12676,"q":36,"u":"2194865/8"},{"bound":"4689307965258165/1099511627776","n":13084,"q":36,"u":"274767"},{"bound":"4827507238686421/1099511627776","n":13493,"q":36,"u":"2201407/8"},{"bound":"4965694027962513/1099511627776","n":13902,"q":36,"u":"1102339/4"},{"bound":"5103869347108329/1099511627776","n":14311,"q":36,"u":"2207949/8"},{"bound":"5241981071710767/1099511627776","n":14720,"q":35,"u":"552805/2"},{"bound":"5380035991249909/1099511627776","n":15129,"q":35,"u":"2214491/8"},{"bound":"5518081617697383/1099511627776","n":15538,"q":35,"u":"1108881/4"},{"bound":"5656118631486621/1099511627776","n":15947,"q":35,"u":"2221033/8"},{"bound":"5793810178199259/1099511627776","n":16355,"q":35,"u":"278038"},{"bound":"2965915886776103/549755813888","n":16764,"q":35,"u":"2227575/8"},{"bound":"6069846436269753/1099511627776","n":17173,"q":35,"u":"1115423/4"},{"bound":"1551963657184115/274877906944","n":17582,"q":35,"u":"2234117/8"},{"bound":"3172928386546397/549755813888","n":17991,"q":35,"u":"559347/2"},{"bound":"810481656940273/137438953472","n":18400,"q":35,"u":"2240659/8"},{"bound":"6621844430001245/1099511627776","n":18809,"q":35,"u":"1121965/4"},{"bound":"1689957655397509/274877906944","n":19218,"q":35,"u":"2247201/8"},{"bound":"3448737385855505/549755813888","n":19626,"q":35,"u":"281309"},{"bound":"7035403314100805/1099511627776","n":20035,"q":34,"u":"2253743/8"},{"bound":"7173298337712527/1099511627776","n":20444,"q":34,"u":"1128507/4"},{"bound":"3655594659527305/549755813888","n":20853,"q":34,"u":"2260285/8"},{"bound":"7449076482608251/1099511627776","n":21262,"q":34,"u":"565889/2"},{"bound":"7586960036529559/1099511627776","n":21671,"q":34,"u":"2266827/8"},{"bound":"3862420087053779/549755813888","n":22080,"q":34,"u":"1135049/4"},{"bound":"1965679268767157/274877906944","n":22489,"q":34,"u":"2273369/8"},{"bound":"1000031726315891/137438953472","n":22897,"q":34,"u":"284580"},{"bound":"4069062367926199/549755813888","n":23306,"q":34,"u":"2279911/8"},{"bound":"4137996446566613/549755813888","n":23715,"q":34,"u":"1141591/4"},{"bound":"4206929209219917/549755813888","n":24124,"q":34,"u":"2286453/8"},{"bound":"8551721439065369/1099511627776","n":24533,"q":34,"u":"572431/2"},{"bound":"8689582074222549/1099511627776","n":24942,"q":34,"u":"2292995/8"},{"bound":"8827440435674977/1099511627776","n":25351,"q":34,"u":"1148133/4"},{"bound":"8965296628310165/1099511627776","n":25760,"q":34,"u":"2299537/8"},{"bound":"9102813701464901/1099511627776","n":26168,"q":34,"u":"287851"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":287851,"b":316636,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/10326578704909401081952260575191613130670080000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/193556775501615144843039048735933213640704000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"160104767210445/549755813888","n":450,"q":114,"u":"18451249/64"},{"bound":"494943210901817/1099511627776","n":900,"q":98,"u":"9240017/32"},{"bound":"660759974900107/1099511627776","n":1350,"q":83,"u":"18508819/64"},{"bound":"821066255769295/1099511627776","n":1800,"q":74,"u":"4634401/16"},{"bound":"244338379325529/274877906944","n":2249,"q":67,"u":"18566389/64"},{"bound":"1131437531323327/1099511627776","n":2699,"q":62,"u":"9297587/32"},{"bound":"160460367740561/137438953472","n":3149,"q":58,"u":"18623959/64"},{"bound":"358641788133215/274877906944","n":3599,"q":55,"u":"2331593/8"},{"bound":"1584070725353515/1099511627776","n":4048,"q":53,"u":"18681529/64"},{"bound":"1733111039072059/1099511627776","n":4498,"q":51,"u":"9355157/32"},{"bound":"1881498583655209/1099511627776","n":4948,"q":50,"u":"18739099/64"},{"bound":"1014693390909409/549755813888","n":5398,"q":49,"u":"4691971/16"},{"bound":"2176520154183707/1099511627776","n":5847,"q":48,"u":"18796669/64"},{"bound":"1161810181434119/549755813888","n":6297,"q":47,"u":"9412727/32"},{"bound":"617605644606785/274877906944","n":6747,"q":46,"u":"18854239/64"},{"bound":"1308495080230019/549755813888","n":7197,"q":45,"u":"1180189/4"},{"bound":"172710540172415/68719476736","n":7647,"q":45,"u":"18911809/64"},{"bound":"2909190719106535/1099511627776","n":8096,"q":44,"u":"9470297/32"},{"bound":"190952683375197/68719476736","n":8546,"q":44,"u":"18969379/64"},{"bound":"3201090361926295/1099511627776","n":8996,"q":43,"u":"4749541/16"},{"bound":"836716020141485/274877906944","n":9446,"q":43,"u":"19026949/64"},{"bound":"3492207123633881/1099511627776","n":9895,"q":42,"u":"9527867/32"},{"bound":"1818870325090633/549755813888","n":10345,"q":42,"u":"19084519/64"},{"bound":"3783233852243337/1099511627776","n":10795,"q":42,"u":"2389163/8"},{"bound":"982168816724043/274877906944","n":11245,"q":41,"u":"19142089/64"},{"bound":"1018411343003527/274877906944","n":11694,"q":41,"u":"9585437/32"},{"bound":"4218908930887735/1099511627776","n":12144,"q":41,"u":"19199659/64"},{"bound":"2182072988171953/549755813888","n":12594,"q":41,"u":"4807111/16"},{"bound":"4509359070208891/1099511627776","n":13044,"q":41,"u":"19257229/64"},{"bound":"4654149264312899/1099511627776","n":13493,"q":40,"u":"9643007/32"},{"bound":"4799202485537683/1099511627776","n":13943,"q":40,"u":"19314799/64"},{"bound":"4944237219772475/1099511627776","n":14393,"q":40,"u":"604487/2"},{"bound":"2544627523778355/549755813888","n":14843,"q":40,"u":"19372369/64"},{"bound":"20446317867565/4294967296","n":15293,"q":40,"u":"9700577/32"},{"bound":"5378923272155945/1099511627776","n":15742,"q":40,"u":"19429939/64"},{"bound":"5523873467674955/1099511627776","n":16192,"q":39,"u":"4864681/16"},{"bound":"5668734125505855/1099511627776","n":16642,"q":39,"u":"19487509/64"},{"bound":"5813583262516767/1099511627776","n":17092,"q":39,"u":"9758147/32"},{"bound":"5958099866950049/1099511627776","n":17541,"q":39,"u":"19545079/64"},{"bound":"6102928424398549/1099511627776","n":17991,"q":39,"u":"2446733/8"},{"bound":"780968468752325/137438953472","n":18441,"q":39,"u":"19602649/64"},{"bound":"3196279235616875/549755813888","n":18891,"q":39,"u":"9815717/32"},{"bound":"6537039384597735/1099511627776","n":19340,"q":39,"u":"19660219/64"},{"bound":"6681834578938851/1099511627776","n":19790,"q":39,"u":"4922251/16"},{"bound":"3413311369864061/549755813888","n":20240,"q":39,"u":"19717789/64"},{"bound":"871423875229759/137438953472","n":20690,"q":38,"u":"9873287/32"},{"bound":"889470093203941/137438953472","n":21139,"q":38,"u":"19775359/64"},{"bound":"1815111511672333/274877906944","n":21589,"q":38,"u":"1237759/4"},{"bound":"7405125712770695/1099511627776","n":22039,"q":38,"u":"19832929/64"},{"bound":"7549800067831161/1099511627776","n":22489,"q":38,"u":"9930857/32"},{"bound":"7694469411450269/1099511627776","n":22939,"q":38,"u":"19890499/64"},{"bound":"7838812549227381/1099511627776","n":23388,"q":38,"u":"4979821/16"},{"bound":"7983472691886567/1099511627776","n":23838,"q":38,"u":"19948069/64"},{"bound":"2032032149098335/274877906944","n":24288,"q":38,"u":"9988427/32"},{"bound":"258524390158429/34359738368","n":24738,"q":38,"u":"20005639/64"},{"bound":"8417107128849661/1099511627776","n":25187,"q":38,"u":"2504303/8"},{"bound":"4280875800400795/549755813888","n":25637,"q":38,"u":"20063209/64"},{"bound":"544149539800843/68719476736","n":26087,"q":38,"u":"10045997/32"},{"bound":"1106378800666605/137438953472","n":26537,"q":38,"u":"20120779/64"},{"bound":"2248835914238577/274877906944","n":26986,"q":38,"u":"5037391/16"},{"bound":"4569987679882951/549755813888","n":27436,"q":38,"u":"20178349/64"},{"bound":"9284604238457463/1099511627776","n":27886,"q":38,"u":"10103567/32"},{"bound":"147331725359079/17179869184","n":28336,"q":38,"u":"20235919/64"},{"bound":"9573532128603975/1099511627776","n":28785,"q":37,"u":"316636"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":316636,"b":348299,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/13744605224356563866699442567101349699256320000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/257623824104259176450823446643520610893824000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"346729918493333/1099511627776","n":495,"q":129,"u":"20296367/64"},{"bound":"33279839364927/68719476736","n":990,"q":114,"u":"10164015/32"},{"bound":"708560529355897/1099511627776","n":1485,"q":97,"u":"20359693/64"},{"bound":"878214203812805/1099511627776","n":1979,"q":86,"u":"5097839/16"},{"bound":"261018915263683/274877906944","n":2474,"q":77,"u":"20423019/64"},{"bound":"1207017036975639/1099511627776","n":2969,"q":71,"u":"10227341/32"},{"bound":"683913044841915/549755813888","n":3464,"q":67,"u":"20486345/64"},{"bound":"1526731140715695/1099511627776","n":3958,"q":63,"u":"2564751/8"},{"bound":"210590494469083/137438953472","n":4453,"q":61,"u":"20549671/64"},{"bound":"920886044319293/549755813888","n":4948,"q":59,"u":"10290667/32"},{"bound":"1998042200187913/1099511627776","n":5443,"q":57,"u":"20612997/64"},{"bound":"2153383626215061/1099511627776","n":5937,"q":55,"u":"5161165/16"},{"bound":"144283384080927/68719476736","n":6432,"q":54,"u":"20676323/64"},{"bound":"2463267810637453/1099511627776","n":6927,"q":53,"u":"10353993/32"},{"bound":"327205405307259/137438953472","n":7422,"q":52,"u":"20739649/64"},{"bound":"2771405378564377/1099511627776","n":7916,"q":51,"u":"1298207/4"},{"bound":"2925232007346453/1099511627776","n":8411,"q":50,"u":"20802975/64"},{"bound":"3078848746260547/1099511627776","n":8906,"q":50,"u":"10417319/32"},{"bound":"1615961376708535/549755813888","n":9400,"q":49,"u":"20866301/64"},{"bound":"3385193679811373/1099511627776","n":9895,"q":48,"u":"5224491/16"},{"bound":"3538256269265603/1099511627776","n":10390,"q":48,"u":"20929627/64"},{"bound":"3691257003343043/1099511627776","n":10885,"q":48,"u":"10480645/32"},{"bound":"1921880862361287/549755813888","n":11379,"q":47,"u":"20992953/64"},{"bound":"3996514002453653/1099511627776","n":11874,"q":47,"u":"2628077/8"},{"bound":"2074598140945179/549755813888","n":12369,"q":46,"u":"21056279/64"},{"bound":"4301730506340283/1099511627776","n":12864,"q":46,"u":"10543971/32"},{"bound":"4453920691988557/1099511627776","n":13358,"q":46,"u":"21119605/64"},{"bound":"4606386562635691/1099511627776","n":13853,"q":46,"u":"5287817/16"},{"bound":"297421086773735/68719476736","n":14348,"q":45,"u":"21182931/64"},{"bound":"1227755835151619/274877906944","n":14843,"q":45,"u":"10607297/32"},{"bound":"5062976962692139/1099511627776","n":15337,"q":45,"u":"21246257/64"},{"bound":"651901952024883/137438953472","n":15832,"q":45,"u":"664935/2"},{"bound":"5367430661505851/1099511627776","n":16327,"q":44,"u":"21309583/64"},{"bound":"689901415040031/137438953472","n":16821,"q":44,"u":"10670623/32"},{"bound":"177227543430201/34359738368","n":17316,"q":44,"u":"21372909/64"},{"bound":"5823335001416003/1099511627776","n":17811,"q":44,"u":"5351143/16"},{"bound":"2987686705829785/549755813888","n":18306,"q":44,"u":"21436235/64"},{"bound":"6127090645669909/1099511627776","n":18800,"q":44,"u":"10733949/32"},{"bound":"6279101963533371/1099511627776","n":19295,"q":44,"u":"21499561/64"},{"bound":"3215527153061657/549755813888","n":19790,"q":43,"u":"2691403/8"},{"bound":"6582944857422555/1099511627776","n":20285,"q":43,"u":"21562887/64"},{"bound":"841814726392747/137438953472","n":20779,"q":43,"u":"10797275/32"},{"bound":"6886387535066937/1099511627776","n":21274,"q":43,"u":"21626213/64"},{"bound":"1759561960617511/274877906944","n":21769,"q":43,"u":"5414469/16"},{"bound":"898762416250425/137438953472","n":22264,"q":43,"u":"21689539/64"},{"bound":"3670817899474693/549755813888","n":22758,"q":43,"u":"10860601/32"},{"bound":"3746735629673991/549755813888","n":23253,"q":43,"u":"21752865/64"},{"bound":"7645299412011635/1099511627776","n":23748,"q":43,"u":"1361533/4"},{"bound":"3898406990431377/549755813888","n":24242,"q":43,"u":"21816191/64"},{"bound":"7948576548600583/1099511627776","n":24737,"q":42,"u":"10923927/32"},{"bound":"8100303410690633/1099511627776","n":25232,"q":42,"u":"21879517/64"},{"bound":"8252024342486111/1099511627776","n":25727,"q":42,"u":"5477795/16"},{"bound":"8403433175032187/1099511627776","n":26221,"q":42,"u":"21942843/64"},{"bound":"4277571598737291/549755813888","n":26716,"q":42,"u":"10987253/32"},{"bound":"4353424093136733/549755813888","n":27211,"q":42,"u":"22006169/64"},{"bound":"4429274200018141/549755813888","n":27706,"q":42,"u":"2754729/8"},{"bound":"2252484407111037/274877906944","n":28200,"q":42,"u":"22069495/64"},{"bound":"9161629008192409/1099511627776","n":28695,"q":42,"u":"11050579/32"},{"bound":"4656658144702737/549755813888","n":29190,"q":42,"u":"22132821/64"},{"bound":"2366249917283569/274877906944","n":29685,"q":42,"u":"5541121/16"},{"bound":"4808186456029979/549755813888","n":30179,"q":42,"u":"22196147/64"},{"bound":"2442012259545575/274877906944","n":30674,"q":42,"u":"11113905/32"},{"bound":"4959860891404155/549755813888","n":31169,"q":42,"u":"22259473/64"},{"bound":"10071084898805951/1099511627776","n":31663,"q":42,"u":"348299"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":348299,"b":383128,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/18293940631285229538588256737162408870543360000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/342895537804665684664525865719816104708096000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"187928311703173/549755813888","n":545,"q":147,"u":"22325965/64"},{"bound":"573224381507809/1099511627776","n":1089,"q":129,"u":"11180397/32"},{"bound":"190024223777745/274877906944","n":1633,"q":114,"u":"22395623/64"},{"bound":"940319657067689/1099511627776","n":2177,"q":100,"u":"5607613/16"},{"bound":"558117669237495/549755813888","n":2722,"q":90,"u":"22465281/64"},{"bound":"1288515106432707/1099511627776","n":3266,"q":83,"u":"11250055/32"},{"bound":"1458345912271615/1099511627776","n":3810,"q":77,"u":"22534939/64"},{"bound":"813165983316669/549755813888","n":4354,"q":73,"u":"2821221/8"},{"bound":"1792894702888703/1099511627776","n":4898,"q":70,"u":"22604597/64"},{"bound":"1958622733639399/1099511627776","n":5443,"q":67,"u":"11319713/32"},{"bound":"132697075363935/68719476736","n":5987,"q":65,"u":"22674255/64"},{"bound":"2286940199441971/1099511627776","n":6531,"q":63,"u":"5677271/16"},{"bound":"2450124622676459/1099511627776","n":7075,"q":61,"u":"22743913/64"},{"bound":"2612803046053521/1099511627776","n":7619,"q":60,"u":"11389371/32"},{"bound":"2775361811737603/1099511627776","n":8164,"q":59,"u":"22813571/64"},{"bound":"2937255701622319/1099511627776","n":8708,"q":58,"u":"1428025/4"},{"bound":"3098831966515585/1099511627776","n":9252,"q":57,"u":"22883229/64"},{"bound":"3260137900560087/1099511627776","n":9796,"q":56,"u":"11459029/32"},{"bound":"53456573924073/17179869184","n":10340,"q":55,"u":"22952887/64"},{"bound":"3582414528945923/1099511627776","n":10885,"q":55,"u":"5746929/16"},{"bound":"1871542103334283/549755813888","n":11429,"q":54,"u":"23022545/64"},{"bound":"1951822861342145/549755813888","n":11973,"q":53,"u":"11528687/32"},{"bound":"4064017828446409/1099511627776","n":12517,"q":53,"u":"23092203/64"},{"bound":"1056081249006439/274877906944","n":13061,"q":52,"u":"2890879/8"},{"bound":"4384739253091209/1099511627776","n":13606,"q":52,"u":"23161861/64"},{"bound":"4544810692976473/1099511627776","n":14150,"q":52,"u":"11598345/32"},{"bound":"4704779718937983/1099511627776","n":14694,"q":51,"u":"23231519/64"},{"bound":"4864637211516127/1099511627776","n":15238,"q":51,"u":"5816587/16"},{"bound":"5024458510875955/1099511627776","n":15782,"q":51,"u":"23301177/64"},{"bound":"5184513248091755/1099511627776","n":16327,"q":50,"u":"11668003/32"},{"bound":"668018757629207/137438953472","n":16871,"q":50,"u":"23370835/64"},{"bound":"5503759003027941/1099511627776","n":17415,"q":50,"u":"731427/2"},{"bound":"2831671215260265/549755813888","n":17959,"q":50,"u":"23440493/64"},{"bound":"2911446176050219/549755813888","n":18503,"q":49,"u":"11737661/32"},{"bound":"747826573070537/137438953472","n":19048,"q":49,"u":"23510151/64"},{"bound":"3071009721134293/549755813888","n":19592,"q":49,"u":"5886245/16"},{"bound":"1575351887348747/274877906944","n":20136,"q":49,"u":"23579809/64"},{"bound":"807597286710009/137438953472","n":20680,"q":49,"u":"11807319/32"},{"bound":"6620132929084705/1099511627776","n":21224,"q":49,"u":"23649467/64"},{"bound":"6779705466150305/1099511627776","n":21769,"q":48,"u":"2960537/8"},{"bound":"6938931112094927/1099511627776","n":22313,"q":48,"u":"23719125/64"},{"bound":"3549071735404451/549755813888","n":22857,"q":48,"u":"11876977/32"},{"bound":"907167927097781/137438953472","n":23401,"q":48,"u":"23788783/64"},{"bound":"3708265874676993/549755813888","n":23945,"q":48,"u":"5955903/16"},{"bound":"7576001796631965/1099511627776","n":24490,"q":48,"u":"23858441/64"},{"bound":"1933792255049165/274877906944","n":25034,"q":48,"u":"11946635/32"},{"bound":"493395415805853/68719476736","n":25578,"q":48,"u":"23928099/64"},{"bound":"8053392620335505/1099511627776","n":26122,"q":47,"u":"1497683/4"},{"bound":"8212445236783701/1099511627776","n":26666,"q":47,"u":"23997757/64"},{"bound":"4185891007083155/549755813888","n":27211,"q":47,"u":"12016293/32"},{"bound":"8530818689282911/1099511627776","n":27755,"q":47,"u":"24067415/64"},{"bound":"1086231006899615/137438953472","n":28299,"q":47,"u":"6025561/16"},{"bound":"8848870505985033/1099511627776","n":28843,"q":47,"u":"24137073/64"},{"bound":"9007886407879761/1099511627776","n":29387,"q":47,"u":"12085951/32"},{"bound":"9167188393400567/1099511627776","n":29932,"q":47,"u":"24206731/64"},{"bound":"9326192186121535/1099511627776","n":30476,"q":47,"u":"3030195/8"},{"bound":"9485190385076183/1099511627776","n":31020,"q":47,"u":"24276389/64"},{"bound":"4822091633464155/549755813888","n":31564,"q":47,"u":"12155609/32"},{"bound":"4901566050505963/549755813888","n":32108,"q":46,"u":"24346047/64"},{"bound":"9962333712811219/1099511627776","n":32653,"q":46,"u":"6095219/16"},{"bound":"5060619256709921/549755813888","n":33197,"q":46,"u":"24415705/64"},{"bound":"2570034709499605/274877906944","n":33741,"q":46,"u":"12225267/32"},{"bound":"5219517445472959/549755813888","n":34285,"q":46,"u":"24485363/64"},{"bound":"5298963432198823/549755813888","n":34829,"q":46,"u":"383128"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":383128,"b":421440,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/24349096317697710636240291268861750149120000000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/456390744509348564575382930308058456260608000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"407205440811859/1099511627776","n":599,"q":180,"u":"3069813/8"},{"bound":"38587236497843/68719476736","n":1198,"q":158,"u":"1537301/4"},{"bound":"815977162219149/1099511627776","n":1796,"q":129,"u":"3079391/8"},{"bound":"1007475585950131/1099511627776","n":2395,"q":116,"u":"771045/2"},{"bound":"1193867253838853/1099511627776","n":2994,"q":104,"u":"3088969/8"},{"bound":"1376205410251553/1099511627776","n":3592,"q":96,"u":"1546879/4"},{"bound":"1556050032974977/1099511627776","n":4191,"q":89,"u":"3098547/8"},{"bound":"1733462672210815/1099511627776","n":4789,"q":84,"u":"387917"},{"bound":"29836040404059/17179869184","n":5388,"q":80,"u":"3108125/8"},{"bound":"2084231772842743/1099511627776","n":5987,"q":77,"u":"1556457/4"},{"bound":"1128795563131383/549755813888","n":6585,"q":74,"u":"3117703/8"},{"bound":"2430379554847169/1099511627776","n":7184,"q":72,"u":"780623/2"},{"bound":"2602437325137397/1099511627776","n":7783,"q":70,"u":"3127281/8"},{"bound":"2773599616754769/1099511627776","n":8381,"q":68,"u":"1566035/4"},{"bound":"2944556090302841/1099511627776","n":8980,"q":67,"u":"3136859/8"},{"bound":"3114771781827923/1099511627776","n":9578,"q":65,"u":"392706"},{"bound":"1642450451775009/549755813888","n":10177,"q":64,"u":"3146437/8"},{"bound":"3454709302820867/1099511627776","n":10776,"q":63,"u":"1575613/4"},{"bound":"3623956732782393/1099511627776","n":11374,"q":62,"u":"3156015/8"},{"bound":"3793250931631699/1099511627776","n":11973,"q":61,"u":"790201/2"},{"bound":"1981144575150105/549755813888","n":12572,"q":61,"u":"3165593/8"},{"bound":"1032716967072709/274877906944","n":13170,"q":60,"u":"1585191/4"},{"bound":"1074896438345073/274877906944","n":13769,"q":60,"u":"3175171/8"},{"bound":"2233906961412877/549755813888","n":14367,"q":59,"u":"397495"},{"bound":"2318122850881217/549755813888","n":14966,"q":58,"u":"3184749/8"},{"bound":"4804486722837083/1099511627776","n":15565,"q":58,"u":"1594769/4"},{"bound":"2486196805198643/549755813888","n":16163,"q":58,"u":"3194327/8"},{"bound":"40159622937723/8589934592","n":16762,"q":57,"u":"799779/2"},{"bound":"663549545558679/137438953472","n":17361,"q":57,"u":"3203905/8"},{"bound":"2738016738673789/549755813888","n":17959,"q":56,"u":"1604347/4"},{"bound":"2821898955364299/549755813888","n":18558,"q":56,"u":"3213483/8"},{"bound":"5811248184125893/1099511627776","n":19156,"q":56,"u":"402284"},{"bound":"5978947203773973/1099511627776","n":19755,"q":56,"u":"3223061/8"},{"bound":"6146534696321505/1099511627776","n":20354,"q":55,"u":"1613925/4"},{"bound":"3156891764000439/549755813888","n":20952,"q":55,"u":"3232639/8"},{"bound":"6481287194065235/1099511627776","n":21551,"q":55,"u":"809357/2"},{"bound":"3324383935902669/549755813888","n":22150,"q":55,"u":"3242217/8"},{"bound":"1703972879190095/274877906944","n":22748,"q":54,"u":"1623503/4"},{"bound":"6983224953745199/1099511627776","n":23347,"q":54,"u":"3251795/8"},{"bound":"446891271714845/68719476736","n":23945,"q":54,"u":"407073"},{"bound":"7317557628006001/1099511627776","n":24544,"q":54,"u":"3261373/8"},{"bound":"3742419313502705/549755813888","n":25143,"q":54,"u":"1633081/4"},{"bound":"7651814591152327/1099511627776","n":25741,"q":53,"u":"3270951/8"},{"bound":"7818969916089443/1099511627776","n":26340,"q":53,"u":"818935/2"},{"bound":"3993055816004665/549755813888","n":26939,"q":53,"u":"3280529/8"},{"bound":"4076480786406747/549755813888","n":27537,"q":53,"u":"1642659/4"},{"bound":"4160039266844599/549755813888","n":28136,"q":53,"u":"3290107/8"},{"bound":"8486905234633021/1099511627776","n":28734,"q":53,"u":"411862"},{"bound":"8654000277871677/1099511627776","n":29333,"q":53,"u":"3299685/8"},{"bound":"2205271321119405/274877906944","n":29932,"q":53,"u":"1652237/4"},{"bound":"8987811906417075/1099511627776","n":30530,"q":52,"u":"3309263/8"},{"bound":"9154792848092785/1099511627776","n":31129,"q":52,"u":"828513/2"},{"bound":"9321765141421503/1099511627776","n":31728,"q":52,"u":"3318841/8"},{"bound":"2372112627869041/274877906944","n":32326,"q":52,"u":"1661815/4"},{"bound":"603462928674809/68719476736","n":32925,"q":52,"u":"3328419/8"},{"bound":"9822077127798361/1099511627776","n":33523,"q":52,"u":"416651"},{"bound":"2497254778306959/274877906944","n":34122,"q":52,"u":"3337997/8"},{"bound":"10155954441529085/1099511627776","n":34721,"q":52,"u":"1671393/4"},{"bound":"5161302380659481/549755813888","n":35319,"q":52,"u":"3347575/8"},{"bound":"10489527733517309/1099511627776","n":35918,"q":52,"u":"838091/2"},{"bound":"5328204677866553/549755813888","n":36517,"q":51,"u":"3357153/8"},{"bound":"5411484377121601/549755813888","n":37115,"q":51,"u":"1680971/4"},{"bound":"5494900671966121/549755813888","n":37714,"q":51,"u":"3366731/8"},{"bound":"11156350326502537/1099511627776","n":38312,"q":51,"u":"421440"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":421440,"b":463584,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/32408647198855652856835827678854989448478720000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/607452621637986573583598352306259623936000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"110415888795745/274877906944","n":659,"q":206,"u":"844197/2"},{"bound":"665026025593481/1099511627776","n":1317,"q":180,"u":"422757"},{"bound":"876588468430929/1099511627776","n":1976,"q":158,"u":"846831/2"},{"bound":"134977071409845/137438953472","n":2634,"q":138,"u":"424074"},{"bound":"638809371487455/549755813888","n":3293,"q":122,"u":"849465/2"},{"bound":"367734502190193/274877906944","n":3951,"q":111,"u":"425391"},{"bound":"830685665718167/549755813888","n":4610,"q":103,"u":"852099/2"},{"bound":"462266281482723/274877906944","n":5268,"q":97,"u":"426708"},{"bound":"1017557637095621/549755813888","n":5927,"q":92,"u":"854733/2"},{"bound":"554835827597151/274877906944","n":6585,"q":88,"u":"428025"},{"bound":"1201302072601419/549755813888","n":7244,"q":85,"u":"857367/2"},{"bound":"2584552177570601/1099511627776","n":7902,"q":82,"u":"429342"},{"bound":"2765932270242467/1099511627776","n":8561,"q":79,"u":"860001/2"},{"bound":"2946310547743869/1099511627776","n":9219,"q":77,"u":"430659"},{"bound":"3126350130251041/1099511627776","n":9878,"q":76,"u":"862635/2"},{"bound":"3305592582980497/1099511627776","n":10536,"q":74,"u":"431976"},{"bound":"871166374037751/274877906944","n":11195,"q":73,"u":"865269/2"},{"bound":"3663083953744057/1099511627776","n":11853,"q":72,"u":"433293"},{"bound":"1920710847833545/549755813888","n":12512,"q":70,"u":"867903/2"},{"bound":"4019191577493447/1099511627776","n":13170,"q":69,"u":"434610"},{"bound":"4196958622340457/1099511627776","n":13829,"q":69,"u":"870537/2"},{"bound":"2187107258829403/549755813888","n":14487,"q":68,"u":"435927"},{"bound":"1137884182375485/274877906944","n":15146,"q":67,"u":"873171/2"},{"bound":"4728422610826267/1099511627776","n":15804,"q":66,"u":"437244"},{"bound":"4905379171981485/1099511627776","n":16463,"q":66,"u":"875805/2"},{"bound":"2540963495636569/549755813888","n":17121,"q":65,"u":"438561"},{"bound":"5258611005589585/1099511627776","n":17780,"q":65,"u":"878439/2"},{"bound":"5434888754175447/1099511627776","n":18438,"q":64,"u":"439878"},{"bound":"5611328938866945/1099511627776","n":19097,"q":64,"u":"881073/2"},{"bound":"1446850761219011/274877906944","n":19755,"q":63,"u":"441195"},{"bound":"5963623520360755/1099511627776","n":20414,"q":63,"u":"883707/2"},{"bound":"1534883783331813/274877906944","n":21072,"q":63,"u":"442512"},{"bound":"6315582444572483/1099511627776","n":21731,"q":62,"u":"886341/2"},{"bound":"6491301558023033/1099511627776","n":22389,"q":62,"u":"443829"},{"bound":"6667254989152089/1099511627776","n":23048,"q":62,"u":"888975/2"},{"bound":"1710709281640259/274877906944","n":23706,"q":61,"u":"445146"},{"bound":"1754654918280925/274877906944","n":24365,"q":61,"u":"891609/2"},{"bound":"3597054589431655/549755813888","n":25023,"q":61,"u":"446463"},{"bound":"921230116251485/137438953472","n":25682,"q":61,"u":"894243/2"},{"bound":"117893658348723/17179869184","n":26340,"q":60,"u":"447780"},{"bound":"241274271561809/34359738368","n":26999,"q":60,"u":"896877/2"},{"bound":"1974018177133701/274877906944","n":27657,"q":60,"u":"449097"},{"bound":"8071616317474621/1099511627776","n":28316,"q":60,"u":"899511/2"},{"bound":"8246866274595519/1099511627776","n":28974,"q":59,"u":"450414"},{"bound":"1052784862115851/137438953472","n":29633,"q":59,"u":"902145/2"},{"bound":"268669049459129/34359738368","n":30291,"q":59,"u":"451731"},{"bound":"8772791590039737/1099511627776","n":30950,"q":59,"u":"904779/2"},{"bound":"8947893521954841/1099511627776","n":31608,"q":59,"u":"453048"},{"bound":"9123248407946305/1099511627776","n":32267,"q":59,"u":"907413/2"},{"bound":"4649161986052777/549755813888","n":32925,"q":58,"u":"454365"},{"bound":"9473566683650691/1099511627776","n":33584,"q":58,"u":"910047/2"},{"bound":"9648532203288183/1099511627776","n":34242,"q":58,"u":"455682"},{"bound":"4911876472395829/549755813888","n":34901,"q":58,"u":"912681/2"},{"bound":"624918605670085/68719476736","n":35559,"q":58,"u":"456999"},{"bound":"317934334709893/34359738368","n":36218,"q":58,"u":"915315/2"},{"bound":"2587206193317845/274877906944","n":36876,"q":58,"u":"458316"},{"bound":"10524008023392479/1099511627776","n":37535,"q":58,"u":"917949/2"},{"bound":"2674729305348083/274877906944","n":38193,"q":58,"u":"459633"},{"bound":"10874012599818023/1099511627776","n":38852,"q":57,"u":"920583/2"},{"bound":"5524414012806529/549755813888","n":39510,"q":57,"u":"460950"},{"bound":"5611950942223283/549755813888","n":40169,"q":57,"u":"923217/2"},{"bound":"11398703177361079/1099511627776","n":40827,"q":57,"u":"462267"},{"bound":"11573763528705431/1099511627776","n":41486,"q":57,"u":"925851/2"},{"bound":"2937137985433453/274877906944","n":42144,"q":57,"u":"463584"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":463584,"b":509942,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/43135807914034632526516048706026231132323840000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/808519439400160129439769406919631559458816000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"59911453351009/137438953472","n":725,"q":235,"u":"14857867/32"},{"bound":"358573034994587/549755813888","n":1449,"q":206,"u":"7440523/16"},{"bound":"942184412601923/1099511627776","n":2174,"q":180,"u":"14904225/32"},{"bound":"579135680272875/549755813888","n":2898,"q":158,"u":"3731851/8"},{"bound":"1368166192025933/1099511627776","n":3622,"q":138,"u":"14950583/32"},{"bound":"98341706427175/68719476736","n":4347,"q":129,"u":"7486881/16"},{"bound":"1774982933531211/1099511627776","n":5071,"q":120,"u":"14996941/32"},{"bound":"986851011470647/549755813888","n":5795,"q":112,"u":"1877515/4"},{"bound":"1085237374492223/549755813888","n":6520,"q":106,"u":"15043299/32"},{"bound":"1182595424599549/549755813888","n":7244,"q":101,"u":"7533239/16"},{"bound":"1279224218592829/549755813888","n":7968,"q":97,"u":"15089657/32"},{"bound":"1375383404220715/549755813888","n":8693,"q":94,"u":"3778209/8"},{"bound":"2941810763190341/1099511627776","n":9417,"q":91,"u":"15136015/32"},{"bound":"3132010743573485/1099511627776","n":10141,"q":88,"u":"7579597/16"},{"bound":"3321739470627519/1099511627776","n":10866,"q":86,"u":"15182373/32"},{"bound":"219411936091895/68719476736","n":11590,"q":84,"u":"950347/2"},{"bound":"3698902967612935/1099511627776","n":12314,"q":83,"u":"15228731/32"},{"bound":"3887000509937431/1099511627776","n":13039,"q":81,"u":"7625955/16"},{"bound":"2037216299622483/549755813888","n":13763,"q":80,"u":"15275089/32"},{"bound":"4261510331121167/1099511627776","n":14487,"q":79,"u":"3824567/8"},{"bound":"4448524438576917/1099511627776","n":15212,"q":78,"u":"15321447/32"},{"bound":"2317495176956181/549755813888","n":15936,"q":77,"u":"7672313/16"},{"bound":"602649616464523/137438953472","n":16660,"q":76,"u":"15367805/32"},{"bound":"5007431201732547/1099511627776","n":17385,"q":75,"u":"1923873/4"},{"bound":"2596604821584923/549755813888","n":18109,"q":74,"u":"15414163/32"},{"bound":"1344705015784439/274877906944","n":18833,"q":73,"u":"7718671/16"},{"bound":"695560672560013/137438953472","n":19558,"q":73,"u":"15460521/32"},{"bound":"359359767937705/68719476736","n":20282,"q":72,"u":"3870925/8"},{"bound":"5934897601238589/1099511627776","n":21006,"q":72,"u":"15506879/32"},{"bound":"765017995650855/137438953472","n":21731,"q":71,"u":"7765029/16"},{"bound":"6305043646736179/1099511627776","n":22455,"q":71,"u":"15553237/32"},{"bound":"6489811828098855/1099511627776","n":23179,"q":70,"u":"486763"},{"bound":"3337373603540343/549755813888","n":23904,"q":70,"u":"15599595/32"},{"bound":"6859349806356051/1099511627776","n":24628,"q":69,"u":"7811387/16"},{"bound":"3522042382485257/549755813888","n":25353,"q":69,"u":"15645953/32"},{"bound":"7228527804148375/1099511627776","n":26077,"q":69,"u":"3917283/8"},{"bound":"1853219248326615/274877906944","n":26801,"q":68,"u":"15692311/32"},{"bound":"1899349094980115/274877906944","n":27526,"q":68,"u":"7857745/16"},{"bound":"7781631225505889/1099511627776","n":28250,"q":68,"u":"15738669/32"},{"bound":"1991452540307201/274877906944","n":28974,"q":67,"u":"1970231/4"},{"bound":"8150139504604537/1099511627776","n":29699,"q":67,"u":"15785027/32"},{"bound":"8334189897457947/1099511627776","n":30423,"q":67,"u":"7904103/16"},{"bound":"8518217205098793/1099511627776","n":31147,"q":67,"u":"15831385/32"},{"bound":"67987838804925/8589934592","n":31872,"q":66,"u":"3963641/8"},{"bound":"555395594811989/68719476736","n":32596,"q":66,"u":"15877743/32"},{"bound":"566887270216611/68719476736","n":33320,"q":66,"u":"7950461/16"},{"bound":"36149604929379/4294967296","n":34045,"q":66,"u":"15924101/32"},{"bound":"9438130327497329/1099511627776","n":34769,"q":66,"u":"996705/2"},{"bound":"4810948333632219/549755813888","n":35493,"q":65,"u":"15970459/32"},{"bound":"9805858262570717/1099511627776","n":36218,"q":65,"u":"7996819/16"},{"bound":"9989551481733457/1099511627776","n":36942,"q":65,"u":"16016817/32"},{"bound":"5086615433814599/549755813888","n":37666,"q":65,"u":"4009999/8"},{"bound":"5178575415119597/549755813888","n":38391,"q":65,"u":"16063175/32"},{"bound":"2635201172388387/274877906944","n":39115,"q":65,"u":"8043177/16"},{"bound":"10724403774970895/1099511627776","n":39839,"q":64,"u":"16109533/32"},{"bound":"10908203578169467/1099511627776","n":40564,"q":64,"u":"2016589/4"},{"bound":"11091739060306729/1099511627776","n":41288,"q":64,"u":"16155891/32"},{"bound":"11275264273285103/1099511627776","n":42012,"q":64,"u":"8089535/16"},{"bound":"358094786823059/34359738368","n":42737,"q":64,"u":"16202249/32"},{"bound":"2910634822388419/274877906944","n":43461,"q":64,"u":"4056357/8"},{"bound":"11826036521451051/1099511627776","n":44185,"q":64,"u":"16248607/32"},{"bound":"12009778712872817/1099511627776","n":44910,"q":64,"u":"8135893/16"},{"bound":"6096601464151537/549755813888","n":45634,"q":63,"u":"16294965/32"},{"bound":"3094149848456675/274877906944","n":46358,"q":63,"u":"509942"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":509942,"b":560936,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/57413698921526607930275127197394477860782080000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/1076136841464945377771373391690416166551552000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"260102142888269/549755813888","n":797,"q":269,"u":"16343641/32"},{"bound":"386833398528847/549755813888","n":1594,"q":252,"u":"8184569/16"},{"bound":"506528143758223/549755813888","n":2391,"q":206,"u":"16394635/32"},{"bound":"1243076693709805/1099511627776","n":3188,"q":180,"u":"4105033/8"},{"bound":"732915680302419/549755813888","n":3984,"q":169,"u":"16445629/32"},{"bound":"1683760924421143/1099511627776","n":4781,"q":147,"u":"8235563/16"},{"bound":"1897516624827165/1099511627776","n":5578,"q":138,"u":"16496623/32"},{"bound":"2108175111784197/1099511627776","n":6375,"q":129,"u":"2065265/4"},{"bound":"2316279297920935/1099511627776","n":7172,"q":123,"u":"16547617/32"},{"bound":"1261038913735437/549755813888","n":7968,"q":117,"u":"8286557/16"},{"bound":"681610586347611/274877906944","n":8765,"q":112,"u":"16598611/32"},{"bound":"2929400757257979/1099511627776","n":9562,"q":108,"u":"4156027/8"},{"bound":"782793606961293/274877906944","n":10359,"q":104,"u":"16649605/32"},{"bound":"1665847475035539/549755813888","n":11155,"q":101,"u":"8337551/16"},{"bound":"1765809244899409/549755813888","n":11952,"q":98,"u":"16700599/32"},{"bound":"3730788997291875/1099511627776","n":12749,"q":96,"u":"1045381/2"},{"bound":"1964662567452409/549755813888","n":13546,"q":94,"u":"16751593/32"},{"bound":"4127305796496079/1099511627776","n":14343,"q":92,"u":"8388545/16"},{"bound":"1081136125954201/274877906944","n":15139,"q":91,"u":"16802587/32"},{"bound":"282599634201055/68719476736","n":15936,"q":89,"u":"4207021/8"},{"bound":"4718258880889489/1099511627776","n":16733,"q":88,"u":"16853581/32"},{"bound":"4914587439170609/1099511627776","n":17530,"q":87,"u":"8439539/16"},{"bound":"1277590619199275/274877906944","n":18326,"q":86,"u":"16904575/32"},{"bound":"5306103330003925/1099511627776","n":19123,"q":85,"u":"2116259/4"},{"bound":"171924701151735/34359738368","n":19920,"q":84,"u":"16955569/32"},{"bound":"5696850059213403/1099511627776","n":20717,"q":83,"u":"8490533/16"},{"bound":"2945954200720363/549755813888","n":21514,"q":82,"u":"17006563/32"},{"bound":"3043273762815493/549755813888","n":22310,"q":81,"u":"4258015/8"},{"bound":"3140626245557445/549755813888","n":23107,"q":81,"u":"17057557/32"},{"bound":"3237893990917873/549755813888","n":23904,"q":80,"u":"8541527/16"},{"bound":"3335106304435823/549755813888","n":24701,"q":79,"u":"17108551/32"},{"bound":"6864221591019075/1099511627776","n":25497,"q":79,"u":"535439"},{"bound":"7058386847079233/1099511627776","n":26294,"q":78,"u":"17159545/32"},{"bound":"3626205086396287/549755813888","n":27091,"q":78,"u":"8592521/16"},{"bound":"7446365959720455/1099511627776","n":27888,"q":77,"u":"17210539/32"},{"bound":"7640179308421127/1099511627776","n":28685,"q":77,"u":"4309009/8"},{"bound":"3916853734258999/549755813888","n":29481,"q":77,"u":"17261533/32"},{"bound":"8027353029735661/1099511627776","n":30278,"q":76,"u":"8643515/16"},{"bound":"4110468367455221/549755813888","n":31075,"q":76,"u":"17312527/32"},{"bound":"525905196272543/68719476736","n":31872,"q":75,"u":"2167253/4"},{"bound":"8607893647594171/1099511627776","n":32669,"q":75,"u":"17363521/32"},{"bound":"8801031295606647/1099511627776","n":33465,"q":75,"u":"8694509/16"},{"bound":"8994383303512915/1099511627776","n":34262,"q":75,"u":"17414515/32"},{"bound":"4593812059584317/549755813888","n":35059,"q":74,"u":"4360003/8"},{"bound":"9380822669850067/1099511627776","n":35856,"q":74,"u":"17465509/32"},{"bound":"1196719395648259/137438953472","n":36652,"q":74,"u":"8745503/16"},{"bound":"610431334056787/68719476736","n":37449,"q":73,"u":"17516503/32"},{"bound":"4979968357342779/549755813888","n":38246,"q":73,"u":"1096375/2"},{"bound":"634559500547771/68719476736","n":39043,"q":73,"u":"17567497/32"},{"bound":"10345948350749123/1099511627776","n":39840,"q":73,"u":"8796497/16"},{"bound":"10538684661614137/1099511627776","n":40636,"q":73,"u":"17618491/32"},{"bound":"5365797613089123/549755813888","n":41433,"q":72,"u":"4410997/8"},{"bound":"5462225145062843/549755813888","n":42230,"q":72,"u":"17669485/32"},{"bound":"11117289921879365/1099511627776","n":43027,"q":72,"u":"8847491/16"},{"bound":"5654936490580699/549755813888","n":43823,"q":72,"u":"17720479/32"},{"bound":"11502684080645353/1099511627776","n":44620,"q":72,"u":"2218247/4"},{"bound":"11695474858494801/1099511627776","n":45417,"q":71,"u":"17771473/32"},{"bound":"11888176242464225/1099511627776","n":46214,"q":71,"u":"8898485/16"},{"bound":"1510108184630655/137438953472","n":47011,"q":71,"u":"17822467/32"},{"bound":"12273301387836331/1099511627776","n":47807,"q":71,"u":"4461991/8"},{"bound":"12465968018420805/1099511627776","n":48604,"q":71,"u":"17873461/32"},{"bound":"12658624112133251/1099511627776","n":49401,"q":71,"u":"8949479/16"},{"bound":"12851270142855071/1099511627776","n":50198,"q":71,"u":"17924455/32"},{"bound":"6521822158458839/549755813888","n":50994,"q":70,"u":"560936"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":560936,"b":617029,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/76417410339094010328595987646342397186539520000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/1432336603903706340452856440429159119847424000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"565182444070769/1099511627776","n":877,"q":308,"u":"35955997/64"},{"bound":"834838934059907/1099511627776","n":1753,"q":288,"u":"18006045/32"},{"bound":"544876065354649/549755813888","n":2630,"q":252,"u":"36068183/64"},{"bound":"1334269129451075/1099511627776","n":3506,"q":220,"u":"9031069/16"},{"bound":"1571540724214937/1099511627776","n":4383,"q":193,"u":"36180369/64"},{"bound":"901418211207651/549755813888","n":5259,"q":180,"u":"18118231/32"},{"bound":"2029879356398165/1099511627776","n":6136,"q":158,"u":"36292555/64"},{"bound":"1126527778632103/549755813888","n":7012,"q":147,"u":"4543581/8"},{"bound":"618402723505413/274877906944","n":7889,"q":138,"u":"36404741/64"},{"bound":"1345697193758797/549755813888","n":8765,"q":138,"u":"18230417/32"},{"bound":"2907237070374319/1099511627776","n":9641,"q":129,"u":"36516927/64"},{"bound":"3121790066445897/1099511627776","n":10518,"q":124,"u":"9143255/16"},{"bound":"833680552418407/274877906944","n":11394,"q":120,"u":"36629113/64"},{"bound":"3546719983589703/1099511627776","n":12271,"q":116,"u":"18342603/32"},{"bound":"939367837589823/274877906944","n":13147,"q":113,"u":"36741299/64"},{"bound":"1983794347115757/549755813888","n":14024,"q":110,"u":"2299837/4"},{"bound":"2088357846611557/549755813888","n":14900,"q":107,"u":"36853485/64"},{"bound":"2192702584235933/549755813888","n":15777,"q":105,"u":"18454789/32"},{"bound":"4593276815701675/1099511627776","n":16653,"q":103,"u":"36965671/64"},{"bound":"600109156652275/137438953472","n":17530,"q":101,"u":"9255441/16"},{"bound":"5007758793620625/1099511627776","n":18406,"q":100,"u":"37077857/64"},{"bound":"5214245057752319/1099511627776","n":19282,"q":98,"u":"18566975/32"},{"bound":"5420585645620441/1099511627776","n":20159,"q":97,"u":"37190043/64"},{"bound":"5626367515969925/1099511627776","n":21035,"q":96,"u":"4655767/8"},{"bound":"5832085386175721/1099511627776","n":21912,"q":95,"u":"37302229/64"},{"bound":"6037293896322551/1099511627776","n":22788,"q":94,"u":"18679161/32"},{"bound":"6242484885007767/1099511627776","n":23665,"q":93,"u":"37414415/64"},{"bound":"6447213112225457/1099511627776","n":24541,"q":92,"u":"9367627/16"},{"bound":"831496095116257/137438953472","n":25418,"q":91,"u":"37526601/64"},{"bound":"3428153768744691/549755813888","n":26294,"q":90,"u":"18791347/32"},{"bound":"3530359440156977/549755813888","n":27171,"q":89,"u":"37638787/64"},{"bound":"3632352288894513/549755813888","n":28047,"q":89,"u":"1177965/2"},{"bound":"3734277969070727/549755813888","n":28923,"q":88,"u":"37750973/64"},{"bound":"1918130225545607/274877906944","n":29800,"q":88,"u":"18903533/32"},{"bound":"1969022509696359/274877906944","n":30676,"q":87,"u":"37863159/64"},{"bound":"8079818518419005/1099511627776","n":31553,"q":86,"u":"9479813/16"},{"bound":"517697053654169/68719476736","n":32429,"q":86,"u":"37975345/64"},{"bound":"4243335802385025/549755813888","n":33306,"q":86,"u":"19015719/32"},{"bound":"2172451301129831/274877906944","n":34182,"q":85,"u":"38087531/64"},{"bound":"4446563022488077/549755813888","n":35059,"q":85,"u":"4767953/8"},{"bound":"9096105553914039/1099511627776","n":35935,"q":84,"u":"38199717/64"},{"bound":"4649621395249677/549755813888","n":36812,"q":84,"u":"19127905/32"},{"bound":"9502111159587131/1099511627776","n":37688,"q":83,"u":"38311903/64"},{"bound":"4852423180049033/549755813888","n":38564,"q":83,"u":"9591999/16"},{"bound":"2476945555150819/274877906944","n":39441,"q":83,"u":"38424089/64"},{"bound":"1263806958298843/137438953472","n":40317,"q":82,"u":"19240091/32"},{"bound":"5156618051103645/549755813888","n":41194,"q":82,"u":"38536275/64"},{"bound":"10515759381265793/1099511627776","n":42070,"q":82,"u":"2412023/4"},{"bound":"5359244679227399/549755813888","n":42947,"q":82,"u":"38648461/64"},{"bound":"10920912735749227/1099511627776","n":43823,"q":81,"u":"19352277/32"},{"bound":"5561751476133113/549755813888","n":44700,"q":81,"u":"38760647/64"},{"bound":"2831460307700385/274877906944","n":45576,"q":81,"u":"9704185/16"},{"bound":"11528390635266861/1099511627776","n":46453,"q":81,"u":"38872833/64"},{"bound":"11730644968977119/1099511627776","n":47329,"q":80,"u":"19464463/32"},{"bound":"11932837106002135/1099511627776","n":48205,"q":80,"u":"38985019/64"},{"bound":"6067621430678643/549755813888","n":49082,"q":80,"u":"4880139/8"},{"bound":"6168700746520631/549755813888","n":49958,"q":80,"u":"39097205/64"},{"bound":"6269887670874031/549755813888","n":50835,"q":80,"u":"19576649/32"},{"bound":"12741843123648173/1099511627776","n":51711,"q":79,"u":"39209391/64"},{"bound":"12944103510523879/1099511627776","n":52588,"q":79,"u":"9816371/16"},{"bound":"13146119637926843/1099511627776","n":53464,"q":79,"u":"39321577/64"},{"bound":"13348353349992153/1099511627776","n":54341,"q":79,"u":"19688835/32"},{"bound":"3387586008642623/274877906944","n":55217,"q":79,"u":"39433763/64"},{"bound":"3438080710883057/274877906944","n":56093,"q":79,"u":"617029"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":617029,"b":678731,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/101711168552557985972221726849724700300410880000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/1906434458330550515477880469228185775405056000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"614350862940769/1099511627776","n":965,"q":352,"u":"19775779/32"},{"bound":"56355993216049/68719476736","n":1929,"q":329,"u":"9903315/16"},{"bound":"586455386863923/549755813888","n":2893,"q":288,"u":"19837481/32"},{"bound":"179163994206061/137438953472","n":3857,"q":252,"u":"4967083/8"},{"bound":"1685646174526899/1099511627776","n":4821,"q":235,"u":"19899183/32"},{"bound":"120711798164601/68719476736","n":5785,"q":206,"u":"9965017/16"},{"bound":"543076051572047/274877906944","n":6749,"q":193,"u":"19960885/32"},{"bound":"602292395703341/274877906944","n":7713,"q":180,"u":"2498967/4"},{"bound":"2642741222253893/1099511627776","n":8677,"q":169,"u":"20022587/32"},{"bound":"1436768085762467/549755813888","n":9641,"q":158,"u":"10026719/16"},{"bound":"387807223044851/137438953472","n":10606,"q":147,"u":"20084289/32"},{"bound":"1664661125038645/549755813888","n":11570,"q":147,"u":"5028785/8"},{"bound":"3554276781097873/1099511627776","n":12534,"q":138,"u":"20145991/32"},{"bound":"3778429188240563/1099511627776","n":13498,"q":138,"u":"10088421/16"},{"bound":"500082133629049/137438953472","n":14462,"q":129,"u":"20207693/32"},{"bound":"4222227021661353/1099511627776","n":15426,"q":126,"u":"1264909/2"},{"bound":"4442907534311643/1099511627776","n":16390,"q":123,"u":"20269395/32"},{"bound":"1165700925796863/274877906944","n":17354,"q":120,"u":"10150123/16"},{"bound":"4882004380245595/1099511627776","n":18318,"q":118,"u":"20331097/32"},{"bound":"5100593235754317/1099511627776","n":19282,"q":116,"u":"5090487/8"},{"bound":"5318628414801179/1099511627776","n":20246,"q":114,"u":"20392799/32"},{"bound":"692049132567835/137438953472","n":21211,"q":112,"u":"10211825/16"},{"bound":"2876747035208739/549755813888","n":22175,"q":110,"u":"20454501/32"},{"bound":"5970198775342133/1099511627776","n":23139,"q":109,"u":"2560669/4"},{"bound":"3093269777952729/549755813888","n":24103,"q":107,"u":"20516203/32"},{"bound":"1600636708831435/274877906944","n":25067,"q":106,"u":"10273527/16"},{"bound":"6618261027055227/1099511627776","n":26031,"q":105,"u":"20577905/32"},{"bound":"6833703177934569/1099511627776","n":26995,"q":104,"u":"5152189/8"},{"bound":"7048893698470427/1099511627776","n":27959,"q":103,"u":"20639607/32"},{"bound":"3631926288239769/549755813888","n":28923,"q":102,"u":"10335229/16"},{"bound":"467412472494523/68719476736","n":29887,"q":101,"u":"20701309/32"},{"bound":"3846577157761077/549755813888","n":30851,"q":100,"u":"647880"},{"bound":"1976939703701985/274877906944","n":31816,"q":99,"u":"20763011/32"},{"bound":"2030491705543553/274877906944","n":32780,"q":99,"u":"10396931/16"},{"bound":"8336006403640565/1099511627776","n":33744,"q":98,"u":"20824713/32"},{"bound":"4274960607724143/549755813888","n":34708,"q":97,"u":"5213891/8"},{"bound":"8763695105282341/1099511627776","n":35672,"q":97,"u":"20886415/32"},{"bound":"8977334403055743/1099511627776","n":36636,"q":96,"u":"10458633/16"},{"bound":"2297720770511853/274877906944","n":37600,"q":96,"u":"20948117/32"},{"bound":"4702142282520943/549755813888","n":38564,"q":95,"u":"2622371/4"},{"bound":"2404406131291209/274877906944","n":39528,"q":95,"u":"21009819/32"},{"bound":"4915412572271029/549755813888","n":40492,"q":94,"u":"10520335/16"},{"bound":"5022096000571003/549755813888","n":41457,"q":94,"u":"21071521/32"},{"bound":"5128614174597727/549755813888","n":42421,"q":93,"u":"5275593/8"},{"bound":"10470192901792061/1099511627776","n":43385,"q":93,"u":"21133223/32"},{"bound":"10683102095800161/1099511627776","n":44349,"q":92,"u":"10582037/16"},{"bound":"10895897289761215/1099511627776","n":45313,"q":92,"u":"21194925/32"},{"bound":"5554330431118157/549755813888","n":46277,"q":92,"u":"1326611/2"},{"bound":"11321353598318249/1099511627776","n":47241,"q":91,"u":"21256627/32"},{"bound":"5766980909992805/549755813888","n":48205,"q":91,"u":"10643739/16"},{"bound":"2936635770377489/274877906944","n":49169,"q":91,"u":"21318329/32"},{"bound":"5979536528061993/549755813888","n":50133,"q":90,"u":"5337295/8"},{"bound":"1521438902830095/137438953472","n":51097,"q":90,"u":"21380031/32"},{"bound":"12384146520912937/1099511627776","n":52062,"q":90,"u":"10705441/16"},{"bound":"12596539430884497/1099511627776","n":53026,"q":90,"u":"21441733/32"},{"bound":"12808850377307841/1099511627776","n":53990,"q":89,"u":"2684073/4"},{"bound":"13021113071285307/1099511627776","n":54954,"q":89,"u":"21503435/32"},{"bound":"6616678297143927/549755813888","n":55918,"q":89,"u":"10767143/16"},{"bound":"6722790927089237/549755813888","n":56882,"q":89,"u":"21565137/32"},{"bound":"13657743824063005/1099511627776","n":57846,"q":88,"u":"5398997/8"},{"bound":"6934925031043345/549755813888","n":58810,"q":88,"u":"21626839/32"},{"bound":"14081940252136069/1099511627776","n":59774,"q":88,"u":"10828845/16"},{"bound":"14294015108555849/1099511627776","n":60738,"q":88,"u":"21688541/32"},{"bound":"3626518825966617/274877906944","n":61702,"q":88,"u":"678731"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":678731,"b":690988,"curvature_lower":"10943098041986104459882890287601735611427897342917213281/3596384156238249962814467148349440000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/2537454170001674973864500589110701805144064000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"192","n":192,"q":180,"u":"43451041/64"},{"bound":"384","n":384,"q":288,"u":"21731649/32"},{"bound":"486207617391321/1099511627776","n":575,"q":352,"u":"43475555/64"},{"bound":"545105231408497/1099511627776","n":767,"q":376,"u":"10871953/16"},{"bound":"75138490722355/137438953472","n":958,"q":402,"u":"43500069/64"},{"bound":"327975859116129/549755813888","n":1150,"q":402,"u":"21756163/32"},{"bound":"354700908376395/549755813888","n":1341,"q":402,"u":"43524583/64"},{"bound":"762253075950711/1099511627776","n":1533,"q":402,"u":"5442105/8"},{"bound":"814124623889519/1099511627776","n":1724,"q":402,"u":"43549097/64"},{"bound":"865687364684191/1099511627776","n":1916,"q":402,"u":"21780677/32"},{"bound":"916501301290627/1099511627776","n":2107,"q":402,"u":"43573611/64"},{"bound":"966949639758177/1099511627776","n":2299,"q":376,"u":"10896467/16"},{"bound":"1016726980336467/1099511627776","n":2490,"q":376,"u":"43598125/64"},{"bound":"1066436745762193/1099511627776","n":2682,"q":376,"u":"21805191/32"},{"bound":"1115330032883255/1099511627776","n":2873,"q":352,"u":"43622639/64"},{"bound":"1164175568624893/1099511627776","n":3065,"q":352,"u":"2727181/4"},{"bound":"303129128178839/274877906944","n":3256,"q":329,"u":"43647153/64"},{"bound":"39392637003667/34359738368","n":3448,"q":329,"u":"21829705/32"},{"bound":"1308156206155797/1099511627776","n":3639,"q":329,"u":"43671667/64"},{"bound":"677884809378141/549755813888","n":3831,"q":308,"u":"10920981/16"},{"bound":"701330865754247/549755813888","n":4022,"q":308,"u":"43696181/64"},{"bound":"1449635822647129/1099511627776","n":4214,"q":308,"u":"21854219/32"},{"bound":"187024276804563/137438953472","n":4405,"q":288,"u":"43720695/64"},{"bound":"385630580506385/274877906944","n":4597,"q":288,"u":"5466619/8"},{"bound":"1588475971099681/1099511627776","n":4788,"q":288,"u":"43745209/64"},{"bound":"408636920364333/274877906944","n":4980,"q":288,"u":"21878733/32"},{"bound":"840000401039183/549755813888","n":5171,"q":269,"u":"43769723/64"},{"bound":"1725481439386581/1099511627776","n":5363,"q":269,"u":"10945495/16"},{"bound":"1770621758505079/1099511627776","n":5554,"q":269,"u":"43794237/64"},{"bound":"1815854681042985/1099511627776","n":5746,"q":252,"u":"21903247/32"},{"bound":"1860462694892885/1099511627776","n":5937,"q":252,"u":"43818751/64"},{"bound":"952607292503861/549755813888","n":6129,"q":252,"u":"1369719/2"},{"bound":"1949882747120195/1099511627776","n":6321,"q":252,"u":"43843265/64"},{"bound":"1994198752823091/1099511627776","n":6512,"q":235,"u":"21927761/32"},{"bound":"2038349740873557/1099511627776","n":6704,"q":235,"u":"43867779/64"},{"bound":"32534330356523/17179869184","n":6895,"q":235,"u":"10970009/16"},{"bound":"265775586132359/137438953472","n":7087,"q":235,"u":"43892293/64"},{"bound":"2169918154937477/1099511627776","n":7278,"q":235,"u":"21952275/32"},{"bound":"2213604044890913/1099511627776","n":7470,"q":220,"u":"43916807/64"},{"bound":"1128431136384781/549755813888","n":7661,"q":220,"u":"5491133/8"},{"bound":"2300288167408633/1099511627776","n":7853,"q":220,"u":"43941321/64"},{"bound":"2343432617161823/1099511627776","n":8044,"q":220,"u":"21976789/32"},{"bound":"2386750419782133/1099511627776","n":8236,"q":220,"u":"43965835/64"},{"bound":"2429603082888065/1099511627776","n":8427,"q":206,"u":"10994523/16"},{"bound":"1236249184045181/549755813888","n":8619,"q":206,"u":"43990349/64"},{"bound":"2515122298453793/1099511627776","n":8810,"q":206,"u":"22001303/32"},{"bound":"1278961807726075/549755813888","n":9002,"q":206,"u":"44014863/64"},{"bound":"2600458712721413/1099511627776","n":9193,"q":206,"u":"2751695/4"},{"bound":"165198443278207/68719476736","n":9385,"q":206,"u":"44039377/64"},{"bound":"2685354884747623/1099511627776","n":9576,"q":193,"u":"22025817/32"},{"bound":"2727683898998765/1099511627776","n":9768,"q":193,"u":"44063891/64"},{"bound":"173109628286489/68719476736","n":9959,"q":193,"u":"11019037/16"},{"bound":"1406003804552081/549755813888","n":10151,"q":193,"u":"44088405/64"},{"bound":"2854006050286161/1099511627776","n":10342,"q":193,"u":"22050331/32"},{"bound":"362023836036757/137438953472","n":10534,"q":193,"u":"44112919/64"},{"bound":"2938108627015769/1099511627776","n":10725,"q":180,"u":"5515647/8"},{"bound":"744979236944117/274877906944","n":10917,"q":180,"u":"44137433/64"},{"bound":"3021475719367811/1099511627776","n":11108,"q":180,"u":"22074845/32"},{"bound":"3063221417681449/1099511627776","n":11300,"q":180,"u":"44161947/64"},{"bound":"1552360208835515/549755813888","n":11491,"q":180,"u":"11043551/16"},{"bound":"3146408432233277/1099511627776","n":11683,"q":180,"u":"44186461/64"},{"bound":"1593926155101525/549755813888","n":11874,"q":180,"u":"22099359/32"},{"bound":"3229487067895519/1099511627776","n":12066,"q":180,"u":"44210975/64"},{"bound":"3270869449883803/1099511627776","n":12257,"q":169,"u":"690988"}],"shi":"100000001/1000000000","slo":"1/20"}],"ratio":"11/10","shi":"100000001/1000000000","slo":"1/20"},"262144|11/10|0|64":{"J":262144,"band":0,"blocks":[{"a":262144,"b":288358,"curvature_lower":"386633339789230861647809821587800064000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/9707877984430277128251674305518730612996111399008329246276344698411677377923317515040478566300704747319853410952354213357776661225349674950300731982407395571298968602751113159041938681754904509190492543308226300880861505324935129114264449502887878418229719000871","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/76033103917237601501464946204235195148664832000000000000000000000000000000","panels":64,"points":[{"bound":"74415444910047/274877906944","n":410,"q":102,"u":"8401715/32"},{"bound":"230801668505951/549755813888","n":820,"q":87,"u":"4207411/16"},{"bound":"616973266032547/1099511627776","n":1229,"q":74,"u":"8427929/32"},{"bound":"191930306425259/274877906944","n":1639,"q":66,"u":"2110259/8"},{"bound":"228702875776443/274877906944","n":2048,"q":60,"u":"8454143/32"},{"bound":"1059992914674813/1099511627776","n":2458,"q":56,"u":"4233625/16"},{"bound":"150442976790213/137438953472","n":2868,"q":52,"u":"8480357/32"},{"bound":"336384692046563/274877906944","n":3277,"q":50,"u":"1061683/4"},{"bound":"1486979344619555/1099511627776","n":3687,"q":48,"u":"8506571/32"},{"bound":"1627390114609927/1099511627776","n":4096,"q":47,"u":"4259839/16"},{"bound":"441888680068319/274877906944","n":4506,"q":45,"u":"8532785/32"},{"bound":"238410465576483/137438953472","n":4916,"q":44,"u":"2136473/8"},{"bound":"2046313929071243/1099511627776","n":5325,"q":43,"u":"8558999/32"},{"bound":"1092698967397237/549755813888","n":5735,"q":42,"u":"4286053/16"},{"bound":"1161927043410125/549755813888","n":6144,"q":42,"u":"8585213/32"},{"bound":"2462451892880301/1099511627776","n":6554,"q":41,"u":"537395/2"},{"bound":"650221481800413/274877906944","n":6964,"q":41,"u":"8611427/32"},{"bound":"2738798827714841/1099511627776","n":7373,"q":40,"u":"4312267/16"},{"bound":"2876931698554931/1099511627776","n":7783,"q":40,"u":"8637641/32"},{"bound":"3014630388982791/1099511627776","n":8192,"q":39,"u":"2162687/8"},{"bound":"788126836699779/274877906944","n":8602,"q":39,"u":"8663855/32"},{"bound":"3290340470351723/1099511627776","n":9012,"q":39,"u":"4338481/16"},{"bound":"3427785568168553/1099511627776","n":9421,"q":38,"u":"8690069/32"},{"bound":"3565408985385111/1099511627776","n":9831,"q":38,"u":"1087897/4"},{"bound":"1851332850810469/549755813888","n":10240,"q":38,"u":"8716283/32"},{"bound":"1920115120040755/549755813888","n":10650,"q":38,"u":"4364695/16"},{"bound":"994442464512707/274877906944","n":11060,"q":38,"u":"8742497/32"},{"bound":"4114868174432315/1099511627776","n":11469,"q":37,"u":"2188901/8"},{"bound":"1063060816138479/274877906944","n":11879,"q":37,"u":"8768711/32"},{"bound":"4389264478047189/1099511627776","n":12288,"q":37,"u":"4390909/16"},{"bound":"4526603560906755/1099511627776","n":12698,"q":37,"u":"8794925/32"},{"bound":"582949009378545/137438953472","n":13107,"q":37,"u":"275251"},{"bound":"4800901231332803/1099511627776","n":13517,"q":37,"u":"8821139/32"},{"bound":"4938181902412919/1099511627776","n":13927,"q":36,"u":"4417123/16"},{"bound":"2537513734596791/549755813888","n":14336,"q":36,"u":"8847353/32"},{"bound":"1303049050768157/274877906944","n":14746,"q":36,"u":"2215115/8"},{"bound":"2674509931578313/549755813888","n":15155,"q":36,"u":"8873567/32"},{"bound":"1371542075949925/274877906944","n":15565,"q":36,"u":"4443337/16"},{"bound":"5623307694714123/1099511627776","n":15975,"q":36,"u":"8899781/32"},{"bound":"5760104226157175/1099511627776","n":16384,"q":36,"u":"1114111/4"},{"bound":"737153426861199/137438953472","n":16794,"q":36,"u":"8925995/32"},{"bound":"6034008897495639/1099511627776","n":17203,"q":36,"u":"4469551/16"},{"bound":"3085559008376975/549755813888","n":17613,"q":36,"u":"8952209/32"},{"bound":"394263798649795/68719476736","n":18023,"q":36,"u":"2241329/8"},{"bound":"6444947806759431/1099511627776","n":18432,"q":35,"u":"8978423/32"},{"bound":"1645488843808543/274877906944","n":18842,"q":35,"u":"4495765/16"},{"bound":"6718623399422151/1099511627776","n":19251,"q":35,"u":"9004637/32"},{"bound":"1713905126413867/274877906944","n":19661,"q":35,"u":"563609/2"},{"bound":"6992612834183301/1099511627776","n":20071,"q":35,"u":"9030851/32"},{"bound":"3564633274514107/549755813888","n":20480,"q":35,"u":"4521979/16"},{"bound":"7266250137649681/1099511627776","n":20890,"q":35,"u":"9057065/32"},{"bound":"7402895621995543/1099511627776","n":21299,"q":35,"u":"2267543/8"},{"bound":"7539871413395735/1099511627776","n":21709,"q":35,"u":"9083279/32"},{"bound":"7676843613611263/1099511627776","n":22119,"q":35,"u":"4548193/16"},{"bound":"7813478345252489/1099511627776","n":22528,"q":35,"u":"9109493/32"},{"bound":"1987610981077715/274877906944","n":22938,"q":35,"u":"1140325/4"},{"bound":"8087072389094595/1099511627776","n":23347,"q":35,"u":"9135707/32"},{"bound":"4112016001091135/549755813888","n":23757,"q":35,"u":"4574407/16"},{"bound":"1045123605999403/137438953472","n":24167,"q":35,"u":"9161921/32"},{"bound":"8497609028765913/1099511627776","n":24576,"q":35,"u":"2293757/8"},{"bound":"4317280369449221/549755813888","n":24986,"q":35,"u":"9188135/32"},{"bound":"8771176038146139/1099511627776","n":25395,"q":35,"u":"4600621/16"},{"bound":"2227030770508845/274877906944","n":25805,"q":35,"u":"9214349/32"},{"bound":"4522366969631977/549755813888","n":26214,"q":35,"u":"288358"}],"shi":"1/20","slo":"-1/1000000000"},{"a":288358,"b":317193,"curvature_lower":"1708408831532446834720757086049796096000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/57094146552397898579349543242809169144965791180912002595948422623608359568533169182176439057521636257945963409633351090887698025687025102318456749523819366867393218350555272882838670735717617700282392277380144067422679886522142409067329257498898356326245840404759","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/101199640171594159115239812083745283664510976000000000000000000000000000000","panels":64,"points":[{"bound":"40275281243755/137438953472","n":451,"q":118,"u":"18483747/64"},{"bound":"62055799564621/137438953472","n":902,"q":101,"u":"9256291/32"},{"bound":"661409151764675/1099511627776","n":1352,"q":87,"u":"18541417/64"},{"bound":"51324359345603/68719476736","n":1803,"q":76,"u":"4642563/16"},{"bound":"488447604959437/549755813888","n":2253,"q":69,"u":"18599087/64"},{"bound":"565169042573053/549755813888","n":2704,"q":64,"u":"9313961/32"},{"bound":"640779344441443/549755813888","n":3154,"q":60,"u":"18656757/64"},{"bound":"1431708795684929/1099511627776","n":3605,"q":57,"u":"2335699/8"},{"bound":"790226903944831/549755813888","n":4055,"q":55,"u":"18714427/64"},{"bound":"864345540421745/549755813888","n":4506,"q":53,"u":"9371631/32"},{"bound":"1876271861622547/1099511627776","n":4957,"q":51,"u":"18772097/64"},{"bound":"1011485964188993/549755813888","n":5407,"q":50,"u":"4700233/16"},{"bound":"542391815181515/274877906944","n":5858,"q":49,"u":"18829767/64"},{"bound":"1157736521593441/549755813888","n":6308,"q":48,"u":"9429301/32"},{"bound":"615350003069871/274877906944","n":6759,"q":47,"u":"18887437/64"},{"bound":"2606762515064057/1099511627776","n":7209,"q":46,"u":"1182267/4"},{"bound":"2752193480112557/1099511627776","n":7660,"q":46,"u":"18945107/64"},{"bound":"362140728365501/137438953472","n":8110,"q":45,"u":"9486971/32"},{"bound":"1521112848407297/549755813888","n":8561,"q":45,"u":"19002777/64"},{"bound":"398355716120999/137438953472","n":9011,"q":44,"u":"4757903/16"},{"bound":"3331663524381801/1099511627776","n":9462,"q":44,"u":"19060447/64"},{"bound":"3476406053019337/1099511627776","n":9913,"q":43,"u":"9544641/32"},{"bound":"3620659787397543/1099511627776","n":10363,"q":43,"u":"19118117/64"},{"bound":"3765191713936379/1099511627776","n":10814,"q":43,"u":"2393369/8"},{"bound":"3909363836059093/1099511627776","n":11264,"q":42,"u":"19175787/64"},{"bound":"4053692718120639/1099511627776","n":11715,"q":42,"u":"9602311/32"},{"bound":"2098835347052351/549755813888","n":12165,"q":42,"u":"19233457/64"},{"bound":"4341940750078615/1099511627776","n":12616,"q":42,"u":"4815573/16"},{"bound":"4485865786682365/1099511627776","n":13066,"q":42,"u":"19291127/64"},{"bound":"4629992530054589/1099511627776","n":13517,"q":41,"u":"9659981/32"},{"bound":"1193438852687623/274877906944","n":13967,"q":41,"u":"19348797/64"},{"bound":"4917818327484893/1099511627776","n":14418,"q":41,"u":"605551/2"},{"bound":"2530931722895431/549755813888","n":14869,"q":41,"u":"19406467/64"},{"bound":"650696613229357/137438953472","n":15319,"q":41,"u":"9717651/32"},{"bound":"5349586732222545/1099511627776","n":15770,"q":41,"u":"19464137/64"},{"bound":"5493177832785207/1099511627776","n":16220,"q":40,"u":"4873243/16"},{"bound":"5637061178747181/1099511627776","n":16671,"q":40,"u":"19521807/64"},{"bound":"2890306701565059/549755813888","n":17121,"q":40,"u":"9775321/32"},{"bound":"5924473397897053/1099511627776","n":17572,"q":40,"u":"19579477/64"},{"bound":"3034001999538865/549755813888","n":18022,"q":40,"u":"2451039/8"},{"bound":"1552960961244119/274877906944","n":18473,"q":40,"u":"19637147/64"},{"bound":"198604866308989/34359738368","n":18923,"q":40,"u":"9832991/32"},{"bound":"812397257627901/137438953472","n":19374,"q":40,"u":"19694817/64"},{"bound":"6642992486954411/1099511627776","n":19825,"q":40,"u":"4930913/16"},{"bound":"6786407381424501/1099511627776","n":20275,"q":39,"u":"19752487/64"},{"bound":"3465060203811933/549755813888","n":20726,"q":39,"u":"9890661/32"},{"bound":"7073508097779549/1099511627776","n":21176,"q":39,"u":"19810157/64"},{"bound":"7217208130247243/1099511627776","n":21627,"q":39,"u":"1239937/4"},{"bound":"3680291810887125/549755813888","n":22077,"q":39,"u":"19867827/64"},{"bound":"3752136068545743/549755813888","n":22528,"q":39,"u":"9948331/32"},{"bound":"7647636790407113/1099511627776","n":22978,"q":39,"u":"19925497/64"},{"bound":"1947828762379199/274877906944","n":23429,"q":39,"u":"4988583/16"},{"bound":"991833753741681/137438953472","n":23879,"q":39,"u":"19983167/64"},{"bound":"4039169558065271/549755813888","n":24330,"q":39,"u":"10006001/32"},{"bound":"4111001985231573/549755813888","n":24781,"q":39,"u":"20040837/64"},{"bound":"8365346276793403/1099511627776","n":25231,"q":39,"u":"2508709/8"},{"bound":"8509003314972349/1099511627776","n":25682,"q":39,"u":"20098507/64"},{"bound":"8652338213870069/1099511627776","n":26132,"q":39,"u":"10063671/32"},{"bound":"2198997048644957/274877906944","n":26583,"q":39,"u":"20156177/64"},{"bound":"8939283881273497/1099511627776","n":27033,"q":38,"u":"5046253/16"},{"bound":"1135357423307609/137438953472","n":27484,"q":38,"u":"20213847/64"},{"bound":"9226113492501283/1099511627776","n":27934,"q":38,"u":"10121341/32"},{"bound":"9369683024720333/1099511627776","n":28385,"q":38,"u":"20271517/64"},{"bound":"9512931442685077/1099511627776","n":28835,"q":38,"u":"317193"}],"shi":"1/20","slo":"-1/1000000000"},{"a":317193,"b":348912,"curvature_lower":"355300592495354792377182915393024000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/15804204644090843705871845508080790305834832976067661958764523705523962477275019416735670786637978612598642081226609707050196908702376746849430994992985517733104942165016199902271925905279419176441695627811137600069273136890452907449050880830058575890810537909","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/134695701908133225007094043821736991219777536000000000000000000000000000000","panels":64,"points":[{"bound":"174467553978713/549755813888","n":496,"q":138,"u":"20332071/64"},{"bound":"267077769711337/549755813888","n":992,"q":118,"u":"10181895/32"},{"bound":"354681070481963/549755813888","n":1487,"q":101,"u":"20395509/64"},{"bound":"878801665421749/1099511627776","n":1983,"q":89,"u":"5106807/16"},{"bound":"1044048114725131/1099511627776","n":2479,"q":80,"u":"20458947/64"},{"bound":"602996232056397/549755813888","n":2974,"q":74,"u":"10245333/32"},{"bound":"683043795567205/549755813888","n":3470,"q":69,"u":"20522385/64"},{"bound":"1524227239309285/1099511627776","n":3965,"q":66,"u":"2569263/8"},{"bound":"1681419964885363/1099511627776","n":4461,"q":63,"u":"20585823/64"},{"bound":"918813974286247/549755813888","n":4957,"q":60,"u":"10308771/32"},{"bound":"996366261285677/549755813888","n":5452,"q":58,"u":"20649261/64"},{"bound":"536873123103565/274877906944","n":5948,"q":57,"u":"5170245/16"},{"bound":"2301441725973155/1099511627776","n":6443,"q":55,"u":"20712699/64"},{"bound":"2455236646941053/1099511627776","n":6939,"q":54,"u":"10372209/32"},{"bound":"2608671585457689/1099511627776","n":7435,"q":53,"u":"20776137/64"},{"bound":"345186701808627/137438953472","n":7930,"q":52,"u":"1300491/4"},{"bound":"2914345683814105/1099511627776","n":8426,"q":52,"u":"20839575/64"},{"bound":"1533322739647277/549755813888","n":8921,"q":51,"u":"10435647/32"},{"bound":"804769623952023/274877906944","n":9417,"q":50,"u":"20903013/64"},{"bound":"421415262947347/137438953472","n":9913,"q":50,"u":"5233683/16"},{"bound":"1761552860397333/549755813888","n":10408,"q":49,"u":"20966451/64"},{"bound":"1837530746492265/549755813888","n":10904,"q":49,"u":"10499085/32"},{"bound":"3826908337491517/1099511627776","n":11400,"q":48,"u":"21029889/64"},{"bound":"3978307554865369/1099511627776","n":11895,"q":48,"u":"2632701/8"},{"bound":"1032491608116433/274877906944","n":12391,"q":48,"u":"21093327/64"},{"bound":"2140595120730755/549755813888","n":12886,"q":47,"u":"10562523/32"},{"bound":"4432637608158207/1099511627776","n":13382,"q":47,"u":"21156765/64"},{"bound":"4584050793250791/1099511627776","n":13878,"q":47,"u":"5297121/16"},{"bound":"2367549988914365/549755813888","n":14373,"q":46,"u":"21220203/64"},{"bound":"4886332091864155/1099511627776","n":14869,"q":46,"u":"10625961/32"},{"bound":"5037233279231055/1099511627776","n":15364,"q":46,"u":"21283641/64"},{"bound":"1297103879986359/274877906944","n":15860,"q":46,"u":"666105/2"},{"bound":"2669787980583457/549755813888","n":16356,"q":46,"u":"21347079/64"},{"bound":"5490334963368253/1099511627776","n":16851,"q":45,"u":"10689399/32"},{"bound":"2820673218133519/549755813888","n":17347,"q":45,"u":"21410517/64"},{"bound":"181001129566175/34359738368","n":17842,"q":45,"u":"5360559/16"},{"bound":"5943014260969957/1099511627776","n":18338,"q":45,"u":"21473955/64"},{"bound":"3046988765994659/549755813888","n":18834,"q":45,"u":"10752837/32"},{"bound":"780577839396691/137438953472","n":19329,"q":45,"u":"21537393/64"},{"bound":"3197758372472093/549755813888","n":19825,"q":44,"u":"2696139/8"},{"bound":"6546040106878591/1099511627776","n":20320,"q":44,"u":"21600831/64"},{"bound":"6696856195066855/1099511627776","n":20816,"q":44,"u":"10816275/32"},{"bound":"6847661661379817/1099511627776","n":21312,"q":44,"u":"21664269/64"},{"bound":"3499076589393513/549755813888","n":21807,"q":44,"u":"5423997/16"},{"bound":"7148939421498177/1099511627776","n":22303,"q":44,"u":"21727707/64"},{"bound":"7299716933245965/1099511627776","n":22799,"q":44,"u":"10879713/32"},{"bound":"3725091140817503/549755813888","n":23294,"q":44,"u":"21791145/64"},{"bound":"3800471947338035/549755813888","n":23790,"q":44,"u":"1363929/4"},{"bound":"7751375042111397/1099511627776","n":24285,"q":43,"u":"21854583/64"},{"bound":"7902039781781087/1099511627776","n":24781,"q":43,"u":"10943151/32"},{"bound":"8052697898442923/1099511627776","n":25277,"q":43,"u":"21918021/64"},{"bound":"8203046029479277/1099511627776","n":25772,"q":43,"u":"5487435/16"},{"bound":"1044211497513655/137438953472","n":26268,"q":43,"u":"21981459/64"},{"bound":"8504028620221941/1099511627776","n":26763,"q":43,"u":"11006589/32"},{"bound":"8654663662811463/1099511627776","n":27259,"q":43,"u":"22044897/64"},{"bound":"8805293664641577/1099511627776","n":27755,"q":43,"u":"2759577/8"},{"bound":"4477807602419127/549755813888","n":28250,"q":43,"u":"22108335/64"},{"bound":"9106235880283775/1099511627776","n":28746,"q":43,"u":"11070027/32"},{"bound":"9256548570647941/1099511627776","n":29241,"q":43,"u":"22171773/64"},{"bound":"9407160807440865/1099511627776","n":29737,"q":43,"u":"5550873/16"},{"bound":"9557769119135031/1099511627776","n":30233,"q":43,"u":"22235211/64"},{"bound":"9708070053807225/1099511627776","n":30728,"q":43,"u":"11133465/32"},{"bound":"9858671059190377/1099511627776","n":31224,"q":43,"u":"22298649/64"},{"bound":"10008942357129773/1099511627776","n":31719,"q":42,"u":"348912"}],"shi":"1/20","slo":"-1/1000000000"},{"a":348912,"b":383803,"curvature_lower":"3093066718313846893182478572702400512000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/183123203601039397884529128381851942605911811247223413125808441453566394476148366874756925414498579874918531364421471853425943901815446098664148380002604151078525245738588974234531671951891061114672235371043958084136050859636934741909209891418351514430865779599903","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/179279516797321936440867860181852211636076544000000000000000000000000000000","panels":64,"points":[{"bound":"378274038581499/1099511627776","n":546,"q":158,"u":"22365259/64"},{"bound":"287530466384255/549755813888","n":1091,"q":138,"u":"11200075/32"},{"bound":"761408280007307/1099511627776","n":1636,"q":118,"u":"22435041/64"},{"bound":"117630472363089/137438953472","n":2181,"q":103,"u":"5617483/16"},{"bound":"558000808142769/549755813888","n":2726,"q":93,"u":"22504823/64"},{"bound":"1287906016001711/1099511627776","n":3272,"q":86,"u":"11269857/32"},{"bound":"182123895253347/137438953472","n":3817,"q":80,"u":"22574605/64"},{"bound":"1624187338590359/1099511627776","n":4362,"q":75,"u":"2826187/8"},{"bound":"1789903590056083/1099511627776","n":4907,"q":72,"u":"22644387/64"},{"bound":"1954461280898685/1099511627776","n":5452,"q":69,"u":"11339639/32"},{"bound":"2118087640011871/1099511627776","n":5997,"q":67,"u":"22714169/64"},{"bound":"1140623247688013/549755813888","n":6543,"q":65,"u":"5687265/16"},{"bound":"2443473760625175/1099511627776","n":7088,"q":63,"u":"22783951/64"},{"bound":"2605187119884067/1099511627776","n":7633,"q":62,"u":"11409421/32"},{"bound":"2766451061959983/1099511627776","n":8178,"q":60,"u":"22853733/64"},{"bound":"1463665539503187/549755813888","n":8723,"q":59,"u":"1430539/4"},{"bound":"1543947006650241/549755813888","n":9268,"q":58,"u":"22923515/64"},{"bound":"3248480439889449/1099511627776","n":9814,"q":57,"u":"11479203/32"},{"bound":"3408502111906033/1099511627776","n":10359,"q":57,"u":"22993297/64"},{"bound":"3568315538109477/1099511627776","n":10904,"q":56,"u":"5757047/16"},{"bound":"3727970243749403/1099511627776","n":11449,"q":55,"u":"23063079/64"},{"bound":"1943710459682537/549755813888","n":11994,"q":55,"u":"11548985/32"},{"bound":"4046752244403473/1099511627776","n":12539,"q":54,"u":"23132861/64"},{"bound":"4206219940845055/1099511627776","n":13085,"q":54,"u":"2895969/8"},{"bound":"545664201520197/137438953472","n":13630,"q":53,"u":"23202643/64"},{"bound":"4524246969571245/1099511627776","n":14175,"q":53,"u":"11618767/32"},{"bound":"2341567209877891/549755813888","n":14720,"q":53,"u":"23272425/64"},{"bound":"1210476923636743/274877906944","n":15265,"q":52,"u":"5826829/16"},{"bound":"5000588078298779/1099511627776","n":15810,"q":52,"u":"23342207/64"},{"bound":"2579762421277747/549755813888","n":16356,"q":52,"u":"11688549/32"},{"bound":"1329525177572779/274877906944","n":16901,"q":51,"u":"23411989/64"},{"bound":"5476566862328433/1099511627776","n":17446,"q":51,"u":"732715/2"},{"bound":"5635006069111001/1099511627776","n":17991,"q":51,"u":"23481771/64"},{"bound":"5793420541346075/1099511627776","n":18536,"q":51,"u":"11758331/32"},{"bound":"1488020705325473/274877906944","n":19082,"q":50,"u":"23551553/64"},{"bound":"3055172165866611/549755813888","n":19627,"q":50,"u":"5896611/16"},{"bound":"48973328405295/8589934592","n":20172,"q":50,"u":"23621335/64"},{"bound":"3213404698377139/549755813888","n":20717,"q":50,"u":"11828113/32"},{"bound":"1646253934151841/274877906944","n":21262,"q":50,"u":"23691117/64"},{"bound":"1685801563364485/274877906944","n":21807,"q":50,"u":"2965751/8"},{"bound":"6901600445985769/1099511627776","n":22353,"q":49,"u":"23760899/64"},{"bound":"7059663938448651/1099511627776","n":22898,"q":49,"u":"11897895/32"},{"bound":"1804428578702007/274877906944","n":23443,"q":49,"u":"23830681/64"},{"bound":"1843938104558559/274877906944","n":23988,"q":49,"u":"5966393/16"},{"bound":"1883444755271287/274877906944","n":24533,"q":49,"u":"23900463/64"},{"bound":"7691794832192825/1099511627776","n":25078,"q":49,"u":"11967677/32"},{"bound":"1962522603246523/274877906944","n":25624,"q":49,"u":"23970245/64"},{"bound":"8008068207135323/1099511627776","n":26169,"q":48,"u":"1500321/4"},{"bound":"8165968877230957/1099511627776","n":26714,"q":48,"u":"24040027/64"},{"bound":"8323860888049915/1099511627776","n":27259,"q":48,"u":"12037459/32"},{"bound":"8481744723182787/1099511627776","n":27804,"q":48,"u":"24109809/64"},{"bound":"1079952603855839/137438953472","n":28349,"q":48,"u":"6036175/16"},{"bound":"8797779288100909/1099511627776","n":28895,"q":48,"u":"24179591/64"},{"bound":"559727571698207/68719476736","n":29440,"q":48,"u":"12107241/32"},{"bound":"9113496441959469/1099511627776","n":29985,"q":48,"u":"24249373/64"},{"bound":"4635672753879347/549755813888","n":30530,"q":48,"u":"3035533/8"},{"bound":"9429188657397633/1099511627776","n":31075,"q":48,"u":"24319155/64"},{"bound":"4793513091545815/549755813888","n":31620,"q":48,"u":"12177023/32"},{"bound":"9745135038754791/1099511627776","n":32166,"q":47,"u":"24388937/64"},{"bound":"9902888782302657/1099511627776","n":32711,"q":47,"u":"6105957/16"},{"bound":"2515159390695001/274877906944","n":33256,"q":47,"u":"24458719/64"},{"bound":"2554595402510675/274877906944","n":33801,"q":47,"u":"12246805/32"},{"bound":"10376121139962293/1099511627776","n":34346,"q":47,"u":"24528501/64"},{"bound":"10533856355474031/1099511627776","n":34891,"q":47,"u":"383803"}],"shi":"1/20","slo":"-1/1000000000"},{"a":383803,"b":422183,"curvature_lower":"1060921884381649484361590150436923375616000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/83601607289484914918801469857819808786007010040532159229511488710386400668222203542849286904701457998468375847962228228331978453506515686466103330125139527741123464203443797861203084609252318681839022783437168629180802037198717180152688561262608648832053370822366949","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/238620663820878564881145107639592615092944896000000000000000000000000000000","panels":64,"points":[{"bound":"204963862032287/549755813888","n":600,"q":180,"u":"6150443/16"},{"bound":"619489848822805/1099511627776","n":1200,"q":158,"u":"3080019/8"},{"bound":"817748835377675/1099511627776","n":1800,"q":138,"u":"6169633/16"},{"bound":"252089531228107/274877906944","n":2399,"q":121,"u":"1544807/4"},{"bound":"1194087500971973/1099511627776","n":2999,"q":108,"u":"6188823/16"},{"bound":"344002863793019/274877906944","n":3599,"q":99,"u":"3099209/8"},{"bound":"777393698013383/549755813888","n":4198,"q":92,"u":"6208013/16"},{"bound":"1731672517331689/1099511627776","n":4798,"q":87,"u":"777201/2"},{"bound":"953425055831713/549755813888","n":5398,"q":83,"u":"6227203/16"},{"bound":"1040185725137687/549755813888","n":5997,"q":79,"u":"3118399/8"},{"bound":"2253085793540731/1099511627776","n":6597,"q":76,"u":"6246393/16"},{"bound":"606222958707915/274877906944","n":7197,"q":74,"u":"1563997/4"},{"bound":"2595667792230025/1099511627776","n":7796,"q":72,"u":"6265583/16"},{"bound":"2766099981793729/1099511627776","n":8396,"q":70,"u":"3137589/8"},{"bound":"734003019618311/274877906944","n":8996,"q":69,"u":"6284773/16"},{"bound":"776292224517245/274877906944","n":9595,"q":67,"u":"393398"},{"bound":"51159723429475/17179869184","n":10195,"q":66,"u":"6303963/16"},{"bound":"1721469998272697/549755813888","n":10795,"q":65,"u":"3156779/8"},{"bound":"3611362583141047/1099511627776","n":11395,"q":64,"u":"6323153/16"},{"bound":"118101551392465/34359738368","n":11994,"q":63,"u":"1583187/4"},{"bound":"493400132454217/137438953472","n":12594,"q":62,"u":"6342343/16"},{"bound":"514364579286839/137438953472","n":13194,"q":62,"u":"3175969/8"},{"bound":"2141092040174687/549755813888","n":13793,"q":61,"u":"6361533/16"},{"bound":"2224797560062277/549755813888","n":14393,"q":61,"u":"796391/2"},{"bound":"2308407135755137/549755813888","n":14993,"q":60,"u":"6380723/16"},{"bound":"298979876965749/68719476736","n":15592,"q":60,"u":"3195159/8"},{"bound":"2475321577645829/549755813888","n":16192,"q":59,"u":"6399913/16"},{"bound":"5117545863094113/1099511627776","n":16792,"q":59,"u":"1602377/4"},{"bound":"330253210065523/68719476736","n":17391,"q":58,"u":"6419103/16"},{"bound":"5450738996424949/1099511627776","n":17991,"q":58,"u":"3214349/8"},{"bound":"702173475897263/137438953472","n":18591,"q":58,"u":"6438293/16"},{"bound":"5783631136285313/1099511627776","n":19190,"q":57,"u":"402993"},{"bound":"2975046017780717/549755813888","n":19790,"q":57,"u":"6457483/16"},{"bound":"6116522541056299/1099511627776","n":20390,"q":57,"u":"3233539/8"},{"bound":"6282886603181487/1099511627776","n":20990,"q":56,"u":"6476673/16"},{"bound":"1612218601667347/274877906944","n":21589,"q":56,"u":"1621567/4"},{"bound":"3307557510808951/549755813888","n":22189,"q":56,"u":"6495863/16"},{"bound":"6781333106935835/1099511627776","n":22789,"q":56,"u":"3252729/8"},{"bound":"6947248104835353/1099511627776","n":23388,"q":55,"u":"6515053/16"},{"bound":"7113322781330085/1099511627776","n":23988,"q":55,"u":"815581/2"},{"bound":"7279378994083107/1099511627776","n":24588,"q":55,"u":"6534243/16"},{"bound":"3722570630273213/549755813888","n":25187,"q":55,"u":"3271919/8"},{"bound":"7611164170042373/1099511627776","n":25787,"q":55,"u":"6553433/16"},{"bound":"7777172008129975/1099511627776","n":26387,"q":55,"u":"1640757/4"},{"bound":"7942840624072969/1099511627776","n":26986,"q":54,"u":"6572623/16"},{"bound":"8108727285481071/1099511627776","n":27586,"q":54,"u":"3291109/8"},{"bound":"8274601242021501/1099511627776","n":28186,"q":54,"u":"6591813/16"},{"bound":"8440186815619507/1099511627776","n":28785,"q":54,"u":"412588"},{"bound":"8606037569970759/1099511627776","n":29385,"q":54,"u":"6611003/16"},{"bound":"2192969424408037/274877906944","n":29985,"q":54,"u":"3310299/8"},{"bound":"558606736883863/68719476736","n":30585,"q":54,"u":"6630193/16"},{"bound":"2275810591849705/274877906944","n":31184,"q":53,"u":"1659947/4"},{"bound":"4634485275795649/549755813888","n":31784,"q":53,"u":"6649383/16"},{"bound":"2358672515644857/274877906944","n":32384,"q":53,"u":"3329489/8"},{"bound":"4800062585317215/549755813888","n":32983,"q":53,"u":"6668573/16"},{"bound":"9765828664815057/1099511627776","n":33583,"q":53,"u":"834771/2"},{"bound":"9931524743623441/1099511627776","n":34183,"q":53,"u":"6687763/16"},{"bound":"10096937629412423/1099511627776","n":34782,"q":53,"u":"3348679/8"},{"bound":"10262619959977673/1099511627776","n":35382,"q":53,"u":"6706953/16"},{"bound":"10428295900943079/1099511627776","n":35982,"q":53,"u":"1679137/4"},{"bound":"10593689640573407/1099511627776","n":36581,"q":53,"u":"6726143/16"},{"bound":"5379676846323875/549755813888","n":37181,"q":53,"u":"3367869/8"},{"bound":"10924961690032357/1099511627776","n":37781,"q":52,"u":"6745333/16"},{"bound":"11090266617670657/1099511627776","n":38380,"q":52,"u":"422183"}],"shi":"1/20","slo":"-1/1000000000"},{"a":422183,"b":464401,"curvature_lower":"3093066718313846893182478572702400512000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/324412605411853628994311421867170817358164186034173551502838492646258574344109883700445462311736236802797499290082940477671704860166201904504898081293848426662639269052051565030937409654476749455360460449678087168337337076941921678664213184448189209209565707049189","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/317603426485435467776737183085108923440562176000000000000000000000000000000","panels":64,"points":[{"bound":"444717816691777/1099511627776","n":660,"q":206,"u":"13530965/32"},{"bound":"667787092668605/1099511627776","n":1320,"q":193,"u":"6776037/16"},{"bound":"109787811317295/137438953472","n":1979,"q":158,"u":"13573183/32"},{"bound":"1081203846943179/1099511627776","n":2639,"q":138,"u":"3398573/8"},{"bound":"639147825909547/549755813888","n":3299,"q":126,"u":"13615401/32"},{"bound":"367718938529727/274877906944","n":3958,"q":115,"u":"6818255/16"},{"bound":"830255941270337/549755813888","n":4618,"q":107,"u":"13657619/32"},{"bound":"1847645233917749/1099511627776","n":5278,"q":100,"u":"1709841/4"},{"bound":"2032516304885247/1099511627776","n":5937,"q":95,"u":"13699837/32"},{"bound":"2216084263314589/1099511627776","n":6597,"q":91,"u":"6860473/16"},{"bound":"299796272328041/137438953472","n":7257,"q":87,"u":"13742055/32"},{"bound":"1289656446625563/549755813888","n":7916,"q":85,"u":"3440791/8"},{"bound":"344954770689163/137438953472","n":8576,"q":82,"u":"13784273/32"},{"bound":"2939224948516957/1099511627776","n":9236,"q":80,"u":"6902691/16"},{"bound":"779476554590531/274877906944","n":9895,"q":78,"u":"13826491/32"},{"bound":"1648162213518047/549755813888","n":10555,"q":76,"u":"865475/2"},{"bound":"3474258422167313/1099511627776","n":11215,"q":75,"u":"13868709/32"},{"bound":"3651531459799727/1099511627776","n":11874,"q":74,"u":"6944909/16"},{"bound":"1914359667101859/549755813888","n":12534,"q":73,"u":"13910927/32"},{"bound":"4005584455804483/1099511627776","n":13194,"q":71,"u":"3483009/8"},{"bound":"1045476159353399/274877906944","n":13853,"q":71,"u":"13953145/32"},{"bound":"4358237305680581/1099511627776","n":14513,"q":70,"u":"6987127/16"},{"bound":"283396968940641/68719476736","n":15173,"q":69,"u":"13995363/32"},{"bound":"4710014352537727/1099511627776","n":15832,"q":68,"u":"1752059/4"},{"bound":"2442888945759369/549755813888","n":16492,"q":68,"u":"14037581/32"},{"bound":"5061345492547327/1099511627776","n":17152,"q":67,"u":"7029345/16"},{"bound":"1309135987760053/274877906944","n":17811,"q":66,"u":"14079799/32"},{"bound":"2705917598729613/549755813888","n":18471,"q":66,"u":"3525227/8"},{"bound":"2793524932618779/549755813888","n":19131,"q":65,"u":"14122017/32"},{"bound":"1440460359572271/274877906944","n":19790,"q":65,"u":"7071563/16"},{"bound":"5936850955285777/1099511627776","n":20450,"q":65,"u":"14164235/32"},{"bound":"6111450655281983/1099511627776","n":21109,"q":64,"u":"443292"},{"bound":"785781932368731/137438953472","n":21769,"q":64,"u":"14206453/32"},{"bound":"6461011595351923/1099511627776","n":22429,"q":63,"u":"7113781/16"},{"bound":"6635365521822215/1099511627776","n":23088,"q":63,"u":"14248671/32"},{"bound":"212811000963041/34359738368","n":23748,"q":63,"u":"3567445/8"},{"bound":"3492254462083391/549755813888","n":24408,"q":63,"u":"14290889/32"},{"bound":"3579342302377157/549755813888","n":25067,"q":62,"u":"7155999/16"},{"bound":"57289686034373/8589934592","n":25727,"q":62,"u":"14333107/32"},{"bound":"7507450902890657/1099511627776","n":26387,"q":62,"u":"1794277/4"},{"bound":"7681535370211453/1099511627776","n":27046,"q":62,"u":"14375325/32"},{"bound":"3927889377331645/549755813888","n":27706,"q":61,"u":"7198217/16"},{"bound":"8029985335256803/1099511627776","n":28366,"q":61,"u":"14417543/32"},{"bound":"8203909328187775/1099511627776","n":29025,"q":61,"u":"3609663/8"},{"bound":"2094519934829405/274877906944","n":29685,"q":61,"u":"14459761/32"},{"bound":"1069029212991151/137438953472","n":30345,"q":61,"u":"7240435/16"},{"bound":"4363014067984449/549755813888","n":31004,"q":60,"u":"14501979/32"},{"bound":"4450029262807375/549755813888","n":31664,"q":60,"u":"907693/2"},{"bound":"2268518739505473/274877906944","n":32324,"q":60,"u":"14544197/32"},{"bound":"9247814589348793/1099511627776","n":32983,"q":60,"u":"7282653/16"},{"bound":"9421805430980609/1099511627776","n":33643,"q":60,"u":"14586415/32"},{"bound":"9595784508539375/1099511627776","n":34303,"q":60,"u":"3651881/8"},{"bound":"1221180908793029/137438953472","n":34962,"q":59,"u":"14628633/32"},{"bound":"9943319701667557/1099511627776","n":35622,"q":59,"u":"7324871/16"},{"bound":"10117181948039965/1099511627776","n":36282,"q":59,"u":"14670851/32"},{"bound":"2572692779935467/274877906944","n":36941,"q":59,"u":"1836495/4"},{"bound":"10464614524082911/1099511627776","n":37601,"q":59,"u":"14713069/32"},{"bound":"1329806148907511/137438953472","n":38261,"q":59,"u":"7367089/16"},{"bound":"10812012175517821/1099511627776","n":38920,"q":59,"u":"14755287/32"},{"bound":"10985830617640125/1099511627776","n":39580,"q":59,"u":"3694099/8"},{"bound":"11159638595751789/1099511627776","n":40240,"q":58,"u":"14797505/32"},{"bound":"5666551679338491/549755813888","n":40899,"q":58,"u":"7409307/16"},{"bound":"11506824349580457/1099511627776","n":41559,"q":58,"u":"14839723/32"},{"bound":"5840137726297567/549755813888","n":42218,"q":58,"u":"464401"}],"shi":"1/20","slo":"-1/1000000000"},{"a":464401,"b":510841,"curvature_lower":"1060921884381649484361590150436923375616000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/148104973009327406211507513294364919565128428745709454028265273562723517922716389010482821044788849732032823145267485033582780471752742706573967712397212587793747573525309649134556933688728288120165591139893200219839290456512838204292942937380775188848129405964283067","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/422729341410439758089858076424972834122498048000000000000000000000000000000","panels":64,"points":[{"bound":"482726176413183/1099511627776","n":726,"q":235,"u":"3721013/8"},{"bound":"720107306216921/1099511627776","n":1452,"q":220,"u":"1863409/4"},{"bound":"236049493919581/274877906944","n":2177,"q":193,"u":"3732623/8"},{"bound":"1159903691853443/1099511627776","n":2903,"q":169,"u":"934607/2"},{"bound":"1369222861224719/1099511627776","n":3629,"q":147,"u":"3744233/8"},{"bound":"1573658314696253/1099511627776","n":4354,"q":138,"u":"1875019/4"},{"bound":"1774542325698573/1099511627776","n":5080,"q":124,"u":"3755843/8"},{"bound":"986196600964701/549755813888","n":5805,"q":116,"u":"470206"},{"bound":"2168244032447705/1099511627776","n":6531,"q":110,"u":"3767453/8"},{"bound":"1181131008586943/549755813888","n":7257,"q":105,"u":"1886629/4"},{"bound":"638629318853885/274877906944","n":7982,"q":101,"u":"3779063/8"},{"bound":"343223275601449/137438953472","n":8708,"q":97,"u":"946217/2"},{"bound":"1468008826931597/549755813888","n":9434,"q":94,"u":"3790673/8"},{"bound":"3125109639796733/1099511627776","n":10159,"q":91,"u":"1898239/4"},{"bound":"414213343351457/137438953472","n":10885,"q":89,"u":"3802283/8"},{"bound":"875350397024615/274877906944","n":11610,"q":87,"u":"476011"},{"bound":"3688798169142769/1099511627776","n":12336,"q":85,"u":"3813893/8"},{"bound":"3875709521736853/1099511627776","n":13062,"q":84,"u":"1909849/4"},{"bound":"4061928189041981/1099511627776","n":13787,"q":82,"u":"3825503/8"},{"bound":"1062006805148013/274877906944","n":14513,"q":81,"u":"957827/2"},{"bound":"4433797108130847/1099511627776","n":15239,"q":80,"u":"3837113/8"},{"bound":"4619013355596923/1099511627776","n":15964,"q":79,"u":"1921459/4"},{"bound":"1201054182132317/274877906944","n":16690,"q":78,"u":"3848723/8"},{"bound":"1247231526497543/274877906944","n":17415,"q":77,"u":"481816"},{"bound":"646710012764395/137438953472","n":18141,"q":76,"u":"3860333/8"},{"bound":"5358252991442199/1099511627776","n":18867,"q":75,"u":"1933069/4"},{"bound":"5542363321464789/1099511627776","n":19592,"q":75,"u":"3871943/8"},{"bound":"5726579769528253/1099511627776","n":20318,"q":74,"u":"969437/2"},{"bound":"5910670462491991/1099511627776","n":21044,"q":74,"u":"3883553/8"},{"bound":"3047167066013591/549755813888","n":21769,"q":73,"u":"1944679/4"},{"bound":"6278178118796123/1099511627776","n":22495,"q":73,"u":"3895163/8"},{"bound":"3230798866069825/549755813888","n":23220,"q":72,"u":"487621"},{"bound":"6645217493403051/1099511627776","n":23946,"q":72,"u":"3906773/8"},{"bound":"6828699767987535/1099511627776","n":24672,"q":71,"u":"1956289/4"},{"bound":"876482749897525/137438953472","n":25397,"q":71,"u":"3918383/8"},{"bound":"899401052487363/137438953472","n":26123,"q":70,"u":"981047/2"},{"bound":"3689217756350779/549755813888","n":26849,"q":70,"u":"3929993/8"},{"bound":"7561376472593957/1099511627776","n":27574,"q":70,"u":"1967899/4"},{"bound":"3872252117213379/549755813888","n":28300,"q":69,"u":"3941603/8"},{"bound":"1981819322735709/274877906944","n":29025,"q":69,"u":"493426"},{"bound":"253446087041759/34359738368","n":29751,"q":69,"u":"3953213/8"},{"bound":"4146623214705385/549755813888","n":30477,"q":69,"u":"1979509/4"},{"bound":"4237928818158119/549755813888","n":31202,"q":68,"u":"3964823/8"},{"bound":"8658680773731927/1099511627776","n":31928,"q":68,"u":"992657/2"},{"bound":"8841482343849899/1099511627776","n":32654,"q":68,"u":"3976433/8"},{"bound":"564000744111781/68719476736","n":33379,"q":68,"u":"1991119/4"},{"bound":"9206713477060817/1099511627776","n":34105,"q":67,"u":"3988043/8"},{"bound":"4694555512841619/549755813888","n":34830,"q":67,"u":"499231"},{"bound":"4785871496270883/549755813888","n":35556,"q":67,"u":"3999653/8"},{"bound":"9754358747326407/1099511627776","n":36282,"q":67,"u":"2002729/4"},{"bound":"4968353839120697/549755813888","n":37007,"q":67,"u":"4011263/8"},{"bound":"10119249670742349/1099511627776","n":37733,"q":66,"u":"1004267/2"},{"bound":"10301733607366621/1099511627776","n":38459,"q":66,"u":"4022873/8"},{"bound":"2620988251830147/274877906944","n":39184,"q":66,"u":"2014339/4"},{"bound":"10666411221916625/1099511627776","n":39910,"q":66,"u":"4034483/8"},{"bound":"10848606241825703/1099511627776","n":40635,"q":66,"u":"505036"},{"bound":"11031041263747355/1099511627776","n":41361,"q":66,"u":"4046093/8"},{"bound":"11213461630015831/1099511627776","n":42087,"q":65,"u":"2025949/4"},{"bound":"11395543662609011/1099511627776","n":42812,"q":65,"u":"4057703/8"},{"bound":"11577866936199629/1099511627776","n":43538,"q":65,"u":"1015877/2"},{"bound":"11760180757195667/1099511627776","n":44264,"q":65,"u":"4069313/8"},{"bound":"11942234455979001/1099511627776","n":44989,"q":65,"u":"2037559/4"},{"bound":"6062265328026079/549755813888","n":45715,"q":65,"u":"4080923/8"},{"bound":"12306567545644877/1099511627776","n":46440,"q":65,"u":"510841"}],"shi":"1/20","slo":"-1/1000000000"},{"a":510841,"b":561925,"curvature_lower":"801442388550956280014893233412767744000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/148914286721327761296347353221649656354159178013911204375562990989340224216290782662559747346343791857673772035033531126043330228982940568498018153443619452488014360527717475625798430868165106311512387215947933433244687111291542341160512923985404514187697071","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/562652422990097932246282719698378836628471808000000000000000000000000000000","panels":64,"points":[{"bound":"524384811967471/1099511627776","n":799,"q":269,"u":"8186227/16"},{"bound":"388465292290245/549755813888","n":1597,"q":252,"u":"4099499/8"},{"bound":"1015525109510151/1099511627776","n":2395,"q":220,"u":"8211769/16"},{"bound":"622393365931043/549755813888","n":3193,"q":193,"u":"2056135/4"},{"bound":"1467191611597467/1099511627776","n":3991,"q":169,"u":"8237311/16"},{"bound":"421126415174719/274877906944","n":4790,"q":158,"u":"4125041/8"},{"bound":"948767019105491/549755813888","n":5588,"q":147,"u":"8262853/16"},{"bound":"1053670116386251/549755813888","n":6386,"q":138,"u":"1034453/2"},{"bound":"2314435974153475/1099511627776","n":7184,"q":127,"u":"8288395/16"},{"bound":"2519500955132723/1099511627776","n":7982,"q":121,"u":"4150583/8"},{"bound":"2723084877698889/1099511627776","n":8781,"q":116,"u":"8313937/16"},{"bound":"2924970761591475/1099511627776","n":9579,"q":111,"u":"2081677/4"},{"bound":"3125631294439261/1099511627776","n":10377,"q":108,"u":"8339479/16"},{"bound":"3325265473977611/1099511627776","n":11175,"q":105,"u":"4176125/8"},{"bound":"110125171893011/34359738368","n":11973,"q":102,"u":"8365021/16"},{"bound":"3721985665318931/1099511627776","n":12771,"q":99,"u":"523612"},{"bound":"979886476059965/274877906944","n":13570,"q":97,"u":"8390563/16"},{"bound":"4116281379259247/1099511627776","n":14368,"q":95,"u":"4201667/8"},{"bound":"4312514433069941/1099511627776","n":15166,"q":93,"u":"8416105/16"},{"bound":"2254138382301619/549755813888","n":15964,"q":92,"u":"2107219/4"},{"bound":"4703660490140949/1099511627776","n":16762,"q":91,"u":"8441647/16"},{"bound":"4898911453865665/1099511627776","n":17561,"q":89,"u":"4227209/8"},{"bound":"1273400430147343/274877906944","n":18359,"q":88,"u":"8467189/16"},{"bound":"5288006714831161/1099511627776","n":19157,"q":87,"u":"1059995/2"},{"bound":"685269056513527/137438953472","n":19955,"q":86,"u":"8492731/16"},{"bound":"2838032218612073/549755813888","n":20753,"q":85,"u":"4252751/8"},{"bound":"5870010512173637/1099511627776","n":21552,"q":84,"u":"8518273/16"},{"bound":"47371217762329/8589934592","n":22350,"q":84,"u":"2132761/4"},{"bound":"3128412210286355/549755813888","n":23148,"q":83,"u":"8543815/16"},{"bound":"6449985571645071/1099511627776","n":23946,"q":82,"u":"4278293/8"},{"bound":"6643008233896657/1099511627776","n":24744,"q":82,"u":"8569357/16"},{"bound":"3417930391968497/549755813888","n":25542,"q":81,"u":"536383"},{"bound":"3514434111322343/549755813888","n":26341,"q":80,"u":"8594899/16"},{"bound":"7221470666753991/1099511627776","n":27139,"q":80,"u":"4303835/8"},{"bound":"1853502821313841/274877906944","n":27937,"q":79,"u":"8620441/16"},{"bound":"3803200105045903/549755813888","n":28735,"q":79,"u":"2158303/4"},{"bound":"7798745082956197/1099511627776","n":29533,"q":79,"u":"8645983/16"},{"bound":"1997799149725653/274877906944","n":30332,"q":78,"u":"4329377/8"},{"bound":"8183350666435147/1099511627776","n":31130,"q":78,"u":"8671525/16"},{"bound":"523465067129715/68719476736","n":31928,"q":77,"u":"1085537/2"},{"bound":"8567418774404581/1099511627776","n":32726,"q":77,"u":"8697067/16"},{"bound":"1094920602108483/137438953472","n":33524,"q":77,"u":"4354919/8"},{"bound":"8951492158394813/1099511627776","n":34323,"q":76,"u":"8722609/16"},{"bound":"9143278508630683/1099511627776","n":35121,"q":76,"u":"2183845/4"},{"bound":"9335038459219649/1099511627776","n":35919,"q":76,"u":"8748151/16"},{"bound":"9526773604320119/1099511627776","n":36717,"q":76,"u":"4380461/8"},{"bound":"607400332678251/68719476736","n":37515,"q":75,"u":"8773693/16"},{"bound":"4954998921302563/549755813888","n":38313,"q":75,"u":"549154"},{"bound":"5050904697255443/549755813888","n":39112,"q":75,"u":"8799235/16"},{"bound":"10293361024329713/1099511627776","n":39910,"q":75,"u":"4406003/8"},{"bound":"10484826510608551/1099511627776","n":40708,"q":74,"u":"8824777/16"},{"bound":"10676249859990741/1099511627776","n":41506,"q":74,"u":"2209387/4"},{"bound":"10867656163673811/1099511627776","n":42304,"q":74,"u":"8850319/16"},{"bound":"11059286134206433/1099511627776","n":43103,"q":74,"u":"4431545/8"},{"bound":"5625330461330289/549755813888","n":43901,"q":74,"u":"8875861/16"},{"bound":"11441949784736449/1099511627776","n":44699,"q":73,"u":"1111079/2"},{"bound":"11633210231501879/1099511627776","n":45497,"q":73,"u":"8901403/16"},{"bound":"5912228658104509/549755813888","n":46295,"q":73,"u":"4457087/8"},{"bound":"6007965655607519/549755813888","n":47094,"q":73,"u":"8926945/16"},{"bound":"6103576765517405/549755813888","n":47892,"q":73,"u":"2234929/4"},{"bound":"6199182093294905/549755813888","n":48690,"q":73,"u":"8952487/16"},{"bound":"1573687097546101/137438953472","n":49488,"q":72,"u":"4482629/8"},{"bound":"1597575772923505/137438953472","n":50286,"q":72,"u":"8978029/16"},{"bound":"12971705365258965/1099511627776","n":51084,"q":72,"u":"561925"}],"shi":"1/20","slo":"-1/1000000000"},{"a":561925,"b":618117,"curvature_lower":"39293403125246277198577412979145310208000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/9717637677644031673678150871372534884441304491213874521785592015564201421228014419627663372117022237018222647811210206222149606398960551827389184394828684931460174286112219513664862023949691887041080076788541018546559509849786792749873874143538604125649070886920213","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/748889975183060928698963924036622483456000000000000000000000000000000000000","panels":64,"points":[{"bound":"35593433450515/68719476736","n":878,"q":308,"u":"562803"},{"bound":"209644269407955/274877906944","n":1756,"q":288,"u":"563681"},{"bound":"1092650738961487/1099511627776","n":2634,"q":252,"u":"564559"},{"bound":"1336718943772749/1099511627776","n":3512,"q":220,"u":"565437"},{"bound":"786584706886741/549755813888","n":4390,"q":206,"u":"566315"},{"bound":"901931071604703/549755813888","n":5268,"q":180,"u":"567193"},{"bound":"2029938659932319/1099511627776","n":6146,"q":169,"u":"568071"},{"bound":"2252430054401383/1099511627776","n":7024,"q":158,"u":"568949"},{"bound":"1235987036230875/549755813888","n":7902,"q":147,"u":"569827"},{"bound":"2689153304934111/1099511627776","n":8780,"q":138,"u":"570705"},{"bound":"2904451842184649/1099511627776","n":9658,"q":138,"u":"571583"},{"bound":"1558838676488135/549755813888","n":10536,"q":129,"u":"572461"},{"bound":"3329706155078137/1099511627776","n":11414,"q":124,"u":"573339"},{"bound":"3540528728388179/1099511627776","n":12292,"q":120,"u":"574217"},{"bound":"3750314787690239/1099511627776","n":13170,"q":117,"u":"575095"},{"bound":"1979598075354181/549755813888","n":14048,"q":114,"u":"575973"},{"bound":"520910909884413/137438953472","n":14926,"q":111,"u":"576851"},{"bound":"546837378802605/137438953472","n":15804,"q":109,"u":"577729"},{"bound":"4581502090563967/1099511627776","n":16682,"q":107,"u":"578607"},{"bound":"2393879904113399/549755813888","n":17560,"q":105,"u":"579485"},{"bound":"2496767760173949/549755813888","n":18438,"q":103,"u":"580363"},{"bound":"5198893821486825/1099511627776","n":19316,"q":101,"u":"581241"},{"bound":"1350964055316879/274877906944","n":20194,"q":100,"u":"582119"},{"bound":"5608484587982971/1099511627776","n":21072,"q":99,"u":"582997"},{"bound":"1453199197503081/274877906944","n":21950,"q":97,"u":"583875"},{"bound":"1504203927828101/274877906944","n":22828,"q":96,"u":"584753"},{"bound":"388786228342225/68719476736","n":23706,"q":95,"u":"585631"},{"bound":"6424110995372023/1099511627776","n":24584,"q":94,"u":"586509"},{"bound":"1656857197524911/274877906944","n":25462,"q":94,"u":"587387"},{"bound":"6830531350347753/1099511627776","n":26340,"q":93,"u":"588265"},{"bound":"879181891955535/137438953472","n":27218,"q":92,"u":"589143"},{"bound":"113065965125655/17179869184","n":28096,"q":91,"u":"590021"},{"bound":"1859710392374481/274877906944","n":28974,"q":91,"u":"590899"},{"bound":"955160902356111/137438953472","n":29852,"q":90,"u":"591777"},{"bound":"7843628088284369/1099511627776","n":30730,"q":89,"u":"592655"},{"bound":"8045826587691441/1099511627776","n":31608,"q":89,"u":"593533"},{"bound":"8247918933113277/1099511627776","n":32486,"q":88,"u":"594411"},{"bound":"8449900711121565/1099511627776","n":33364,"q":88,"u":"595289"},{"bound":"4325892797711535/549755813888","n":34242,"q":87,"u":"596167"},{"bound":"4426783491360893/549755813888","n":35120,"q":87,"u":"597045"},{"bound":"4527642582307977/549755813888","n":35998,"q":86,"u":"597923"},{"bound":"9256880642338639/1099511627776","n":36876,"q":86,"u":"598801"},{"bound":"4729219926893251/549755813888","n":37754,"q":86,"u":"599679"},{"bound":"9659895773777057/1099511627776","n":38632,"q":85,"u":"600557"},{"bound":"9861286107023543/1099511627776","n":39510,"q":85,"u":"601435"},{"bound":"10062646077809513/1099511627776","n":40388,"q":85,"u":"602313"},{"bound":"641493684296941/68719476736","n":41266,"q":84,"u":"603191"},{"bound":"5232552270762553/549755813888","n":42144,"q":84,"u":"604069"},{"bound":"10666284417905425/1099511627776","n":43022,"q":84,"u":"604947"},{"bound":"2716848283347007/274877906944","n":43900,"q":83,"u":"605825"},{"bound":"11068431347031819/1099511627776","n":44778,"q":83,"u":"606703"},{"bound":"11269447554293651/1099511627776","n":45656,"q":83,"u":"607581"},{"bound":"2867610728035023/274877906944","n":46534,"q":83,"u":"608459"},{"bound":"11671357713998007/1099511627776","n":47412,"q":82,"u":"609337"},{"bound":"5936112353541727/549755813888","n":48290,"q":82,"u":"610215"},{"bound":"12073073643565715/1099511627776","n":49168,"q":82,"u":"611093"},{"bound":"12273905409874063/1099511627776","n":50046,"q":82,"u":"611971"},{"bound":"6237351783147933/549755813888","n":50924,"q":81,"u":"612849"},{"bound":"12675418606763277/1099511627776","n":51802,"q":81,"u":"613727"},{"bound":"3219029655361579/274877906944","n":52680,"q":81,"u":"614605"},{"bound":"817300268886415/68719476736","n":53558,"q":81,"u":"615483"},{"bound":"6638738149467077/549755813888","n":54436,"q":81,"u":"616361"},{"bound":"13478135222911363/1099511627776","n":55314,"q":81,"u":"617239"},{"bound":"13678710853189761/1099511627776","n":56192,"q":80,"u":"618117"}],"shi":"1/20","slo":"-1/1000000000"},{"a":618117,"b":679928,"curvature_lower":"2072113055432909149143730762572115968000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/682073567631841465678150092254051994182669460356359030633428066789739209231646349336156025712215322748129766865714906016880854319462240570378059804859743126900012075915744438754247774520397257932278069853600093697429154647582123970305325350436320378190984793238717","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/996770138079646734512143948664252779015962624000000000000000000000000000000","panels":64,"points":[{"bound":"619150782151471/1099511627776","n":966,"q":376,"u":"39621299/64"},{"bound":"905839445405149/1099511627776","n":1932,"q":352,"u":"19841555/32"},{"bound":"1176442172681827/1099511627776","n":2898,"q":308,"u":"39744921/64"},{"bound":"1436249014709915/1099511627776","n":3864,"q":269,"u":"9951683/16"},{"bound":"421911085264613/274877906944","n":4829,"q":235,"u":"39868543/64"},{"bound":"483254331006655/274877906944","n":5795,"q":220,"u":"19965177/32"},{"bound":"1086618351832517/549755813888","n":6761,"q":193,"u":"39992165/64"},{"bound":"2409367368201557/1099511627776","n":7727,"q":180,"u":"5006747/8"},{"bound":"2642192237656885/1099511627776","n":8693,"q":169,"u":"40115787/64"},{"bound":"1436086195664117/549755813888","n":9658,"q":158,"u":"20088799/32"},{"bound":"3099839287828179/1099511627776","n":10624,"q":158,"u":"40239409/64"},{"bound":"831407153539393/274877906944","n":11590,"q":147,"u":"10075305/16"},{"bound":"443755845140351/137438953472","n":12556,"q":147,"u":"40363031/64"},{"bound":"3772611875412737/1099511627776","n":13522,"q":138,"u":"20212421/32"},{"bound":"1997137536606511/549755813888","n":14487,"q":138,"u":"40486653/64"},{"bound":"4214538798800673/1099511627776","n":15453,"q":129,"u":"2534279/4"},{"bound":"4434106451763545/1099511627776","n":16419,"q":127,"u":"40610275/64"},{"bound":"1163225054068135/274877906944","n":17385,"q":124,"u":"20336043/32"},{"bound":"4870976546710931/1099511627776","n":18351,"q":122,"u":"40733897/64"},{"bound":"5088185388999007/1099511627776","n":19316,"q":119,"u":"10198927/16"},{"bound":"1326262044273475/274877906944","n":20282,"q":117,"u":"40857519/64"},{"bound":"2760701695639355/549755813888","n":21248,"q":115,"u":"20459665/32"},{"bound":"5737298904516611/1099511627776","n":22214,"q":114,"u":"40981141/64"},{"bound":"1488192316713495/274877906944","n":23180,"q":112,"u":"5130369/8"},{"bound":"1541914315869073/274877906944","n":24145,"q":111,"u":"41104763/64"},{"bound":"6382408794942827/1099511627776","n":25111,"q":109,"u":"20583287/32"},{"bound":"6596853658052891/1099511627776","n":26077,"q":108,"u":"41228385/64"},{"bound":"1702754368247925/274877906944","n":27043,"q":107,"u":"10322549/16"},{"bound":"3512460014851377/549755813888","n":28009,"q":106,"u":"41352007/64"},{"bound":"7238359490779113/1099511627776","n":28974,"q":105,"u":"20706909/32"},{"bound":"1862949297355727/274877906944","n":29940,"q":104,"u":"41475629/64"},{"bound":"3832515258396051/549755813888","n":30906,"q":103,"u":"1298045/2"},{"bound":"7878078152074803/1099511627776","n":31872,"q":102,"u":"41599251/64"},{"bound":"252842464095287/34359738368","n":32838,"q":101,"u":"20830531/32"},{"bound":"8303448619276755/1099511627776","n":33803,"q":101,"u":"41722873/64"},{"bound":"8515996143614559/1099511627776","n":34769,"q":100,"u":"10446171/16"},{"bound":"4364211055530993/549755813888","n":35735,"q":99,"u":"41846495/64"},{"bound":"4470353994016577/549755813888","n":36701,"q":99,"u":"20954153/32"},{"bound":"2288216055845595/274877906944","n":37667,"q":98,"u":"41970117/64"},{"bound":"9364709941085423/1099511627776","n":38632,"q":98,"u":"5253991/8"},{"bound":"1197079061452373/137438953472","n":39598,"q":97,"u":"42093739/64"},{"bound":"2447123210350617/274877906944","n":40564,"q":97,"u":"21077775/32"},{"bound":"10000216726341567/1099511627776","n":41530,"q":96,"u":"42217361/64"},{"bound":"10211886058914653/1099511627776","n":42496,"q":96,"u":"10569793/16"},{"bound":"5211613654908141/549755813888","n":43461,"q":95,"u":"42340983/64"},{"bound":"1329339766963727/137438953472","n":44427,"q":95,"u":"21201397/32"},{"bound":"10846149971521259/1099511627776","n":45393,"q":94,"u":"42464605/64"},{"bound":"2764368399774619/274877906944","n":46359,"q":94,"u":"2657901/4"},{"bound":"2817191448381379/274877906944","n":47325,"q":94,"u":"42588227/64"},{"bound":"2869940231932691/274877906944","n":48290,"q":93,"u":"21325019/32"},{"bound":"11690899455065489/1099511627776","n":49256,"q":93,"u":"42711849/64"},{"bound":"11902011092290825/1099511627776","n":50222,"q":93,"u":"10693415/16"},{"bound":"3028264480744261/274877906944","n":51188,"q":92,"u":"42835471/64"},{"bound":"6162013843407615/549755813888","n":52154,"q":92,"u":"21448641/32"},{"bound":"12534755879194725/1099511627776","n":53119,"q":92,"u":"42959093/64"},{"bound":"6372840197004845/549755813888","n":54085,"q":92,"u":"5377613/8"},{"bound":"12956502356951781/1099511627776","n":55051,"q":91,"u":"43082715/64"},{"bound":"13167297456391977/1099511627776","n":56017,"q":91,"u":"21572263/32"},{"bound":"13378073309019955/1099511627776","n":56983,"q":91,"u":"43206337/64"},{"bound":"13588612644172737/1099511627776","n":57948,"q":91,"u":"10817037/16"},{"bound":"13799276200877409/1099511627776","n":58914,"q":90,"u":"43329959/64"},{"bound":"14009915129634747/1099511627776","n":59880,"q":90,"u":"21695885/32"},{"bound":"1777567237135943/137438953472","n":60846,"q":90,"u":"43453581/64"},{"bound":"450966474956971/34359738368","n":61811,"q":90,"u":"679928"}],"shi":"1/20","slo":"-1/1000000000"},{"a":679928,"b":690988,"curvature_lower":"555497880318311880910012416000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/191921184854616029741779266999962116263511771686484266689003173811380521020836452341397451241524973240273183074438366264089386627251284499264445451495052999813320011353015867980720496286365515678259654568029309813305636389905328926476431404982472038567969","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/1326696956193564465558019225413745628619472896000000000000000000000000000000","panels":64,"points":[{"bound":"173","n":173,"q":158,"u":"10881613/16"},{"bound":"346","n":346,"q":269,"u":"5442189/8"},{"bound":"59096403560617/137438953472","n":519,"q":352,"u":"10887143/16"},{"bound":"526825881494083/1099511627776","n":692,"q":376,"u":"2722477/4"},{"bound":"289105047242715/549755813888","n":865,"q":402,"u":"10892673/16"},{"bound":"313889605225207/549755813888","n":1037,"q":430,"u":"5447719/8"},{"bound":"676500004533835/1099511627776","n":1210,"q":430,"u":"10898203/16"},{"bound":"90553377479767/137438953472","n":1383,"q":430,"u":"1362621/2"},{"bound":"192927040919229/274877906944","n":1556,"q":430,"u":"10903733/16"},{"bound":"818455377266461/1099511627776","n":1729,"q":430,"u":"5453249/8"},{"bound":"27011269238559/34359738368","n":1901,"q":402,"u":"10909263/16"},{"bound":"113760936120047/137438953472","n":2074,"q":402,"u":"2728007/4"},{"bound":"955454390211007/1099511627776","n":2247,"q":402,"u":"10914793/16"},{"bound":"1000510288049479/1099511627776","n":2420,"q":402,"u":"5458779/8"},{"bound":"1045069762528147/1099511627776","n":2593,"q":376,"u":"10920323/16"},{"bound":"1089086016370753/1099511627776","n":2765,"q":376,"u":"682693"},{"bound":"17705121954409/17179869184","n":2938,"q":376,"u":"10925853/16"},{"bound":"294198043410623/274877906944","n":3111,"q":352,"u":"5464309/8"},{"bound":"1220147511599793/1099511627776","n":3284,"q":352,"u":"10931383/16"},{"bound":"1263322900322063/1099511627776","n":3457,"q":352,"u":"2733537/4"},{"bound":"653113408692353/549755813888","n":3630,"q":329,"u":"10936913/16"},{"bound":"674264623930557/549755813888","n":3802,"q":329,"u":"5469839/8"},{"bound":"1390932280215485/1099511627776","n":3975,"q":329,"u":"10942443/16"},{"bound":"1433202461661093/1099511627776","n":4148,"q":329,"u":"1368151/2"},{"bound":"1475041288203181/1099511627776","n":4321,"q":308,"u":"10947973/16"},{"bound":"379188350421705/274877906944","n":4494,"q":308,"u":"5475369/8"},{"bound":"779056921206771/549755813888","n":4666,"q":308,"u":"10953503/16"},{"bound":"799738920859683/549755813888","n":4839,"q":288,"u":"2739067/4"},{"bound":"1640553437163993/1099511627776","n":5012,"q":288,"u":"10959033/16"},{"bound":"1681533213905115/1099511627776","n":5185,"q":288,"u":"5480899/8"},{"bound":"861212005544753/549755813888","n":5358,"q":288,"u":"10964563/16"},{"bound":"1762833397020993/1099511627776","n":5530,"q":269,"u":"685458"},{"bound":"112702061525903/68719476736","n":5703,"q":269,"u":"10970093/16"},{"bound":"1843554182238621/1099511627776","n":5876,"q":269,"u":"5486429/8"},{"bound":"117737626505539/68719476736","n":6049,"q":269,"u":"10975623/16"},{"bound":"1923899123540575/1099511627776","n":6222,"q":252,"u":"2744597/4"},{"bound":"981851277742353/549755813888","n":6395,"q":252,"u":"10981153/16"},{"bound":"2003210880286705/1099511627776","n":6567,"q":252,"u":"5491959/8"},{"bound":"255360913328125/137438953472","n":6740,"q":252,"u":"10986683/16"},{"bound":"1041252740266263/549755813888","n":6913,"q":252,"u":"1373681/2"},{"bound":"2121906731946961/1099511627776","n":7086,"q":235,"u":"10992213/16"},{"bound":"2161091765903649/1099511627776","n":7259,"q":235,"u":"5497489/8"},{"bound":"549999345411783/274877906944","n":7431,"q":235,"u":"10997743/16"},{"bound":"2239078755165913/1099511627776","n":7604,"q":235,"u":"2750127/4"},{"bound":"2278112143126455/1099511627776","n":7777,"q":235,"u":"11003273/16"},{"bound":"1158534233231335/549755813888","n":7950,"q":220,"u":"5503019/8"},{"bound":"2355715846905705/1099511627776","n":8123,"q":220,"u":"11008803/16"},{"bound":"598523945862769/274877906944","n":8295,"q":220,"u":"688223"},{"bound":"1216328329770963/549755813888","n":8468,"q":220,"u":"11014333/16"},{"bound":"617794297770413/274877906944","n":8641,"q":220,"u":"5508549/8"},{"bound":"2509659235805487/1099511627776","n":8814,"q":220,"u":"11019863/16"},{"bound":"1274031923322811/549755813888","n":8987,"q":206,"u":"2755657/4"},{"bound":"161636778419091/68719476736","n":9160,"q":206,"u":"11025393/16"},{"bound":"2624056845432335/1099511627776","n":9332,"q":206,"u":"5514079/8"},{"bound":"1331055446719903/549755813888","n":9505,"q":206,"u":"11030923/16"},{"bound":"2700131794047401/1099511627776","n":9678,"q":206,"u":"1379211/2"},{"bound":"1369060464043185/549755813888","n":9851,"q":206,"u":"11036453/16"},{"bound":"2776079599681475/1099511627776","n":10024,"q":206,"u":"5519609/8"},{"bound":"175856752765493/68719476736","n":10196,"q":193,"u":"11041983/16"},{"bound":"2851338256853379/1099511627776","n":10369,"q":193,"u":"2761187/4"},{"bound":"722234867709111/274877906944","n":10542,"q":193,"u":"11047513/16"},{"bound":"1463256401980573/549755813888","n":10715,"q":193,"u":"5525139/8"},{"bound":"370507414563355/137438953472","n":10888,"q":193,"u":"11053043/16"},{"bound":"3001363204639179/1099511627776","n":11060,"q":193,"u":"690988"}],"shi":"1/20","slo":"-1/1000000000"}],"ratio":"11/10","shi":"1/20","slo":"-1/1000000000"},"262144|11/10|1|64":{"J":262144,"band":1,"blocks":[{"a":262144,"b":288358,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/7799586911105522860519446018015050764124160000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/146192440692025423500599743587824682663936000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"37051247737527/137438953472","n":410,"q":99,"u":"8401715/32"},{"bound":"14408797120767/34359738368","n":820,"q":84,"u":"4207411/16"},{"bound":"617176084594429/1099511627776","n":1229,"q":72,"u":"8427929/32"},{"bound":"768689796642709/1099511627776","n":1639,"q":64,"u":"2110259/8"},{"bound":"916587445622317/1099511627776","n":2048,"q":58,"u":"8454143/32"},{"bound":"531310969547821/549755813888","n":2458,"q":54,"u":"4233625/16"},{"bound":"150883634918987/137438953472","n":2868,"q":51,"u":"8480357/32"},{"bound":"1350010909933043/1099511627776","n":3277,"q":49,"u":"1061683/4"},{"bound":"1492406078739011/1099511627776","n":3687,"q":47,"u":"8506571/32"},{"bound":"1633779586866027/1099511627776","n":4096,"q":45,"u":"4259839/16"},{"bound":"1774957759661273/1099511627776","n":4506,"q":44,"u":"8532785/32"},{"bound":"1915709035520271/1099511627776","n":4916,"q":43,"u":"2136473/8"},{"bound":"2055769322352277/1099511627776","n":5325,"q":42,"u":"8558999/32"},{"bound":"2195898956804377/1099511627776","n":5735,"q":41,"u":"4286053/16"},{"bound":"2335415212778835/1099511627776","n":6144,"q":41,"u":"8585213/32"},{"bound":"618769455648853/274877906944","n":6554,"q":40,"u":"537395/2"},{"bound":"2614580834352463/1099511627776","n":6964,"q":40,"u":"8611427/32"},{"bound":"1376789962169451/549755813888","n":7373,"q":39,"u":"4312267/16"},{"bound":"2892787220998877/1099511627776","n":7783,"q":39,"u":"8637641/32"},{"bound":"1515800651985399/549755813888","n":8192,"q":39,"u":"2162687/8"},{"bound":"3170559633077577/1099511627776","n":8602,"q":38,"u":"8663855/32"},{"bound":"827368581952421/274877906944","n":9012,"q":38,"u":"4338481/16"},{"bound":"1724006678411035/549755813888","n":9421,"q":38,"u":"8690069/32"},{"bound":"3586790370446801/1099511627776","n":9831,"q":37,"u":"1087897/4"},{"bound":"116410398294061/34359738368","n":10240,"q":37,"u":"8716283/32"},{"bound":"965946681387995/274877906944","n":10650,"q":37,"u":"4364695/16"},{"bound":"4002416802715355/1099511627776","n":11060,"q":37,"u":"8742497/32"},{"bound":"1035171833058049/274877906944","n":11469,"q":37,"u":"2188901/8"},{"bound":"534901710272665/137438953472","n":11879,"q":36,"u":"8768711/32"},{"bound":"4417329321435207/1099511627776","n":12288,"q":36,"u":"4390909/16"},{"bound":"1138941551491755/274877906944","n":12698,"q":36,"u":"8794925/32"},{"bound":"2346925241554707/549755813888","n":13107,"q":36,"u":"275251"},{"bound":"4832258668996437/1099511627776","n":13517,"q":36,"u":"8821139/32"},{"bound":"1242663569473001/274877906944","n":13927,"q":36,"u":"4417123/16"},{"bound":"1277175205770239/274877906944","n":14336,"q":36,"u":"8847353/32"},{"bound":"327942141326907/68719476736","n":14746,"q":36,"u":"2215115/8"},{"bound":"5385016205085473/1099511627776","n":15155,"q":35,"u":"8873567/32"},{"bound":"2761635961847165/549755813888","n":15565,"q":35,"u":"4443337/16"},{"bound":"5661518964546939/1099511627776","n":15975,"q":35,"u":"8899781/32"},{"bound":"2899710394636357/549755813888","n":16384,"q":35,"u":"1114111/4"},{"bound":"5937652296070321/1099511627776","n":16794,"q":35,"u":"8925995/32"},{"bound":"1518884923453219/274877906944","n":17203,"q":35,"u":"4469551/16"},{"bound":"6213757713670731/1099511627776","n":17613,"q":35,"u":"8952209/32"},{"bound":"1587992409973337/274877906944","n":18023,"q":35,"u":"2241329/8"},{"bound":"6489838780081111/1099511627776","n":18432,"q":35,"u":"8978423/32"},{"bound":"6628039667088229/1099511627776","n":18842,"q":35,"u":"4495765/16"},{"bound":"6765898476237705/1099511627776","n":19251,"q":35,"u":"9004637/32"},{"bound":"6904089634624689/1099511627776","n":19661,"q":35,"u":"563609/2"},{"bound":"3521138175502565/549755813888","n":20071,"q":35,"u":"9030851/32"},{"bound":"7180089653935067/1099511627776","n":20480,"q":34,"u":"4521979/16"},{"bound":"1829547954680409/274877906944","n":20890,"q":34,"u":"9057065/32"},{"bound":"7455953316438385/1099511627776","n":21299,"q":34,"u":"2267543/8"},{"bound":"949256000858221/137438953472","n":21709,"q":34,"u":"9083279/32"},{"bound":"7732139255095693/1099511627776","n":22119,"q":34,"u":"4548193/16"},{"bound":"983736305772265/137438953472","n":22528,"q":34,"u":"9109493/32"},{"bound":"8007975348430461/1099511627776","n":22938,"q":34,"u":"1140325/4"},{"bound":"4072860266704327/549755813888","n":23347,"q":34,"u":"9135707/32"},{"bound":"4141899859099511/549755813888","n":23757,"q":34,"u":"4574407/16"},{"bound":"2105469062792325/274877906944","n":24167,"q":34,"u":"9161921/32"},{"bound":"8559613497739513/1099511627776","n":24576,"q":34,"u":"2293757/8"},{"bound":"2174421277404551/274877906944","n":24986,"q":34,"u":"9188135/32"},{"bound":"4417708839416105/549755813888","n":25395,"q":34,"u":"4600621/16"},{"bound":"4486742409906797/549755813888","n":25805,"q":34,"u":"9214349/32"},{"bound":"4555606566568361/549755813888","n":26214,"q":34,"u":"288358"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":288358,"b":317193,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/10381171630684641619043856941945047492853760000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/194581328810988831050359872407416922062848000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"320761892719957/1099511627776","n":451,"q":114,"u":"18483747/64"},{"bound":"247882031840407/549755813888","n":902,"q":98,"u":"9256291/32"},{"bound":"661470592535377/1099511627776","n":1352,"q":84,"u":"18541417/64"},{"bound":"822025463972231/1099511627776","n":1803,"q":74,"u":"4642563/16"},{"bound":"978550591193649/1099511627776","n":2253,"q":67,"u":"18599087/64"},{"bound":"1132863124218427/1099511627776","n":2704,"q":62,"u":"9313961/32"},{"bound":"1284997160426543/1099511627776","n":3154,"q":58,"u":"18656757/64"},{"bound":"359025461946017/274877906944","n":3605,"q":56,"u":"2335699/8"},{"bound":"1585819735124621/1099511627776","n":4055,"q":53,"u":"18714427/64"},{"bound":"1735075124659627/1099511627776","n":4506,"q":51,"u":"9371631/32"},{"bound":"1883663893762307/1099511627776","n":4957,"q":50,"u":"18772097/64"},{"bound":"507856554659451/274877906944","n":5407,"q":49,"u":"4700233/16"},{"bound":"1089545637662501/549755813888","n":5858,"q":48,"u":"18829767/64"},{"bound":"2326070171675511/1099511627776","n":6308,"q":47,"u":"9429301/32"},{"bound":"2473080164533067/1099511627776","n":6759,"q":46,"u":"18887437/64"},{"bound":"2619532725861293/1099511627776","n":7209,"q":45,"u":"1182267/4"},{"bound":"2766095781022763/1099511627776","n":7660,"q":45,"u":"18945107/64"},{"bound":"2912131953457945/1099511627776","n":8110,"q":44,"u":"9486971/32"},{"bound":"1529184389733855/549755813888","n":8561,"q":44,"u":"19002777/64"},{"bound":"1602055026965717/549755813888","n":9011,"q":43,"u":"4757903/16"},{"bound":"3350068867251785/1099511627776","n":9462,"q":43,"u":"19060447/64"},{"bound":"1747978839142071/549755813888","n":9913,"q":42,"u":"9544641/32"},{"bound":"910338433181725/274877906944","n":10363,"q":42,"u":"19118117/64"},{"bound":"3787032333244961/1099511627776","n":10814,"q":42,"u":"2393369/8"},{"bound":"3932351945726599/1099511627776","n":11264,"q":42,"u":"19175787/64"},{"bound":"509732329199699/137438953472","n":11715,"q":41,"u":"9602311/32"},{"bound":"1055746439788101/274877906944","n":12165,"q":41,"u":"19233457/64"},{"bound":"4368408721341697/1099511627776","n":12616,"q":41,"u":"4815573/16"},{"bound":"2256742598587107/549755813888","n":13066,"q":41,"u":"19291127/64"},{"bound":"4658835788613959/1099511627776","n":13517,"q":40,"u":"9659981/32"},{"bound":"4803753826195133/1099511627776","n":13967,"q":40,"u":"19348797/64"},{"bound":"1237243826998047/274877906944","n":14418,"q":40,"u":"605551/2"},{"bound":"2547089882113387/549755813888","n":14869,"q":40,"u":"19406467/64"},{"bound":"5239046700267505/1099511627776","n":15319,"q":40,"u":"9717651/32"},{"bound":"1346055307427529/274877906944","n":15770,"q":40,"u":"19464137/64"},{"bound":"5529060687917309/1099511627776","n":16220,"q":40,"u":"4873243/16"},{"bound":"5674147926798747/1099511627776","n":16671,"q":39,"u":"19521807/64"},{"bound":"5818863121961999/1099511627776","n":17121,"q":39,"u":"9775321/32"},{"bound":"1490972290399925/274877906944","n":17572,"q":39,"u":"19579477/64"},{"bound":"6108583677181789/1099511627776","n":18022,"q":39,"u":"2451039/8"},{"bound":"6253590449264963/1099511627776","n":18473,"q":39,"u":"19637147/64"},{"bound":"6398267061382633/1099511627776","n":18923,"q":39,"u":"9832991/32"},{"bound":"1635814273937243/274877906944","n":19374,"q":39,"u":"19694817/64"},{"bound":"6688239565576725/1099511627776","n":19825,"q":39,"u":"4930913/16"},{"bound":"6832893506680775/1099511627776","n":20275,"q":39,"u":"19752487/64"},{"bound":"6977862266153303/1099511627776","n":20726,"q":39,"u":"9890661/32"},{"bound":"7122489931371489/1099511627776","n":21176,"q":38,"u":"19810157/64"},{"bound":"7267363862624813/1099511627776","n":21627,"q":38,"u":"1239937/4"},{"bound":"926488863698229/137438953472","n":22077,"q":38,"u":"19867827/64"},{"bound":"3778386914673759/549755813888","n":22528,"q":38,"u":"9948331/32"},{"bound":"7701310514670425/1099511627776","n":22978,"q":38,"u":"19925497/64"},{"bound":"980770453733191/137438953472","n":23429,"q":38,"u":"4988583/16"},{"bound":"1997672767210879/274877906944","n":23879,"q":38,"u":"19983167/64"},{"bound":"1016941927022539/137438953472","n":24330,"q":38,"u":"10006001/32"},{"bound":"8280375718889441/1099511627776","n":24781,"q":38,"u":"20040837/64"},{"bound":"8424891044506763/1099511627776","n":25231,"q":38,"u":"2508709/8"},{"bound":"4284861938757105/549755813888","n":25682,"q":38,"u":"20098507/64"},{"bound":"8714232124420537/1099511627776","n":26132,"q":38,"u":"10063671/32"},{"bound":"2214764553376485/274877906944","n":26583,"q":38,"u":"20156177/64"},{"bound":"9003560058518075/1099511627776","n":27033,"q":38,"u":"5046253/16"},{"bound":"4574190019181633/549755813888","n":27484,"q":38,"u":"20213847/64"},{"bound":"72600594333281/8589934592","n":27934,"q":38,"u":"10121341/32"},{"bound":"9437690502710205/1099511627776","n":28385,"q":38,"u":"20271517/64"},{"bound":"9582181252367325/1099511627776","n":28835,"q":38,"u":"317193"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":317193,"b":348912,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/13817303799408241729546655890701519201239040000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/258985789059851972440471990131350195017728000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"347295423892153/1099511627776","n":496,"q":129,"u":"20332071/64"},{"bound":"533292893181979/1099511627776","n":992,"q":114,"u":"10181895/32"},{"bound":"709265573897245/1099511627776","n":1487,"q":98,"u":"20395509/64"},{"bound":"13742042798397/17179869184","n":1983,"q":86,"u":"5106807/16"},{"bound":"522785211484555/549755813888","n":2479,"q":78,"u":"20458947/64"},{"bound":"604196492709233/549755813888","n":2974,"q":72,"u":"10245333/32"},{"bound":"684703737120919/549755813888","n":3470,"q":67,"u":"20522385/64"},{"bound":"1528510695401751/1099511627776","n":3965,"q":64,"u":"2569263/8"},{"bound":"843350269112837/549755813888","n":4461,"q":61,"u":"20585823/64"},{"bound":"1843938478076771/1099511627776","n":4957,"q":59,"u":"10308771/32"},{"bound":"2000086306814271/1099511627776","n":5452,"q":57,"u":"20649261/64"},{"bound":"2155939083487175/1099511627776","n":5948,"q":55,"u":"5170245/16"},{"bound":"2310957882264125/1099511627776","n":6443,"q":54,"u":"20712699/64"},{"bound":"1232937311358465/549755813888","n":6939,"q":53,"u":"10372209/32"},{"bound":"1310217354446527/549755813888","n":7435,"q":52,"u":"20776137/64"},{"bound":"2774383673191175/1099511627776","n":7930,"q":51,"u":"1300491/4"},{"bound":"1464199490697629/549755813888","n":8426,"q":50,"u":"20839575/64"},{"bound":"3081868593923207/1099511627776","n":8921,"q":50,"u":"10435647/32"},{"bound":"1617722237588573/549755813888","n":9417,"q":49,"u":"20903013/64"},{"bound":"3388893069312415/1099511627776","n":9913,"q":49,"u":"5233683/16"},{"bound":"1770913561563835/549755813888","n":10408,"q":48,"u":"20966451/64"},{"bound":"3694991152051479/1099511627776","n":10904,"q":48,"u":"10499085/32"},{"bound":"962001007487035/274877906944","n":11400,"q":47,"u":"21029889/64"},{"bound":"4000611768742049/1099511627776","n":11895,"q":47,"u":"2632701/8"},{"bound":"32449091328365/8589934592","n":12391,"q":47,"u":"21093327/64"},{"bound":"33639756862591/8589934592","n":12886,"q":46,"u":"10562523/32"},{"bound":"2229275722974393/549755813888","n":13382,"q":46,"u":"21156765/64"},{"bound":"576397672350239/137438953472","n":13878,"q":46,"u":"5297121/16"},{"bound":"2381717890709183/549755813888","n":14373,"q":45,"u":"21220203/64"},{"bound":"2457943382787781/549755813888","n":14869,"q":45,"u":"10625961/32"},{"bound":"5068005545678159/1099511627776","n":15364,"q":45,"u":"21283641/64"},{"bound":"2610204461057409/549755813888","n":15860,"q":45,"u":"666105/2"},{"bound":"1343197873719285/274877906944","n":16356,"q":45,"u":"21347079/64"},{"bound":"5524789844935155/1099511627776","n":16851,"q":44,"u":"10689399/32"},{"bound":"1419256398373175/274877906944","n":17347,"q":44,"u":"21410517/64"},{"bound":"2914468950105759/549755813888","n":17842,"q":44,"u":"5360559/16"},{"bound":"2990570907397649/549755813888","n":18338,"q":44,"u":"21473955/64"},{"bound":"6133331566635735/1099511627776","n":18834,"q":44,"u":"10752837/32"},{"bound":"6285201389368643/1099511627776","n":19329,"q":44,"u":"21537393/64"},{"bound":"6437365828366219/1099511627776","n":19825,"q":44,"u":"2696139/8"},{"bound":"1647284068333185/274877906944","n":20320,"q":43,"u":"21600831/64"},{"bound":"6741182553454463/1099511627776","n":20816,"q":43,"u":"10816275/32"},{"bound":"3446609349810685/549755813888","n":21312,"q":43,"u":"21664269/64"},{"bound":"7044938871648989/1099511627776","n":21807,"q":43,"u":"5423997/16"},{"bound":"7196956679975985/1099511627776","n":22303,"q":43,"u":"21727707/64"},{"bound":"7348966160827815/1099511627776","n":22799,"q":43,"u":"10879713/32"},{"bound":"1875165343268011/274877906944","n":23294,"q":43,"u":"21791145/64"},{"bound":"7652655691941555/1099511627776","n":23790,"q":43,"u":"1363929/4"},{"bound":"7804336665017845/1099511627776","n":24285,"q":43,"u":"21854583/64"},{"bound":"7956317540999823/1099511627776","n":24781,"q":43,"u":"10943151/32"},{"bound":"2027060990608111/274877906944","n":25277,"q":42,"u":"21918021/64"},{"bound":"4129913061000033/549755813888","n":25772,"q":42,"u":"5487435/16"},{"bound":"8411708867657363/1099511627776","n":26268,"q":42,"u":"21981459/64"},{"bound":"2140820017024703/274877906944","n":26763,"q":42,"u":"11006589/32"},{"bound":"8715152411245405/1099511627776","n":27259,"q":42,"u":"22044897/64"},{"bound":"554188746732541/68719476736","n":27755,"q":42,"u":"2759577/8"},{"bound":"9018576749429779/1099511627776","n":28250,"q":42,"u":"22108335/64"},{"bound":"9170435393446821/1099511627776","n":28746,"q":42,"u":"11070027/32"},{"bound":"4660991878789909/549755813888","n":29241,"q":42,"u":"22171773/64"},{"bound":"9473834356510357/1099511627776","n":29737,"q":42,"u":"5550873/16"},{"bound":"9625681213717359/1099511627776","n":30233,"q":42,"u":"22235211/64"},{"bound":"2444304592835629/274877906944","n":30728,"q":42,"u":"11133465/32"},{"bound":"9929058264126573/1099511627776","n":31224,"q":42,"u":"22298649/64"},{"bound":"2520147196895785/274877906944","n":31719,"q":42,"u":"348912"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":348912,"b":383803,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/18390802606618771859818505405748949140111360000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/344709196078808287801179012253218464858112000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"376425803498019/1099511627776","n":546,"q":158,"u":"22365259/64"},{"bound":"574045792358513/1099511627776","n":1091,"q":129,"u":"11200075/32"},{"bound":"761131577028143/1099511627776","n":1636,"q":114,"u":"22435041/64"},{"bound":"235391433533831/274877906944","n":2181,"q":100,"u":"5617483/16"},{"bound":"1117363880641327/1099511627776","n":2726,"q":90,"u":"22504823/64"},{"bound":"80634682276169/68719476736","n":3272,"q":83,"u":"11269857/32"},{"bound":"730088877440007/549755813888","n":3817,"q":77,"u":"22574605/64"},{"bound":"1628344579243753/1099511627776","n":4362,"q":73,"u":"2826187/8"},{"bound":"448770459914689/274877906944","n":4907,"q":70,"u":"22644387/64"},{"bound":"1960685148979319/1099511627776","n":5452,"q":67,"u":"11339639/32"},{"bound":"1062692939299719/549755813888","n":5997,"q":65,"u":"22714169/64"},{"bound":"2289646157977513/1099511627776","n":6543,"q":63,"u":"5687265/16"},{"bound":"1226502955969325/549755813888","n":7088,"q":61,"u":"22783951/64"},{"bound":"2615843974933575/1099511627776","n":7633,"q":60,"u":"11409421/32"},{"bound":"1389132820543053/549755813888","n":8178,"q":59,"u":"22853733/64"},{"bound":"2940322600854789/1099511627776","n":8723,"q":58,"u":"1430539/4"},{"bound":"387757958991515/137438953472","n":9268,"q":57,"u":"22923515/64"},{"bound":"203989526866865/68719476736","n":9814,"q":56,"u":"11479203/32"},{"bound":"1712541873841861/549755813888","n":10359,"q":55,"u":"22993297/64"},{"bound":"3586123133049817/1099511627776","n":10904,"q":55,"u":"5757047/16"},{"bound":"1873482377817201/549755813888","n":11449,"q":54,"u":"23063079/64"},{"bound":"3907691690831245/1099511627776","n":11994,"q":54,"u":"11548985/32"},{"bound":"2034107649862403/549755813888","n":12539,"q":53,"u":"23132861/64"},{"bound":"4228964044203401/1099511627776","n":13085,"q":53,"u":"2895969/8"},{"bound":"548657192446771/137438953472","n":13630,"q":52,"u":"23202643/64"},{"bound":"4549471403853373/1099511627776","n":14175,"q":52,"u":"11618767/32"},{"bound":"4709623838421991/1099511627776","n":14720,"q":51,"u":"23272425/64"},{"bound":"1217406107089461/274877906944","n":15265,"q":51,"u":"5826829/16"},{"bound":"2514794302828525/549755813888","n":15810,"q":51,"u":"23342207/64"},{"bound":"648726645080039/137438953472","n":16356,"q":51,"u":"11688549/32"},{"bound":"2674806306727031/549755813888","n":16901,"q":50,"u":"23411989/64"},{"bound":"5509365098001041/1099511627776","n":17446,"q":50,"u":"732715/2"},{"bound":"1417272978251373/274877906944","n":17991,"q":50,"u":"23481771/64"},{"bound":"2914397584369861/549755813888","n":18536,"q":50,"u":"11758331/32"},{"bound":"5988702469535629/1099511627776","n":19082,"q":49,"u":"23551553/64"},{"bound":"768531696950791/137438953472","n":19627,"q":49,"u":"5896611/16"},{"bound":"6307785817062663/1099511627776","n":20172,"q":49,"u":"23621335/64"},{"bound":"404206286870895/68719476736","n":20717,"q":49,"u":"11828113/32"},{"bound":"3313399577844475/549755813888","n":21262,"q":49,"u":"23691117/64"},{"bound":"6786282657078305/1099511627776","n":21807,"q":49,"u":"2965751/8"},{"bound":"3472974420088163/549755813888","n":22353,"q":48,"u":"23760899/64"},{"bound":"444081635913747/68719476736","n":22898,"q":48,"u":"11897895/32"},{"bound":"3632325510339839/549755813888","n":23443,"q":48,"u":"23830681/64"},{"bound":"463999011405603/68719476736","n":23988,"q":48,"u":"5966393/16"},{"bound":"947913299568081/137438953472","n":24533,"q":48,"u":"23900463/64"},{"bound":"967827292333821/137438953472","n":25078,"q":48,"u":"11967677/32"},{"bound":"3951106459710053/549755813888","n":25624,"q":48,"u":"23970245/64"},{"bound":"8061499626135211/1099511627776","n":26169,"q":47,"u":"1500321/4"},{"bound":"1027587266139039/137438953472","n":26714,"q":47,"u":"24040027/64"},{"bound":"8379888389222461/1099511627776","n":27259,"q":47,"u":"12037459/32"},{"bound":"8539070867470441/1099511627776","n":27804,"q":47,"u":"24109809/64"},{"bound":"8698245991092779/1099511627776","n":28349,"q":47,"u":"6036175/16"},{"bound":"4428853101055165/549755813888","n":28895,"q":47,"u":"24179591/64"},{"bound":"2254216941554313/274877906944","n":29440,"q":47,"u":"12107241/32"},{"bound":"9176023084213215/1099511627776","n":29985,"q":47,"u":"24249373/64"},{"bound":"9335172475567987/1099511627776","n":30530,"q":47,"u":"3035533/8"},{"bound":"1186789529789907/137438953472","n":31075,"q":47,"u":"24319155/64"},{"bound":"2413363662710273/274877906944","n":31620,"q":47,"u":"12177023/32"},{"bound":"9812879956661599/1099511627776","n":32166,"q":47,"u":"24388937/64"},{"bound":"2492998010156665/274877906944","n":32711,"q":46,"u":"6105957/16"},{"bound":"10131043687563697/1099511627776","n":33256,"q":46,"u":"24458719/64"},{"bound":"1286261353837219/137438953472","n":33801,"q":46,"u":"12246805/32"},{"bound":"653070854730445/68719476736","n":34346,"q":46,"u":"24528501/64"},{"bound":"10608172415851385/1099511627776","n":34891,"q":46,"u":"383803"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":383803,"b":422183,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/24478106087509477285297663436231901613916160000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/458807222726268185520719732623563476011008000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"407789911516821/1099511627776","n":600,"q":180,"u":"6150443/16"},{"bound":"618202355638225/1099511627776","n":1200,"q":158,"u":"3080019/8"},{"bound":"817335236360785/1099511627776","n":1800,"q":129,"u":"6169633/16"},{"bound":"1008696606886987/1099511627776","n":2399,"q":117,"u":"1544807/4"},{"bound":"1195275023690109/1099511627776","n":2999,"q":105,"u":"6188823/16"},{"bound":"689047136183327/549755813888","n":3599,"q":96,"u":"3099209/8"},{"bound":"389453258134843/274877906944","n":4198,"q":89,"u":"6208013/16"},{"bound":"433921915010101/274877906944","n":4798,"q":84,"u":"777201/2"},{"bound":"119493222461867/68719476736","n":5398,"q":80,"u":"6227203/16"},{"bound":"521619938843939/274877906944","n":5997,"q":77,"u":"3118399/8"},{"bound":"2260287798742165/1099511627776","n":6597,"q":74,"u":"6246393/16"},{"bound":"2433223855583041/1099511627776","n":7197,"q":72,"u":"1563997/4"},{"bound":"2605145588397241/1099511627776","n":7796,"q":70,"u":"6265583/16"},{"bound":"2776748639564159/1099511627776","n":8396,"q":68,"u":"3137589/8"},{"bound":"2947842891169549/1099511627776","n":8996,"q":67,"u":"6284773/16"},{"bound":"3118219434250919/1099511627776","n":9595,"q":65,"u":"393398"},{"bound":"1644245209652709/549755813888","n":10195,"q":64,"u":"6303963/16"},{"bound":"864610591297121/274877906944","n":10795,"q":63,"u":"3156779/8"},{"bound":"3628117943725287/1099511627776","n":11395,"q":62,"u":"6323153/16"},{"bound":"1898624668891595/549755813888","n":11994,"q":62,"u":"1583187/4"},{"bound":"991608823182845/274877906944","n":12594,"q":61,"u":"6342343/16"},{"bound":"1033861504990523/274877906944","n":13194,"q":60,"u":"3175969/8"},{"bound":"2152001195640061/549755813888","n":13793,"q":60,"u":"6361533/16"},{"bound":"4472665255188453/1099511627776","n":14393,"q":59,"u":"796391/2"},{"bound":"2320611200457533/549755813888","n":14993,"q":59,"u":"6380723/16"},{"bound":"4809334258904607/1099511627776","n":15592,"q":58,"u":"3195159/8"},{"bound":"2488821276783647/549755813888","n":16192,"q":58,"u":"6399913/16"},{"bound":"1286460297791369/274877906944","n":16792,"q":57,"u":"1602377/4"},{"bound":"5313646890829641/1099511627776","n":17391,"q":57,"u":"6419103/16"},{"bound":"5481692224206935/1099511627776","n":17991,"q":57,"u":"3214349/8"},{"bound":"706201925164637/137438953472","n":18591,"q":56,"u":"6438293/16"},{"bound":"1454296908522311/274877906944","n":19190,"q":56,"u":"402993"},{"bound":"5985008170301751/1099511627776","n":19790,"q":56,"u":"6457483/16"},{"bound":"6152766889719099/1099511627776","n":20390,"q":55,"u":"3233539/8"},{"bound":"3160208879496235/549755813888","n":20990,"q":55,"u":"6476673/16"},{"bound":"6487764263742531/1099511627776","n":21589,"q":55,"u":"1621567/4"},{"bound":"3327683521974157/549755813888","n":22189,"q":55,"u":"6495863/16"},{"bound":"3411474203373417/549755813888","n":22789,"q":55,"u":"3252729/8"},{"bound":"6990125822984101/1099511627776","n":23388,"q":54,"u":"6515053/16"},{"bound":"7157563495990485/1099511627776","n":23988,"q":54,"u":"815581/2"},{"bound":"915622952187083/137438953472","n":24588,"q":54,"u":"6534243/16"},{"bound":"7492108370857113/1099511627776","n":25187,"q":54,"u":"3271919/8"},{"bound":"3829748420404801/549755813888","n":25787,"q":54,"u":"6553433/16"},{"bound":"3913414896645483/549755813888","n":26387,"q":53,"u":"1640757/4"},{"bound":"7993816497957021/1099511627776","n":26986,"q":53,"u":"6572623/16"},{"bound":"4080534571215651/549755813888","n":27586,"q":53,"u":"3291109/8"},{"bound":"8328309713755977/1099511627776","n":28186,"q":53,"u":"6591813/16"},{"bound":"8495260218663287/1099511627776","n":28785,"q":53,"u":"412588"},{"bound":"2165619686229657/274877906944","n":29385,"q":53,"u":"6611003/16"},{"bound":"8829687175981619/1099511627776","n":29985,"q":53,"u":"3310299/8"},{"bound":"2249221518678529/274877906944","n":30585,"q":53,"u":"6630193/16"},{"bound":"2290929993557081/274877906944","n":31184,"q":52,"u":"1659947/4"},{"bound":"4665408413826589/549755813888","n":31784,"q":52,"u":"6649383/16"},{"bound":"9497905441310129/1099511627776","n":32384,"q":52,"u":"3329489/8"},{"bound":"302022118150633/34359738368","n":32983,"q":52,"u":"6668573/16"},{"bound":"9831781179958737/1099511627776","n":33583,"q":52,"u":"834771/2"},{"bound":"9998847536003453/1099511627776","n":34183,"q":52,"u":"6687763/16"},{"bound":"5082814384406669/549755813888","n":34782,"q":52,"u":"3348679/8"},{"bound":"1291585258534469/137438953472","n":35382,"q":52,"u":"6706953/16"},{"bound":"10499729300249481/1099511627776","n":35982,"q":52,"u":"1679137/4"},{"bound":"10666492352038907/1099511627776","n":36581,"q":52,"u":"6726143/16"},{"bound":"5416756676909049/549755813888","n":37181,"q":51,"u":"3367869/8"},{"bound":"11000471444086345/1099511627776","n":37781,"q":51,"u":"6745333/16"},{"bound":"5583573076232483/549755813888","n":38380,"q":51,"u":"422183"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":422183,"b":464401,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/32580296062461638388428368125238754074951680000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/610671111633120845732819137947272495720448000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"442268283140115/1099511627776","n":660,"q":206,"u":"13530965/32"},{"bound":"666172506391343/1099511627776","n":1320,"q":180,"u":"6776037/16"},{"bound":"27424753858889/34359738368","n":1979,"q":158,"u":"13573183/32"},{"bound":"540654569724795/549755813888","n":2639,"q":138,"u":"3398573/8"},{"bound":"639642895082911/549755813888","n":3299,"q":122,"u":"13615401/32"},{"bound":"736384778068159/549755813888","n":3958,"q":111,"u":"6818255/16"},{"bound":"103959934662485/68719476736","n":4618,"q":103,"u":"13657619/32"},{"bound":"1851485378796999/1099511627776","n":5278,"q":97,"u":"1709841/4"},{"bound":"2037398803123459/1099511627776","n":5937,"q":92,"u":"13699837/32"},{"bound":"1111024012009567/549755813888","n":6597,"q":88,"u":"6860473/16"},{"bound":"2405442120076497/1099511627776","n":7257,"q":85,"u":"13742055/32"},{"bound":"2587527948889701/1099511627776","n":7916,"q":82,"u":"3440791/8"},{"bound":"173064834098855/68719476736","n":8576,"q":80,"u":"13784273/32"},{"bound":"1474911258498747/549755813888","n":9236,"q":78,"u":"6902691/16"},{"bound":"391214382393427/137438953472","n":9895,"q":76,"u":"13826491/32"},{"bound":"103417686095229/34359738368","n":10555,"q":74,"u":"865475/2"},{"bound":"3488556799887539/1099511627776","n":11215,"q":73,"u":"13868709/32"},{"bound":"3667094798057325/1099511627776","n":11874,"q":72,"u":"6944909/16"},{"bound":"60086882670929/17179869184","n":12534,"q":71,"u":"13910927/32"},{"bound":"4023719305580445/1099511627776","n":13194,"q":70,"u":"3483009/8"},{"bound":"2100668670473667/549755813888","n":13853,"q":69,"u":"13953145/32"},{"bound":"2189494422760941/549755813888","n":14513,"q":68,"u":"6987127/16"},{"bound":"4556439168786503/1099511627776","n":15173,"q":67,"u":"13995363/32"},{"bound":"1183361442890889/274877906944","n":15832,"q":67,"u":"1752059/4"},{"bound":"2455255573362337/549755813888","n":16492,"q":66,"u":"14037581/32"},{"bound":"5087460663548845/1099511627776","n":17152,"q":65,"u":"7029345/16"},{"bound":"2631987966164101/549755813888","n":17811,"q":65,"u":"14079799/32"},{"bound":"2720329202594563/549755813888","n":18471,"q":64,"u":"3525227/8"},{"bound":"2808599055617629/549755813888","n":19131,"q":64,"u":"14122017/32"},{"bound":"5793412836268055/1099511627776","n":19790,"q":63,"u":"7071563/16"},{"bound":"2984866703626945/549755813888","n":20450,"q":63,"u":"14164235/32"},{"bound":"3072872572651577/549755813888","n":21109,"q":63,"u":"443292"},{"bound":"3160968843232687/549755813888","n":21769,"q":62,"u":"14206453/32"},{"bound":"1624506099828271/274877906944","n":22429,"q":62,"u":"7113781/16"},{"bound":"1668452863281423/274877906944","n":23088,"q":62,"u":"14248671/32"},{"bound":"6849810837781175/1099511627776","n":23748,"q":61,"u":"3567445/8"},{"bound":"1756423636392721/274877906944","n":24408,"q":61,"u":"14290889/32"},{"bound":"7201285320261425/1099511627776","n":25067,"q":61,"u":"7155999/16"},{"bound":"922139744435303/137438953472","n":25727,"q":61,"u":"14333107/32"},{"bound":"7552894569454109/1099511627776","n":26387,"q":60,"u":"1794277/4"},{"bound":"7728312720177577/1099511627776","n":27046,"q":60,"u":"14375325/32"},{"bound":"1975994204880537/274877906944","n":27706,"q":60,"u":"7198217/16"},{"bound":"1009952748027573/137438953472","n":28366,"q":60,"u":"14417543/32"},{"bound":"2063745833384177/274877906944","n":29025,"q":60,"u":"3609663/8"},{"bound":"8430551322993975/1099511627776","n":29685,"q":59,"u":"14459761/32"},{"bound":"1075756327953167/137438953472","n":30345,"q":59,"u":"7240435/16"},{"bound":"4390634561346955/549755813888","n":31004,"q":59,"u":"14501979/32"},{"bound":"1119592433418667/137438953472","n":31664,"q":59,"u":"907693/2"},{"bound":"9132196571025403/1099511627776","n":32324,"q":59,"u":"14544197/32"},{"bound":"9307375366458445/1099511627776","n":32983,"q":59,"u":"7282653/16"},{"bound":"4741396087033497/549755813888","n":33643,"q":58,"u":"14586415/32"},{"bound":"9658126833867029/1099511627776","n":34303,"q":58,"u":"3651881/8"},{"bound":"614574069322019/68719476736","n":34962,"q":58,"u":"14628633/32"},{"bound":"10008498848766859/1099511627776","n":35622,"q":58,"u":"7324871/16"},{"bound":"10183802928467717/1099511627776","n":36282,"q":58,"u":"14670851/32"},{"bound":"10358832247023541/1099511627776","n":36941,"q":58,"u":"1836495/4"},{"bound":"5267059229173137/549755813888","n":37601,"q":58,"u":"14713069/32"},{"bound":"10709396385051575/1099511627776","n":38261,"q":58,"u":"7367089/16"},{"bound":"10884400872467799/1099511627776","n":38920,"q":58,"u":"14755287/32"},{"bound":"11059599338244967/1099511627776","n":39580,"q":57,"u":"3694099/8"},{"bound":"5617388615430179/549755813888","n":40240,"q":57,"u":"14797505/32"},{"bound":"5704841382093043/549755813888","n":40899,"q":57,"u":"7409307/16"},{"bound":"1448105884289445/137438953472","n":41559,"q":57,"u":"14839723/32"},{"bound":"11759739655993597/1099511627776","n":42218,"q":57,"u":"464401"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":464401,"b":510841,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/43364348592685775124954352192553282206433280000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/812801674389014780981655782063598548834304000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"239961164538043/549755813888","n":726,"q":235,"u":"3721013/8"},{"bound":"718297930966261/1099511627776","n":1452,"q":206,"u":"1863409/4"},{"bound":"943196514632371/1099511627776","n":2177,"q":180,"u":"3732623/8"},{"bound":"579874268683335/549755813888","n":2903,"q":158,"u":"934607/2"},{"bound":"1370101019795867/1099511627776","n":3629,"q":138,"u":"3744233/8"},{"bound":"787624855129919/549755813888","n":4354,"q":129,"u":"1875019/4"},{"bound":"1777181041391409/1099511627776","n":5080,"q":120,"u":"3755843/8"},{"bound":"1976038467630761/1099511627776","n":5805,"q":112,"u":"470206"},{"bound":"2172941712955357/1099511627776","n":6531,"q":106,"u":"3767453/8"},{"bound":"2368053348620109/1099511627776","n":7257,"q":102,"u":"1886629/4"},{"bound":"2561432907103101/1099511627776","n":7982,"q":97,"u":"3779063/8"},{"bound":"2753865149274809/1099511627776","n":8708,"q":94,"u":"946217/2"},{"bound":"2945290405095239/1099511627776","n":9434,"q":91,"u":"3790673/8"},{"bound":"3135604611807077/1099511627776","n":10159,"q":89,"u":"1898239/4"},{"bound":"3325450713730659/1099511627776","n":10885,"q":86,"u":"3802283/8"},{"bound":"1757206094193721/549755813888","n":11610,"q":85,"u":"476011"},{"bound":"3703082805234565/1099511627776","n":12336,"q":83,"u":"3813893/8"},{"bound":"3891298189533847/1099511627776","n":13062,"q":81,"u":"1909849/4"},{"bound":"4078829264351627/1099511627776","n":13787,"q":80,"u":"3825503/8"},{"bound":"4266265356346261/1099511627776","n":14513,"q":79,"u":"957827/2"},{"bound":"4453380733039083/1099511627776","n":15239,"q":78,"u":"3837113/8"},{"bound":"1159987467009997/274877906944","n":15964,"q":77,"u":"1921459/4"},{"bound":"1206629585534825/274877906944","n":16690,"q":76,"u":"3848723/8"},{"bound":"5012602518901041/1099511627776","n":17415,"q":75,"u":"481816"},{"bound":"2599373119006667/549755813888","n":18141,"q":74,"u":"3860333/8"},{"bound":"5384703424448329/1099511627776","n":18867,"q":74,"u":"1933069/4"},{"bound":"5570211182911431/1099511627776","n":19592,"q":73,"u":"3871943/8"},{"bound":"2877925779588861/549755813888","n":20318,"q":72,"u":"969437/2"},{"bound":"2970663491200093/549755813888","n":21044,"q":72,"u":"3883553/8"},{"bound":"23931385070169/4294967296","n":21769,"q":71,"u":"1944679/4"},{"bound":"1577917116942171/274877906944","n":22495,"q":71,"u":"3895163/8"},{"bound":"6496556785542367/1099511627776","n":23220,"q":70,"u":"487621"},{"bound":"6681571487110743/1099511627776","n":23946,"q":70,"u":"3906773/8"},{"bound":"3433271454041541/549755813888","n":24672,"q":70,"u":"1956289/4"},{"bound":"881389103699067/137438953472","n":25397,"q":69,"u":"3918383/8"},{"bound":"3617945176182723/549755813888","n":26123,"q":69,"u":"981047/2"},{"bound":"7420622285999427/1099511627776","n":26849,"q":68,"u":"3929993/8"},{"bound":"3802483905982947/549755813888","n":27574,"q":68,"u":"1967899/4"},{"bound":"3894768690275623/549755813888","n":28300,"q":68,"u":"3941603/8"},{"bound":"7973824629819843/1099511627776","n":29025,"q":68,"u":"493426"},{"bound":"8158260128894613/1099511627776","n":29751,"q":67,"u":"3953213/8"},{"bound":"4171322819441553/549755813888","n":30477,"q":67,"u":"1979509/4"},{"bound":"8526753953842749/1099511627776","n":31202,"q":67,"u":"3964823/8"},{"bound":"4355547217228597/549755813888","n":31928,"q":67,"u":"992657/2"},{"bound":"2223835351168889/274877906944","n":32654,"q":66,"u":"3976433/8"},{"bound":"4539644994339419/549755813888","n":33379,"q":66,"u":"1991119/4"},{"bound":"4631736986503989/549755813888","n":34105,"q":66,"u":"3988043/8"},{"bound":"4723693516451893/549755813888","n":34830,"q":66,"u":"499231"},{"bound":"9631537503878685/1099511627776","n":35556,"q":66,"u":"3999653/8"},{"bound":"4907799170771593/549755813888","n":36282,"q":65,"u":"2002729/4"},{"bound":"9999374033495807/1099511627776","n":37007,"q":65,"u":"4011263/8"},{"bound":"10183389275195617/1099511627776","n":37733,"q":65,"u":"1004267/2"},{"bound":"1295923914432087/137438953472","n":38459,"q":65,"u":"4022873/8"},{"bound":"5275563712063091/549755813888","n":39184,"q":65,"u":"2014339/4"},{"bound":"10735105101981569/1099511627776","n":39910,"q":65,"u":"4034483/8"},{"bound":"5459383113384831/549755813888","n":40635,"q":64,"u":"505036"},{"bound":"11102638207674305/1099511627776","n":41361,"q":64,"u":"4046093/8"},{"bound":"11286499837283199/1099511627776","n":42087,"q":64,"u":"2025949/4"},{"bound":"11470098380566945/1099511627776","n":42812,"q":64,"u":"4057703/8"},{"bound":"11653940782086367/1099511627776","n":43538,"q":64,"u":"1015877/2"},{"bound":"5918887116588895/549755813888","n":44264,"q":64,"u":"4069313/8"},{"bound":"12021345947785865/1099511627776","n":44989,"q":64,"u":"2037559/4"},{"bound":"12205162716066789/1099511627776","n":45715,"q":64,"u":"4080923/8"},{"bound":"12388672882049581/1099511627776","n":46440,"q":63,"u":"510841"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":510841,"b":561925,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/57717917162470977163696641544248360960000000000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/1081838393283796937625594602472425794934784000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"260597821728175/549755813888","n":799,"q":269,"u":"8186227/16"},{"bound":"387401585092423/549755813888","n":1597,"q":252,"u":"4099499/8"},{"bound":"1014373724780183/1099511627776","n":2395,"q":206,"u":"8211769/16"},{"bound":"622274618115983/549755813888","n":3193,"q":180,"u":"2056135/4"},{"bound":"183461451266349/137438953472","n":3991,"q":169,"u":"8237311/16"},{"bound":"210757161536423/137438953472","n":4790,"q":147,"u":"4125041/8"},{"bound":"949961823622123/549755813888","n":5588,"q":138,"u":"8262853/16"},{"bound":"2110701855019605/1099511627776","n":6386,"q":129,"u":"1034453/2"},{"bound":"579727764694655/274877906944","n":7184,"q":123,"u":"8288395/16"},{"bound":"2525078852717975/1099511627776","n":7982,"q":117,"u":"4150583/8"},{"bound":"2729805537553485/1099511627776","n":8781,"q":112,"u":"8313937/16"},{"bound":"2932864092593099/1099511627776","n":9579,"q":108,"u":"2081677/4"},{"bound":"195921489547017/68719476736","n":10377,"q":104,"u":"8339479/16"},{"bound":"3335613316037245/1099511627776","n":11175,"q":101,"u":"4176125/8"},{"bound":"3535622419644323/1099511627776","n":11973,"q":99,"u":"8365021/16"},{"bound":"3734897331752145/1099511627776","n":12771,"q":96,"u":"523612"},{"bound":"1966886778600161/549755813888","n":13570,"q":94,"u":"8390563/16"},{"bound":"4131845642637897/1099511627776","n":14368,"q":93,"u":"4201667/8"},{"bound":"1082352655717503/274877906944","n":15166,"q":91,"u":"8416105/16"},{"bound":"2263279880205469/549755813888","n":15964,"q":89,"u":"2107219/4"},{"bound":"4723303628192349/1099511627776","n":16762,"q":88,"u":"8441647/16"},{"bound":"2459979337728737/549755813888","n":17561,"q":87,"u":"4227209/8"},{"bound":"2558030635872709/549755813888","n":18359,"q":86,"u":"8467189/16"},{"bound":"5311885179948743/1099511627776","n":19157,"q":85,"u":"1059995/2"},{"bound":"5507457127404073/1099511627776","n":19955,"q":84,"u":"8492731/16"},{"bound":"712850434967359/137438953472","n":20753,"q":83,"u":"4252751/8"},{"bound":"2949097461061137/549755813888","n":21552,"q":82,"u":"8518273/16"},{"bound":"3046583460318547/549755813888","n":22350,"q":82,"u":"2132761/4"},{"bound":"392995700573481/68719476736","n":23148,"q":81,"u":"8543815/16"},{"bound":"1620639952073417/274877906944","n":23946,"q":80,"u":"4278293/8"},{"bound":"6677055729869387/1099511627776","n":24744,"q":80,"u":"8569357/16"},{"bound":"6871390838686535/1099511627776","n":25542,"q":79,"u":"536383"},{"bound":"7065888377644381/1099511627776","n":26341,"q":79,"u":"8594899/16"},{"bound":"1814994913929195/274877906944","n":27139,"q":78,"u":"4303835/8"},{"bound":"7454012766174193/1099511627776","n":27937,"q":78,"u":"8620441/16"},{"bound":"7647909498935857/1099511627776","n":28735,"q":77,"u":"2158303/4"},{"bound":"3920869833223929/549755813888","n":29533,"q":77,"u":"8645983/16"},{"bound":"4017866856379901/549755813888","n":30332,"q":76,"u":"4329377/8"},{"bound":"8229376871372315/1099511627776","n":31130,"q":76,"u":"8671525/16"},{"bound":"8422985620840391/1099511627776","n":31928,"q":76,"u":"1085537/2"},{"bound":"4308251692381047/549755813888","n":32726,"q":75,"u":"8697067/16"},{"bound":"8809943661415881/1099511627776","n":33524,"q":75,"u":"4354919/8"},{"bound":"140681216558671/17179869184","n":34323,"q":75,"u":"8722609/16"},{"bound":"574809601822195/68719476736","n":35121,"q":74,"u":"2183845/4"},{"bound":"9390212778588733/1099511627776","n":35919,"q":74,"u":"8748151/16"},{"bound":"9583448119520851/1099511627776","n":36717,"q":74,"u":"4380461/8"},{"bound":"9776661063674007/1099511627776","n":37515,"q":74,"u":"8773693/16"},{"bound":"2492452756760235/274877906944","n":38313,"q":73,"u":"549154"},{"bound":"5081564734663571/549755813888","n":39112,"q":73,"u":"8799235/16"},{"bound":"5178093451825915/549755813888","n":39910,"q":73,"u":"4406003/8"},{"bound":"10549226338511825/1099511627776","n":40708,"q":73,"u":"8824777/16"},{"bound":"1342781093033059/137438953472","n":41506,"q":73,"u":"2209387/4"},{"bound":"1366897646743631/137438953472","n":42304,"q":72,"u":"8850319/16"},{"bound":"1391040544751811/137438953472","n":43103,"q":72,"u":"4431545/8"},{"bound":"707575692895321/68719476736","n":43901,"q":72,"u":"8875861/16"},{"bound":"11514083839101521/1099511627776","n":44699,"q":72,"u":"1111079/2"},{"bound":"2926735826771883/274877906944","n":45497,"q":72,"u":"8901403/16"},{"bound":"11899773649165053/1099511627776","n":46295,"q":71,"u":"4457087/8"},{"bound":"12092766995139765/1099511627776","n":47094,"q":71,"u":"8926945/16"},{"bound":"3071376788866571/274877906944","n":47892,"q":71,"u":"2234929/4"},{"bound":"6239118110203167/549755813888","n":48690,"q":71,"u":"8952487/16"},{"bound":"12670954696252507/1099511627776","n":49488,"q":71,"u":"4482629/8"},{"bound":"6431831529465033/549755813888","n":50286,"q":71,"u":"8978029/16"},{"bound":"13056361756241905/1099511627776","n":51084,"q":71,"u":"561925"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":561925,"b":618117,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/76822361316350422698431132845029115916451840000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/1439926132714163115985939134793521888000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"565876965664745/1099511627776","n":878,"q":308,"u":"562803"},{"bound":"835991543075933/1099511627776","n":1756,"q":288,"u":"563681"},{"bound":"1091041703191999/1099511627776","n":2634,"q":252,"u":"564559"},{"bound":"1335973001069515/1099511627776","n":3512,"q":220,"u":"565437"},{"bound":"393345567053125/274877906944","n":4390,"q":193,"u":"566315"},{"bound":"1805037457368417/1099511627776","n":5268,"q":180,"u":"567193"},{"bound":"2032236881926041/1099511627776","n":6146,"q":158,"u":"568071"},{"bound":"2255778059255167/1099511627776","n":7024,"q":147,"u":"568949"},{"bound":"2476367365098503/1099511627776","n":7902,"q":147,"u":"569827"},{"bound":"336813225800179/137438953472","n":8780,"q":138,"u":"570705"},{"bound":"1455356700601733/549755813888","n":9658,"q":129,"u":"571583"},{"bound":"3125353343935191/1099511627776","n":10536,"q":124,"u":"572461"},{"bound":"1669304585466459/549755813888","n":11414,"q":120,"u":"573339"},{"bound":"3550692489525689/1099511627776","n":12292,"q":116,"u":"574217"},{"bound":"940440131219923/274877906944","n":13170,"q":113,"u":"575095"},{"bound":"992989455074185/274877906944","n":14048,"q":110,"u":"575973"},{"bound":"4181393994980477/1099511627776","n":14926,"q":108,"u":"576851"},{"bound":"2195083825699671/549755813888","n":15804,"q":105,"u":"577729"},{"bound":"4598349480991927/1099511627776","n":16682,"q":103,"u":"578607"},{"bound":"1201501383046695/274877906944","n":17560,"q":102,"u":"579485"},{"bound":"5013199792049253/1099511627776","n":18438,"q":100,"u":"580363"},{"bound":"5219993561090203/1099511627776","n":19316,"q":99,"u":"581241"},{"bound":"5426402649156515/1099511627776","n":20194,"q":97,"u":"582119"},{"bound":"2816239990515451/549755813888","n":21072,"q":96,"u":"582997"},{"bound":"5838259734749927/1099511627776","n":21950,"q":95,"u":"583875"},{"bound":"6043765896592303/1099511627776","n":22828,"q":94,"u":"584753"},{"bound":"6249021786897925/1099511627776","n":23706,"q":93,"u":"585631"},{"bound":"1613512583467223/274877906944","n":24584,"q":92,"u":"586509"},{"bound":"1664718576597347/274877906944","n":25462,"q":91,"u":"587387"},{"bound":"6863516515478873/1099511627776","n":26340,"q":90,"u":"588265"},{"bound":"1766992586011755/274877906944","n":27218,"q":90,"u":"589143"},{"bound":"3636127780450025/549755813888","n":28096,"q":89,"u":"590021"},{"bound":"3738207101633313/549755813888","n":28974,"q":88,"u":"590899"},{"bound":"7680416377312161/1099511627776","n":29852,"q":88,"u":"591777"},{"bound":"3942147633268097/549755813888","n":30730,"q":87,"u":"592655"},{"bound":"2022016377572081/274877906944","n":31608,"q":87,"u":"593533"},{"bound":"4145854035205837/549755813888","n":32486,"q":86,"u":"594411"},{"bound":"8495264800033391/1099511627776","n":33364,"q":86,"u":"595289"},{"bound":"8698713707725219/1099511627776","n":34242,"q":85,"u":"596167"},{"bound":"556379564886459/68719476736","n":35120,"q":85,"u":"597045"},{"bound":"4552685461267577/549755813888","n":35998,"q":84,"u":"597923"},{"bound":"9308547222832525/1099511627776","n":36876,"q":84,"u":"598801"},{"bound":"9511688793385611/1099511627776","n":37754,"q":84,"u":"599679"},{"bound":"9714743534653611/1099511627776","n":38632,"q":83,"u":"600557"},{"bound":"38741089507647/4294967296","n":39510,"q":83,"u":"601435"},{"bound":"1265083152621109/137438953472","n":40388,"q":83,"u":"602313"},{"bound":"5161769388909687/549755813888","n":41266,"q":82,"u":"603191"},{"bound":"10526333336916599/1099511627776","n":42144,"q":82,"u":"604069"},{"bound":"10729103274430255/1099511627776","n":43022,"q":82,"u":"604947"},{"bound":"10931849960444261/1099511627776","n":43900,"q":82,"u":"605825"},{"bound":"11134488656526465/1099511627776","n":44778,"q":81,"u":"606703"},{"bound":"11337098543382945/1099511627776","n":45656,"q":81,"u":"607581"},{"bound":"5769844235706051/549755813888","n":46534,"q":81,"u":"608459"},{"bound":"11742259473666623/1099511627776","n":47412,"q":81,"u":"609337"},{"bound":"2986185950606225/274877906944","n":48290,"q":80,"u":"610215"},{"bound":"3036797704780355/274877906944","n":49168,"q":80,"u":"611093"},{"bound":"96481417192251/8589934592","n":50046,"q":80,"u":"611971"},{"bound":"12552036342052223/1099511627776","n":50924,"q":80,"u":"612849"},{"bound":"12754436388083643/1099511627776","n":51802,"q":80,"u":"613727"},{"bound":"6478375016876299/549755813888","n":52680,"q":79,"u":"614605"},{"bound":"3289759672640489/274877906944","n":53558,"q":79,"u":"615483"},{"bound":"13361314250780437/1099511627776","n":54436,"q":79,"u":"616361"},{"bound":"3390894325085507/274877906944","n":55314,"q":79,"u":"617239"},{"bound":"13765828390708711/1099511627776","n":56192,"q":79,"u":"618117"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":618117,"b":679928,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/102250247105477030100810730282369605288591360000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/1916537031730388765279808964113442230269952000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"615085716304623/1099511627776","n":966,"q":352,"u":"39621299/64"},{"bound":"451436060683461/549755813888","n":1932,"q":329,"u":"19841555/32"},{"bound":"1174491169157389/1099511627776","n":2898,"q":288,"u":"39744921/64"},{"bound":"1435278275993353/1099511627776","n":3864,"q":252,"u":"9951683/16"},{"bound":"1687684820664535/1099511627776","n":4829,"q":235,"u":"39868543/64"},{"bound":"1933812334762715/1099511627776","n":5795,"q":206,"u":"19965177/32"},{"bound":"1087526321091561/549755813888","n":6761,"q":193,"u":"39992165/64"},{"bound":"2412246724618727/1099511627776","n":7727,"q":180,"u":"5006747/8"},{"bound":"2646141229747491/1099511627776","n":8693,"q":169,"u":"40115787/64"},{"bound":"2877029183112195/1099511627776","n":9658,"q":158,"u":"20088799/32"},{"bound":"3106061180917305/1099511627776","n":10624,"q":147,"u":"40239409/64"},{"bound":"3333170535261293/1099511627776","n":11590,"q":147,"u":"10075305/16"},{"bound":"1779233484272761/549755813888","n":12556,"q":138,"u":"40363031/64"},{"bound":"3782860311960305/1099511627776","n":13522,"q":138,"u":"20212421/32"},{"bound":"1001304057512575/274877906944","n":14487,"q":129,"u":"40486653/64"},{"bound":"4227070991342897/1099511627776","n":15453,"q":126,"u":"2534279/4"},{"bound":"4448038660610071/1099511627776","n":16419,"q":123,"u":"40610275/64"},{"bound":"4668223509537129/1099511627776","n":17385,"q":121,"u":"20336043/32"},{"bound":"4887700454101287/1099511627776","n":18351,"q":118,"u":"40733897/64"},{"bound":"638292433755643/137438953472","n":19316,"q":116,"u":"10198927/16"},{"bound":"5324653558964625/1099511627776","n":20282,"q":114,"u":"40857519/64"},{"bound":"1385618464209277/274877906944","n":21248,"q":112,"u":"20459665/32"},{"bound":"5759858964281597/1099511627776","n":22214,"q":110,"u":"40981141/64"},{"bound":"5976825711939763/1099511627776","n":23180,"q":109,"u":"5130369/8"},{"bound":"6193224298494913/1099511627776","n":24145,"q":108,"u":"41104763/64"},{"bound":"3204751543668585/549755813888","n":25111,"q":106,"u":"20583287/32"},{"bound":"6625482946730919/1099511627776","n":26077,"q":105,"u":"41228385/64"},{"bound":"855148972576133/137438953472","n":27043,"q":104,"u":"10322549/16"},{"bound":"7056650110684859/1099511627776","n":28009,"q":103,"u":"41352007/64"},{"bound":"7271655348476847/1099511627776","n":28974,"q":102,"u":"20706909/32"},{"bound":"7486672935153135/1099511627776","n":29940,"q":101,"u":"41475629/64"},{"bound":"962687464874987/137438953472","n":30906,"q":100,"u":"1298045/2"},{"bound":"7916143574402041/1099511627776","n":31872,"q":100,"u":"41599251/64"},{"bound":"8130601825399687/1099511627776","n":32838,"q":99,"u":"20830531/32"},{"bound":"8344695310082507/1099511627776","n":33803,"q":98,"u":"41722873/64"},{"bound":"8558885515648219/1099511627776","n":34769,"q":98,"u":"10446171/16"},{"bound":"8772900217178789/1099511627776","n":35735,"q":97,"u":"41846495/64"},{"bound":"8986819361766333/1099511627776","n":36701,"q":96,"u":"20954153/32"},{"bound":"2300151675734257/274877906944","n":37667,"q":96,"u":"41970117/64"},{"bound":"9414069348955785/1099511627776","n":38632,"q":95,"u":"5253991/8"},{"bound":"601728011413457/68719476736","n":39598,"q":95,"u":"42093739/64"},{"bound":"9841133860163673/1099511627776","n":40564,"q":94,"u":"21077775/32"},{"bound":"10054518753002779/1099511627776","n":41530,"q":94,"u":"42217361/64"},{"bound":"5133921546762209/549755813888","n":42496,"q":93,"u":"10569793/16"},{"bound":"10480826441938565/1099511627776","n":43461,"q":93,"u":"42340983/64"},{"bound":"1336749380735447/137438953472","n":44427,"q":93,"u":"21201397/32"},{"bound":"2726765455942223/274877906944","n":45393,"q":92,"u":"42464605/64"},{"bound":"5560032551959713/549755813888","n":46359,"q":92,"u":"2657901/4"},{"bound":"1416629794041587/137438953472","n":47325,"q":92,"u":"42588227/64"},{"bound":"11545680770629477/1099511627776","n":48290,"q":91,"u":"21325019/32"},{"bound":"5879251034260787/549755813888","n":49256,"q":91,"u":"42711849/64"},{"bound":"2992824419562049/274877906944","n":50222,"q":91,"u":"10693415/16"},{"bound":"12184009788025365/1099511627776","n":51188,"q":90,"u":"42835471/64"},{"bound":"12396665182170387/1099511627776","n":52154,"q":90,"u":"21448641/32"},{"bound":"1576134787210913/137438953472","n":53119,"q":90,"u":"42959093/64"},{"bound":"3205422617799439/274877906944","n":54085,"q":90,"u":"5377613/8"},{"bound":"13034197124528411/1099511627776","n":55051,"q":89,"u":"43082715/64"},{"bound":"13246681474503343/1099511627776","n":56017,"q":89,"u":"21572263/32"},{"bound":"3364786860557037/274877906944","n":56983,"q":89,"u":"43206337/64"},{"bound":"13671375967577383/1099511627776","n":57948,"q":89,"u":"10817037/16"},{"bound":"6941873388763771/549755813888","n":58914,"q":88,"u":"43329959/64"},{"bound":"14096078270709397/1099511627776","n":59880,"q":88,"u":"21695885/32"},{"bound":"7154197165062941/549755813888","n":60846,"q":88,"u":"43453581/64"},{"bound":"14520475866578797/1099511627776","n":61811,"q":88,"u":"679928"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":679928,"b":690988,"curvature_lower":"10943098041986104459882890287601735611427897342917213281/3596384156238249962814467148349440000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/2550902910602428748698488161239998957355008000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"173","n":173,"q":158,"u":"10881613/16"},{"bound":"346","n":346,"q":269,"u":"5442189/8"},{"bound":"468195134601485/1099511627776","n":519,"q":352,"u":"10887143/16"},{"bound":"522242330848703/1099511627776","n":692,"q":376,"u":"2722477/4"},{"bound":"573759551826843/1099511627776","n":865,"q":402,"u":"10892673/16"},{"bound":"623467994991315/1099511627776","n":1037,"q":402,"u":"5447719/8"},{"bound":"672412747487813/1099511627776","n":1210,"q":402,"u":"10898203/16"},{"bound":"360258258342779/549755813888","n":1383,"q":402,"u":"1362621/2"},{"bound":"383968678500029/549755813888","n":1556,"q":402,"u":"10903733/16"},{"bound":"407397258018123/549755813888","n":1729,"q":402,"u":"5453249/8"},{"bound":"215228273545839/274877906944","n":1901,"q":402,"u":"10909263/16"},{"bound":"906901406223819/1099511627776","n":2074,"q":402,"u":"2728007/4"},{"bound":"952435170825503/1099511627776","n":2247,"q":376,"u":"10914793/16"},{"bound":"31173077270361/34359738368","n":2420,"q":376,"u":"5458779/8"},{"bound":"521179314376209/549755813888","n":2593,"q":376,"u":"10920323/16"},{"bound":"543310771457081/549755813888","n":2765,"q":352,"u":"682693"},{"bound":"1130693247942039/1099511627776","n":2938,"q":352,"u":"10925853/16"},{"bound":"587275891802191/549755813888","n":3111,"q":352,"u":"5464309/8"},{"bound":"304553475427815/274877906944","n":3284,"q":329,"u":"10931383/16"},{"bound":"630700732291283/549755813888","n":3457,"q":329,"u":"2733537/4"},{"bound":"1304420903999699/1099511627776","n":3630,"q":329,"u":"10936913/16"},{"bound":"84190059082177/68719476736","n":3802,"q":329,"u":"5469839/8"},{"bound":"694764054849941/549755813888","n":3975,"q":308,"u":"10942443/16"},{"bound":"715904614729457/549755813888","n":4148,"q":308,"u":"1368151/2"},{"bound":"1473965120492767/1099511627776","n":4321,"q":308,"u":"10947973/16"},{"bound":"1515885333557959/1099511627776","n":4494,"q":288,"u":"5475369/8"},{"bound":"778625995507769/549755813888","n":4666,"q":288,"u":"10953503/16"},{"bound":"1598753543231453/1099511627776","n":4839,"q":288,"u":"2739067/4"},{"bound":"1640157204810655/1099511627776","n":5012,"q":288,"u":"10959033/16"},{"bound":"210156977234845/137438953472","n":5185,"q":269,"u":"5480899/8"},{"bound":"215268639869923/137438953472","n":5358,"q":269,"u":"10964563/16"},{"bound":"440680402911101/274877906944","n":5530,"q":269,"u":"685458"},{"bound":"901725411411703/549755813888","n":5703,"q":269,"u":"10970093/16"},{"bound":"921953126951217/549755813888","n":5876,"q":252,"u":"5486429/8"},{"bound":"942087684222131/549755813888","n":6049,"q":252,"u":"10975623/16"},{"bound":"60136693026853/34359738368","n":6222,"q":252,"u":"2744597/4"},{"bound":"3836927724763/2147483648","n":6395,"q":252,"u":"10981153/16"},{"bound":"501074497835183/274877906944","n":6567,"q":235,"u":"5491959/8"},{"bound":"1021990888245593/549755813888","n":6740,"q":235,"u":"10986683/16"},{"bound":"2083605795129133/1099511627776","n":6913,"q":235,"u":"1373681/2"},{"bound":"2123173393459755/1099511627776","n":7086,"q":235,"u":"10992213/16"},{"bound":"1081343834104951/549755813888","n":7259,"q":235,"u":"5497489/8"},{"bound":"1100949539364521/549755813888","n":7431,"q":220,"u":"10997743/16"},{"bound":"280126715143099/137438953472","n":7604,"q":220,"u":"2750127/4"},{"bound":"2280079445308051/1099511627776","n":7777,"q":220,"u":"11003273/16"},{"bound":"2319098723336059/1099511627776","n":7950,"q":220,"u":"5503019/8"},{"bound":"589518465219031/274877906944","n":8123,"q":220,"u":"11008803/16"},{"bound":"2396782080720127/1099511627776","n":8295,"q":220,"u":"688223"},{"bound":"2435530269072683/1099511627776","n":8468,"q":206,"u":"11014333/16"},{"bound":"1237046953021953/549755813888","n":8641,"q":206,"u":"5508549/8"},{"bound":"1256309191784285/549755813888","n":8814,"q":206,"u":"11019863/16"},{"bound":"1275552737849231/549755813888","n":8987,"q":206,"u":"2755657/4"},{"bound":"2589556849346897/1099511627776","n":9160,"q":206,"u":"11025393/16"},{"bound":"1313876051381159/549755813888","n":9332,"q":206,"u":"5514079/8"},{"bound":"2666100638520385/1099511627776","n":9505,"q":193,"u":"11030923/16"},{"bound":"2704177768116829/1099511627776","n":9678,"q":193,"u":"1379211/2"},{"bound":"2742222647703009/1099511627776","n":9851,"q":193,"u":"11036453/16"},{"bound":"2780236601210905/1099511627776","n":10024,"q":193,"u":"5519609/8"},{"bound":"2818001400763439/1099511627776","n":10196,"q":193,"u":"11041983/16"},{"bound":"2855957350353711/1099511627776","n":10369,"q":193,"u":"2761187/4"},{"bound":"2893885923894297/1099511627776","n":10542,"q":193,"u":"11047513/16"},{"bound":"2931788183878089/1099511627776","n":10715,"q":193,"u":"5525139/8"},{"bound":"2969534513240713/1099511627776","n":10888,"q":180,"u":"11053043/16"},{"bound":"93965264038811/34359738368","n":11060,"q":180,"u":"690988"}],"shi":"100000001/1000000000","slo":"1/20"}],"ratio":"11/10","shi":"100000001/1000000000","slo":"1/20"},"327680|11/10|0|64":{"J":327680,"band":0,"blocks":[{"a":327680,"b":360448,"curvature_lower":"30153213526251917197714367103939235210418701171875000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/1478735358886081585129166957324582057846064870097371062670050561473990711727169317362385497881119436996321827134928337380695315119055379650708706350558420943643183008161439100432071066688003272808000140263200005566000000202400000006600000000183333333337","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/148502156088354690432548723055146865524736000000000000000000000000000000000","panels":64,"points":[{"bound":"358484336552885/1099511627776","n":512,"q":147,"u":"328192"},{"bound":"547481258703535/1099511627776","n":1024,"q":124,"u":"328704"},{"bound":"726577775148167/1099511627776","n":1536,"q":106,"u":"329216"},{"bound":"899352289377797/1099511627776","n":2048,"q":94,"u":"329728"},{"bound":"1067773441104969/1099511627776","n":2560,"q":84,"u":"330240"},{"bound":"154136011381323/137438953472","n":3072,"q":78,"u":"330752"},{"bound":"349029952106223/274877906944","n":3584,"q":73,"u":"331264"},{"bound":"1557426220434419/1099511627776","n":4096,"q":69,"u":"331776"},{"bound":"1717405704159123/1099511627776","n":4608,"q":66,"u":"332288"},{"bound":"469083862947071/274877906944","n":5120,"q":63,"u":"332800"},{"bound":"2034427815692135/1099511627776","n":5632,"q":61,"u":"333312"},{"bound":"2191849669377883/1099511627776","n":6144,"q":59,"u":"333824"},{"bound":"146793166491235/68719476736","n":6656,"q":58,"u":"334336"},{"bound":"156567623312379/68719476736","n":7168,"q":57,"u":"334848"},{"bound":"166317472945347/68719476736","n":7680,"q":56,"u":"335360"},{"bound":"704183836358063/274877906944","n":8192,"q":55,"u":"335872"},{"bound":"1486049582554401/549755813888","n":8704,"q":54,"u":"336384"},{"bound":"1563610177146779/549755813888","n":9216,"q":53,"u":"336896"},{"bound":"1641074448781767/549755813888","n":9728,"q":52,"u":"337408"},{"bound":"3436857526612637/1099511627776","n":10240,"q":52,"u":"337920"},{"bound":"3591417449315595/1099511627776","n":10752,"q":51,"u":"338432"},{"bound":"1872914495231515/549755813888","n":11264,"q":51,"u":"338944"},{"bound":"1950057904025931/549755813888","n":11776,"q":50,"u":"339456"},{"bound":"2027134265844275/549755813888","n":12288,"q":50,"u":"339968"},{"bound":"263023246208295/68719476736","n":12800,"q":50,"u":"340480"},{"bound":"4362301361190843/1099511627776","n":13312,"q":49,"u":"340992"},{"bound":"4516186122608395/1099511627776","n":13824,"q":49,"u":"341504"},{"bound":"4670034441517785/1099511627776","n":14336,"q":49,"u":"342016"},{"bound":"1205935343151493/274877906944","n":14848,"q":48,"u":"342528"},{"bound":"4977401728915799/1099511627776","n":15360,"q":48,"u":"343040"},{"bound":"5131034267703339/1099511627776","n":15872,"q":48,"u":"343552"},{"bound":"2642320707530901/549755813888","n":16384,"q":48,"u":"344064"},{"bound":"1359531157506051/274877906944","n":16896,"q":47,"u":"344576"},{"bound":"5591572898062125/1099511627776","n":17408,"q":47,"u":"345088"},{"bound":"2872500553548211/549755813888","n":17920,"q":47,"u":"345600"},{"bound":"2949205411219461/549755813888","n":18432,"q":47,"u":"346112"},{"bound":"189118857828217/34359738368","n":18944,"q":47,"u":"346624"},{"bound":"6205123356495637/1099511627776","n":19456,"q":46,"u":"347136"},{"bound":"6358383202465029/1099511627776","n":19968,"q":46,"u":"347648"},{"bound":"3255814547922259/549755813888","n":20480,"q":46,"u":"348160"},{"bound":"3332430999537203/549755813888","n":20992,"q":46,"u":"348672"},{"bound":"426130174249721/68719476736","n":21504,"q":46,"u":"349184"},{"bound":"871411532672831/137438953472","n":22016,"q":46,"u":"349696"},{"bound":"3562245574622275/549755813888","n":22528,"q":46,"u":"350208"},{"bound":"1819418386367861/274877906944","n":23040,"q":45,"u":"350720"},{"bound":"3715382083887973/549755813888","n":23552,"q":45,"u":"351232"},{"bound":"3791922922541541/549755813888","n":24064,"q":45,"u":"351744"},{"bound":"3868459554173271/549755813888","n":24576,"q":45,"u":"352256"},{"bound":"7889984447287885/1099511627776","n":25088,"q":45,"u":"352768"},{"bound":"1005380289290641/137438953472","n":25600,"q":45,"u":"353280"},{"bound":"4098046564030149/549755813888","n":26112,"q":45,"u":"353792"},{"bound":"8349137276382687/1099511627776","n":26624,"q":45,"u":"354304"},{"bound":"8502175119236343/1099511627776","n":27136,"q":45,"u":"354816"},{"bound":"8655206991093459/1099511627776","n":27648,"q":45,"u":"355328"},{"bound":"8808233203169497/1099511627776","n":28160,"q":45,"u":"355840"},{"bound":"1120156755676375/137438953472","n":28672,"q":45,"u":"356352"},{"bound":"9114211577961661/1099511627776","n":29184,"q":44,"u":"356864"},{"bound":"9267147865783325/1099511627776","n":29696,"q":44,"u":"357376"},{"bound":"4710039716299023/549755813888","n":30208,"q":44,"u":"357888"},{"bound":"9573006504664211/1099511627776","n":30720,"q":44,"u":"358400"},{"bound":"9725929294003329/1099511627776","n":31232,"q":44,"u":"358912"},{"bound":"1234855999937867/137438953472","n":31744,"q":44,"u":"359424"},{"bound":"10031762807918481/1099511627776","n":32256,"q":44,"u":"359936"},{"bound":"10184673894784853/1099511627776","n":32768,"q":44,"u":"360448"}],"shi":"1/20","slo":"-1/1000000000"},{"a":360448,"b":396492,"curvature_lower":"32313653885893320064619583042060288000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/2109202852978822334907236901867588598643890418004761362144840119723022085832265873436816392123200375263726601670007059277257069609565182523754761809808736060363604381762690836309901996617108178548161067468147161996624021553603518138055271027992077087781951734593","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/197656369753600092965722350386400478013423616000000000000000000000000000000","panels":64,"points":[{"bound":"388843821519763/1099511627776","n":564,"q":169,"u":"5776179/16"},{"bound":"18431591448569/34359738368","n":1127,"q":147,"u":"2892595/8"},{"bound":"48754060808265/68719476736","n":1690,"q":124,"u":"5794201/16"},{"bound":"963406752910607/1099511627776","n":2253,"q":109,"u":"1450803/4"},{"bound":"1141899339212865/1099511627776","n":2816,"q":98,"u":"5812223/16"},{"bound":"329296831367493/274877906944","n":3380,"q":90,"u":"2910617/8"},{"bound":"1489549123295211/1099511627776","n":3943,"q":84,"u":"5830245/16"},{"bound":"829959949880971/549755813888","n":4506,"q":79,"u":"729907/2"},{"bound":"1828745060136465/1099511627776","n":5069,"q":75,"u":"5848267/16"},{"bound":"249542251335237/137438953472","n":5632,"q":72,"u":"2928639/8"},{"bound":"2163234736211321/1099511627776","n":6196,"q":70,"u":"5866289/16"},{"bound":"291129117897185/137438953472","n":6759,"q":68,"u":"1468825/4"},{"bound":"1247078606167383/549755813888","n":7322,"q":66,"u":"5884311/16"},{"bound":"1329367701547527/549755813888","n":7885,"q":64,"u":"2946661/8"},{"bound":"2822823990580779/1099511627776","n":8448,"q":63,"u":"5902333/16"},{"bound":"2986520536567995/1099511627776","n":9011,"q":62,"u":"369459"},{"bound":"3150161476676193/1099511627776","n":9575,"q":61,"u":"5920355/16"},{"bound":"828302677793089/274877906944","n":10138,"q":60,"u":"2964683/8"},{"bound":"869000477299561/274877906944","n":10701,"q":59,"u":"5938377/16"},{"bound":"3638578216540243/1099511627776","n":11264,"q":58,"u":"1486847/4"},{"bound":"3800934440252027/1099511627776","n":11827,"q":58,"u":"5956399/16"},{"bound":"3963396646312505/1099511627776","n":12391,"q":57,"u":"2982705/8"},{"bound":"1031361772239771/274877906944","n":12954,"q":57,"u":"5974421/16"},{"bound":"2143651397076829/549755813888","n":13517,"q":56,"u":"747929/2"},{"bound":"4449085003926545/1099511627776","n":14080,"q":56,"u":"5992443/16"},{"bound":"2305351409140943/549755813888","n":14643,"q":55,"u":"3000727/8"},{"bound":"4772533926808347/1099511627776","n":15207,"q":55,"u":"6010465/16"},{"bound":"4933993743795907/1099511627776","n":15770,"q":54,"u":"1504869/4"},{"bound":"2547662725708857/549755813888","n":16333,"q":54,"u":"6028487/16"},{"bound":"2628309992899555/549755813888","n":16896,"q":54,"u":"3018749/8"},{"bound":"5417851790670859/1099511627776","n":17459,"q":53,"u":"6046509/16"},{"bound":"1394740507853257/274877906944","n":18022,"q":53,"u":"378470"},{"bound":"2870164740935707/549755813888","n":18586,"q":53,"u":"6064531/16"},{"bound":"5901384285195527/1099511627776","n":19149,"q":53,"u":"3036771/8"},{"bound":"3031185720893967/549755813888","n":19712,"q":52,"u":"6082553/16"},{"bound":"6223268866896859/1099511627776","n":20275,"q":52,"u":"1522891/4"},{"bound":"3192072534212829/549755813888","n":20838,"q":52,"u":"6100575/16"},{"bound":"818160913499101/137438953472","n":21402,"q":52,"u":"3054793/8"},{"bound":"3353062787934899/549755813888","n":21965,"q":52,"u":"6118597/16"},{"bound":"1716726214488263/274877906944","n":22528,"q":51,"u":"765951/2"},{"bound":"7027609890517873/1099511627776","n":23091,"q":51,"u":"6136619/16"},{"bound":"898537485368991/137438953472","n":23654,"q":51,"u":"3072815/8"},{"bound":"1837315300579159/274877906944","n":24218,"q":51,"u":"6154641/16"},{"bound":"7509923967125133/1099511627776","n":24781,"q":51,"u":"1540913/4"},{"bound":"7670574408278763/1099511627776","n":25344,"q":51,"u":"6172663/16"},{"bound":"3915606642102165/549755813888","n":25907,"q":51,"u":"3090837/8"},{"bound":"7991774883051541/1099511627776","n":26470,"q":50,"u":"6190685/16"},{"bound":"4076151546595071/549755813888","n":27033,"q":50,"u":"387481"},{"bound":"8313106571950255/1099511627776","n":27597,"q":50,"u":"6208707/16"},{"bound":"8473615653991087/1099511627776","n":28160,"q":50,"u":"3108859/8"},{"bound":"8634115977729325/1099511627776","n":28723,"q":50,"u":"6226729/16"},{"bound":"8794608022678245/1099511627776","n":29286,"q":50,"u":"1558935/4"},{"bound":"8955092233952145/1099511627776","n":29849,"q":50,"u":"6244751/16"},{"bound":"9115854057635547/1099511627776","n":30413,"q":50,"u":"3126881/8"},{"bound":"2319080950495801/274877906944","n":30976,"q":50,"u":"6262773/16"},{"bound":"9436763247476321/1099511627776","n":31539,"q":49,"u":"783973/2"},{"bound":"4798571267217039/549755813888","n":32102,"q":49,"u":"6280795/16"},{"bound":"4878757832294777/549755813888","n":32665,"q":49,"u":"3144903/8"},{"bound":"1239770971968191/137438953472","n":33229,"q":49,"u":"6298817/16"},{"bound":"2519632364902619/274877906944","n":33792,"q":49,"u":"1576957/4"},{"bound":"10238885827558499/1099511627776","n":34355,"q":49,"u":"6316839/16"},{"bound":"1299904640688015/137438953472","n":34918,"q":49,"u":"3162925/8"},{"bound":"10559583584417093/1099511627776","n":35481,"q":49,"u":"6334861/16"},{"bound":"5359962710720605/549755813888","n":36044,"q":49,"u":"396492"}],"shi":"1/20","slo":"-1/1000000000"},{"a":396492,"b":436141,"curvature_lower":"1060921884381649484361590150436923375616000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/92170755480298840537907658773956432736331833961427198662049010088142968335130121188644718212612134119630344751210663107328218169176372723681165185536661388626527398832910525610236689517093722500038021707283201027232803966884495951806279685706392045264023480282686367","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/263079035698916439529752105959092404432666624000000000000000000000000000000","panels":64,"points":[{"bound":"105381301177157/274877906944","n":620,"q":193,"u":"25415137/64"},{"bound":"635608895933339/1099511627776","n":1240,"q":169,"u":"12727393/32"},{"bound":"837821462297235/1099511627776","n":1859,"q":147,"u":"25494435/64"},{"bound":"64548361022085/68719476736","n":2479,"q":127,"u":"6383521/16"},{"bound":"1222046394418943/1099511627776","n":3098,"q":114,"u":"25573733/64"},{"bound":"1407670088539959/1099511627776","n":3718,"q":104,"u":"12806691/32"},{"bound":"795007678810233/549755813888","n":4337,"q":97,"u":"25653031/64"},{"bound":"885182989702817/549755813888","n":4957,"q":91,"u":"3211585/8"},{"bound":"1948627749471865/1099511627776","n":5576,"q":87,"u":"25732329/64"},{"bound":"2125740367744257/1099511627776","n":6196,"q":83,"u":"12885989/32"},{"bound":"287675989347147/137438953472","n":6815,"q":80,"u":"25811627/64"},{"bound":"619102162070129/274877906944","n":7435,"q":77,"u":"6462819/16"},{"bound":"1325163484874925/549755813888","n":8054,"q":75,"u":"25890925/64"},{"bound":"2823866204856473/1099511627776","n":8674,"q":73,"u":"12965287/32"},{"bound":"1498281485590273/549755813888","n":9293,"q":72,"u":"25970223/64"},{"bound":"3169047205920581/1099511627776","n":9913,"q":70,"u":"1625617/4"},{"bound":"3340840545275069/1099511627776","n":10532,"q":69,"u":"26049521/64"},{"bound":"3512555104805861/1099511627776","n":11152,"q":68,"u":"13044585/32"},{"bound":"460459509905273/137438953472","n":11771,"q":67,"u":"26128819/64"},{"bound":"3854794235215871/1099511627776","n":12391,"q":66,"u":"6542117/16"},{"bound":"1006348651157891/274877906944","n":13010,"q":65,"u":"26208117/64"},{"bound":"2098032795928589/549755813888","n":13630,"q":64,"u":"13123883/32"},{"bound":"4366254927680005/1099511627776","n":14249,"q":64,"u":"26287415/64"},{"bound":"4536536337038903/1099511627776","n":14869,"q":63,"u":"3290883/8"},{"bound":"4706428643015745/1099511627776","n":15488,"q":62,"u":"26366713/64"},{"bound":"304774700907911/68719476736","n":16108,"q":62,"u":"13203181/32"},{"bound":"5046023149314371/1099511627776","n":16727,"q":61,"u":"26446011/64"},{"bound":"5215744899798905/1099511627776","n":17347,"q":61,"u":"6621415/16"},{"bound":"5385143411503093/1099511627776","n":17966,"q":61,"u":"26525309/64"},{"bound":"5554681412652937/1099511627776","n":18586,"q":60,"u":"13282479/32"},{"bound":"5723868658652445/1099511627776","n":19205,"q":60,"u":"26604607/64"},{"bound":"5893291071854335/1099511627776","n":19825,"q":60,"u":"832633/2"},{"bound":"6062567141065125/1099511627776","n":20445,"q":59,"u":"26683905/64"},{"bound":"778941346763283/137438953472","n":21064,"q":59,"u":"13361777/32"},{"bound":"6400737276598513/1099511627776","n":21684,"q":59,"u":"26763203/64"},{"bound":"3284789552187377/549755813888","n":22303,"q":58,"u":"6700713/16"},{"bound":"1684655288830011/274877906944","n":22923,"q":58,"u":"26842501/64"},{"bound":"6907366369142019/1099511627776","n":23542,"q":58,"u":"13441075/32"},{"bound":"7076361699719121/1099511627776","n":24162,"q":58,"u":"26921799/64"},{"bound":"7245021416471703/1099511627776","n":24781,"q":57,"u":"3370181/8"},{"bound":"3706936774970053/549755813888","n":25401,"q":57,"u":"27001097/64"},{"bound":"473902177895633/68719476736","n":26020,"q":57,"u":"13520373/32"},{"bound":"1937812785006855/274877906944","n":26640,"q":57,"u":"27080395/64"},{"bound":"1979944741653571/274877906944","n":27259,"q":57,"u":"6780011/16"},{"bound":"2022138400736753/274877906944","n":27879,"q":56,"u":"27159693/64"},{"bound":"2064239576758273/274877906944","n":28498,"q":56,"u":"13599671/32"},{"bound":"4212810706072183/549755813888","n":29118,"q":56,"u":"27238991/64"},{"bound":"8593999645746563/1099511627776","n":29737,"q":56,"u":"1704915/4"},{"bound":"8762637782746157/1099511627776","n":30357,"q":56,"u":"27318289/64"},{"bound":"8930992513482903/1099511627776","n":30976,"q":56,"u":"13678969/32"},{"bound":"9099608430049159/1099511627776","n":31596,"q":56,"u":"27397587/64"},{"bound":"9267931150495267/1099511627776","n":32215,"q":55,"u":"6859309/16"},{"bound":"9436442933779351/1099511627776","n":32835,"q":55,"u":"27476885/64"},{"bound":"9604673615184289/1099511627776","n":33454,"q":55,"u":"13758267/32"},{"bound":"9773167233032085/1099511627776","n":34074,"q":55,"u":"27556183/64"},{"bound":"4970690353941369/549755813888","n":34693,"q":55,"u":"3449479/8"},{"bound":"10109857959837957/1099511627776","n":35313,"q":55,"u":"27635481/64"},{"bound":"1284756988116199/137438953472","n":35932,"q":55,"u":"13837565/32"},{"bound":"5223259180155981/549755813888","n":36552,"q":55,"u":"27714779/64"},{"bound":"2653675560326683/274877906944","n":37171,"q":55,"u":"6938607/16"},{"bound":"10783151274906611/1099511627776","n":37791,"q":55,"u":"27794077/64"},{"bound":"10951283078110031/1099511627776","n":38410,"q":54,"u":"13916863/32"},{"bound":"5559823017240021/549755813888","n":39030,"q":54,"u":"27873375/64"},{"bound":"11287731639251083/1099511627776","n":39649,"q":54,"u":"436141"}],"shi":"1/20","slo":"-1/1000000000"},{"a":436141,"b":479755,"curvature_lower":"8487375075053195874892721203495387004928000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/981433590644852554231717711006980963513736467446842027685493052331967324181811273201922878015161916807039501227273173781106426232430539274140855483965087702185865127558753845098193695688027491202438646660926559886040764773982096569789153418487054812587881355204877","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/350157714802405231072233538241891650668331008000000000000000000000000000000","panels":64,"points":[{"bound":"457365521985319/1099511627776","n":682,"q":220,"u":"13978319/32"},{"bound":"684932173964357/1099511627776","n":1363,"q":193,"u":"7000063/16"},{"bound":"900339733673421/1099511627776","n":2045,"q":169,"u":"14021933/32"},{"bound":"1107258409181831/1099511627776","n":2726,"q":147,"u":"3510935/8"},{"bound":"1308624335335577/1099511627776","n":3408,"q":129,"u":"14065547/32"},{"bound":"188133560389083/137438953472","n":4089,"q":121,"u":"7043677/16"},{"bound":"1698535493630409/1099511627776","n":4771,"q":113,"u":"14109161/32"},{"bound":"944550292598563/549755813888","n":5452,"q":106,"u":"1766371/4"},{"bound":"2077868388785667/1099511627776","n":6134,"q":100,"u":"14152775/32"},{"bound":"2264701854713879/1099511627776","n":6815,"q":95,"u":"7087291/16"},{"bound":"2450442521313389/1099511627776","n":7497,"q":92,"u":"14196389/32"},{"bound":"2634797123410599/1099511627776","n":8178,"q":89,"u":"3554549/8"},{"bound":"2818476980768923/1099511627776","n":8860,"q":86,"u":"14240003/32"},{"bound":"3001110778162993/1099511627776","n":9541,"q":84,"u":"7130905/16"},{"bound":"3183335226173085/1099511627776","n":10223,"q":82,"u":"14283617/32"},{"bound":"420588668672533/137438953472","n":10904,"q":80,"u":"894089/2"},{"bound":"3545595638650501/1099511627776","n":11585,"q":78,"u":"14327231/32"},{"bound":"3726307810516041/1099511627776","n":12267,"q":77,"u":"7174519/16"},{"bound":"1953193166211399/549755813888","n":12948,"q":76,"u":"14370845/32"},{"bound":"1021598793270663/274877906944","n":13630,"q":75,"u":"3598163/8"},{"bound":"4265839503218523/1099511627776","n":14311,"q":74,"u":"14414459/32"},{"bound":"1111319680090153/274877906944","n":14993,"q":73,"u":"7218133/16"},{"bound":"2312109057626475/549755813888","n":15674,"q":72,"u":"14458073/32"},{"bound":"4803215053843269/1099511627776","n":16356,"q":71,"u":"1809985/4"},{"bound":"2490888335737381/549755813888","n":17037,"q":70,"u":"14501687/32"},{"bound":"645050937305369/137438953472","n":17719,"q":70,"u":"7261747/16"},{"bound":"5338623920060261/1099511627776","n":18400,"q":69,"u":"14545301/32"},{"bound":"5516983441561747/1099511627776","n":19082,"q":69,"u":"3641777/8"},{"bound":"2847458303721965/549755813888","n":19763,"q":68,"u":"14588915/32"},{"bound":"1468258071951983/274877906944","n":20445,"q":68,"u":"7305361/16"},{"bound":"1512685556494559/274877906944","n":21126,"q":67,"u":"14632529/32"},{"bound":"6228376304418273/1099511627776","n":21807,"q":67,"u":"457948"},{"bound":"6406183624157625/1099511627776","n":22489,"q":66,"u":"14676143/32"},{"bound":"6583617138828553/1099511627776","n":23170,"q":66,"u":"7348975/16"},{"bound":"6761274386180247/1099511627776","n":23852,"q":66,"u":"14719757/32"},{"bound":"6938572225389449/1099511627776","n":24533,"q":65,"u":"3685391/8"},{"bound":"7116051215842457/1099511627776","n":25215,"q":65,"u":"14763371/32"},{"bound":"3646620196616783/549755813888","n":25896,"q":65,"u":"7392589/16"},{"bound":"7470636653941527/1099511627776","n":26578,"q":64,"u":"14806985/32"},{"bound":"7647666740656325/1099511627776","n":27259,"q":64,"u":"1853599/4"},{"bound":"1956233133064617/274877906944","n":27941,"q":64,"u":"14850599/32"},{"bound":"4000957897742205/549755813888","n":28622,"q":64,"u":"7436203/16"},{"bound":"8179118528542295/1099511627776","n":29304,"q":63,"u":"14894213/32"},{"bound":"8355961754197481/1099511627776","n":29985,"q":63,"u":"3729005/8"},{"bound":"1066630720359911/137438953472","n":30667,"q":63,"u":"14937827/32"},{"bound":"8709852396540849/1099511627776","n":31348,"q":63,"u":"7479817/16"},{"bound":"8886901971362541/1099511627776","n":32030,"q":63,"u":"14981441/32"},{"bound":"4531829820732725/549755813888","n":32711,"q":62,"u":"937703/2"},{"bound":"9240327528692349/1099511627776","n":33392,"q":62,"u":"15025055/32"},{"bound":"9417240631039803/1099511627776","n":34074,"q":62,"u":"7523431/16"},{"bound":"9593880925891719/1099511627776","n":34755,"q":62,"u":"15068669/32"},{"bound":"2442691977347765/274877906944","n":35437,"q":62,"u":"3772619/8"},{"bound":"4973691763483391/549755813888","n":36118,"q":62,"u":"15112283/32"},{"bound":"10124247103126593/1099511627776","n":36800,"q":62,"u":"7567045/16"},{"bound":"5150386452710815/549755813888","n":37481,"q":61,"u":"15155897/32"},{"bound":"163711431880535/17179869184","n":38163,"q":61,"u":"1897213/4"},{"bound":"2663505325032515/274877906944","n":38844,"q":61,"u":"15199511/32"},{"bound":"2707690173700635/274877906944","n":39526,"q":61,"u":"7610659/16"},{"bound":"2751807995011193/274877906944","n":40207,"q":61,"u":"15243125/32"},{"bound":"2795988463024679/274877906944","n":40889,"q":61,"u":"3816233/8"},{"bound":"2840102115745075/274877906944","n":41570,"q":61,"u":"15286739/32"},{"bound":"11537114409071555/1099511627776","n":42252,"q":61,"u":"7654273/16"},{"bound":"5856760553604677/549755813888","n":42933,"q":60,"u":"15330353/32"},{"bound":"11889878599198165/1099511627776","n":43614,"q":60,"u":"479755"}],"shi":"1/20","slo":"-1/1000000000"},{"a":479755,"b":527730,"curvature_lower":"114558026604216551599351058248237056000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/17631524622218240973064509317763092171532564149049605614193481459487709953647803122911421441232544875688338026433014117892634138613847314117625957770662004000627078346579827407755769375539002624390252986593348499310991462595110433341504229904665291969327465619","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/466059626965919959799321814986734914502656000000000000000000000000000000000","panels":64,"points":[{"bound":"496457334117015/1099511627776","n":750,"q":252,"u":"30752295/64"},{"bound":"369512429510971/549755813888","n":1500,"q":235,"u":"15400135/32"},{"bound":"967917897749663/1099511627776","n":2249,"q":193,"u":"30848245/64"},{"bound":"1188214276842425/1099511627776","n":2999,"q":169,"u":"7724055/16"},{"bound":"1401909860149989/1099511627776","n":3749,"q":158,"u":"30944195/64"},{"bound":"201315497963365/137438953472","n":4498,"q":138,"u":"15496085/32"},{"bound":"1815500378359627/1099511627776","n":5248,"q":129,"u":"31040145/64"},{"bound":"2017257164914093/1099511627776","n":5997,"q":122,"u":"3886015/8"},{"bound":"2216935087784303/1099511627776","n":6747,"q":116,"u":"31136095/64"},{"bound":"2414684963193793/1099511627776","n":7497,"q":110,"u":"15592035/32"},{"bound":"2610600919811361/1099511627776","n":8246,"q":106,"u":"31232045/64"},{"bound":"2805461164041781/1099511627776","n":8996,"q":102,"u":"7820005/16"},{"bound":"1499483549961233/549755813888","n":9745,"q":98,"u":"31327995/64"},{"bound":"3191800779718905/1099511627776","n":10495,"q":96,"u":"15687985/32"},{"bound":"3383831251702445/1099511627776","n":11245,"q":93,"u":"31423945/64"},{"bound":"446865889865009/137438953472","n":11994,"q":91,"u":"1966995/4"},{"bound":"3765685304217403/1099511627776","n":12744,"q":89,"u":"31519895/64"},{"bound":"1977839610835885/549755813888","n":13493,"q":87,"u":"15783935/32"},{"bound":"1036364426460187/274877906944","n":14243,"q":86,"u":"31615845/64"},{"bound":"4334853823138885/1099511627776","n":14993,"q":85,"u":"7915955/16"},{"bound":"2261812006965465/549755813888","n":15742,"q":83,"u":"31711795/64"},{"bound":"4712332095700101/1099511627776","n":16492,"q":82,"u":"15879885/32"},{"bound":"4900759693005273/1099511627776","n":17242,"q":81,"u":"31807745/64"},{"bound":"1272171159994047/274877906944","n":17991,"q":80,"u":"3981965/8"},{"bound":"5276636755695253/1099511627776","n":18741,"q":79,"u":"31903695/64"},{"bound":"341507490153013/68719476736","n":19490,"q":79,"u":"15975835/32"},{"bound":"2825827601772223/549755813888","n":20240,"q":78,"u":"31999645/64"},{"bound":"5839034359130807/1099511627776","n":20990,"q":77,"u":"8011905/16"},{"bound":"3013007032447105/549755813888","n":21739,"q":77,"u":"32095595/64"},{"bound":"6213071959198497/1099511627776","n":22489,"q":76,"u":"16071785/32"},{"bound":"6399791695221435/1099511627776","n":23238,"q":75,"u":"32191545/64"},{"bound":"6586586727994767/1099511627776","n":23988,"q":75,"u":"1007485/2"},{"bound":"3386663152936949/549755813888","n":24738,"q":74,"u":"32287495/64"},{"bound":"3479826722057021/549755813888","n":25487,"q":74,"u":"16167735/32"},{"bound":"446636532874331/68719476736","n":26237,"q":74,"u":"32383445/64"},{"bound":"3666171650308145/549755813888","n":26986,"q":73,"u":"8107855/16"},{"bound":"3759339992676021/549755813888","n":27736,"q":73,"u":"32479395/64"},{"bound":"7704973957260721/1099511627776","n":28486,"q":72,"u":"16263685/32"},{"bound":"1972720893835291/274877906944","n":29235,"q":72,"u":"32575345/64"},{"bound":"8077009763519135/1099511627776","n":29985,"q":72,"u":"4077915/8"},{"bound":"4131429159350561/549755813888","n":30734,"q":72,"u":"32671295/64"},{"bound":"4224414160555869/549755813888","n":31484,"q":71,"u":"16359635/32"},{"bound":"4317383719473633/549755813888","n":32234,"q":71,"u":"32767245/64"},{"bound":"4410217085000717/549755813888","n":32983,"q":71,"u":"8203805/16"},{"bound":"4503149037608025/549755813888","n":33733,"q":70,"u":"32863195/64"},{"bound":"4596034963085383/549755813888","n":34483,"q":70,"u":"16455585/32"},{"bound":"9377573499056641/1099511627776","n":35232,"q":70,"u":"32959145/64"},{"bound":"2390826332728257/274877906944","n":35982,"q":70,"u":"2062945/4"},{"bound":"9748771243741501/1099511627776","n":36731,"q":70,"u":"33055095/64"},{"bound":"9934387386017049/1099511627776","n":37481,"q":69,"u":"16551535/32"},{"bound":"2529993796192569/274877906944","n":38231,"q":69,"u":"33151045/64"},{"bound":"1288162484751487/137438953472","n":38980,"q":69,"u":"8299755/16"},{"bound":"1311357144530293/137438953472","n":39730,"q":69,"u":"33246995/64"},{"bound":"10676152972350511/1099511627776","n":40479,"q":69,"u":"16647485/32"},{"bound":"5430821248229875/549755813888","n":41229,"q":68,"u":"33342945/64"},{"bound":"11047074294179111/1099511627776","n":41979,"q":68,"u":"4173865/8"},{"bound":"11232246631222245/1099511627776","n":42728,"q":68,"u":"33438895/64"},{"bound":"11417654555551803/1099511627776","n":43478,"q":68,"u":"16743435/32"},{"bound":"5801402101373141/549755813888","n":44227,"q":68,"u":"33534845/64"},{"bound":"11788190486994727/1099511627776","n":44977,"q":68,"u":"8395705/16"},{"bound":"11973566696013269/1099511627776","n":45727,"q":68,"u":"33630795/64"},{"bound":"12158630614803561/1099511627776","n":46476,"q":67,"u":"16839385/32"},{"bound":"6171954881371643/549755813888","n":47226,"q":67,"u":"33726745/64"},{"bound":"6264466489485967/549755813888","n":47975,"q":67,"u":"527730"}],"shi":"1/20","slo":"-1/1000000000"},{"a":527730,"b":580503,"curvature_lower":"114558026604216551599351058248237056000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/23467559272172478735148861901942675680309842882385025072491523822578141948305225956595101938280517229541177913182341790915096038495030775090560149792751127324834641279297750279722929038842412493063426725155746852582929636714091986777542130003109503611174856738889","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/620323600305385035916800925602630196002816000000000000000000000000000000000","panels":64,"points":[{"bound":"33703032404129/68719476736","n":825,"q":288,"u":"33827493/64"},{"bound":"797507673054859/1099511627776","n":1650,"q":269,"u":"16940133/32"},{"bound":"260285891543609/274877906944","n":2474,"q":235,"u":"33933039/64"},{"bound":"637742720547045/549755813888","n":3299,"q":206,"u":"8496453/16"},{"bound":"1502433571787885/1099511627776","n":4123,"q":180,"u":"34038585/64"},{"bound":"431063051762001/274877906944","n":4948,"q":169,"u":"17045679/32"},{"bound":"970954262917899/549755813888","n":5773,"q":158,"u":"34144131/64"},{"bound":"2155752106677749/1099511627776","n":6597,"q":138,"u":"4274613/8"},{"bound":"2367199342190591/1099511627776","n":7422,"q":138,"u":"34249677/64"},{"bound":"1287999893214973/549755813888","n":8246,"q":127,"u":"17151225/32"},{"bound":"1391700856482999/549755813888","n":9071,"q":122,"u":"34355223/64"},{"bound":"2989028506243357/1099511627776","n":9895,"q":117,"u":"8601999/16"},{"bound":"99800690138921/34359738368","n":10720,"q":113,"u":"34460769/64"},{"bound":"3397127820896291/1099511627776","n":11545,"q":110,"u":"17256771/32"},{"bound":"1799723128638385/549755813888","n":12369,"q":107,"u":"34566315/64"},{"bound":"1900597309890367/549755813888","n":13194,"q":104,"u":"2163693/4"},{"bound":"2001003078729543/549755813888","n":14018,"q":102,"u":"34671861/64"},{"bound":"4202442490703725/1099511627776","n":14843,"q":100,"u":"17362317/32"},{"bound":"4402087276979807/1099511627776","n":15667,"q":98,"u":"34777407/64"},{"bound":"4601495331539241/1099511627776","n":16492,"q":96,"u":"8707545/16"},{"bound":"4800490336350527/1099511627776","n":17317,"q":95,"u":"34882953/64"},{"bound":"4998845530986725/1099511627776","n":18141,"q":93,"u":"17467863/32"},{"bound":"5197106163537343/1099511627776","n":18966,"q":92,"u":"34988499/64"},{"bound":"5394823446421913/1099511627776","n":19790,"q":91,"u":"4380159/8"},{"bound":"2796251235531047/549755813888","n":20615,"q":90,"u":"35094045/64"},{"bound":"1447481884993051/274877906944","n":21440,"q":89,"u":"17573409/32"},{"bound":"5986883754042077/1099511627776","n":22264,"q":88,"u":"35199591/64"},{"bound":"6183873045145689/1099511627776","n":23089,"q":87,"u":"8813091/16"},{"bound":"797555218946073/137438953472","n":23913,"q":86,"u":"35305137/64"},{"bound":"6577067628667801/1099511627776","n":24738,"q":86,"u":"17678955/32"},{"bound":"6773279686709507/1099511627776","n":25562,"q":85,"u":"35410683/64"},{"bound":"6969605686180987/1099511627776","n":26387,"q":84,"u":"1108233/2"},{"bound":"7165778888251751/1099511627776","n":27212,"q":84,"u":"35516229/64"},{"bound":"3680795457219889/549755813888","n":28036,"q":83,"u":"17784501/32"},{"bound":"3778766334635433/549755813888","n":28861,"q":83,"u":"35621775/64"},{"bound":"7753114195464511/1099511627776","n":29685,"q":82,"u":"8918637/16"},{"bound":"3974421678511093/549755813888","n":30510,"q":82,"u":"35727321/64"},{"bound":"8144239164348059/1099511627776","n":31334,"q":81,"u":"17890047/32"},{"bound":"4169886106138223/549755813888","n":32159,"q":81,"u":"35832867/64"},{"bound":"66681750066221/8589934592","n":32984,"q":80,"u":"4485705/8"},{"bound":"8730378828328989/1099511627776","n":33808,"q":80,"u":"35938413/64"},{"bound":"8925696508126123/1099511627776","n":34633,"q":80,"u":"17995593/32"},{"bound":"9120722176981293/1099511627776","n":35457,"q":79,"u":"36043959/64"},{"bound":"9315875583309513/1099511627776","n":36282,"q":79,"u":"9024183/16"},{"bound":"2377750170050663/274877906944","n":37107,"q":79,"u":"36149505/64"},{"bound":"4852931180096159/549755813888","n":37931,"q":78,"u":"18101139/32"},{"bound":"4950418955785231/549755813888","n":38756,"q":78,"u":"36255051/64"},{"bound":"2523888319251363/274877906944","n":39580,"q":78,"u":"2269239/4"},{"bound":"2572620605829741/274877906944","n":40405,"q":78,"u":"36360597/64"},{"bound":"10485132083031161/1099511627776","n":41229,"q":77,"u":"18206685/32"},{"bound":"333747715348515/34359738368","n":42054,"q":77,"u":"36466143/64"},{"bound":"2718675601576173/274877906944","n":42879,"q":77,"u":"9129729/16"},{"bound":"11069223588201465/1099511627776","n":43703,"q":77,"u":"36571689/64"},{"bound":"2815990880653413/274877906944","n":44528,"q":77,"u":"18312231/32"},{"bound":"5729191291999915/549755813888","n":45352,"q":76,"u":"36677235/64"},{"bound":"5826501386127065/549755813888","n":46177,"q":76,"u":"4591251/8"},{"bound":"11847372030503281/1099511627776","n":47001,"q":76,"u":"36782781/64"},{"bound":"12041962857903989/1099511627776","n":47826,"q":76,"u":"18417777/32"},{"bound":"764783752741399/68719476736","n":48651,"q":76,"u":"36888327/64"},{"bound":"12430833249547213/1099511627776","n":49475,"q":75,"u":"9235275/16"},{"bound":"12625303158110917/1099511627776","n":50300,"q":75,"u":"36993873/64"},{"bound":"50076270966847/4294967296","n":51124,"q":75,"u":"18523323/32"},{"bound":"13013971828254237/1099511627776","n":51949,"q":75,"u":"37099419/64"},{"bound":"3302042914968661/274877906944","n":52773,"q":75,"u":"580503"}],"shi":"1/20","slo":"-1/1000000000"},{"a":580503,"b":638553,"curvature_lower":"39293403125246277198577412979145310208000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/10713700136914013447469718281409956000972793595897298916460726496600787283245810812661700780503088546086146223923320137334619382983702902792942811907536768449926083950958499937608304410851441502067738385747002000318868751105364469621465596233383080887096958350523777","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/825650712006467482805262031977100790879748096000000000000000000000000000000","panels":64,"points":[{"bound":"293094155852705/549755813888","n":908,"q":329,"u":"18605121/32"},{"bound":"26909458146853/34359738368","n":1815,"q":308,"u":"9317073/16"},{"bound":"560331369047835/549755813888","n":2722,"q":269,"u":"18663171/32"},{"bound":"1369948843548153/1099511627776","n":3629,"q":235,"u":"4673049/8"},{"bound":"1611563280060619/1099511627776","n":4536,"q":220,"u":"18721221/32"},{"bound":"1846966806483905/1099511627776","n":5443,"q":193,"u":"9375123/16"},{"bound":"259723386706593/137438953472","n":6350,"q":180,"u":"18779271/32"},{"bound":"2304856075141913/1099511627776","n":7257,"q":169,"u":"2351037/4"},{"bound":"2528767503018629/1099511627776","n":8164,"q":158,"u":"18837321/32"},{"bound":"2750142474482307/1099511627776","n":9071,"q":147,"u":"9433173/16"},{"bound":"2969557299795631/1099511627776","n":9978,"q":138,"u":"18895371/32"},{"bound":"3187159255983409/1099511627776","n":10885,"q":138,"u":"4731099/8"},{"bound":"3403116633912155/1099511627776","n":11792,"q":129,"u":"18953421/32"},{"bound":"3617892171380439/1099511627776","n":12699,"q":126,"u":"9491223/16"},{"bound":"3831591667300815/1099511627776","n":13606,"q":122,"u":"19011471/32"},{"bound":"1011084326064999/274877906944","n":14513,"q":119,"u":"1190031/2"},{"bound":"4256254303734889/1099511627776","n":15420,"q":116,"u":"19069521/32"},{"bound":"4467443655472443/1099511627776","n":16327,"q":114,"u":"9549273/16"},{"bound":"4677989051545059/1099511627776","n":17234,"q":111,"u":"19127571/32"},{"bound":"4887960856469799/1099511627776","n":18141,"q":109,"u":"4789149/8"},{"bound":"2548713356986189/549755813888","n":19048,"q":108,"u":"19185621/32"},{"bound":"2653213441411723/549755813888","n":19955,"q":106,"u":"9607323/16"},{"bound":"2757515903756601/549755813888","n":20862,"q":104,"u":"19243671/32"},{"bound":"5723254884828771/1099511627776","n":21769,"q":103,"u":"2409087/4"},{"bound":"5931155499887295/1099511627776","n":22676,"q":102,"u":"19301721/32"},{"bound":"6138756466710103/1099511627776","n":23583,"q":101,"u":"9665373/16"},{"bound":"6346072960436781/1099511627776","n":24490,"q":99,"u":"19359771/32"},{"bound":"6553138010125645/1099511627776","n":25397,"q":98,"u":"4847199/8"},{"bound":"844997070424889/137438953472","n":26304,"q":98,"u":"19417821/32"},{"bound":"3483295733189397/549755813888","n":27211,"q":97,"u":"9723423/16"},{"bound":"3586505575314905/549755813888","n":28118,"q":96,"u":"19475871/32"},{"bound":"7379256046273047/1099511627776","n":29025,"q":95,"u":"609528"},{"bound":"1896393470192187/274877906944","n":29933,"q":94,"u":"19533921/32"},{"bound":"1947875491303979/274877906944","n":30840,"q":94,"u":"9781473/16"},{"bound":"7997276168602697/1099511627776","n":31747,"q":93,"u":"19591971/32"},{"bound":"8202946225224699/1099511627776","n":32654,"q":92,"u":"4905249/8"},{"bound":"4204229093837911/549755813888","n":33561,"q":92,"u":"19650021/32"},{"bound":"8613881131146065/1099511627776","n":34468,"q":91,"u":"9839523/16"},{"bound":"4409589135965647/549755813888","n":35375,"q":91,"u":"19708071/32"},{"bound":"9024393325449505/1099511627776","n":36282,"q":90,"u":"2467137/4"},{"bound":"4614745726818071/549755813888","n":37189,"q":90,"u":"19766121/32"},{"bound":"9434537492044169/1099511627776","n":38096,"q":89,"u":"9897573/16"},{"bound":"1204931331050273/137438953472","n":39003,"q":89,"u":"19824171/32"},{"bound":"9844327267761457/1099511627776","n":39910,"q":89,"u":"4963299/8"},{"bound":"5024553788576299/549755813888","n":40817,"q":88,"u":"19882221/32"},{"bound":"2563453953067415/274877906944","n":41724,"q":88,"u":"9955623/16"},{"bound":"163413958383317/17179869184","n":42631,"q":88,"u":"19940271/32"},{"bound":"10663064407902763/1099511627776","n":43538,"q":87,"u":"1248081/2"},{"bound":"5433793841084987/549755813888","n":44445,"q":87,"u":"19998321/32"},{"bound":"11072084854910417/1099511627776","n":45352,"q":87,"u":"10013673/16"},{"bound":"11276502704653445/1099511627776","n":46259,"q":86,"u":"20056371/32"},{"bound":"5740429006819589/549755813888","n":47166,"q":86,"u":"5021349/8"},{"bound":"5842595459508639/549755813888","n":48073,"q":86,"u":"20114421/32"},{"bound":"1486187821984065/137438953472","n":48980,"q":86,"u":"10071723/16"},{"bound":"1511714278844563/137438953472","n":49887,"q":85,"u":"20172471/32"},{"bound":"6148948504559701/549755813888","n":50794,"q":85,"u":"2525187/4"},{"bound":"6251030669102225/549755813888","n":51701,"q":85,"u":"20230521/32"},{"bound":"6353104053672463/549755813888","n":52608,"q":85,"u":"10129773/16"},{"bound":"6455143411588393/549755813888","n":53515,"q":84,"u":"20288571/32"},{"bound":"13114316046825451/1099511627776","n":54422,"q":84,"u":"5079399/8"},{"bound":"13318329870231341/1099511627776","n":55329,"q":84,"u":"20346621/32"},{"bound":"3380582247608305/274877906944","n":56236,"q":84,"u":"10187823/16"},{"bound":"13726314062983789/1099511627776","n":57143,"q":84,"u":"20404671/32"},{"bound":"3482560220343883/274877906944","n":58050,"q":83,"u":"638553"}],"shi":"1/20","slo":"-1/1000000000"},{"a":638553,"b":690988,"curvature_lower":"555497880318311880910012416000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/191921184854616029741779266999962116263511771686484266689003173811380521020836452341397451241524973240273183074438366264089386627251284499264445451495052999813320011353015867980720496286365515678259654568029309813305636389905328926476431404982472038567969","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/1098939548794206338233978271395114141819600896000000000000000000000000000000","panels":64,"points":[{"bound":"143698899680415/274877906944","n":820,"q":376,"u":"40919827/64"},{"bound":"204437464211019/274877906944","n":1639,"q":376,"u":"20486131/32"},{"bound":"1047116062872909/1099511627776","n":2458,"q":352,"u":"41024697/64"},{"bound":"633961717556909/549755813888","n":3278,"q":308,"u":"10269283/16"},{"bound":"370488870529127/274877906944","n":4097,"q":269,"u":"41129567/64"},{"bound":"1690357987308893/1099511627776","n":4916,"q":252,"u":"20591001/32"},{"bound":"1894730465963185/1099511627776","n":5736,"q":235,"u":"41234437/64"},{"bound":"1047612712984871/549755813888","n":6555,"q":220,"u":"5160859/8"},{"bound":"2292637807950303/1099511627776","n":7374,"q":206,"u":"41339307/64"},{"bound":"2487448016887467/1099511627776","n":8193,"q":193,"u":"20695871/32"},{"bound":"1340174603052401/549755813888","n":9013,"q":180,"u":"41444177/64"},{"bound":"1435643486550005/549755813888","n":9832,"q":169,"u":"10374153/16"},{"bound":"382540924371483/137438953472","n":10651,"q":169,"u":"41549047/64"},{"bound":"101510705555455/34359738368","n":11471,"q":158,"u":"20800741/32"},{"bound":"3434906200565517/1099511627776","n":12290,"q":158,"u":"41653917/64"},{"bound":"3620451355978293/1099511627776","n":13109,"q":147,"u":"2606647/4"},{"bound":"3805024846308371/1099511627776","n":13929,"q":147,"u":"41758787/64"},{"bound":"1994503722262575/549755813888","n":14748,"q":147,"u":"20905611/32"},{"bound":"4171639812427851/1099511627776","n":15567,"q":138,"u":"41863657/64"},{"bound":"272119736151717/68719476736","n":16386,"q":138,"u":"10479023/16"},{"bound":"567019121680887/137438953472","n":17206,"q":138,"u":"41968527/64"},{"bound":"4716923493295897/1099511627776","n":18025,"q":129,"u":"21010481/32"},{"bound":"4897417987806615/1099511627776","n":18844,"q":129,"u":"42073397/64"},{"bound":"317362077867441/68719476736","n":19664,"q":127,"u":"5265729/8"},{"bound":"5257538189792957/1099511627776","n":20483,"q":125,"u":"42178267/64"},{"bound":"2718455535873617/549755813888","n":21302,"q":123,"u":"21115351/32"},{"bound":"2808084480660245/549755813888","n":22122,"q":121,"u":"42283137/64"},{"bound":"5794880111638045/1099511627776","n":22941,"q":120,"u":"10583893/16"},{"bound":"2986659259276099/549755813888","n":23760,"q":119,"u":"42388007/64"},{"bound":"3075738761456765/549755813888","n":24579,"q":117,"u":"21220221/32"},{"bound":"791201377820097/137438953472","n":25399,"q":116,"u":"42492877/64"},{"bound":"1626825711692335/274877906944","n":26218,"q":115,"u":"1329541/2"},{"bound":"1671196020314845/274877906944","n":27037,"q":114,"u":"42597747/64"},{"bound":"857785568972977/137438953472","n":27857,"q":113,"u":"21325091/32"},{"bound":"3519692277455947/549755813888","n":28676,"q":112,"u":"42702617/64"},{"bound":"1804078467514055/274877906944","n":29495,"q":111,"u":"10688763/16"},{"bound":"3696542827898267/549755813888","n":30314,"q":110,"u":"42807487/64"},{"bound":"946241082370009/137438953472","n":31134,"q":109,"u":"21429961/32"},{"bound":"7746418926805099/1099511627776","n":31953,"q":109,"u":"42912357/64"},{"bound":"3961379556221293/549755813888","n":32772,"q":108,"u":"5370599/8"},{"bound":"4049601051014945/549755813888","n":33592,"q":107,"u":"43017227/64"},{"bound":"4137665566574107/549755813888","n":34411,"q":106,"u":"21534831/32"},{"bound":"4225659162253611/549755813888","n":35230,"q":106,"u":"43122097/64"},{"bound":"8627438820875509/1099511627776","n":36050,"q":105,"u":"10793633/16"},{"bound":"8803242917872547/1099511627776","n":36869,"q":105,"u":"43226967/64"},{"bound":"8978950981052427/1099511627776","n":37688,"q":104,"u":"21639701/32"},{"bound":"4577291731610411/549755813888","n":38507,"q":104,"u":"43331837/64"},{"bound":"9330333423444879/1099511627776","n":39327,"q":103,"u":"2711517/4"},{"bound":"9505804464857221/1099511627776","n":40146,"q":103,"u":"43436707/64"},{"bound":"2420298176366507/274877906944","n":40965,"q":102,"u":"21744571/32"},{"bound":"9856725646734591/1099511627776","n":41785,"q":102,"u":"43541577/64"},{"bound":"10031991627783919/1099511627776","n":42604,"q":101,"u":"10898503/16"},{"bound":"637947925645789/68719476736","n":43423,"q":101,"u":"43646447/64"},{"bound":"2595631948946657/274877906944","n":44243,"q":101,"u":"21849441/32"},{"bound":"10557589208556301/1099511627776","n":45062,"q":100,"u":"43751317/64"},{"bound":"5366301462614949/549755813888","n":45881,"q":100,"u":"5475469/8"},{"bound":"5453796138490549/549755813888","n":46700,"q":100,"u":"43856187/64"},{"bound":"11082699443144791/1099511627776","n":47520,"q":99,"u":"21954311/32"},{"bound":"11257564415097947/1099511627776","n":48339,"q":99,"u":"43961057/64"},{"bound":"11432408054229389/1099511627776","n":49158,"q":99,"u":"11003373/16"},{"bound":"11607383738755525/1099511627776","n":49978,"q":98,"u":"44065927/64"},{"bound":"2945527779420523/274877906944","n":50797,"q":98,"u":"22059181/32"},{"bound":"5978409846133985/549755813888","n":51616,"q":98,"u":"44170797/64"},{"bound":"6065743823874649/549755813888","n":52435,"q":97,"u":"690988"}],"shi":"1/20","slo":"-1/1000000000"}],"ratio":"11/10","shi":"1/20","slo":"-1/1000000000"},"327680|11/10|1|64":{"J":327680,"band":1,"blocks":[{"a":327680,"b":360448,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/15233631580238928166915017370820846089666560000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/285532110726612155274608874194970083328000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"356723281964661/1099511627776","n":512,"q":138,"u":"328192"},{"bound":"68318858133117/137438953472","n":1024,"q":120,"u":"328704"},{"bound":"726420140374245/1099511627776","n":1536,"q":103,"u":"329216"},{"bound":"112498200857099/137438953472","n":2048,"q":90,"u":"329728"},{"bound":"133655129015245/137438953472","n":2560,"q":82,"u":"330240"},{"bound":"617717762580131/549755813888","n":3072,"q":75,"u":"330752"},{"bound":"699698549802697/549755813888","n":3584,"q":70,"u":"331264"},{"bound":"1561672054819151/1099511627776","n":4096,"q":67,"u":"331776"},{"bound":"215331672095695/137438953472","n":4608,"q":64,"u":"332288"},{"bound":"941312265537821/549755813888","n":5120,"q":61,"u":"332800"},{"bound":"510445645098483/274877906944","n":5632,"q":59,"u":"333312"},{"bound":"2200271882300575/1099511627776","n":6144,"q":58,"u":"333824"},{"bound":"589559133794949/274877906944","n":6656,"q":56,"u":"334336"},{"bound":"1257867026005941/549755813888","n":7168,"q":55,"u":"334848"},{"bound":"1336430311502649/549755813888","n":7680,"q":54,"u":"335360"},{"bound":"707417837244143/274877906944","n":8192,"q":53,"u":"335872"},{"bound":"746554970527513/274877906944","n":8704,"q":52,"u":"336384"},{"bound":"3142497873327007/1099511627776","n":9216,"q":52,"u":"336896"},{"bound":"824645293404681/274877906944","n":9728,"q":51,"u":"337408"},{"bound":"3454517189288925/1099511627776","n":10240,"q":51,"u":"337920"},{"bound":"3610239445390449/1099511627776","n":10752,"q":50,"u":"338432"},{"bound":"3765881633896509/1099511627776","n":11264,"q":50,"u":"338944"},{"bound":"1960670410048197/549755813888","n":11776,"q":49,"u":"339456"},{"bound":"4076726705314677/1099511627776","n":12288,"q":49,"u":"339968"},{"bound":"2116010071585979/549755813888","n":12800,"q":48,"u":"340480"},{"bound":"1096795170565295/274877906944","n":13312,"q":48,"u":"340992"},{"bound":"283893914434081/68719476736","n":13824,"q":48,"u":"341504"},{"bound":"2348685403355697/549755813888","n":14336,"q":47,"u":"342016"},{"bound":"4852300747771505/1099511627776","n":14848,"q":47,"u":"342528"},{"bound":"1251800382162331/274877906944","n":15360,"q":47,"u":"343040"},{"bound":"5162075774414507/1099511627776","n":15872,"q":47,"u":"343552"},{"bound":"5316924702099375/1099511627776","n":16384,"q":46,"u":"344064"},{"bound":"5471638194432449/1099511627776","n":16896,"q":46,"u":"344576"},{"bound":"2813165443227907/549755813888","n":17408,"q":46,"u":"345088"},{"bound":"5781004447943157/1099511627776","n":17920,"q":46,"u":"345600"},{"bound":"741957546803215/137438953472","n":18432,"q":46,"u":"346112"},{"bound":"3045150004681789/549755813888","n":18944,"q":46,"u":"346624"},{"bound":"6244884383771961/1099511627776","n":19456,"q":45,"u":"347136"},{"bound":"3199696513792019/549755813888","n":19968,"q":45,"u":"347648"},{"bound":"6553888367145475/1099511627776","n":20480,"q":45,"u":"348160"},{"bound":"6708371321656223/1099511627776","n":20992,"q":45,"u":"348672"},{"bound":"3431421363740389/549755813888","n":21504,"q":45,"u":"349184"},{"bound":"7017303347280439/1099511627776","n":22016,"q":45,"u":"349696"},{"bound":"7171753877962627/1099511627776","n":22528,"q":45,"u":"350208"},{"bound":"915774369702801/137438953472","n":23040,"q":45,"u":"350720"},{"bound":"7480596751859541/1099511627776","n":23552,"q":44,"u":"351232"},{"bound":"7634932749654021/1099511627776","n":24064,"q":44,"u":"351744"},{"bound":"3894630363502055/549755813888","n":24576,"q":44,"u":"352256"},{"bound":"7943581151373651/1099511627776","n":25088,"q":44,"u":"352768"},{"bound":"4048947227285445/549755813888","n":25600,"q":44,"u":"353280"},{"bound":"8252201036086207/1099511627776","n":26112,"q":44,"u":"353792"},{"bound":"8406501266061621/1099511627776","n":26624,"q":44,"u":"354304"},{"bound":"8560795487938611/1099511627776","n":27136,"q":44,"u":"354816"},{"bound":"8715084020824217/1099511627776","n":27648,"q":44,"u":"355328"},{"bound":"2217341790402449/274877906944","n":28160,"q":44,"u":"355840"},{"bound":"2255911296718023/274877906944","n":28672,"q":44,"u":"356352"},{"bound":"9177918354582297/1099511627776","n":29184,"q":44,"u":"356864"},{"bound":"9332186905645345/1099511627776","n":29696,"q":44,"u":"357376"},{"bound":"2371597706142543/274877906944","n":30208,"q":43,"u":"357888"},{"bound":"4820289220976293/549755813888","n":30720,"q":43,"u":"358400"},{"bound":"9794761978627823/1099511627776","n":31232,"q":43,"u":"358912"},{"bound":"2487235406079483/274877906944","n":31744,"q":43,"u":"359424"},{"bound":"5051558778579615/549755813888","n":32256,"q":43,"u":"359936"},{"bound":"5128644972286849/549755813888","n":32768,"q":43,"u":"360448"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":360448,"b":396492,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/20275840901650592641984748050797102461091840000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/380043239377120778670504411553505180909568000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"96712642059963/274877906944","n":564,"q":158,"u":"5776179/16"},{"bound":"588672668824283/1099511627776","n":1127,"q":138,"u":"2892595/8"},{"bound":"779721894037687/1099511627776","n":1690,"q":120,"u":"5794201/16"},{"bound":"481934780492005/549755813888","n":2253,"q":105,"u":"1450803/4"},{"bound":"285801165592367/274877906944","n":2816,"q":95,"u":"5812223/16"},{"bound":"1319383253721851/1099511627776","n":3380,"q":87,"u":"2910617/8"},{"bound":"1492682742337895/1099511627776","n":3943,"q":81,"u":"5830245/16"},{"bound":"1664035768193583/1099511627776","n":4506,"q":77,"u":"729907/2"},{"bound":"916937225624891/549755813888","n":5069,"q":73,"u":"5848267/16"},{"bound":"1001261331829641/549755813888","n":5632,"q":70,"u":"2928639/8"},{"bound":"2170507557112699/1099511627776","n":6196,"q":68,"u":"5866289/16"},{"bound":"1168706207348347/549755813888","n":6759,"q":66,"u":"1468825/4"},{"bound":"2503670073604545/1099511627776","n":7322,"q":64,"u":"5884311/16"},{"bound":"1334699041238077/549755813888","n":7885,"q":63,"u":"2946661/8"},{"bound":"1417332547116471/549755813888","n":8448,"q":61,"u":"5902333/16"},{"bound":"2999538750120281/1099511627776","n":9011,"q":60,"u":"369459"},{"bound":"197773647951939/68719476736","n":9575,"q":59,"u":"5920355/16"},{"bound":"416080803155179/137438953472","n":10138,"q":58,"u":"2964683/8"},{"bound":"3492652671831197/1099511627776","n":10701,"q":58,"u":"5938377/16"},{"bound":"3656428525400355/1099511627776","n":11264,"q":57,"u":"1486847/4"},{"bound":"3820036305756219/1099511627776","n":11827,"q":56,"u":"5956399/16"},{"bound":"3983751543084825/1099511627776","n":12391,"q":56,"u":"2982705/8"},{"bound":"2073510861762759/549755813888","n":12954,"q":55,"u":"5974421/16"},{"bound":"33673175164661/8589934592","n":13517,"q":55,"u":"747929/2"},{"bound":"4473184850563023/1099511627776","n":14080,"q":54,"u":"5992443/16"},{"bound":"2318041262334549/549755813888","n":14643,"q":54,"u":"3000727/8"},{"bound":"599902816590369/137438953472","n":15207,"q":54,"u":"6010465/16"},{"bound":"4961901162806091/1099511627776","n":15770,"q":53,"u":"1504869/4"},{"bound":"2562270223262237/549755813888","n":16333,"q":53,"u":"6028487/16"},{"bound":"2643572165800605/549755813888","n":16896,"q":53,"u":"3018749/8"},{"bound":"5449605279677427/1099511627776","n":17459,"q":52,"u":"6046509/16"},{"bound":"2806012749458517/549755813888","n":18022,"q":52,"u":"378470"},{"bound":"5774706642042007/1099511627776","n":18586,"q":52,"u":"6064531/16"},{"bound":"2968536078678725/549755813888","n":19149,"q":51,"u":"3036771/8"},{"bound":"762413059986077/137438953472","n":19712,"q":51,"u":"6082553/16"},{"bound":"3130757472546021/549755813888","n":20275,"q":51,"u":"1522891/4"},{"bound":"6423705208782079/1099511627776","n":20838,"q":51,"u":"6100575/16"},{"bound":"3293082398291927/549755813888","n":21402,"q":51,"u":"3054793/8"},{"bound":"1687079740354311/274877906944","n":21965,"q":51,"u":"6118597/16"},{"bound":"863795187667767/137438953472","n":22528,"q":50,"u":"765951/2"},{"bound":"7072382829768375/1099511627776","n":23091,"q":50,"u":"6136619/16"},{"bound":"7234389846030321/1099511627776","n":23654,"q":50,"u":"3072815/8"},{"bound":"1849167803038329/274877906944","n":24218,"q":50,"u":"6154641/16"},{"bound":"7558652323268535/1099511627776","n":24781,"q":50,"u":"1540913/4"},{"bound":"3860310855662441/549755813888","n":25344,"q":50,"u":"6172663/16"},{"bound":"985321959826361/137438953472","n":25907,"q":49,"u":"3090837/8"},{"bound":"8044433909443861/1099511627776","n":26470,"q":49,"u":"6190685/16"},{"bound":"4103141103712765/549755813888","n":27033,"q":49,"u":"387481"},{"bound":"8368408599044751/1099511627776","n":27597,"q":49,"u":"6208707/16"},{"bound":"2132559675333887/274877906944","n":28160,"q":49,"u":"3108859/8"},{"bound":"8692060473390397/1099511627776","n":28723,"q":49,"u":"6226729/16"},{"bound":"2213468592990773/274877906944","n":29286,"q":49,"u":"1558935/4"},{"bound":"9015680820994621/1099511627776","n":29849,"q":49,"u":"6244751/16"},{"bound":"9177767596364143/1099511627776","n":30413,"q":49,"u":"3126881/8"},{"bound":"2334890072373793/274877906944","n":30976,"q":49,"u":"6262773/16"},{"bound":"4750667690765701/549755813888","n":31539,"q":48,"u":"783973/2"},{"bound":"9663038603571587/1099511627776","n":32102,"q":48,"u":"6280795/16"},{"bound":"2456183992581565/274877906944","n":32665,"q":48,"u":"3144903/8"},{"bound":"9986714958216629/1099511627776","n":33229,"q":48,"u":"6298817/16"},{"bound":"10148401440332537/1099511627776","n":33792,"q":48,"u":"1576957/4"},{"bound":"1288760358483789/137438953472","n":34355,"q":48,"u":"6316839/16"},{"bound":"10471759474954341/1099511627776","n":34918,"q":48,"u":"3162925/8"},{"bound":"5316715740731603/549755813888","n":35481,"q":48,"u":"6334861/16"},{"bound":"10795099094097435/1099511627776","n":36044,"q":48,"u":"396492"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":396492,"b":436141,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/26987107113865528406337844951205522209505280000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/505834489745324041475994614178605176061952000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"419294701562571/1099511627776","n":620,"q":180,"u":"25415137/64"},{"bound":"9910842435737/17179869184","n":1240,"q":169,"u":"12727393/32"},{"bound":"418638005419129/549755813888","n":1859,"q":138,"u":"25494435/64"},{"bound":"1033043971554753/1099511627776","n":2479,"q":123,"u":"6383521/16"},{"bound":"1223169292420327/1099511627776","n":3098,"q":110,"u":"25573733/64"},{"bound":"352422366832417/274877906944","n":3718,"q":101,"u":"12806691/32"},{"bound":"398245560908201/274877906944","n":4337,"q":94,"u":"25653031/64"},{"bound":"221790808043283/137438953472","n":4957,"q":88,"u":"3211585/8"},{"bound":"15262639526525/8589934592","n":5576,"q":84,"u":"25732329/64"},{"bound":"532952566354429/274877906944","n":6196,"q":80,"u":"12885989/32"},{"bound":"577144941271323/274877906944","n":6815,"q":78,"u":"25811627/64"},{"bound":"621175538079963/274877906944","n":7435,"q":75,"u":"6462819/16"},{"bound":"1329889785673591/549755813888","n":8054,"q":73,"u":"25890925/64"},{"bound":"2834498964444259/1099511627776","n":8674,"q":71,"u":"12965287/32"},{"bound":"3008392950375355/1099511627776","n":9293,"q":70,"u":"25970223/64"},{"bound":"795524814190665/274877906944","n":9913,"q":68,"u":"1625617/4"},{"bound":"838779836002207/274877906944","n":10532,"q":67,"u":"26049521/64"},{"bound":"3528076532051067/1099511627776","n":11152,"q":66,"u":"13044585/32"},{"bound":"3700453726753349/1099511627776","n":11771,"q":65,"u":"26128819/64"},{"bound":"3872847567786131/1099511627776","n":12391,"q":64,"u":"6542117/16"},{"bound":"505592678268317/137438953472","n":13010,"q":63,"u":"26208117/64"},{"bound":"2108335777872117/549755813888","n":13630,"q":63,"u":"13123883/32"},{"bound":"2194075700000317/549755813888","n":14249,"q":62,"u":"26287415/64"},{"bound":"4559771711521179/1099511627776","n":14869,"q":62,"u":"3290883/8"},{"bound":"1182728718116749/274877906944","n":15488,"q":61,"u":"26366713/64"},{"bound":"4902261965653551/1099511627776","n":16108,"q":61,"u":"13203181/32"},{"bound":"2536570839129349/549755813888","n":16727,"q":60,"u":"26446011/64"},{"bound":"655530641174699/137438953472","n":17347,"q":60,"u":"6621415/16"},{"bound":"5414933528503715/1099511627776","n":17966,"q":59,"u":"26525309/64"},{"bound":"1396454549098779/274877906944","n":18586,"q":59,"u":"13282479/32"},{"bound":"5756387607080109/1099511627776","n":19205,"q":59,"u":"26604607/64"},{"bound":"370442247963993/68719476736","n":19825,"q":58,"u":"832633/2"},{"bound":"6097729667624993/1099511627776","n":20445,"q":58,"u":"26683905/64"},{"bound":"6268077103359489/1099511627776","n":21064,"q":58,"u":"13361777/32"},{"bound":"1609648623938029/274877906944","n":21684,"q":57,"u":"26763203/64"},{"bound":"6608773523611119/1099511627776","n":22303,"q":57,"u":"6700713/16"},{"bound":"6779202629940555/1099511627776","n":22923,"q":57,"u":"26842501/64"},{"bound":"6949333866620609/1099511627776","n":23542,"q":57,"u":"13441075/32"},{"bound":"3559830609801341/549755813888","n":24162,"q":56,"u":"26921799/64"},{"bound":"1822411586770189/274877906944","n":24781,"q":56,"u":"3370181/8"},{"bound":"3729943613771941/549755813888","n":25401,"q":56,"u":"27001097/64"},{"bound":"3814917977939591/549755813888","n":26020,"q":56,"u":"13520373/32"},{"bound":"487502674437583/68719476736","n":26640,"q":56,"u":"27080395/64"},{"bound":"1992483613671753/274877906944","n":27259,"q":55,"u":"6780011/16"},{"bound":"127187745570533/17179869184","n":27879,"q":55,"u":"27159693/64"},{"bound":"4154904436885649/549755813888","n":28498,"q":55,"u":"13599671/32"},{"bound":"8479863361149429/1099511627776","n":29118,"q":55,"u":"27238991/64"},{"bound":"8649631378845217/1099511627776","n":29737,"q":55,"u":"1704915/4"},{"bound":"8819662156065093/1099511627776","n":30357,"q":55,"u":"27318289/64"},{"bound":"8989407857356009/1099511627776","n":30976,"q":55,"u":"13678969/32"},{"bound":"9159394793478685/1099511627776","n":31596,"q":54,"u":"27397587/64"},{"bound":"4664517530658177/549755813888","n":32215,"q":54,"u":"6859309/16"},{"bound":"9498940039703757/1099511627776","n":32835,"q":54,"u":"27476885/64"},{"bound":"2417140534847281/274877906944","n":33454,"q":54,"u":"13758267/32"},{"bound":"9838449870764751/1099511627776","n":34074,"q":54,"u":"27556183/64"},{"bound":"10008055635225493/1099511627776","n":34693,"q":54,"u":"3449479/8"},{"bound":"10177927830742153/1099511627776","n":35313,"q":54,"u":"27635481/64"},{"bound":"10347518854241807/1099511627776","n":35932,"q":54,"u":"13837565/32"},{"bound":"2629344251455833/274877906944","n":36552,"q":54,"u":"27714779/64"},{"bound":"10686954681600909/1099511627776","n":37171,"q":54,"u":"6938607/16"},{"bound":"10856759453470773/1099511627776","n":37791,"q":53,"u":"27794077/64"},{"bound":"11026250412365853/1099511627776","n":38410,"q":53,"u":"13916863/32"},{"bound":"11196009414689011/1099511627776","n":39030,"q":53,"u":"27873375/64"},{"bound":"11365489108641365/1099511627776","n":39649,"q":53,"u":"436141"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":436141,"b":479755,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/35919817107199996901681835451771477032960000000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/673264779638968671657269911673086319376384000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"56855712071303/137438953472","n":682,"q":220,"u":"13978319/32"},{"bound":"341634580120661/549755813888","n":1363,"q":193,"u":"7000063/16"},{"bound":"899622011785301/1099511627776","n":2045,"q":169,"u":"14021933/32"},{"bound":"69209456789079/68719476736","n":2726,"q":147,"u":"3510935/8"},{"bound":"327358485787537/274877906944","n":3408,"q":129,"u":"14065547/32"},{"bound":"1506890978494333/1099511627776","n":4089,"q":117,"u":"7043677/16"},{"bound":"1701311661048227/1099511627776","n":4771,"q":109,"u":"14109161/32"},{"bound":"473218988367753/274877906944","n":5452,"q":102,"u":"1766371/4"},{"bound":"1041345843828043/549755813888","n":6134,"q":97,"u":"14152775/32"},{"bound":"2270608687215545/1099511627776","n":6815,"q":92,"u":"7087291/16"},{"bound":"2457467389485789/1099511627776","n":7497,"q":89,"u":"14196389/32"},{"bound":"1321484547553193/549755813888","n":8178,"q":86,"u":"3554549/8"},{"bound":"706959945731025/274877906944","n":8860,"q":83,"u":"14240003/32"},{"bound":"1505833479107165/549755813888","n":9541,"q":81,"u":"7130905/16"},{"bound":"24961878647623/8589934592","n":10223,"q":79,"u":"14283617/32"},{"bound":"1688875391293205/549755813888","n":10904,"q":78,"u":"894089/2"},{"bound":"889972775188013/274877906944","n":11585,"q":76,"u":"14327231/32"},{"bound":"1870943988057399/549755813888","n":12267,"q":75,"u":"7174519/16"},{"bound":"1961629375667939/549755813888","n":12948,"q":74,"u":"14370845/32"},{"bound":"4104572099739521/1099511627776","n":13630,"q":73,"u":"3598163/8"},{"bound":"133916578613431/34359738368","n":14311,"q":72,"u":"14414459/32"},{"bound":"4466098611940069/1099511627776","n":14993,"q":71,"u":"7218133/16"},{"bound":"2323189731000937/549755813888","n":15674,"q":70,"u":"14458073/32"},{"bound":"2413368072279039/549755813888","n":16356,"q":69,"u":"1809985/4"},{"bound":"1251659841410493/274877906944","n":17037,"q":69,"u":"14501687/32"},{"bound":"648328467091919/137438953472","n":17719,"q":68,"u":"7261747/16"},{"bound":"167695159471637/34359738368","n":18400,"q":67,"u":"14545301/32"},{"bound":"2772966823885037/549755813888","n":19082,"q":67,"u":"3641777/8"},{"bound":"1431323908513523/274877906944","n":19763,"q":66,"u":"14588915/32"},{"bound":"2952373153133573/549755813888","n":20445,"q":66,"u":"7305361/16"},{"bound":"6083885433452309/1099511627776","n":21126,"q":66,"u":"14632529/32"},{"bound":"3131444916908871/549755813888","n":21807,"q":65,"u":"457948"},{"bound":"1610521112833769/274877906944","n":22489,"q":65,"u":"14676143/32"},{"bound":"3310487186041515/549755813888","n":23170,"q":64,"u":"7348975/16"},{"bound":"1699995024185243/274877906944","n":23852,"q":64,"u":"14719757/32"},{"bound":"6978690614582273/1099511627776","n":24533,"q":64,"u":"3685391/8"},{"bound":"1789408307729647/274877906944","n":25215,"q":64,"u":"14763371/32"},{"bound":"3668098798916195/549755813888","n":25896,"q":63,"u":"7392589/16"},{"bound":"7514976315565399/1099511627776","n":26578,"q":63,"u":"14806985/32"},{"bound":"7693468242602615/1099511627776","n":27259,"q":63,"u":"1853599/4"},{"bound":"984024908157515/137438953472","n":27941,"q":63,"u":"14850599/32"},{"bound":"8050557148734091/1099511627776","n":28622,"q":62,"u":"7436203/16"},{"bound":"8229144164757257/1099511627776","n":29304,"q":62,"u":"14894213/32"},{"bound":"4203725117010529/549755813888","n":29985,"q":62,"u":"3729005/8"},{"bound":"2146500052057855/274877906944","n":30667,"q":62,"u":"14937827/32"},{"bound":"8764271066527937/1099511627776","n":31348,"q":61,"u":"7479817/16"},{"bound":"8942693995536181/1099511627776","n":32030,"q":61,"u":"14981441/32"},{"bound":"9120840179595771/1099511627776","n":32711,"q":61,"u":"937703/2"},{"bound":"9298972116226117/1099511627776","n":33392,"q":61,"u":"15025055/32"},{"bound":"9477352153621261/1099511627776","n":34074,"q":61,"u":"7523431/16"},{"bound":"2413864482020465/274877906944","n":34755,"q":61,"u":"15068669/32"},{"bound":"9833813203109035/1099511627776","n":35437,"q":61,"u":"3772619/8"},{"bound":"2502956863889071/274877906944","n":36118,"q":60,"u":"15112283/32"},{"bound":"5095037200665207/549755813888","n":36800,"q":60,"u":"7567045/16"},{"bound":"1296006198341549/137438953472","n":37481,"q":60,"u":"15155897/32"},{"bound":"10546276227402411/1099511627776","n":38163,"q":60,"u":"1897213/4"},{"bound":"10724232156384547/1099511627776","n":38844,"q":60,"u":"15199511/32"},{"bound":"1362805058181221/137438953472","n":39526,"q":60,"u":"7610659/16"},{"bound":"11080378979669535/1099511627776","n":40207,"q":60,"u":"15243125/32"},{"bound":"703660667672379/68719476736","n":40889,"q":60,"u":"3816233/8"},{"bound":"11436447308563571/1099511627776","n":41570,"q":59,"u":"15286739/32"},{"bound":"11614546933961075/1099511627776","n":42252,"q":59,"u":"7654273/16"},{"bound":"11792378268425437/1099511627776","n":42933,"q":59,"u":"15330353/32"},{"bound":"11970202778834833/1099511627776","n":43614,"q":59,"u":"479755"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":479755,"b":527730,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/47809140678642391978173481742013887938560000000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/896114861341546200063009319588994143488000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"493582161345495/1099511627776","n":750,"q":252,"u":"30752295/64"},{"bound":"368523228523601/549755813888","n":1500,"q":220,"u":"15400135/32"},{"bound":"30212436095145/34359738368","n":2249,"q":193,"u":"30848245/64"},{"bound":"1187942365841597/1099511627776","n":2999,"q":169,"u":"7724055/16"},{"bound":"701311045918527/549755813888","n":3749,"q":147,"u":"30944195/64"},{"bound":"1612050074384607/1099511627776","n":4498,"q":138,"u":"15496085/32"},{"bound":"28406786464857/17179869184","n":5248,"q":126,"u":"31040145/64"},{"bound":"1010413245705607/549755813888","n":5997,"q":118,"u":"3886015/8"},{"bound":"1110778592462955/549755813888","n":6747,"q":112,"u":"31136095/64"},{"bound":"2420407932511221/1099511627776","n":7497,"q":107,"u":"15592035/32"},{"bound":"2617449533420557/1099511627776","n":8246,"q":102,"u":"31232045/64"},{"bound":"2813485428761023/1099511627776","n":8996,"q":99,"u":"7820005/16"},{"bound":"3008188675203879/1099511627776","n":9745,"q":95,"u":"31327995/64"},{"bound":"800561293770577/274877906944","n":10495,"q":93,"u":"15687985/32"},{"bound":"3395538914885183/1099511627776","n":11245,"q":90,"u":"31423945/64"},{"bound":"3587908424357007/1099511627776","n":11994,"q":88,"u":"1966995/4"},{"bound":"944990843744095/274877906944","n":12744,"q":87,"u":"31519895/64"},{"bound":"496406676641697/137438953472","n":13493,"q":85,"u":"15783935/32"},{"bound":"4162379606569161/1099511627776","n":14243,"q":84,"u":"31615845/64"},{"bound":"4353102186101823/1099511627776","n":14993,"q":82,"u":"7915955/16"},{"bound":"4543230669738561/1099511627776","n":15742,"q":81,"u":"31711795/64"},{"bound":"2366655721682611/549755813888","n":16492,"q":80,"u":"15879885/32"},{"bound":"1230780168018951/274877906944","n":17242,"q":79,"u":"31807745/64"},{"bound":"5112435337070361/1099511627776","n":17991,"q":78,"u":"3981965/8"},{"bound":"2650895092996903/549755813888","n":18741,"q":77,"u":"31903695/64"},{"bound":"686334585680283/137438953472","n":19490,"q":77,"u":"15975835/32"},{"bound":"1419907450710189/274877906944","n":20240,"q":76,"u":"31999645/64"},{"bound":"5868440929657077/1099511627776","n":20990,"q":75,"u":"8011905/16"},{"bound":"6056831928080345/1099511627776","n":21739,"q":75,"u":"32095595/64"},{"bound":"6245340400039695/1099511627776","n":22489,"q":74,"u":"16071785/32"},{"bound":"804185225160935/137438953472","n":23238,"q":74,"u":"32191545/64"},{"bound":"3310871458209437/549755813888","n":23988,"q":73,"u":"1007485/2"},{"bound":"3404954263491317/549755813888","n":24738,"q":73,"u":"32287495/64"},{"bound":"6997725786722765/1099511627776","n":25487,"q":72,"u":"16167735/32"},{"bound":"7185684208824989/1099511627776","n":26237,"q":72,"u":"32383445/64"},{"bound":"1843338063657285/274877906944","n":26986,"q":72,"u":"8107855/16"},{"bound":"1890282993992255/274877906944","n":27736,"q":71,"u":"32479395/64"},{"bound":"7748865933203077/1099511627776","n":28486,"q":71,"u":"16263685/32"},{"bound":"992039675738011/137438953472","n":29235,"q":71,"u":"32575345/64"},{"bound":"4061943707067103/549755813888","n":29985,"q":70,"u":"4077915/8"},{"bound":"8311173167087683/1099511627776","n":30734,"q":70,"u":"32671295/64"},{"bound":"8498682473466329/1099511627776","n":31484,"q":70,"u":"16359635/32"},{"bound":"4343060654612147/549755813888","n":32234,"q":69,"u":"32767245/64"},{"bound":"8873230974008887/1099511627776","n":32983,"q":69,"u":"8203805/16"},{"bound":"9060568352384463/1099511627776","n":33733,"q":69,"u":"32863195/64"},{"bound":"4623942480136517/549755813888","n":34483,"q":69,"u":"16455585/32"},{"bound":"9434908622430325/1099511627776","n":35232,"q":68,"u":"32959145/64"},{"bound":"4811045981110659/549755813888","n":35982,"q":68,"u":"2062945/4"},{"bound":"306531504759817/34359738368","n":36731,"q":68,"u":"33055095/64"},{"bound":"9996157289276449/1099511627776","n":37481,"q":68,"u":"16551535/32"},{"bound":"10183290723545477/1099511627776","n":38231,"q":68,"u":"33151045/64"},{"bound":"2592537587821577/274877906944","n":38980,"q":67,"u":"8299755/16"},{"bound":"10557166405899111/1099511627776","n":39730,"q":67,"u":"33246995/64"},{"bound":"10743919596223059/1099511627776","n":40479,"q":67,"u":"16647485/32"},{"bound":"10930909289631963/1099511627776","n":41229,"q":67,"u":"33342945/64"},{"bound":"5558943394272219/549755813888","n":41979,"q":67,"u":"4173865/8"},{"bound":"11304603417617587/1099511627776","n":42728,"q":67,"u":"33438895/64"},{"bound":"11491558317688473/1099511627776","n":43478,"q":67,"u":"16743435/32"},{"bound":"11678199536507357/1099511627776","n":44227,"q":66,"u":"33534845/64"},{"bound":"11865052732699847/1099511627776","n":44977,"q":66,"u":"8395705/16"},{"bound":"12051896244278249/1099511627776","n":45727,"q":66,"u":"33630795/64"},{"bound":"6119240704199671/549755813888","n":46476,"q":66,"u":"16839385/32"},{"bound":"3106326716552021/274877906944","n":47226,"q":66,"u":"33726745/64"},{"bound":"12611874807518661/1099511627776","n":47975,"q":66,"u":"527730"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":527730,"b":580503,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/63633966243273023722948904198620484846223360000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/1192725490284093992468969762922475911168000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"133993186734243/274877906944","n":825,"q":288,"u":"33827493/64"},{"bound":"397638205717483/549755813888","n":1650,"q":252,"u":"16940133/32"},{"bound":"519910677476015/549755813888","n":2474,"q":220,"u":"33933039/64"},{"bound":"79690862068951/68719476736","n":3299,"q":193,"u":"8496453/16"},{"bound":"1502926600678755/1099511627776","n":4123,"q":180,"u":"34038585/64"},{"bound":"1725555145040597/1099511627776","n":4948,"q":158,"u":"17045679/32"},{"bound":"1944024798862477/1099511627776","n":5773,"q":147,"u":"34144131/64"},{"bound":"2158928977045125/1099511627776","n":6597,"q":138,"u":"4274613/8"},{"bound":"296428122368755/137438953472","n":7422,"q":129,"u":"34249677/64"},{"bound":"2581498175605181/1099511627776","n":8246,"q":123,"u":"17151225/32"},{"bound":"2790045943651301/1099511627776","n":9071,"q":118,"u":"34355223/64"},{"bound":"1498428480880045/549755813888","n":9895,"q":113,"u":"8601999/16"},{"bound":"3202671629472489/1099511627776","n":10720,"q":109,"u":"34460769/64"},{"bound":"3407415331320119/1099511627776","n":11545,"q":106,"u":"17256771/32"},{"bound":"1805505227413575/549755813888","n":12369,"q":103,"u":"34566315/64"},{"bound":"1907030606019787/549755813888","n":13194,"q":101,"u":"2163693/4"},{"bound":"4016192492816699/1099511627776","n":14018,"q":99,"u":"34671861/64"},{"bound":"2108984709995487/549755813888","n":14843,"q":97,"u":"17362317/32"},{"bound":"4418976333050995/1099511627776","n":15667,"q":95,"u":"34777407/64"},{"bound":"2309887981377621/549755813888","n":16492,"q":93,"u":"8707545/16"},{"bound":"4820146923745995/1099511627776","n":17317,"q":92,"u":"34882953/64"},{"bound":"627490314734611/137438953472","n":18141,"q":91,"u":"17467863/32"},{"bound":"1304903930122355/274877906944","n":18966,"q":90,"u":"34988499/64"},{"bound":"5418762341272099/1099511627776","n":19790,"q":88,"u":"4380159/8"},{"bound":"2808942906621011/549755813888","n":20615,"q":87,"u":"35094045/64"},{"bound":"727095741570699/137438953472","n":21440,"q":87,"u":"17573409/32"},{"bound":"6015176957489505/1099511627776","n":22264,"q":86,"u":"35199591/64"},{"bound":"3106815396761635/549755813888","n":23089,"q":85,"u":"8813091/16"},{"bound":"801458896450321/137438953472","n":23913,"q":84,"u":"35305137/64"},{"bound":"413112464636829/68719476736","n":24738,"q":84,"u":"17678955/32"},{"bound":"850936857319951/137438953472","n":25562,"q":83,"u":"35410683/64"},{"bound":"7005317544817561/1099511627776","n":26387,"q":82,"u":"1108233/2"},{"bound":"900374875265215/137438953472","n":27212,"q":82,"u":"35516229/64"},{"bound":"7400320521499945/1099511627776","n":28036,"q":81,"u":"17784501/32"},{"bound":"7597774409823983/1099511627776","n":28861,"q":81,"u":"35621775/64"},{"bound":"3897440967977543/549755813888","n":29685,"q":80,"u":"8918637/16"},{"bound":"7992126873467349/1099511627776","n":30510,"q":80,"u":"35727321/64"},{"bound":"63977088898289/8589934592","n":31334,"q":79,"u":"17890047/32"},{"bound":"2096529934197135/274877906944","n":32159,"q":79,"u":"35832867/64"},{"bound":"2145783803465357/274877906944","n":32984,"q":79,"u":"4485705/8"},{"bound":"4389907545161543/549755813888","n":33808,"q":78,"u":"35938413/64"},{"bound":"1122082124743279/137438953472","n":34633,"q":78,"u":"17995593/32"},{"bound":"9173229894952127/1099511627776","n":35457,"q":78,"u":"36043959/64"},{"bound":"9369955901431663/1099511627776","n":36282,"q":77,"u":"9024183/16"},{"bound":"4783304924795877/549755813888","n":37107,"q":77,"u":"36149505/64"},{"bound":"9762999964486775/1099511627776","n":37931,"q":77,"u":"18101139/32"},{"bound":"9959601552775923/1099511627776","n":38756,"q":76,"u":"36255051/64"},{"bound":"1269481053036269/137438953472","n":39580,"q":76,"u":"2269239/4"},{"bound":"10352311860132689/1099511627776","n":40405,"q":76,"u":"36360597/64"},{"bound":"10548516789717927/1099511627776","n":41229,"q":76,"u":"18206685/32"},{"bound":"5372470278337485/549755813888","n":42054,"q":76,"u":"36466143/64"},{"bound":"10941267498955091/1099511627776","n":42879,"q":75,"u":"9129729/16"},{"bound":"2784331568300147/274877906944","n":43703,"q":75,"u":"36571689/64"},{"bound":"11333606380032119/1099511627776","n":44528,"q":75,"u":"18312231/32"},{"bound":"11529632835113161/1099511627776","n":45352,"q":75,"u":"36677235/64"},{"bound":"11725882221626871/1099511627776","n":46177,"q":75,"u":"4591251/8"},{"bound":"11921806148753303/1099511627776","n":47001,"q":74,"u":"36782781/64"},{"bound":"12117942141417079/1099511627776","n":47826,"q":74,"u":"18417777/32"},{"bound":"1539258132066021/137438953472","n":48651,"q":74,"u":"36888327/64"},{"bound":"12509937806807733/1099511627776","n":49475,"q":74,"u":"9235275/16"},{"bound":"3176509097008903/274877906944","n":50300,"q":74,"u":"36993873/64"},{"bound":"3225471487564761/274877906944","n":51124,"q":74,"u":"18523323/32"},{"bound":"6548951534079501/549755813888","n":51949,"q":73,"u":"37099419/64"},{"bound":"13293652245146839/1099511627776","n":52773,"q":73,"u":"580503"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":580503,"b":638553,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/84696689695121875779112005502513614013071360000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/1587517627568129103976198754449815437764608000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"582466609323701/1099511627776","n":908,"q":329,"u":"18605121/32"},{"bound":"858456486404871/1099511627776","n":1815,"q":308,"u":"9317073/16"},{"bound":"559506029288297/549755813888","n":2722,"q":269,"u":"18663171/32"},{"bound":"1369190262950335/1099511627776","n":3629,"q":235,"u":"4673049/8"},{"bound":"50362088454253/34359738368","n":4536,"q":206,"u":"18721221/32"},{"bound":"115514021789193/68719476736","n":5443,"q":193,"u":"9375123/16"},{"bound":"519964870947431/274877906944","n":6350,"q":169,"u":"18779271/32"},{"bound":"2307875619703901/1099511627776","n":7257,"q":158,"u":"2351037/4"},{"bound":"2532962756498393/1099511627776","n":8164,"q":147,"u":"18837321/32"},{"bound":"688902248729951/274877906944","n":9071,"q":147,"u":"9433173/16"},{"bound":"371989283648435/137438953472","n":9978,"q":138,"u":"18895371/32"},{"bound":"3194661156432129/1099511627776","n":10885,"q":129,"u":"4731099/8"},{"bound":"3411919881539285/1099511627776","n":11792,"q":126,"u":"18953421/32"},{"bound":"906994956698073/274877906944","n":12699,"q":122,"u":"9491223/16"},{"bound":"960744622816885/274877906944","n":13606,"q":118,"u":"19011471/32"},{"bound":"4057046936464915/1099511627776","n":14513,"q":115,"u":"1190031/2"},{"bound":"4270307131336595/1099511627776","n":15420,"q":113,"u":"19069521/32"},{"bound":"2241433409801299/549755813888","n":16327,"q":110,"u":"9549273/16"},{"bound":"1173699733990837/274877906944","n":17234,"q":108,"u":"19127571/32"},{"bound":"306636474704293/68719476736","n":18141,"q":106,"u":"4789149/8"},{"bound":"1279270109998891/274877906944","n":19048,"q":105,"u":"19185621/32"},{"bound":"2663762064022629/549755813888","n":19955,"q":103,"u":"9607323/16"},{"bound":"5537593114484225/1099511627776","n":20862,"q":102,"u":"19243671/32"},{"bound":"5747287475799923/1099511627776","n":21769,"q":100,"u":"2409087/4"},{"bound":"5956666076944461/1099511627776","n":22676,"q":99,"u":"19301721/32"},{"bound":"3082878248126545/549755813888","n":23583,"q":98,"u":"9665373/16"},{"bound":"6374581434944337/1099511627776","n":24490,"q":97,"u":"19359771/32"},{"bound":"6583163023235631/1099511627776","n":25397,"q":96,"u":"4847199/8"},{"bound":"848940382324447/137438953472","n":26304,"q":95,"u":"19417821/32"},{"bound":"6999683209832621/1099511627776","n":27211,"q":94,"u":"9723423/16"},{"bound":"3603832597402679/549755813888","n":28118,"q":93,"u":"19475871/32"},{"bound":"3707728367749527/549755813888","n":29025,"q":93,"u":"609528"},{"bound":"1905829013876403/274877906944","n":29933,"q":92,"u":"19533921/32"},{"bound":"7830820707208161/1099511627776","n":30840,"q":91,"u":"9781473/16"},{"bound":"4019083344775517/549755813888","n":31747,"q":91,"u":"19591971/32"},{"bound":"8245393446950039/1099511627776","n":32654,"q":90,"u":"4905249/8"},{"bound":"4226254917114815/549755813888","n":33561,"q":90,"u":"19650021/32"},{"bound":"8659500094580703/1099511627776","n":34468,"q":89,"u":"9839523/16"},{"bound":"1108300579886175/137438953472","n":35375,"q":89,"u":"19708071/32"},{"bound":"4536599522407017/549755813888","n":36282,"q":88,"u":"2467137/4"},{"bound":"579994207296419/68719476736","n":37189,"q":88,"u":"19766121/32"},{"bound":"592909149701885/68719476736","n":38096,"q":87,"u":"9897573/16"},{"bound":"4846536147453061/549755813888","n":39003,"q":87,"u":"19824171/32"},{"bound":"2474890808145101/274877906944","n":39910,"q":87,"u":"4963299/8"},{"bound":"2526488279204025/274877906944","n":40817,"q":86,"u":"19882221/32"},{"bound":"10312278044469823/1099511627776","n":41724,"q":86,"u":"9955623/16"},{"bound":"2629643397320409/274877906944","n":42631,"q":86,"u":"19940271/32"},{"bound":"5362386587911995/549755813888","n":43538,"q":85,"u":"1248081/2"},{"bound":"683182296878987/68719476736","n":44445,"q":85,"u":"19998321/32"},{"bound":"696064709618339/68719476736","n":45352,"q":85,"u":"10013673/16"},{"bound":"11343103442490379/1099511627776","n":46259,"q":84,"u":"20056371/32"},{"bound":"11549082470561435/1099511627776","n":47166,"q":84,"u":"5021349/8"},{"bound":"5877520033576831/549755813888","n":48073,"q":84,"u":"20114421/32"},{"bound":"11960977339361227/1099511627776","n":48980,"q":84,"u":"10071723/16"},{"bound":"12166865559332603/1099511627776","n":49887,"q":83,"u":"20172471/32"},{"bound":"12372676252172999/1099511627776","n":50794,"q":83,"u":"2525187/4"},{"bound":"6289234649210981/549755813888","n":51701,"q":83,"u":"20230521/32"},{"bound":"12784245550271961/1099511627776","n":52608,"q":83,"u":"10129773/16"},{"bound":"12990005805849331/1099511627776","n":53515,"q":83,"u":"20288571/32"},{"bound":"6597846161284981/549755813888","n":54422,"q":82,"u":"5079399/8"},{"bound":"13401338713908291/1099511627776","n":55329,"q":82,"u":"20346621/32"},{"bound":"13606971043939507/1099511627776","n":56236,"q":82,"u":"10187823/16"},{"bound":"13812589940668805/1099511627776","n":57143,"q":82,"u":"20404671/32"},{"bound":"14018195995215207/1099511627776","n":58050,"q":82,"u":"638553"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":638553,"b":690988,"curvature_lower":"10943098041986104459882890287601735611427897342917213281/3596384156238249962814467148349440000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/2112982984176125820968291980972108371499008000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"71314839603603/137438953472","n":820,"q":376,"u":"40919827/64"},{"bound":"203590059206875/274877906944","n":1639,"q":376,"u":"20486131/32"},{"bound":"522243688192763/549755813888","n":2458,"q":329,"u":"41024697/64"},{"bound":"633138857084707/549755813888","n":3278,"q":288,"u":"10269283/16"},{"bound":"1480863083501865/1099511627776","n":4097,"q":269,"u":"41129567/64"},{"bound":"1690299901055291/1099511627776","n":4916,"q":252,"u":"20591001/32"},{"bound":"1895349924116673/1099511627776","n":5736,"q":220,"u":"41234437/64"},{"bound":"524142993860123/274877906944","n":6555,"q":206,"u":"5160859/8"},{"bound":"2294811754448883/1099511627776","n":7374,"q":193,"u":"41339307/64"},{"bound":"2490607684697607/1099511627776","n":8193,"q":180,"u":"20695871/32"},{"bound":"2684388031504259/1099511627776","n":9013,"q":180,"u":"41444177/64"},{"bound":"718989345210647/274877906944","n":9832,"q":169,"u":"10374153/16"},{"bound":"3066147113358607/1099511627776","n":10651,"q":158,"u":"41549047/64"},{"bound":"101722275921679/34359738368","n":11471,"q":158,"u":"20800741/32"},{"bound":"430336653007127/137438953472","n":12290,"q":147,"u":"41653917/64"},{"bound":"3629080850829427/1099511627776","n":13109,"q":147,"u":"2606647/4"},{"bound":"1907536314095049/549755813888","n":13929,"q":138,"u":"41758787/64"},{"bound":"3999585154063819/1099511627776","n":14748,"q":138,"u":"20905611/32"},{"bound":"1045944499020335/274877906944","n":15567,"q":138,"u":"41863657/64"},{"bound":"4367175537797605/1099511627776","n":16386,"q":129,"u":"10479023/16"},{"bound":"2274976511494829/549755813888","n":17206,"q":129,"u":"41968527/64"},{"bound":"2366094147821523/549755813888","n":18025,"q":127,"u":"21010481/32"},{"bound":"1228487691657341/274877906944","n":18844,"q":125,"u":"42073397/64"},{"bound":"5095501674311353/1099511627776","n":19664,"q":123,"u":"5265729/8"},{"bound":"2638219180253909/549755813888","n":20483,"q":121,"u":"42178267/64"},{"bound":"2728508307817791/549755813888","n":21302,"q":120,"u":"21115351/32"},{"bound":"176171115324165/34359738368","n":22122,"q":118,"u":"42283137/64"},{"bound":"5817423933136229/1099511627776","n":22941,"q":117,"u":"10583893/16"},{"bound":"5997086044078865/1099511627776","n":23760,"q":115,"u":"42388007/64"},{"bound":"6176490861404839/1099511627776","n":24579,"q":114,"u":"21220221/32"},{"bound":"6355881618432729/1099511627776","n":25399,"q":113,"u":"42492877/64"},{"bound":"6534835291206161/1099511627776","n":26218,"q":112,"u":"1329541/2"},{"bound":"839198120711363/137438953472","n":27037,"q":111,"u":"42597747/64"},{"bound":"861545317608929/137438953472","n":27857,"q":110,"u":"21325091/32"},{"bound":"3535372886777667/549755813888","n":28676,"q":109,"u":"42702617/64"},{"bound":"1812241659976337/274877906944","n":29495,"q":108,"u":"10688763/16"},{"bound":"7427039001543301/1099511627776","n":30314,"q":107,"u":"42807487/64"},{"bound":"7605191802176591/1099511627776","n":31134,"q":107,"u":"21429961/32"},{"bound":"3891484882591345/549755813888","n":31953,"q":106,"u":"42912357/64"},{"bound":"3980316412067821/549755813888","n":32772,"q":105,"u":"5370599/8"},{"bound":"1017301485041849/137438953472","n":33592,"q":104,"u":"43017227/64"},{"bound":"1039479180290653/137438953472","n":34411,"q":104,"u":"21534831/32"},{"bound":"1061646056710059/137438953472","n":35230,"q":103,"u":"43122097/64"},{"bound":"4335309974812885/549755813888","n":36050,"q":103,"u":"10793633/16"},{"bound":"8847754453816443/1099511627776","n":36869,"q":102,"u":"43226967/64"},{"bound":"9024814994025655/1099511627776","n":37688,"q":102,"u":"21639701/32"},{"bound":"9201775574853003/1099511627776","n":38507,"q":101,"u":"43331837/64"},{"bound":"9378888195213553/1099511627776","n":39327,"q":101,"u":"2711517/4"},{"bound":"2388925246466903/274877906944","n":40146,"q":100,"u":"43436707/64"},{"bound":"9732443320332983/1099511627776","n":40965,"q":100,"u":"21744571/32"},{"bound":"9909350523100487/1099511627776","n":41785,"q":99,"u":"43541577/64"},{"bound":"10085947340656089/1099511627776","n":42604,"q":99,"u":"10898503/16"},{"bound":"2565628991253045/274877906944","n":43423,"q":99,"u":"43646447/64"},{"bound":"2609804799519003/274877906944","n":44243,"q":98,"u":"21849441/32"},{"bound":"10615652944550575/1099511627776","n":45062,"q":98,"u":"43751317/64"},{"bound":"10792062256524335/1099511627776","n":45881,"q":98,"u":"5475469/8"},{"bound":"10968384727580009/1099511627776","n":46700,"q":97,"u":"43856187/64"},{"bound":"5572441886983749/549755813888","n":47520,"q":97,"u":"21954311/32"},{"bound":"11321146223311839/1099511627776","n":48339,"q":97,"u":"43961057/64"},{"bound":"11497341784328539/1099511627776","n":49158,"q":96,"u":"11003373/16"},{"bound":"5836851095230931/549755813888","n":49978,"q":96,"u":"44065927/64"},{"bound":"11849828741571481/1099511627776","n":50797,"q":96,"u":"22059181/32"},{"bound":"6012968114041001/549755813888","n":51616,"q":95,"u":"44170797/64"},{"bound":"12201953340813015/1099511627776","n":52435,"q":95,"u":"690988"}],"shi":"100000001/1000000000","slo":"1/20"}],"ratio":"11/10","shi":"100000001/1000000000","slo":"1/20"}},"phase_padding":"1/1000000000","phase_producer_original_sha256":"945a7f79d97c1020d7d095f2ac801d84304ceea0100446217cb86ee9e12212ca","physical_samples":0,"rows":[{"J":327680,"cell":320,"epsilon":"11895103561569/12500000000000000","eta":"94764952112737/40000000000000000","height":"59/50","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1398729885690321/500000000000000000","Aup":"559492772779799/200000000000000000","Blo":"18280387386932941/500000000000000000","Bup":"36560828243108749/1000000000000000000"},"mass_upper_point":{"Alo":"2970721185705863/1000000000000000000","Aup":"2970725492714537/1000000000000000000","Blo":"38825914679027007/1000000000000000000","Bup":"19412985475794781/500000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"325567021887703833/200000000000000000","sigma_upper":"815761047097819769/500000000000000000","subbands":[{"band":0,"epsilon":"11895103561569/12500000000000000","eta":"94764952112737/40000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"236286792042003/250000000000000000","eta":"2353927598941671/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"321/4000","t_lo":"2/25","tail_lower":"1398729885690321/500000000000000000","tail_moment_lower":"18280387386932941/500000000000000000","tail_upper":"2970725492714537/1000000000000000000"},{"J":327680,"cell":321,"epsilon":"235043628039449/250000000000000000","eta":"2340692645500223/1000000000000000000","height":"59/50","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"173077027607067/62500000000000000","Aup":"2769236485640627/1000000000000000000","Blo":"36191861813347339/1000000000000000000","Bup":"18095957323848507/500000000000000000"},"mass_upper_point":{"Alo":"1470489251137771/500000000000000000","Aup":"2940982758465291/1000000000000000000","Blo":"2402324402120213/62500000000000000","Bup":"38437246042468733/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1629515844155514537/1000000000000000000","sigma_upper":"163320907891275991/100000000000000000","subbands":[{"band":0,"epsilon":"235043628039449/250000000000000000","eta":"2340692645500223/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"58359526237599/62500000000000000","eta":"2325584024668097/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"161/2000","t_lo":"321/4000","tail_lower":"173077027607067/62500000000000000","tail_moment_lower":"36191861813347339/1000000000000000000","tail_upper":"2940982758465291/1000000000000000000"},{"J":327680,"cell":322,"epsilon":"992419535784091/1000000000000000000","eta":"493691432309071/200000000000000000","height":"117/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"292640019487391/100000000000000000","Aup":"29264044321297/10000000000000000","Blo":"38246607246512931/1000000000000000000","Bup":"7649332521521739/200000000000000000"},"mass_upper_point":{"Alo":"3108143745679551/1000000000000000000","Aup":"388518525696429/125000000000000000","Blo":"10155670086927289/250000000000000000","Bup":"8124547723726249/200000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1626196578872509909/1000000000000000000","sigma_upper":"1629896063629880283/1000000000000000000","subbands":[{"band":0,"epsilon":"992419535784091/1000000000000000000","eta":"493691432309071/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"985599164475809/1000000000000000000","eta":"1226211505494267/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"323/4000","t_lo":"161/2000","tail_lower":"292640019487391/100000000000000000","tail_moment_lower":"38246607246512931/1000000000000000000","tail_upper":"388518525696429/125000000000000000"},{"J":327680,"cell":323,"epsilon":"980497947400421/1000000000000000000","eta":"2438840059432271/1000000000000000000","height":"117/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"72421436099489/25000000000000000","Aup":"2896861630935579/1000000000000000000","Blo":"37860495712201633/1000000000000000000","Bup":"1893027520803237/50000000000000000"},"mass_upper_point":{"Alo":"307700997851673/100000000000000000","Aup":"3077014385795689/1000000000000000000","Blo":"40215767972425609/1000000000000000000","Bup":"20107912777939863/500000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"813938656794752641/500000000000000000","sigma_upper":"326316609669400131/200000000000000000","subbands":[{"band":0,"epsilon":"980497947400421/1000000000000000000","eta":"2438840059432271/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"243429811623897/250000000000000000","eta":"1211449770087367/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"81/1000","t_lo":"323/4000","tail_lower":"72421436099489/25000000000000000","tail_moment_lower":"37860495712201633/1000000000000000000","tail_upper":"3077014385795689/1000000000000000000"},{"J":327680,"cell":324,"epsilon":"968720826681693/1000000000000000000","eta":"481916270719/200000000000000","height":"117/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"179225366068021/62500000000000000","Aup":"358451249293111/125000000000000000","Blo":"18739094782359067/500000000000000000","Bup":"37478243619192809/1000000000000000000"},"mass_upper_point":{"Alo":"1523090287317257/500000000000000000","Aup":"609236985984923/200000000000000000","Blo":"19906416775696867/500000000000000000","Bup":"39812890455534357/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"814779024153250327/500000000000000000","sigma_upper":"408317508266030257/250000000000000000","subbands":[{"band":0,"epsilon":"968720826681693/1000000000000000000","eta":"481916270719/200000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"120247971516131/125000000000000000","eta":"149608406940373/62500000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"13/160","t_lo":"81/1000","tail_lower":"179225366068021/62500000000000000","tail_moment_lower":"18739094782359067/500000000000000000","tail_upper":"609236985984923/200000000000000000"},{"J":327680,"cell":325,"epsilon":"1022557022460083/1000000000000000000","eta":"317639807415757/125000000000000000","height":"29/25","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3030337821093283/1000000000000000000","Aup":"3030342156062639/1000000000000000000","Blo":"9901429132540749/250000000000000000","Bup":"4950721646090681/125000000000000000"},"mass_upper_point":{"Alo":"3219305431221921/1000000000000000000","Aup":"3219309994874509/1000000000000000000","Blo":"42076278332799919/1000000000000000000","Bup":"42076337960266551/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1626238783023496027/1000000000000000000","sigma_upper":"8149785088906207/5000000000000000","subbands":[{"band":0,"epsilon":"1022557022460083/1000000000000000000","eta":"317639807415757/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"507701449262389/500000000000000000","eta":"631075686872447/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"163/2000","t_lo":"13/160","tail_lower":"3030337821093283/1000000000000000000","tail_moment_lower":"9901429132540749/250000000000000000","tail_upper":"3219309994874509/1000000000000000000"},{"J":327680,"cell":326,"epsilon":"505138661522013/500000000000000000","eta":"2510639006788141/1000000000000000000","height":"29/25","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1499861814356701/500000000000000000","Aup":"599945582447217/200000000000000000","Blo":"39205594577513797/1000000000000000000","Bup":"9801412635962119/250000000000000000"},"mass_upper_point":{"Alo":"637406938582827/200000000000000000","Aup":"24898743771433/7812500000000000","Blo":"41654498427475063/1000000000000000000","Bup":"41654557351647383/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1627919517740491399/1000000000000000000","sigma_upper":"407911000624590443/250000000000000000","subbands":[{"band":0,"epsilon":"505138661522013/500000000000000000","eta":"2510639006788141/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1003167633129801/1000000000000000000","eta":"2493923344600353/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"327/4000","t_lo":"163/2000","tail_lower":"1499861814356701/500000000000000000","tail_moment_lower":"39205594577513797/1000000000000000000","tail_upper":"24898743771433/7812500000000000"},{"J":327680,"cell":327,"epsilon":"998146379535427/1000000000000000000","eta":"620132065799419/250000000000000000","height":"29/25","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"23755291578801/8000000000000000","Aup":"185588480002499/62500000000000000","Blo":"9702354962269099/250000000000000000","Bup":"9702368787800999/250000000000000000"},"mass_upper_point":{"Alo":"3155079735349509/1000000000000000000","Aup":"1577542095996827/500000000000000000","Blo":"41236845775067363/1000000000000000000","Bup":"10309226001071439/250000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1629600252457486771/1000000000000000000","sigma_upper":"326666197443096429/200000000000000000","subbands":[{"band":0,"epsilon":"998146379535427/1000000000000000000","eta":"620132065799419/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"495540540345939/500000000000000000","eta":"98556506120291/40000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"41/500","t_lo":"327/4000","tail_lower":"23755291578801/8000000000000000","tail_moment_lower":"9702354962269099/250000000000000000","tail_upper":"1577542095996827/500000000000000000"},{"J":327680,"cell":328,"epsilon":"493081186457251/500000000000000000","eta":"2450781727206243/1000000000000000000","height":"29/25","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"293939839189449/100000000000000000","Aup":"587880514871583/200000000000000000","Blo":"7683430927511007/200000000000000000","Bup":"38417209283400773/1000000000000000000"},"mass_upper_point":{"Alo":"3123437567768263/1000000000000000000","Aup":"3123441971857961/1000000000000000000","Blo":"10205820321747503/250000000000000000","Bup":"2041166941474747/50000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"50977530849202567/31250000000000000","sigma_upper":"1635017971932602517/1000000000000000000","subbands":[{"band":0,"epsilon":"493081186457251/500000000000000000","eta":"2450781727206243/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"489570708381837/500000000000000000","eta":"60856653919437/25000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"329/4000","t_lo":"41/500","tail_lower":"293939839189449/100000000000000000","tail_moment_lower":"7683430927511007/200000000000000000","tail_upper":"3123441971857961/1000000000000000000"},{"J":327680,"cell":329,"epsilon":"487161753372947/500000000000000000","eta":"2421394952994409/1000000000000000000","height":"29/25","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"363710200445569/125000000000000000","Aup":"727421434100193/250000000000000000","Blo":"1901438078986433/50000000000000000","Bup":"4753601947140187/125000000000000000"},"mass_upper_point":{"Alo":"48314144163187/15625000000000000","Aup":"1546054789301121/500000000000000000","Blo":"1616550649118421/40000000000000000","Bup":"40413823091894477/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"408240430472869379/250000000000000000","sigma_upper":"163670495664972289/100000000000000000","subbands":[{"band":0,"epsilon":"487161753372947/500000000000000000","eta":"2421394952994409/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"483673419806647/500000000000000000","eta":"601244848959543/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"33/400","t_lo":"329/4000","tail_lower":"363710200445569/125000000000000000","tail_moment_lower":"1901438078986433/50000000000000000","tail_upper":"1546054789301121/500000000000000000"},{"J":327680,"cell":330,"epsilon":"900994470764931/1000000000000000000","eta":"2241314091142139/1000000000000000000","height":"117/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2698056978624709/1000000000000000000","Aup":"2698060829893181/1000000000000000000","Blo":"35262255716106183/1000000000000000000","Bup":"35262306033786929/1000000000000000000"},"mass_upper_point":{"Alo":"2867436371598929/1000000000000000000","Aup":"716860106912457/250000000000000000","Blo":"37476680666116157/1000000000000000000","Bup":"37476733660255679/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1639642456608472889/1000000000000000000","sigma_upper":"821695970683421631/500000000000000000","subbands":[{"band":0,"epsilon":"900994470764931/1000000000000000000","eta":"2241314091142139/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"894506491182381/1000000000000000000","eta":"556507365576483/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"331/4000","t_lo":"33/400","tail_lower":"2698056978624709/1000000000000000000","tail_moment_lower":"35262255716106183/1000000000000000000","tail_upper":"716860106912457/250000000000000000"},{"J":327680,"cell":331,"epsilon":"1016134321370271/1000000000000000000","eta":"504596470482893/200000000000000000","height":"23/20","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"304366711557107/100000000000000000","Aup":"3043671394472693/1000000000000000000","Blo":"994515434670127/25000000000000000","Bup":"39780673293457333/1000000000000000000"},"mass_upper_point":{"Alo":"1617503937163697/500000000000000000","Aup":"161750619043263/50000000000000000","Blo":"42282248405315859/1000000000000000000","Bup":"42282307287220213/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1631323191325468261/1000000000000000000","sigma_upper":"817539463041981817/500000000000000000","subbands":[{"band":0,"epsilon":"1016134321370271/1000000000000000000","eta":"504596470482893/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"63048385530657/62500000000000000","eta":"2505672916590573/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"83/1000","t_lo":"331/4000","tail_lower":"304366711557107/100000000000000000","tail_moment_lower":"994515434670127/25000000000000000","tail_upper":"161750619043263/50000000000000000"},{"J":327680,"cell":332,"epsilon":"200787902119629/200000000000000000","eta":"2492739162004169/1000000000000000000","height":"23/20","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3012874276012643/1000000000000000000","Aup":"3012878504155563/1000000000000000000","Blo":"3937815337898311/100000000000000000","Bup":"39378208622389183/1000000000000000000"},"mass_upper_point":{"Alo":"3202533103059453/1000000000000000000","Aup":"640507511294259/200000000000000000","Blo":"20928897081733661/500000000000000000","Bup":"41857852351180859/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1633003926042463633/1000000000000000000","sigma_upper":"1636765910801084007/1000000000000000000","subbands":[{"band":0,"epsilon":"200787902119629/200000000000000000","eta":"2492739162004169/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"996626479516729/1000000000000000000","eta":"2475536317093773/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"333/4000","t_lo":"83/1000","tail_lower":"3012874276012643/1000000000000000000","tail_moment_lower":"3937815337898311/100000000000000000","tail_upper":"640507511294259/200000000000000000"},{"J":327680,"cell":333,"epsilon":"495946163041677/500000000000000000","eta":"492572315771157/200000000000000000","height":"23/20","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"745596445021891/250000000000000000","Aup":"298238995807711/100000000000000000","Blo":"4872458394476281/125000000000000000","Bup":"19489860871940101/500000000000000000"},"mass_upper_point":{"Alo":"126815068395299/40000000000000000","Aup":"31703811107979/10000000000000000","Blo":"41437501199449019/1000000000000000000","Bup":"41437558701199937/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"817342330379729503/500000000000000000","sigma_upper":"1638452895518204379/1000000000000000000","subbands":[{"band":0,"epsilon":"495946163041677/500000000000000000","eta":"492572315771157/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"492313169091737/500000000000000000","eta":"1222882619671761/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"167/2000","t_lo":"333/4000","tail_lower":"745596445021891/250000000000000000","tail_moment_lower":"4872458394476281/125000000000000000","tail_upper":"31703811107979/10000000000000000"},{"J":327680,"cell":334,"epsilon":"979990964136937/1000000000000000000","eta":"2433345142481449/1000000000000000000","height":"23/20","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"738049678233401/250000000000000000","Aup":"2952202841367811/1000000000000000000","Blo":"38585120620380429/1000000000000000000","Bup":"1929258728046459/50000000000000000"},"mass_upper_point":{"Alo":"1569267835806927/500000000000000000","Aup":"3138540020655017/1000000000000000000","Blo":"41021330000132641/1000000000000000000","Bup":"2563836676503173/62500000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"818182697738227189/500000000000000000","sigma_upper":"102508742514707797/62500000000000000","subbands":[{"band":0,"epsilon":"979990964136937/1000000000000000000","eta":"2433345142481449/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"972771935836023/1000000000000000000","eta":"151022200590121/62500000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"67/800","t_lo":"167/2000","tail_lower":"738049678233401/250000000000000000","tail_moment_lower":"38585120620380429/1000000000000000000","tail_upper":"3138540020655017/1000000000000000000"},{"J":327680,"cell":335,"epsilon":"226560105269373/250000000000000000","eta":"1126193594000983/500000000000000000","height":"29/25","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2737445652609689/1000000000000000000","Aup":"2737449499868729/1000000000000000000","Blo":"35777668740798763/1000000000000000000","Bup":"35777719006720911/1000000000000000000"},"mass_upper_point":{"Alo":"2910454910479177/1000000000000000000","Aup":"2910458963723877/1000000000000000000","Blo":"38039588480620897/1000000000000000000","Bup":"9509910359689957/250000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1643046130193449751/1000000000000000000","sigma_upper":"411706716238111281/250000000000000000","subbands":[{"band":0,"epsilon":"226560105269373/250000000000000000","eta":"1126193594000983/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"899528081284967/1000000000000000000","eta":"447314079957049/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"21/250","t_lo":"67/800","tail_lower":"2737445652609689/1000000000000000000","tail_moment_lower":"35777668740798763/1000000000000000000","tail_upper":"2910458963723877/1000000000000000000"},{"J":327680,"cell":336,"epsilon":"40882358461707/40000000000000000","eta":"2535468177028833/1000000000000000000","height":"57/50","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3088071212123211/1000000000000000000","Aup":"3088075486422037/1000000000000000000","Blo":"9853925707203/244140625000000","Bup":"10090433885977601/250000000000000000"},"mass_upper_point":{"Alo":"3283509023602599/1000000000000000000","Aup":"3283513526863593/1000000000000000000","Blo":"42916920325562301/1000000000000000000","Bup":"42916979165387203/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1634726864910445123/1000000000000000000","sigma_upper":"204814231208695687/125000000000000000","subbands":[{"band":0,"epsilon":"40882358461707/40000000000000000","eta":"2535468177028833/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"8115563739017/8000000000000000","eta":"2517559042534813/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"337/4000","t_lo":"21/250","tail_lower":"3088071212123211/1000000000000000000","tail_moment_lower":"9853925707203/244140625000000","tail_upper":"3283513526863593/1000000000000000000"},{"J":327680,"cell":337,"epsilon":"1009799508822901/1000000000000000000","eta":"1252545448352653/500000000000000000","height":"57/50","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1528396238103071/500000000000000000","Aup":"611359339964019/200000000000000000","Blo":"3995285773290859/100000000000000000","Bup":"39952912917825727/1000000000000000000"},"mass_upper_point":{"Alo":"650101698924569/200000000000000000","Aup":"3250512944816581/1000000000000000000","Blo":"21242793285820367/500000000000000000","Bup":"1327676397438557/31250000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"327281519925488099/200000000000000000","sigma_upper":"1640200834386685869/1000000000000000000","subbands":[{"band":0,"epsilon":"1009799508822901/1000000000000000000","eta":"1252545448352653/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1002235896153939/1000000000000000000","eta":"310911868850467/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"169/2000","t_lo":"337/4000","tail_lower":"1528396238103071/500000000000000000","tail_moment_lower":"3995285773290859/100000000000000000","tail_upper":"3250512944816581/1000000000000000000"},{"J":327680,"cell":338,"epsilon":"249422095120607/250000000000000000","eta":"2475080641902317/1000000000000000000","height":"57/50","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1512911680664839/500000000000000000","Aup":"3025827534862941/1000000000000000000","Blo":"39548082603885029/1000000000000000000","Bup":"19774068567203897/500000000000000000"},"mass_upper_point":{"Alo":"1608915999425573/500000000000000000","Aup":"402229549575791/125000000000000000","Blo":"21029244043709227/500000000000000000","Bup":"131432954839363/3125000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"409522083586108967/250000000000000000","sigma_upper":"1641887819103806241/1000000000000000000","subbands":[{"band":0,"epsilon":"249422095120607/250000000000000000","eta":"2475080641902317/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"990174540163943/1000000000000000000","eta":"2457397725227733/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"339/4000","t_lo":"169/2000","tail_lower":"1512911680664839/500000000000000000","tail_moment_lower":"39548082603885029/1000000000000000000","tail_upper":"402229549575791/125000000000000000"},{"J":327680,"cell":339,"epsilon":"492861882760097/500000000000000000","eta":"1222716468690511/500000000000000000","height":"57/50","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"74879022396743/25000000000000000","Aup":"2995165019919267/1000000000000000000","Blo":"19573657735054697/500000000000000000","Bup":"19573684677019329/500000000000000000"},"mass_upper_point":{"Alo":"99546139152883/31250000000000000","Aup":"3185480798830033/1000000000000000000","Blo":"41635584572004737/1000000000000000000","Bup":"41635641356084509/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"40994226726535781/25000000000000000","sigma_upper":"821787401910463307/500000000000000000","subbands":[{"band":0,"epsilon":"492861882760097/500000000000000000","eta":"1222716468690511/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"6114122398691/6250000000000000","eta":"9711451512103/4000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"17/200","t_lo":"339/4000","tail_lower":"74879022396743/25000000000000000","tail_moment_lower":"19573657735054697/500000000000000000","tail_upper":"3185480798830033/1000000000000000000"},{"J":327680,"cell":340,"epsilon":"227886705533987/250000000000000000","eta":"452717537939991/200000000000000000","height":"23/20","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"55544928345169/20000000000000000","Aup":"694312565131119/250000000000000000","Blo":"9074621253693873/250000000000000000","Bup":"725970704583023/20000000000000000"},"mass_upper_point":{"Alo":"1476973011967793/500000000000000000","Aup":"2953950074387241/1000000000000000000","Blo":"9652172979578931/250000000000000000","Bup":"38608744840624261/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1646449803778426613/1000000000000000000","sigma_upper":"825130894269023493/500000000000000000","subbands":[{"band":0,"epsilon":"227886705533987/250000000000000000","eta":"452717537939991/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"904607535427743/1000000000000000000","eta":"35113022023499/15625000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"341/4000","t_lo":"17/200","tail_lower":"55544928345169/20000000000000000","tail_moment_lower":"9074621253693873/250000000000000000","tail_upper":"2953950074387241/1000000000000000000"},{"J":327680,"cell":341,"epsilon":"1028051836921467/1000000000000000000","eta":"159256096494999/62500000000000000","height":"113/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3132939792750921/1000000000000000000","Aup":"3132944062464207/1000000000000000000","Blo":"40948832443585861/1000000000000000000","Bup":"20474444115785519/500000000000000000"},"mass_upper_point":{"Alo":"3332542884412659/1000000000000000000","Aup":"3332547384410187/1000000000000000000","Blo":"43558576533943533/1000000000000000000","Bup":"43558635331861957/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"327626107699084397/200000000000000000","sigma_upper":"820974386627583679/500000000000000000","subbands":[{"band":0,"epsilon":"1028051836921467/1000000000000000000","eta":"159256096494999/62500000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1020182077476963/1000000000000000000","eta":"1264791346296591/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"171/2000","t_lo":"341/4000","tail_lower":"3132939792750921/1000000000000000000","tail_moment_lower":"40948832443585861/1000000000000000000","tail_upper":"3332547384410187/1000000000000000000"},{"J":327680,"cell":342,"epsilon":"1015726960871983/1000000000000000000","eta":"2517584518678177/1000000000000000000","height":"113/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"48455779357027/15625000000000000","Aup":"775293524487911/250000000000000000","Blo":"20266791637894047/500000000000000000","Bup":"10133409600608877/250000000000000000"},"mass_upper_point":{"Alo":"164950530039917/50000000000000000","Aup":"824753761946783/250000000000000000","Blo":"10780071162457391/250000000000000000","Bup":"43120342755072571/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1639811273212417357/1000000000000000000","sigma_upper":"1643635757972287731/1000000000000000000","subbands":[{"band":0,"epsilon":"1015726960871983/1000000000000000000","eta":"2517584518678177/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"251977468023223/250000000000000000","eta":"2499189513404867/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"343/4000","t_lo":"171/2000","tail_lower":"48455779357027/15625000000000000","tail_moment_lower":"20266791637894047/500000000000000000","tail_upper":"824753761946783/250000000000000000"},{"J":327680,"cell":343,"epsilon":"200710223288331/200000000000000000","eta":"2487439956273323/1000000000000000000","height":"113/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1534857461782549/500000000000000000","Aup":"191857443291169/62500000000000000","Blo":"40122450781679629/1000000000000000000","Bup":"4012250525487031/100000000000000000"},"mass_upper_point":{"Alo":"1632904036554407/500000000000000000","Aup":"816453116929151/250000000000000000","Blo":"4268630291340953/100000000000000000","Bup":"8537272066836067/200000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"164149200792941273/100000000000000000","sigma_upper":"1645322742689408103/1000000000000000000","subbands":[{"band":0,"epsilon":"200710223288331/200000000000000000","eta":"2487439956273323/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"995786558363019/1000000000000000000","eta":"2469164563287711/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"43/500","t_lo":"343/4000","tail_lower":"1534857461782549/500000000000000000","tail_moment_lower":"40122450781679629/1000000000000000000","tail_upper":"816453116929151/250000000000000000"},{"J":327680,"cell":344,"epsilon":"39660899396903/40000000000000000","eta":"1228829683512891/500000000000000000","height":"113/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3038571897824179/1000000000000000000","Aup":"3038576017505311/1000000000000000000","Blo":"39715395370115437/1000000000000000000","Bup":"39715449197636267/1000000000000000000"},"mass_upper_point":{"Alo":"3232932156972897/1000000000000000000","Aup":"3232936499819959/1000000000000000000","Blo":"2112829511301289/50000000000000000","Bup":"21128323485215339/500000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"821586371323204051/500000000000000000","sigma_upper":"65880389096261139/40000000000000000","subbands":[{"band":0,"epsilon":"39660899396903/40000000000000000","eta":"1228829683512891/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"245952578328949/250000000000000000","eta":"609875835211897/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"69/800","t_lo":"43/500","tail_lower":"3038571897824179/1000000000000000000","tail_moment_lower":"39715395370115437/1000000000000000000","tail_upper":"3232936499819959/1000000000000000000"},{"J":327680,"cell":345,"epsilon":"229228551160049/250000000000000000","eta":"227491654794943/100000000000000000","height":"57/50","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2817462740392417/1000000000000000000","Aup":"704366644920217/250000000000000000","Blo":"7364950025695763/200000000000000000","Bup":"36824800291508213/1000000000000000000"},"mass_upper_point":{"Alo":"749478489758139/250000000000000000","Aup":"749479501675821/250000000000000000","Blo":"39184046796992793/1000000000000000000","Bup":"39184099683627587/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"824926738681701737/500000000000000000","sigma_upper":"103356044507728053/62500000000000000","subbands":[{"band":0,"epsilon":"229228551160049/250000000000000000","eta":"227491654794943/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"227436335853921/250000000000000000","eta":"90320774390269/40000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"173/2000","t_lo":"69/800","tail_lower":"2817462740392417/1000000000000000000","tail_moment_lower":"7364950025695763/200000000000000000","tail_upper":"749479501675821/250000000000000000"},{"J":327680,"cell":346,"epsilon":"905926310308803/1000000000000000000","eta":"112384297531471/50000000000000000","height":"57/50","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"697216469825361/250000000000000000","Aup":"348608709136157/125000000000000000","Blo":"36450981043728611/1000000000000000000","Bup":"36451030612214817/1000000000000000000"},"mass_upper_point":{"Alo":"370965131763813/125000000000000000","Aup":"2967725054110011/1000000000000000000","Blo":"38789410057273787/1000000000000000000","Bup":"7757892464198517/200000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1651534212080398847/1000000000000000000","sigma_upper":"82769184842038461/50000000000000000","subbands":[{"band":0,"epsilon":"905926310308803/1000000000000000000","eta":"112384297531471/50000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"898806192866989/1000000000000000000","eta":"1115450045813857/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"347/4000","t_lo":"173/2000","tail_lower":"697216469825361/250000000000000000","tail_moment_lower":"36450981043728611/1000000000000000000","tail_upper":"2967725054110011/1000000000000000000"},{"J":327680,"cell":347,"epsilon":"1021722459720167/1000000000000000000","eta":"3162776362783/1250000000000000","height":"28/25","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"786502587690839/250000000000000000","Aup":"3146014565369133/1000000000000000000","Blo":"41120380845121861/1000000000000000000","Bup":"41120435913704889/1000000000000000000"},"mass_upper_point":{"Alo":"1674022078861027/500000000000000000","Aup":"3348048601517921/1000000000000000000","Blo":"8752390129096619/200000000000000000","Bup":"8752401741946279/200000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1643214946797394219/1000000000000000000","sigma_upper":"1647070681557889593/1000000000000000000","subbands":[{"band":0,"epsilon":"1021722459720167/1000000000000000000","eta":"3162776362783/1250000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1013648954636057/1000000000000000000","eta":"2511220974222833/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"87/1000","t_lo":"347/4000","tail_lower":"786502587690839/250000000000000000","tail_moment_lower":"41120380845121861/1000000000000000000","tail_upper":"3348048601517921/1000000000000000000"},{"J":327680,"cell":348,"epsilon":"31546285009887/31250000000000000","eta":"2499940572686019/1000000000000000000","height":"28/25","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3114064290234271/1000000000000000000","Aup":"1557034227451899/500000000000000000","Blo":"8140564391266403/200000000000000000","Bup":"40702876372391841/1000000000000000000"},"mass_upper_point":{"Alo":"828577403989959/250000000000000000","Aup":"662862801486399/200000000000000000","Blo":"10830251807615023/250000000000000000","Bup":"43321064610976709/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"205611960189298699/125000000000000000","sigma_upper":"329751533255001993/200000000000000000","subbands":[{"band":0,"epsilon":"31546285009887/31250000000000000","eta":"2499940572686019/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1001462933954931/1000000000000000000","eta":"2481066712260299/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"349/4000","t_lo":"87/1000","tail_lower":"3114064290234271/1000000000000000000","tail_moment_lower":"8140564391266403/200000000000000000","tail_upper":"662862801486399/200000000000000000"},{"J":327680,"cell":349,"epsilon":"249346925594353/250000000000000000","eta":"1235012735141109/500000000000000000","height":"28/25","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1541217749672083/500000000000000000","Aup":"3082439614672169/1000000000000000000","Blo":"20144705011784527/500000000000000000","Bup":"40289463794878127/1000000000000000000"},"mass_upper_point":{"Alo":"1640453707458777/500000000000000000","Aup":"328091175468537/100000000000000000","Blo":"21442203914283439/500000000000000000","Bup":"42884464533445783/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"411644104057846241/250000000000000000","sigma_upper":"1650444650992130337/1000000000000000000","subbands":[{"band":0,"epsilon":"249346925594353/250000000000000000","eta":"1235012735141109/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"98942465975197/100000000000000000","eta":"2451277545820933/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"7/80","t_lo":"349/4000","tail_lower":"1541217749672083/500000000000000000","tail_moment_lower":"20144705011784527/500000000000000000","tail_upper":"328091175468537/100000000000000000"},{"J":327680,"cell":350,"epsilon":"922343105835571/1000000000000000000","eta":"1143187363560723/500000000000000000","height":"113/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2858098122323039/1000000000000000000","Aup":"357262744706053/125000000000000000","Blo":"37356510100013077/1000000000000000000","Bup":"37356560211884009/1000000000000000000"},"mass_upper_point":{"Alo":"1521181501956083/500000000000000000","Aup":"95073970275409/31250000000000000","Blo":"7953141895010823/200000000000000000","Bup":"3976576232615933/100000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"103328571934273771/62500000000000000","sigma_upper":"165713163570925071/100000000000000000","subbands":[{"band":0,"epsilon":"922343105835571/1000000000000000000","eta":"1143187363560723/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"457471000561011/500000000000000000","eta":"1134464565321811/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"351/4000","t_lo":"7/80","tail_lower":"2858098122323039/1000000000000000000","tail_moment_lower":"37356510100013077/1000000000000000000","tail_upper":"95073970275409/31250000000000000"},{"J":327680,"cell":351,"epsilon":"911295887713087/1000000000000000000","eta":"1129510398696571/500000000000000000","height":"113/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2829056103760717/1000000000000000000","Aup":"1414529946824727/500000000000000000","Blo":"18488457981797547/500000000000000000","Bup":"9244241370437973/250000000000000000"},"mass_upper_point":{"Alo":"3011687706702951/1000000000000000000","Aup":"602338340796621/200000000000000000","Blo":"19682380240623341/500000000000000000","Bup":"19682406355044023/500000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1654937885665375709/1000000000000000000","sigma_upper":"829409310213185541/500000000000000000","subbands":[{"band":0,"epsilon":"911295887713087/1000000000000000000","eta":"1129510398696571/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"903946050782341/1000000000000000000","eta":"560423136917747/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"11/125","t_lo":"351/4000","tail_lower":"2829056103760717/1000000000000000000","tail_moment_lower":"18488457981797547/500000000000000000","tail_upper":"602338340796621/200000000000000000"},{"J":327680,"cell":352,"epsilon":"1027786604987471/1000000000000000000","eta":"19867200667213/7812500000000000","height":"111/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"319131779499703/100000000000000000","Aup":"3191322005121447/1000000000000000000","Blo":"20856650877657689/500000000000000000","Bup":"8342671353205051/200000000000000000"},"mass_upper_point":{"Alo":"42470174341793/12500000000000000","Aup":"849404596989331/250000000000000000","Blo":"11102661852250997/250000000000000000","Bup":"44410705432399133/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1646618620382371081/1000000000000000000","sigma_upper":"330101121028698291/200000000000000000","subbands":[{"band":0,"epsilon":"1027786604987471/1000000000000000000","eta":"19867200667213/7812500000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1019453697181169/1000000000000000000","eta":"2523390313376741/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"353/4000","t_lo":"11/125","tail_lower":"319131779499703/100000000000000000","tail_moment_lower":"20856650877657689/500000000000000000","tail_upper":"849404596989331/250000000000000000"},{"J":327680,"cell":353,"epsilon":"1015478984933577/1000000000000000000","eta":"502516710775451/200000000000000000","height":"111/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3158875320599173/1000000000000000000","Aup":"3158879480859123/1000000000000000000","Blo":"20644623433254101/500000000000000000","Bup":"5161162653203093/125000000000000000"},"mass_upper_point":{"Alo":"3363341356009393/1000000000000000000","Aup":"3363345744356683/1000000000000000000","Blo":"5495332898477201/125000000000000000","Bup":"4396272052821787/100000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"824149677549683227/500000000000000000","sigma_upper":"1652192589860611827/1000000000000000000","subbands":[{"band":0,"epsilon":"1015478984933577/1000000000000000000","eta":"502516710775451/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"503602107031841/500000000000000000","eta":"2493105142010797/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"177/2000","t_lo":"353/4000","tail_lower":"3158875320599173/1000000000000000000","tail_moment_lower":"20644623433254101/500000000000000000","tail_upper":"3363345744356683/1000000000000000000"},{"J":327680,"cell":354,"epsilon":"1003320004218399/1000000000000000000","eta":"310316537327113/125000000000000000","height":"111/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"125070220655781/40000000000000000","Aup":"3126759627383637/1000000000000000000","Blo":"20434704799925731/500000000000000000","Bup":"10217365828783227/250000000000000000"},"mass_upper_point":{"Alo":"832351725645497/250000000000000000","Aup":"832352809820261/250000000000000000","Blo":"43519098835538173/1000000000000000000","Bup":"8703831100205173/200000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"824990044908180913/500000000000000000","sigma_upper":"1653879574577732199/1000000000000000000","subbands":[{"band":0,"epsilon":"1003320004218399/1000000000000000000","eta":"310316537327113/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"995103164227799/1000000000000000000","eta":"492637290511733/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"71/800","t_lo":"177/2000","tail_lower":"125070220655781/40000000000000000","tail_moment_lower":"20434704799925731/500000000000000000","tail_upper":"832352809820261/250000000000000000"},{"J":327680,"cell":355,"epsilon":"30978370342427/31250000000000000","eta":"1226421727078607/500000000000000000","height":"111/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1547477632742893/500000000000000000","Aup":"3094959327790619/1000000000000000000","Blo":"64725998743581/1600000000000000","Bup":"10113450573462419/250000000000000000"},"mass_upper_point":{"Alo":"3295807348433957/1000000000000000000","Aup":"3295811634095853/1000000000000000000","Blo":"43079912019893513/1000000000000000000","Bup":"21539984009227151/500000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"825830412266678599/500000000000000000","sigma_upper":"413891639823713143/250000000000000000","subbands":[{"band":0,"epsilon":"30978370342427/31250000000000000","eta":"1226421727078607/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"491574366181367/500000000000000000","eta":"2433629769862917/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"89/1000","t_lo":"71/800","tail_lower":"1547477632742893/500000000000000000","tail_moment_lower":"64725998743581/1600000000000000","tail_upper":"3295811634095853/1000000000000000000"},{"J":327680,"cell":356,"epsilon":"91672681652201/100000000000000000","eta":"2270484438125917/1000000000000000000","height":"28/25","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2869664116289901/1000000000000000000","Aup":"2869667902292857/1000000000000000000","Blo":"18754164602649211/500000000000000000","Bup":"4688547334162147/125000000000000000"},"mass_upper_point":{"Alo":"764033583776189/250000000000000000","Aup":"382017291209441/125000000000000000","Blo":"39946403980221411/1000000000000000000","Bup":"19973228087156647/500000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1658341559250352571/1000000000000000000","sigma_upper":"103890846500748309/62500000000000000","subbands":[{"band":0,"epsilon":"91672681652201/100000000000000000","eta":"2270484438125917/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"454572288352103/500000000000000000","eta":"2252608268073121/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"357/4000","t_lo":"89/1000","tail_lower":"2869664116289901/1000000000000000000","tail_moment_lower":"18754164602649211/500000000000000000","tail_upper":"382017291209441/125000000000000000"},{"J":327680,"cell":357,"epsilon":"1033920002367689/1000000000000000000","eta":"511185477910611/200000000000000000","height":"11/10","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"202318509447661/62500000000000000","Aup":"3237100356819421/1000000000000000000","Blo":"10578099450513787/250000000000000000","Bup":"42312452755070343/1000000000000000000"},"mass_upper_point":{"Alo":"3447724797865163/1000000000000000000","Aup":"3447729235306911/1000000000000000000","Blo":"11266609599887063/250000000000000000","Bup":"1802659855288639/40000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1650022293967347943/1000000000000000000","sigma_upper":"1653940528729093317/1000000000000000000","subbands":[{"band":0,"epsilon":"1033920002367689/1000000000000000000","eta":"511185477910611/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"205064931737549/200000000000000000","eta":"316962315171261/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"179/2000","t_lo":"357/4000","tail_lower":"202318509447661/62500000000000000","tail_moment_lower":"10578099450513787/250000000000000000","tail_upper":"3447729235306911/1000000000000000000"},{"J":327680,"cell":358,"epsilon":"1021545309939017/1000000000000000000","eta":"101014798950937/40000000000000000","height":"11/10","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"64083038201427/20000000000000000","Aup":"3204156065935191/1000000000000000000","Blo":"41881776726728547/1000000000000000000","Bup":"41881831029076111/1000000000000000000"},"mass_upper_point":{"Alo":"1706454033799253/500000000000000000","Aup":"682582490566091/200000000000000000","Blo":"1115283338416767/25000000000000000","Bup":"44611390837078489/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"412925757171085829/250000000000000000","sigma_upper":"1655627513446213689/1000000000000000000","subbands":[{"band":0,"epsilon":"1021545309939017/1000000000000000000","eta":"101014798950937/40000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"202602190419089/200000000000000000","eta":"2505280832658793/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"359/4000","t_lo":"179/2000","tail_lower":"64083038201427/20000000000000000","tail_moment_lower":"41881776726728547/1000000000000000000","tail_upper":"682582490566091/200000000000000000"},{"J":327680,"cell":359,"epsilon":"3154124947841/3125000000000000","eta":"2495180913907639/1000000000000000000","height":"11/10","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"317153580068203/100000000000000000","Aup":"3171539907345457/1000000000000000000","Blo":"2072772236941631/50000000000000000","Bup":"41455498398257413/1000000000000000000"},"mass_upper_point":{"Alo":"3378435341046047/1000000000000000000","Aup":"422304959335713/125000000000000000","Blo":"11040181324514131/250000000000000000","Bup":"22080390962137009/500000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"25834121303145917/15625000000000000","sigma_upper":"1657314498163334061/1000000000000000000","subbands":[{"band":0,"epsilon":"3154124947841/3125000000000000","eta":"2495180913907639/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"500423186943103/500000000000000000","eta":"2475231030169453/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"9/100","t_lo":"359/4000","tail_lower":"317153580068203/100000000000000000","tail_moment_lower":"2072772236941631/50000000000000000","tail_upper":"422304959335713/125000000000000000"},{"J":327680,"cell":360,"epsilon":"997242203028371/1000000000000000000","eta":"616338932456677/250000000000000000","height":"11/10","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"49050697612327/15625000000000000","Aup":"3139248705237423/1000000000000000000","Blo":"41033360326989231/1000000000000000000","Bup":"10258353337785381/250000000000000000"},"mass_upper_point":{"Alo":"3344303316942417/1000000000000000000","Aup":"133772303983997/40000000000000000","Blo":"273216065824143/6250000000000000","Bup":"4371462649186407/100000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"82753224905916703/50000000000000000","sigma_upper":"829500741440227217/500000000000000000","subbands":[{"band":0,"epsilon":"997242203028371/1000000000000000000","eta":"616338932456677/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"3955316406113/4000000000000000","eta":"122277231247533/50000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"361/4000","t_lo":"9/100","tail_lower":"49050697612327/15625000000000000","tail_moment_lower":"41033360326989231/1000000000000000000","tail_upper":"133772303983997/40000000000000000"},{"J":327680,"cell":361,"epsilon":"184443927687711/200000000000000000","eta":"2282077843922031/1000000000000000000","height":"111/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2910693443064517/1000000000000000000","Aup":"727674306298513/250000000000000000","Blo":"9511316781998557/250000000000000000","Bup":"9511329136498647/250000000000000000"},"mass_upper_point":{"Alo":"1550532631016443/500000000000000000","Aup":"3101069253903187/1000000000000000000","Blo":"8106879473694541/200000000000000000","Bup":"20267224763965063/500000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1661745232835329433/1000000000000000000","sigma_upper":"832844233798787403/500000000000000000","subbands":[{"band":0,"epsilon":"184443927687711/200000000000000000","eta":"2282077843922031/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"36576090819189/40000000000000000","eta":"2263648138948477/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"181/2000","t_lo":"361/4000","tail_lower":"2910693443064517/1000000000000000000","tail_moment_lower":"9511316781998557/250000000000000000","tail_upper":"3101069253903187/1000000000000000000"},{"J":327680,"cell":362,"epsilon":"113898299163889/125000000000000000","eta":"450961079565937/200000000000000000","height":"111/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2881045188366567/1000000000000000000","Aup":"2881048925725747/1000000000000000000","Blo":"9414433874291477/250000000000000000","Bup":"301262274641161/8000000000000000"},"mass_upper_point":{"Alo":"1534860894233359/500000000000000000","Aup":"1534862866689287/500000000000000000","Blo":"40124700253476857/1000000000000000000","Bup":"10031187949827379/250000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"332685193510464961/200000000000000000","sigma_upper":"1667375452314695179/1000000000000000000","subbands":[{"band":0,"epsilon":"113898299163889/125000000000000000","eta":"450961079565937/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"451712596672599/500000000000000000","eta":"1118252389474583/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"363/4000","t_lo":"181/2000","tail_lower":"2881045188366567/1000000000000000000","tail_moment_lower":"9414433874291477/250000000000000000","tail_upper":"1534862866689287/500000000000000000"},{"J":327680,"cell":363,"epsilon":"1027680701066309/1000000000000000000","eta":"2538300917765439/1000000000000000000","height":"109/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3249897990542723/1000000000000000000","Aup":"1624951071011473/500000000000000000","Blo":"8496092646346109/200000000000000000","Bup":"42480517477470057/1000000000000000000"},"mass_upper_point":{"Alo":"865753642810631/250000000000000000","Aup":"1731509476683837/500000000000000000","Blo":"11316770408983459/250000000000000000","Bup":"1810685555858333/40000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"827553351134660089/500000000000000000","sigma_upper":"1659062437031815551/1000000000000000000","subbands":[{"band":0,"epsilon":"1027680701066309/1000000000000000000","eta":"2538300917765439/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1018883707021567/1000000000000000000","eta":"314699346854551/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"91/1000","t_lo":"363/4000","tail_lower":"3249897990542723/1000000000000000000","tail_moment_lower":"8496092646346109/200000000000000000","tail_upper":"1731509476683837/500000000000000000"},{"J":327680,"cell":364,"epsilon":"1015388238827079/1000000000000000000","eta":"1253986194974739/500000000000000000","height":"109/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3216780239982397/1000000000000000000","Aup":"3216784342332337/1000000000000000000","Blo":"42047566555184087/1000000000000000000","Bup":"5255952519863603/125000000000000000"},"mass_upper_point":{"Alo":"685599499409461/200000000000000000","Aup":"3428001827635881/1000000000000000000","Blo":"5601168733520521/125000000000000000","Bup":"22404703227609189/500000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"33135748739726311/20000000000000000","sigma_upper":"1660749421748935923/1000000000000000000","subbands":[{"band":0,"epsilon":"1015388238827079/1000000000000000000","eta":"1253986194974739/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1006654841638847/1000000000000000000","eta":"62185306468611/25000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"73/800","t_lo":"91/1000","tail_lower":"3216780239982397/1000000000000000000","tail_moment_lower":"42047566555184087/1000000000000000000","tail_upper":"3428001827635881/1000000000000000000"},{"J":327680,"cell":365,"epsilon":"1003244051112927/1000000000000000000","eta":"2478009222753249/1000000000000000000","height":"109/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"795998227168031/250000000000000000","Aup":"1591998481238091/500000000000000000","Blo":"41618988945740703/1000000000000000000","Bup":"10404760478772139/250000000000000000"},"mass_upper_point":{"Alo":"3393326996916477/1000000000000000000","Aup":"3393331276577729/1000000000000000000","Blo":"443561484059109/10000000000000000","Bup":"11089051081864157/250000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"829234085851655461/500000000000000000","sigma_upper":"207804550808257037/125000000000000000","subbands":[{"band":0,"epsilon":"1003244051112927/1000000000000000000","eta":"2478009222753249/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"497286989485217/500000000000000000","eta":"98303781986573/40000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"183/2000","t_lo":"73/800","tail_lower":"795998227168031/250000000000000000","tail_moment_lower":"41618988945740703/1000000000000000000","tail_upper":"3393331276577729/1000000000000000000"},{"J":327680,"cell":366,"epsilon":"247811583278209/250000000000000000","eta":"306050871850267/125000000000000000","height":"109/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"393941598920273/125000000000000000","Aup":"1575768398598907/500000000000000000","Blo":"20597344253177121/500000000000000000","Bup":"20597370424435421/500000000000000000"},"mass_upper_point":{"Alo":"1679499868624267/500000000000000000","Aup":"6718007933169/2000000000000000","Blo":"68605365115337/1562500000000000","Bup":"43907488937721021/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"332029781284061259/200000000000000000","sigma_upper":"416030847795794167/250000000000000000","subbands":[{"band":0,"epsilon":"247811583278209/250000000000000000","eta":"306050871850267/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"245659827892979/250000000000000000","eta":"9484910931753/3906250000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"367/4000","t_lo":"183/2000","tail_lower":"393941598920273/125000000000000000","tail_moment_lower":"20597344253177121/500000000000000000","tail_upper":"6718007933169/2000000000000000"},{"J":327680,"cell":367,"epsilon":"916680852361211/1000000000000000000","eta":"453280609925669/200000000000000000","height":"11/10","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2922044706671257/1000000000000000000","Aup":"730512110057673/250000000000000000","Blo":"38194294826984011/1000000000000000000","Bup":"19097171805459091/500000000000000000"},"mass_upper_point":{"Alo":"3114647831431423/1000000000000000000","Aup":"124586070947993/40000000000000000","Blo":"40712642262142159/1000000000000000000","Bup":"40712693774075989/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1666829641137301667/1000000000000000000","sigma_upper":"20885129698753713/12500000000000000","subbands":[{"band":0,"epsilon":"916680852361211/1000000000000000000","eta":"453280609925669/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"908684335632041/1000000000000000000","eta":"2247549314321581/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"23/250","t_lo":"367/4000","tail_lower":"2922044706671257/1000000000000000000","tail_moment_lower":"38194294826984011/1000000000000000000","tail_upper":"124586070947993/40000000000000000"},{"J":327680,"cell":368,"epsilon":"64617860720449/62500000000000000","eta":"1275688742195299/500000000000000000","height":"27/25","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3296117530719239/1000000000000000000","Aup":"412015209728409/125000000000000000","Blo":"21542679280434101/500000000000000000","Bup":"8617082550029309/200000000000000000"},"mass_upper_point":{"Alo":"3513665734073983/1000000000000000000","Aup":"3513670113099723/1000000000000000000","Blo":"22964985729041187/500000000000000000","Bup":"45930028678818857/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1658510375854297039/1000000000000000000","sigma_upper":"1662497360617417413/1000000000000000000","subbands":[{"band":0,"epsilon":"64617860720449/62500000000000000","eta":"1275688742195299/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1024823044742429/1000000000000000000","eta":"506009594280037/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"369/4000","t_lo":"23/250","tail_lower":"3296117530719239/1000000000000000000","tail_moment_lower":"21542679280434101/500000000000000000","tail_upper":"3513670113099723/1000000000000000000"},{"J":327680,"cell":369,"epsilon":"255381344233731/250000000000000000","eta":"2520907813404537/1000000000000000000","height":"27/25","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1631246379235031/500000000000000000","Aup":"3262496856517693/1000000000000000000","Blo":"42645826642726001/1000000000000000000","Bup":"42645880190895179/1000000000000000000"},"mass_upper_point":{"Alo":"347809818341877/100000000000000000","Aup":"3478102510963483/1000000000000000000","Blo":"45465035804598303/1000000000000000000","Bup":"45465092352581711/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"415047777642823103/250000000000000000","sigma_upper":"332836869066907557/200000000000000000","subbands":[{"band":0,"epsilon":"255381344233731/250000000000000000","eta":"2520907813404537/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"202505825371981/200000000000000000","eta":"2499731130314593/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"37/400","t_lo":"369/4000","tail_lower":"1631246379235031/500000000000000000","tail_moment_lower":"42645826642726001/1000000000000000000","tail_upper":"3478102510963483/1000000000000000000"},{"J":262144,"cell":370,"epsilon":"1699633957950159/1000000000000000000","eta":"3464363498640691/1000000000000000000","height":"27/25","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"421230014041387/100000000000000000","Aup":"2106152748849903/500000000000000000","Blo":"54585919479152711/1000000000000000000","Bup":"13646497214413081/250000000000000000"},"mass_upper_point":{"Alo":"140255586605199/31250000000000000","Aup":"448818442571243/100000000000000000","Blo":"58162933257709153/1000000000000000000","Bup":"5816300648550587/100000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"207733980661035973/125000000000000000","sigma_upper":"832935665025829079/500000000000000000","subbands":[{"band":0,"epsilon":"1699633957950159/1000000000000000000","eta":"3464363498640691/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"842449810123729/500000000000000000","eta":"687215598788533/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"371/4000","t_lo":"37/400","tail_lower":"421230014041387/100000000000000000","tail_moment_lower":"54585919479152711/1000000000000000000","tail_upper":"448818442571243/100000000000000000"},{"J":262144,"cell":371,"epsilon":"1679330386107543/1000000000000000000","eta":"684608413317939/200000000000000000","height":"27/25","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"833866970380533/200000000000000000","Aup":"4169340145993283/1000000000000000000","Blo":"10805826406478897/200000000000000000","Bup":"54029200592384171/1000000000000000000"},"mass_upper_point":{"Alo":"694179639027/156250000000000","Aup":"4442755277832517/1000000000000000000","Blo":"2302967976143847/40000000000000000","Bup":"57574271772824009/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1663552580005283157/1000000000000000000","sigma_upper":"166755831476877853/100000000000000000","subbands":[{"band":0,"epsilon":"1679330386107543/1000000000000000000","eta":"684608413317939/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1664703715796513/1000000000000000000","eta":"678991387905011/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"93/1000","t_lo":"371/4000","tail_lower":"833866970380533/200000000000000000","tail_moment_lower":"10805826406478897/200000000000000000","tail_upper":"4442755277832517/1000000000000000000"},{"J":262144,"cell":372,"epsilon":"776861390902999/500000000000000000","eta":"1585335120779353/500000000000000000","height":"109/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"241743223983529/62500000000000000","Aup":"1933948260506509/500000000000000000","Blo":"50121292760855883/1000000000000000000","Bup":"10024271339611639/200000000000000000"},"mass_upper_point":{"Alo":"2060927126829863/500000000000000000","Aup":"4121859465613381/1000000000000000000","Blo":"53414044860778611/1000000000000000000","Bup":"13353528089281281/250000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1670233314722278529/1000000000000000000","sigma_upper":"837122649742949451/500000000000000000","subbands":[{"band":0,"epsilon":"776861390902999/500000000000000000","eta":"1585335120779353/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1540129510294627/1000000000000000000","eta":"3144531692950291/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"373/4000","t_lo":"93/1000","tail_lower":"241743223983529/62500000000000000","tail_moment_lower":"50121292760855883/1000000000000000000","tail_upper":"4121859465613381/1000000000000000000"},{"J":262144,"cell":373,"epsilon":"1750833766623303/1000000000000000000","eta":"1782430543958681/500000000000000000","height":"107/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4358115744375253/1000000000000000000","Aup":"2179060611214441/500000000000000000","Blo":"28238582934171323/500000000000000000","Bup":"5647723681251807/100000000000000000"},"mass_upper_point":{"Alo":"4644652869973581/1000000000000000000","Aup":"2322329326457309/500000000000000000","Blo":"12038497064300591/200000000000000000","Bup":"60192560216493943/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1661914049439273901/1000000000000000000","sigma_upper":"66637291368120771/40000000000000000","subbands":[{"band":0,"epsilon":"1750833766623303/1000000000000000000","eta":"1782430543958681/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"867719387970939/500000000000000000","eta":"707064770461099/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"187/2000","t_lo":"373/4000","tail_lower":"4358115744375253/1000000000000000000","tail_moment_lower":"28238582934171323/500000000000000000","tail_upper":"2322329326457309/500000000000000000"},{"J":262144,"cell":374,"epsilon":"1729924752791763/1000000000000000000","eta":"1761176616480641/500000000000000000","height":"107/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1078408805004613/250000000000000000","Aup":"4313640633467961/1000000000000000000","Blo":"55900725287551709/1000000000000000000","Bup":"55900795394950041/1000000000000000000"},"mass_upper_point":{"Alo":"1149402572495683/250000000000000000","Aup":"919523201029297/200000000000000000","Blo":"11916564649267423/200000000000000000","Bup":"7447862157928169/125000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"831797392078134637/500000000000000000","sigma_upper":"1667619268920139647/1000000000000000000","subbands":[{"band":0,"epsilon":"1729924752791763/1000000000000000000","eta":"1761176616480641/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1714643213366759/1000000000000000000","eta":"3493027241827697/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"3/32","t_lo":"187/2000","tail_lower":"1078408805004613/250000000000000000","tail_moment_lower":"55900725287551709/1000000000000000000","tail_upper":"919523201029297/200000000000000000"},{"J":262144,"cell":375,"epsilon":"341853502594411/200000000000000000","eta":"348035631813543/100000000000000000","height":"107/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4269599536641277/1000000000000000000","Aup":"2134802443126183/500000000000000000","Blo":"55330049658239521/1000000000000000000","Bup":"11066023787756143/200000000000000000"},"mass_upper_point":{"Alo":"2275517225263859/500000000000000000","Aup":"2275520049356281/500000000000000000","Blo":"2359168403844737/40000000000000000","Bup":"29489641622823819/500000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"832637759436632323/500000000000000000","sigma_upper":"83465312681863001/50000000000000000","subbands":[{"band":0,"epsilon":"341853502594411/200000000000000000","eta":"348035631813543/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"10588118003501/6250000000000000","eta":"3451240705039829/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"47/500","t_lo":"3/32","tail_lower":"4269599536641277/1000000000000000000","tail_moment_lower":"55330049658239521/1000000000000000000","tail_upper":"2275520049356281/500000000000000000"},{"J":262144,"cell":376,"epsilon":"790710962795629/500000000000000000","eta":"3223768013851607/1000000000000000000","height":"27/25","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1980432790968801/500000000000000000","Aup":"3960870571112579/1000000000000000000","Blo":"51327578582279539/1000000000000000000","Bup":"12831910798250689/250000000000000000"},"mass_upper_point":{"Alo":"422227348864969/100000000000000000","Aup":"2111139378404921/500000000000000000","Blo":"54716959970784071/1000000000000000000","Bup":"27358514098276387/500000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1671956253590260019/1000000000000000000","sigma_upper":"209499154794297549/125000000000000000","subbands":[{"band":0,"epsilon":"790710962795629/500000000000000000","eta":"3223768013851607/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1567326250525091/1000000000000000000","eta":"3196672834047649/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"377/4000","t_lo":"47/500","tail_lower":"1980432790968801/500000000000000000","tail_moment_lower":"51327578582279539/1000000000000000000","tail_upper":"2111139378404921/500000000000000000"},{"J":262144,"cell":377,"epsilon":"834348058581643/500000000000000000","eta":"3397870606441517/1000000000000000000","height":"107/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2091422705249243/500000000000000000","Aup":"4182850634693459/1000000000000000000","Blo":"27102884641301613/500000000000000000","Bup":"54205836938715051/1000000000000000000"},"mass_upper_point":{"Alo":"557408126334419/125000000000000000","Aup":"2229635263629917/500000000000000000","Blo":"57789897519115941/1000000000000000000","Bup":"11557993792813091/200000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1668636988307255391/1000000000000000000","sigma_upper":"418170055767875191/250000000000000000","subbands":[{"band":0,"epsilon":"834348058581643/500000000000000000","eta":"3397870606441517/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"413437929356783/250000000000000000","eta":"1684586556246879/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"189/2000","t_lo":"377/4000","tail_lower":"2091422705249243/500000000000000000","tail_moment_lower":"27102884641301613/500000000000000000","tail_upper":"2229635263629917/500000000000000000"},{"J":262144,"cell":378,"epsilon":"1543888969871699/1000000000000000000","eta":"3147371091633741/1000000000000000000","height":"27/25","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"776073648508153/200000000000000000","Aup":"3880373114749021/1000000000000000000","Blo":"25142207014170027/500000000000000000","Bup":"502844771241201/10000000000000000"},"mass_upper_point":{"Alo":"827423181574383/200000000000000000","Aup":"258570065830357/62500000000000000","Blo":"26806684590423861/500000000000000000","Bup":"53613435816768393/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1675317723024250763/1000000000000000000","sigma_upper":"1679367207788621137/1000000000000000000","subbands":[{"band":0,"epsilon":"1543888969871699/1000000000000000000","eta":"3147371091633741/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1530002182566481/1000000000000000000","eta":"624133229506591/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"379/4000","t_lo":"189/2000","tail_lower":"776073648508153/200000000000000000","tail_moment_lower":"25142207014170027/500000000000000000","tail_upper":"258570065830357/62500000000000000"},{"J":262144,"cell":379,"epsilon":"1739778310246627/1000000000000000000","eta":"884675572544243/250000000000000000","height":"53/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"273258372550583/62500000000000000","Aup":"87442787329807/20000000000000000","Blo":"56660456916525709/1000000000000000000","Bup":"28330263462382347/500000000000000000"},"mass_upper_point":{"Alo":"4661808146738471/1000000000000000000","Aup":"4661813855658441/1000000000000000000","Blo":"15104139656268523/250000000000000000","Bup":"30208316281418891/500000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"208374807217655767/125000000000000000","sigma_upper":"1671054192505741509/1000000000000000000","subbands":[{"band":0,"epsilon":"1739778310246627/1000000000000000000","eta":"884675572544243/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"344810574698189/200000000000000000","eta":"1754264499672689/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"19/200","t_lo":"379/4000","tail_lower":"273258372550583/62500000000000000","tail_moment_lower":"56660456916525709/1000000000000000000","tail_upper":"4661813855658441/1000000000000000000"},{"J":262144,"cell":380,"epsilon":"1719013648914647/1000000000000000000","eta":"139861228130833/40000000000000000","height":"53/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2163727516388743/500000000000000000","Aup":"86549207494697/20000000000000000","Blo":"28040714077429613/500000000000000000","Bup":"28040748668854671/500000000000000000"},"mass_upper_point":{"Alo":"1153633242238649/250000000000000000","Aup":"2307269305496567/500000000000000000","Blo":"59803864014342867/1000000000000000000","Bup":"59803937085791759/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"417169798114560377/250000000000000000","sigma_upper":"836370588611430941/500000000000000000","subbands":[{"band":0,"epsilon":"1719013648914647/1000000000000000000","eta":"139861228130833/40000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1703405954155533/1000000000000000000","eta":"866644274303333/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"381/4000","t_lo":"19/200","tail_lower":"2163727516388743/500000000000000000","tail_moment_lower":"28040714077429613/500000000000000000","tail_upper":"2307269305496567/500000000000000000"},{"J":262144,"cell":381,"epsilon":"1698498857170473/1000000000000000000","eta":"3454865698313733/1000000000000000000","height":"53/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4283223643928571/1000000000000000000","Aup":"4283228922917159/1000000000000000000","Blo":"55508199487697361/1000000000000000000","Bup":"5550826785493823/100000000000000000"},"mass_upper_point":{"Alo":"2283863797103163/500000000000000000","Aup":"4567733170150943/1000000000000000000","Blo":"369982863774899/6250000000000000","Bup":"59197330419319663/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1670359927175236881/1000000000000000000","sigma_upper":"837214080969991127/500000000000000000","subbands":[{"band":0,"epsilon":"1698498857170473/1000000000000000000","eta":"3454865698313733/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1683008317511723/1000000000000000000","eta":"68502615945611/20000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"191/2000","t_lo":"381/4000","tail_lower":"4283223643928571/1000000000000000000","tail_moment_lower":"55508199487697361/1000000000000000000","tail_upper":"4567733170150943/1000000000000000000"},{"J":262144,"cell":382,"epsilon":"196432992930387/125000000000000000","eta":"3200173332380087/1000000000000000000","height":"107/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3973446592024231/1000000000000000000","Aup":"3973451515453299/1000000000000000000","Blo":"411936721504303/8000000000000000","Bup":"51492153948556519/1000000000000000000"},"mass_upper_point":{"Alo":"529712378513949/125000000000000000","Aup":"169508169160753/40000000000000000","Blo":"10983690053436959/200000000000000000","Bup":"54918517623285493/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1677040661892232253/1000000000000000000","sigma_upper":"840557573328551313/500000000000000000","subbands":[{"band":0,"epsilon":"196432992930387/125000000000000000","eta":"3200173332380087/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"389267664847983/250000000000000000","eta":"3172505352768353/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"383/4000","t_lo":"191/2000","tail_lower":"3973446592024231/1000000000000000000","tail_moment_lower":"411936721504303/8000000000000000","tail_upper":"169508169160753/40000000000000000"},{"J":262144,"cell":383,"epsilon":"776356896977621/500000000000000000","eta":"3162047187341049/1000000000000000000","height":"107/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1966408548679881/500000000000000000","Aup":"3932821962756619/1000000000000000000","Blo":"50965557328822217/1000000000000000000","Bup":"12741405084424417/250000000000000000"},"mass_upper_point":{"Alo":"4194698365725389/1000000000000000000","Aup":"524337938213719/125000000000000000","Blo":"54361171172900291/1000000000000000000","Bup":"27180618869946827/500000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"13429771172873821/8000000000000000","sigma_upper":"1682802131374222999/1000000000000000000","subbands":[{"band":0,"epsilon":"776356896977621/500000000000000000","eta":"3162047187341049/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"192303635639851/125000000000000000","eta":"3134582342002907/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"12/125","t_lo":"383/4000","tail_lower":"1966408548679881/500000000000000000","tail_moment_lower":"50965557328822217/1000000000000000000","tail_upper":"524337938213719/125000000000000000"},{"J":262144,"cell":384,"epsilon":"1749745785622479/1000000000000000000","eta":"3555236293452143/1000000000000000000","height":"21/20","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2215599840122367/500000000000000000","Aup":"1107801269544353/250000000000000000","Blo":"28713789457733103/500000000000000000","Bup":"7178456103099969/125000000000000000"},"mass_upper_point":{"Alo":"4726661707142187/1000000000000000000","Aup":"189066696393287/40000000000000000","Blo":"30629419509342253/500000000000000000","Bup":"7657364109662161/125000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"835201065663111499/500000000000000000","sigma_upper":"1674489116091343371/1000000000000000000","subbands":[{"band":0,"epsilon":"1749745785622479/1000000000000000000","eta":"3555236293452143/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"866785759575473/500000000000000000","eta":"881051904696231/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"77/800","t_lo":"12/125","tail_lower":"2215599840122367/500000000000000000","tail_moment_lower":"28713789457733103/500000000000000000","tail_upper":"189066696393287/40000000000000000"},{"J":262144,"cell":385,"epsilon":"54027262440339/31250000000000000","eta":"439110987239349/125000000000000000","height":"21/20","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4385871053330477/1000000000000000000","Aup":"87717527753077/20000000000000000","Blo":"11368022580860069/200000000000000000","Bup":"56840181989709739/1000000000000000000"},"mass_upper_point":{"Alo":"935735960072969/200000000000000000","Aup":"467868543627063/100000000000000000","Blo":"12127393329191241/200000000000000000","Bup":"30318519819747543/500000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"167208286604321837/100000000000000000","sigma_upper":"13095125787566123/7812500000000000","subbands":[{"band":0,"epsilon":"54027262440339/31250000000000000","eta":"439110987239349/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"428205188728199/250000000000000000","eta":"870522073829999/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"193/2000","t_lo":"77/800","tail_lower":"4385871053330477/1000000000000000000","tail_moment_lower":"11368022580860069/200000000000000000","tail_upper":"467868543627063/100000000000000000"},{"J":262144,"cell":386,"epsilon":"427062511855871/250000000000000000","eta":"3471047944923659/1000000000000000000","height":"21/20","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"54262463352171/12500000000000000","Aup":"4341002339640999/1000000000000000000","Blo":"56258539214634987/1000000000000000000","Bup":"14064651871469717/250000000000000000"},"mass_upper_point":{"Alo":"4631175348675253/1000000000000000000","Aup":"4631180918582817/1000000000000000000","Blo":"30010641217344987/500000000000000000","Bup":"15005338643334563/250000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1673763600760213743/1000000000000000000","sigma_upper":"419465771381396029/250000000000000000","subbands":[{"band":0,"epsilon":"427062511855871/250000000000000000","eta":"3471047944923659/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"211540048546979/125000000000000000","eta":"3440476330067549/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"387/4000","t_lo":"193/2000","tail_lower":"54262463352171/12500000000000000","tail_moment_lower":"56258539214634987/1000000000000000000","tail_upper":"4631180918582817/1000000000000000000"},{"J":262144,"cell":387,"epsilon":"316097990074989/200000000000000000","eta":"1607587687879843/500000000000000000","height":"53/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4026991976249439/1000000000000000000","Aup":"4026996892782933/1000000000000000000","Blo":"52187497594282443/1000000000000000000","Bup":"52187561266817133/1000000000000000000"},"mass_upper_point":{"Alo":"4296509610804227/1000000000000000000","Aup":"859302961241599/200000000000000000","Blo":"11136445472030857/200000000000000000","Bup":"55682294646380877/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"336088867095441823/200000000000000000","sigma_upper":"210568758780338061/125000000000000000","subbands":[{"band":0,"epsilon":"316097990074989/200000000000000000","eta":"1607587687879843/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"782844940775991/500000000000000000","eta":"49792682949129/15625000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"97/1000","t_lo":"387/4000","tail_lower":"4026991976249439/1000000000000000000","tail_moment_lower":"52187497594282443/1000000000000000000","tail_upper":"859302961241599/200000000000000000"},{"J":262144,"cell":388,"epsilon":"3050080713023/1953125000000000","eta":"1588444364033311/500000000000000000","height":"53/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"398577338041401/100000000000000000","Aup":"3985778239017461/1000000000000000000","Blo":"2066132585350663/40000000000000000","Bup":"25826688777982569/500000000000000000"},"mass_upper_point":{"Alo":"4252867932439787/1000000000000000000","Aup":"4252873067007087/1000000000000000000","Blo":"11023324818129121/200000000000000000","Bup":"11023338117773729/200000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1682125070194204487/1000000000000000000","sigma_upper":"1686237054959824861/1000000000000000000","subbands":[{"band":0,"epsilon":"3050080713023/1953125000000000","eta":"1588444364033311/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"309390846876187/200000000000000000","eta":"3148656703864961/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"389/4000","t_lo":"97/1000","tail_lower":"398577338041401/100000000000000000","tail_moment_lower":"2066132585350663/40000000000000000","tail_upper":"4252873067007087/1000000000000000000"},{"J":262144,"cell":389,"epsilon":"308603863505887/200000000000000000","eta":"49047837693517/15625000000000000","height":"53/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3944968523345473/1000000000000000000","Aup":"788994664940961/200000000000000000","Blo":"5112449371487901/100000000000000000","Bup":"1022491117912549/20000000000000000"},"mass_upper_point":{"Alo":"2104830429792311/500000000000000000","Aup":"841933186806279/200000000000000000","Blo":"3409790840711849/62500000000000000","Bup":"10911343834176531/200000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"84190290245559993/50000000000000000","sigma_upper":"1687924039676945233/1000000000000000000","subbands":[{"band":0,"epsilon":"308603863505887/200000000000000000","eta":"49047837693517/15625000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"95527787307773/62500000000000000","eta":"622208039349/200000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"39/400","t_lo":"389/4000","tail_lower":"3944968523345473/1000000000000000000","tail_moment_lower":"5112449371487901/100000000000000000","tail_upper":"841933186806279/200000000000000000"},{"J":262144,"cell":390,"epsilon":"869422442431787/500000000000000000","eta":"1764714580985269/500000000000000000","height":"26/25","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"555606507967421/125000000000000000","Aup":"555607173805907/125000000000000000","Blo":"57606162378651879/1000000000000000000","Bup":"28803115683427293/500000000000000000"},"mass_upper_point":{"Alo":"4743480470482561/1000000000000000000","Aup":"47434861002677/10000000000000000","Blo":"15369647576608883/250000000000000000","Bup":"15369665805554181/250000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"52358954363381101/31250000000000000","sigma_upper":"335922204878813121/200000000000000000","subbands":[{"band":0,"epsilon":"869422442431787/500000000000000000","eta":"1764714580985269/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"430586029975861/250000000000000000","eta":"3497775439124129/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"391/4000","t_lo":"39/400","tail_lower":"555606507967421/125000000000000000","tail_moment_lower":"57606162378651879/1000000000000000000","tail_upper":"47434861002677/10000000000000000"},{"J":262144,"cell":391,"epsilon":"429528420729241/250000000000000000","eta":"348741213446107/100000000000000000","height":"26/25","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2199664525855641/500000000000000000","Aup":"2199667157837711/500000000000000000","Blo":"44543874886249/781250000000000","Bup":"1781757125933569/31250000000000000"},"mass_upper_point":{"Alo":"117381739327697/25000000000000000","Aup":"4695275136990257/1000000000000000000","Blo":"7606716459328999/125000000000000000","Bup":"60853803736741273/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"419291818586297651/250000000000000000","sigma_upper":"840649004555592989/500000000000000000","subbands":[{"band":0,"epsilon":"429528420729241/250000000000000000","eta":"348741213446107/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"42543494176133/25000000000000000","eta":"3455995763173577/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"49/500","t_lo":"391/4000","tail_lower":"2199664525855641/500000000000000000","tail_moment_lower":"44543874886249/781250000000000","tail_upper":"4695275136990257/1000000000000000000"},{"J":262144,"cell":392,"epsilon":"53050988985569/31250000000000000","eta":"107684351862503/31250000000000000","height":"26/25","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2177131668505183/500000000000000000","Aup":"2177134269486749/500000000000000000","Blo":"28216042123596123/500000000000000000","Bup":"56432151619561819/1000000000000000000"},"mass_upper_point":{"Alo":"4647539156286997/1000000000000000000","Aup":"4647544655041949/1000000000000000000","Blo":"60235100605446723/1000000000000000000","Bup":"2409406872957109/40000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1678848009062185977/1000000000000000000","sigma_upper":"33659699876566127/20000000000000000","subbands":[{"band":0,"epsilon":"53050988985569/31250000000000000","eta":"107684351862503/31250000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1681383894349667/1000000000000000000","eta":"426839880574113/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"393/4000","t_lo":"49/500","tail_lower":"2177131668505183/500000000000000000","tail_moment_lower":"28216042123596123/500000000000000000","tail_upper":"4647544655041949/1000000000000000000"},{"J":262144,"cell":393,"epsilon":"49083486391771/31250000000000000","eta":"3191896856386827/1000000000000000000","height":"21/20","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4039241135309561/1000000000000000000","Aup":"161569839485459/40000000000000000","Blo":"52347738889975257/1000000000000000000","Bup":"52347801725710651/1000000000000000000"},"mass_upper_point":{"Alo":"4311629612785149/1000000000000000000","Aup":"1077908685486669/250000000000000000","Blo":"2235191737193873/40000000000000000","Bup":"2793992992972027/50000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1685528743779181349/1000000000000000000","sigma_upper":"1689671978545426723/1000000000000000000","subbands":[{"band":0,"epsilon":"49083486391771/31250000000000000","eta":"3191896856386827/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"155557762585721/100000000000000000","eta":"3162890266816653/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"197/2000","t_lo":"393/4000","tail_lower":"4039241135309561/1000000000000000000","tail_moment_lower":"52347738889975257/1000000000000000000","tail_upper":"1077908685486669/250000000000000000"},{"J":262144,"cell":394,"epsilon":"775975484567473/500000000000000000","eta":"3153909004968939/1000000000000000000","height":"21/20","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"999461949467797/250000000000000000","Aup":"1998926296277149/500000000000000000","Blo":"3238204728049433/62500000000000000","Bup":"10362267548872123/200000000000000000"},"mass_upper_point":{"Alo":"533472724206477/125000000000000000","Aup":"4267786862777741/1000000000000000000","Blo":"55311501811662749/1000000000000000000","Bup":"55311567463610073/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"843604739248088361/500000000000000000","sigma_upper":"338271792652509419/200000000000000000","subbands":[{"band":0,"epsilon":"775975484567473/500000000000000000","eta":"3153909004968939/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1536973813079343/1000000000000000000","eta":"1562560755787829/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"79/800","t_lo":"197/2000","tail_lower":"999461949467797/250000000000000000","tail_moment_lower":"3238204728049433/62500000000000000","tail_upper":"4267786862777741/1000000000000000000"},{"J":262144,"cell":395,"epsilon":"874466017995227/500000000000000000","eta":"28369246129679/8000000000000000","height":"103/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4504402570734117/1000000000000000000","Aup":"1126101972460927/250000000000000000","Blo":"2335185423661411/40000000000000000","Bup":"58379704482747677/1000000000000000000"},"mass_upper_point":{"Alo":"15027939242249/3125000000000000","Aup":"4808946181194971/1000000000000000000","Blo":"62328807999494421/1000000000000000000","Bup":"62328880837653037/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"839445106606586047/500000000000000000","sigma_upper":"1683045947979667467/1000000000000000000","subbands":[{"band":0,"epsilon":"874466017995227/500000000000000000","eta":"28369246129679/8000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"346395424272669/200000000000000000","eta":"878409919544999/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"99/1000","t_lo":"79/800","tail_lower":"4504402570734117/1000000000000000000","tail_moment_lower":"2335185423661411/40000000000000000","tail_upper":"4808946181194971/1000000000000000000"},{"J":262144,"cell":396,"epsilon":"864045332488747/500000000000000000","eta":"1751979763159211/500000000000000000","height":"103/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"891644810167187/200000000000000000","Aup":"4458229307313731/1000000000000000000","Blo":"57781119760060511/1000000000000000000","Bup":"1805662119999347/31250000000000000"},"mass_upper_point":{"Alo":"952003156721309/200000000000000000","Aup":"952004268294841/200000000000000000","Blo":"61694678114571173/1000000000000000000","Bup":"61694750100272463/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"840285473965083733/500000000000000000","sigma_upper":"2632395207338731/1562500000000000","subbands":[{"band":0,"epsilon":"864045332488747/500000000000000000","eta":"1751979763159211/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1711267521755351/1000000000000000000","eta":"216980639757819/62500000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"397/4000","t_lo":"99/1000","tail_lower":"891644810167187/200000000000000000","tail_moment_lower":"57781119760060511/1000000000000000000","tail_upper":"952004268294841/200000000000000000"},{"J":262144,"cell":397,"epsilon":"1707499660264029/1000000000000000000","eta":"3462269329349009/1000000000000000000","height":"103/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2206255000536801/500000000000000000","Aup":"110312879891519/25000000000000000","Blo":"57188623991590953/1000000000000000000","Bup":"1787146602181783/31250000000000000"},"mass_upper_point":{"Alo":"4711579227191277/1000000000000000000","Aup":"942316944005057/200000000000000000","Blo":"61066876263151683/1000000000000000000","Bup":"6106694740642207/100000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1682251682647162839/1000000000000000000","sigma_upper":"421604979353477053/250000000000000000","subbands":[{"band":0,"epsilon":"1707499660264029/1000000000000000000","eta":"3462269329349009/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1690807531222249/1000000000000000000","eta":"107195173022607/31250000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"199/2000","t_lo":"397/4000","tail_lower":"2206255000536801/500000000000000000","tail_moment_lower":"57188623991590953/1000000000000000000","tail_upper":"942316944005057/200000000000000000"},{"J":262144,"cell":398,"epsilon":"843577992093837/500000000000000000","eta":"684215811050983/200000000000000000","height":"103/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2183627932552097/500000000000000000","Aup":"1091815249633247/250000000000000000","Blo":"56602089230493051/1000000000000000000","Bup":"14150538929128213/250000000000000000"},"mass_upper_point":{"Alo":"2331813069256163/500000000000000000","Aup":"932726313415471/200000000000000000","Blo":"60445340881185597/1000000000000000000","Bup":"30222705595966411/500000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1683932417364158211/1000000000000000000","sigma_upper":"337621380426205717/200000000000000000","subbands":[{"band":0,"epsilon":"843577992093837/500000000000000000","eta":"684215811050983/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"334118823229747/200000000000000000","eta":"423662431984731/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"399/4000","t_lo":"199/2000","tail_lower":"2183627932552097/500000000000000000","tail_moment_lower":"56602089230493051/1000000000000000000","tail_upper":"932726313415471/200000000000000000"},{"J":262144,"cell":399,"epsilon":"7804925373247/5000000000000000","eta":"3168922202165289/1000000000000000000","height":"26/25","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4051236758493017/1000000000000000000","Aup":"1012810386628829/250000000000000000","Blo":"10500940301281583/200000000000000000","Bup":"210019054067973/4000000000000000"},"mass_upper_point":{"Alo":"4326493164605681/1000000000000000000","Aup":"4326498228420349/1000000000000000000","Blo":"56074045027211803/1000000000000000000","Bup":"56074110611734283/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"105663322005072099/62500000000000000","sigma_upper":"1694793886848148957/1000000000000000000","subbands":[{"band":0,"epsilon":"7804925373247/5000000000000000","eta":"3168922202165289/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"386400195377849/250000000000000000","eta":"3139361209713463/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"1/10","t_lo":"399/4000","tail_lower":"4051236758493017/1000000000000000000","tail_moment_lower":"10500940301281583/200000000000000000","tail_upper":"4326498228420349/1000000000000000000"},{"J":262144,"cell":400,"epsilon":"771195356918729/500000000000000000","eta":"3131229062056941/1000000000000000000","height":"26/25","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1002417927151143/250000000000000000","Aup":"501209555032247/125000000000000000","Blo":"12991499284873979/250000000000000000","Bup":"10393211683987683/200000000000000000"},"mass_upper_point":{"Alo":"1070610555348809/250000000000000000","Aup":"2141223612981911/500000000000000000","Blo":"27751552015865299/500000000000000000","Bup":"55503168848818851/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"423073471699537239/250000000000000000","sigma_upper":"1696480871565269329/1000000000000000000","subbands":[{"band":0,"epsilon":"771195356918729/500000000000000000","eta":"3131229062056941/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"190890870726223/125000000000000000","eta":"3101894499252033/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"401/4000","t_lo":"1/10","tail_lower":"1002417927151143/250000000000000000","tail_moment_lower":"12991499284873979/250000000000000000","tail_upper":"2141223612981911/500000000000000000"},{"J":262144,"cell":401,"epsilon":"86909051506511/50000000000000000","eta":"3520691391693203/1000000000000000000","height":"51/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2258843281512369/500000000000000000","Aup":"180707672481269/40000000000000000","Blo":"58553477824818389/1000000000000000000","Bup":"58553545809377039/1000000000000000000"},"mass_upper_point":{"Alo":"1206354887163421/250000000000000000","Aup":"4825425100515843/1000000000000000000","Blo":"15636048658027839/250000000000000000","Bup":"7818033317689751/125000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"210496827689393041/125000000000000000","sigma_upper":"844083928141194851/500000000000000000","subbands":[{"band":0,"epsilon":"86909051506511/50000000000000000","eta":"3520691391693203/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"43022591934561/25000000000000000","eta":"3487560899126851/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"201/2000","t_lo":"401/4000","tail_lower":"2258843281512369/500000000000000000","tail_moment_lower":"58553477824818389/1000000000000000000","tail_upper":"4825425100515843/1000000000000000000"},{"J":262144,"cell":402,"epsilon":"1717479774745611/1000000000000000000","eta":"1739410872329249/500000000000000000","height":"51/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"894263544155553/200000000000000000","Aup":"4471322908004123/1000000000000000000","Blo":"57952477726396227/1000000000000000000","Bup":"1159050898213403/20000000000000000"},"mass_upper_point":{"Alo":"2388134721829237/500000000000000000","Aup":"2388137465290227/500000000000000000","Blo":"483649417555247/7812500000000000","Bup":"12381439303048371/200000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1685655356232139701/1000000000000000000","sigma_upper":"844927420499755037/500000000000000000","subbands":[{"band":0,"epsilon":"1717479774745611/1000000000000000000","eta":"1739410872329249/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1700338354673087/1000000000000000000","eta":"53842908968023/15625000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"403/4000","t_lo":"201/2000","tail_lower":"894263544155553/200000000000000000","tail_moment_lower":"57952477726396227/1000000000000000000","tail_upper":"2388137465290227/500000000000000000"},{"J":262144,"cell":403,"epsilon":"1697027044187343/1000000000000000000","eta":"42968173960571/12500000000000000","height":"51/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4425415960877627/1000000000000000000","Aup":"442542108705407/100000000000000000","Blo":"57357531729586609/1000000000000000000","Bup":"28678799061521671/500000000000000000"},"mass_upper_point":{"Alo":"4727610543777427/1000000000000000000","Aup":"945523193304507/200000000000000000","Blo":"30638211605899831/500000000000000000","Bup":"30638246724311011/500000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1687336090949135073/1000000000000000000","sigma_upper":"1691541825716630447/1000000000000000000","subbands":[{"band":0,"epsilon":"1697027044187343/1000000000000000000","eta":"42968173960571/12500000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"67200830105277/40000000000000000","eta":"851207964769339/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"101/1000","t_lo":"403/4000","tail_lower":"4425415960877627/1000000000000000000","tail_moment_lower":"57357531729586609/1000000000000000000","tail_upper":"945523193304507/200000000000000000"},{"J":262144,"cell":404,"epsilon":"2620030984159/1562500000000000","eta":"42457273045263/12500000000000000","height":"51/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2189988346144733/500000000000000000","Aup":"4379981758137979/1000000000000000000","Blo":"2838429016362519/50000000000000000","Bup":"28384322969621721/500000000000000000"},"mass_upper_point":{"Alo":"4569763731093/976562500000000","Aup":"584930427495227/125000000000000000","Blo":"30326012929925901/500000000000000000","Bup":"2426083811003983/40000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"844508412833065223/500000000000000000","sigma_upper":"1693228810433750819/1000000000000000000","subbands":[{"band":0,"epsilon":"2620030984159/1562500000000000","eta":"42457273045263/12500000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"829973929399723/500000000000000000","eta":"672842377455613/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"81/800","t_lo":"101/1000","tail_lower":"2189988346144733/500000000000000000","tail_moment_lower":"2838429016362519/50000000000000000","tail_upper":"584930427495227/125000000000000000"},{"J":262144,"cell":405,"epsilon":"1551428365051743/1000000000000000000","eta":"3146246338101399/1000000000000000000","height":"103/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"81259614813301/20000000000000000","Aup":"2031492732885037/500000000000000000","Blo":"1645575304594409/31250000000000000","Bup":"52658470943915529/1000000000000000000"},"mass_upper_point":{"Alo":"868220381462453/200000000000000000","Aup":"67829795416583/15625000000000000","Blo":"11253000632018747/200000000000000000","Bup":"219785421527049/3906250000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"847848780191562909/500000000000000000","sigma_upper":"1699915795150871191/1000000000000000000","subbands":[{"band":0,"epsilon":"1551428365051743/1000000000000000000","eta":"3146246338101399/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1535757270840181/1000000000000000000","eta":"3116139288368701/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"203/2000","t_lo":"81/800","tail_lower":"81259614813301/20000000000000000","tail_moment_lower":"1645575304594409/31250000000000000","tail_upper":"67829795416583/15625000000000000"},{"J":262144,"cell":406,"epsilon":"1748385640854363/1000000000000000000","eta":"1768804509012733/500000000000000000","height":"101/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4577721127298657/1000000000000000000","Aup":"2288863184424547/500000000000000000","Blo":"59333293486754807/1000000000000000000","Bup":"29666680688065631/500000000000000000"},"mass_upper_point":{"Alo":"4891486489596673/1000000000000000000","Aup":"4891492035461067/1000000000000000000","Blo":"63402354798071877/1000000000000000000","Bup":"6340242663128037/100000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"168737829510012119/100000000000000000","sigma_upper":"422900694966997891/250000000000000000","subbands":[{"band":0,"epsilon":"1748385640854363/1000000000000000000","eta":"1768804509012733/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"346129765134351/200000000000000000","eta":"6842986166959/1953125000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"407/4000","t_lo":"203/2000","tail_lower":"4577721127298657/1000000000000000000","tail_moment_lower":"59333293486754807/1000000000000000000","tail_upper":"4891492035461067/1000000000000000000"},{"J":262144,"cell":407,"epsilon":"1727572816401841/1000000000000000000","eta":"109236180570311/31250000000000000","height":"101/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"45306909843369/10000000000000000","Aup":"4530696164216427/1000000000000000000","Blo":"58723704224258713/1000000000000000000","Bup":"11744754262951241/200000000000000000"},"mass_upper_point":{"Alo":"2420807682218823/500000000000000000","Aup":"2420810422727553/500000000000000000","Blo":"62755920908651983/1000000000000000000","Bup":"15688997975453611/250000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1689059029817116563/1000000000000000000","sigma_upper":"13228826285821187/7812500000000000","subbands":[{"band":0,"epsilon":"1727572816401841/1000000000000000000","eta":"109236180570311/31250000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"854988447960559/500000000000000000","eta":"692364421645623/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"51/500","t_lo":"407/4000","tail_lower":"45306909843369/10000000000000000","tail_moment_lower":"58723704224258713/1000000000000000000","tail_upper":"2420810422727553/500000000000000000"},{"J":262144,"cell":408,"epsilon":"341401944441217/200000000000000000","eta":"690802055867593/200000000000000000","height":"101/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4484135166474149/1000000000000000000","Aup":"1121035071352967/250000000000000000","Blo":"7265032890578869/125000000000000000","Bup":"58120329425695037/1000000000000000000"},"mass_upper_point":{"Alo":"4792243266081853/1000000000000000000","Aup":"7667597892823/1600000000000000","Blo":"12423191109581213/200000000000000000","Bup":"6211602571089393/100000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"338147952906822387/200000000000000000","sigma_upper":"1694976749302232309/1000000000000000000","subbands":[{"band":0,"epsilon":"341401944441217/200000000000000000","eta":"690802055867593/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"337910768870911/200000000000000000","eta":"3420537525481733/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"409/4000","t_lo":"51/500","tail_lower":"4484135166474149/1000000000000000000","tail_moment_lower":"7265032890578869/125000000000000000","tail_upper":"7667597892823/1600000000000000"},{"J":262144,"cell":409,"epsilon":"1686693334756129/1000000000000000000","eta":"1706480218709173/500000000000000000","height":"101/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2219024501968957/500000000000000000","Aup":"4438054062654271/1000000000000000000","Blo":"14380727414573017/250000000000000000","Bup":"57522975179257611/1000000000000000000"},"mass_upper_point":{"Alo":"2371682660981609/500000000000000000","Aup":"4743370675563713/1000000000000000000","Blo":"61482395556095979/1000000000000000000","Bup":"61482464898664889/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"423105124812776827/250000000000000000","sigma_upper":"1696663734019352681/1000000000000000000","subbands":[{"band":0,"epsilon":"1686693334756129/1000000000000000000","eta":"1706480218709173/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1669376655362301/1000000000000000000","eta":"422468635496071/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"41/400","t_lo":"409/4000","tail_lower":"2219024501968957/500000000000000000","tail_moment_lower":"14380727414573017/250000000000000000","tail_upper":"4743370675563713/1000000000000000000"},{"J":262144,"cell":410,"epsilon":"48767761467631/31250000000000000","eta":"3161429799662589/1000000000000000000","height":"51/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2058400875087359/500000000000000000","Aup":"4116806468744129/1000000000000000000","Blo":"26678748317270797/500000000000000000","Bup":"6669694718506023/125000000000000000"},"mass_upper_point":{"Alo":"137511106217431/31250000000000000","Aup":"4400360393094349/1000000000000000000","Blo":"57034641607488341/1000000000000000000","Bup":"2281388251685941/40000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"42477530849202567/25000000000000000","sigma_upper":"1703350718736473053/1000000000000000000","subbands":[{"band":0,"epsilon":"48767761467631/31250000000000000","eta":"3161429799662589/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"386121360474733/250000000000000000","eta":"1565271349074981/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"411/4000","t_lo":"41/400","tail_lower":"2058400875087359/500000000000000000","tail_moment_lower":"26678748317270797/500000000000000000","tail_upper":"4400360393094349/1000000000000000000"},{"J":262144,"cell":411,"epsilon":"1541998520386809/1000000000000000000","eta":"3123864283015531/1000000000000000000","height":"51/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4074474988625387/1000000000000000000","Aup":"407447965168627/100000000000000000","Blo":"26404444036393309/500000000000000000","Bup":"13202237116816537/250000000000000000"},"mass_upper_point":{"Alo":"4355457498082523/1000000000000000000","Aup":"2177731216916579/500000000000000000","Blo":"28226344523982721/500000000000000000","Bup":"56452752976303399/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"425195492171274513/250000000000000000","sigma_upper":"852518851726796713/500000000000000000","subbands":[{"band":0,"epsilon":"1541998520386809/1000000000000000000","eta":"3123864283015531/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"381511075337321/250000000000000000","eta":"3093219351586003/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"103/1000","t_lo":"411/4000","tail_lower":"4074474988625387/1000000000000000000","tail_moment_lower":"26404444036393309/500000000000000000","tail_upper":"2177731216916579/500000000000000000"},{"J":262144,"cell":412,"epsilon":"868889934960873/500000000000000000","eta":"1756239358443343/500000000000000000","height":"1","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4590634321399523/1000000000000000000","Aup":"4590639493944909/1000000000000000000","Blo":"5950236280129233/100000000000000000","Bup":"59502429798171709/1000000000000000000"},"mass_upper_point":{"Alo":"4907622601033467/1000000000000000000","Aup":"2453814038076347/500000000000000000","Blo":"31806668045570611/500000000000000000","Bup":"63613407009371289/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"67698508136083737/40000000000000000","sigma_upper":"848362344085356899/500000000000000000","subbands":[{"band":0,"epsilon":"868889934960873/500000000000000000","eta":"1756239358443343/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"107482758897587/62500000000000000","eta":"695574900882773/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"413/4000","t_lo":"103/1000","tail_lower":"4590634321399523/1000000000000000000","tail_moment_lower":"5950236280129233/100000000000000000","tail_upper":"2453814038076347/500000000000000000"},{"J":262144,"cell":413,"epsilon":"171710509523447/100000000000000000","eta":"216921838536647/62500000000000000","height":"1","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2271708980417391/500000000000000000","Aup":"2271711536273103/500000000000000000","Blo":"14722585516900983/250000000000000000","Bup":"58890408276431353/1000000000000000000"},"mass_upper_point":{"Alo":"4857529854437121/1000000000000000000","Aup":"485753526556303/100000000000000000","Blo":"7870501314342691/125000000000000000","Bup":"3935255037747997/62500000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1694143438119088797/1000000000000000000","sigma_upper":"169841167288783417/100000000000000000","subbands":[{"band":0,"epsilon":"171710509523447/100000000000000000","eta":"216921838536647/62500000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"849597192328881/500000000000000000","eta":"3436417608387209/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"207/2000","t_lo":"413/4000","tail_lower":"2271708980417391/500000000000000000","tail_moment_lower":"14722585516900983/250000000000000000","tail_upper":"485753526556303/100000000000000000"},{"J":262144,"cell":414,"epsilon":"106042390911601/62500000000000000","eta":"1714759848537533/500000000000000000","height":"1","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2248339246764081/500000000000000000","Aup":"4496683545124541/1000000000000000000","Blo":"11656900593882053/200000000000000000","Bup":"58284568399499501/1000000000000000000"},"mass_upper_point":{"Alo":"2403969541812759/500000000000000000","Aup":"1201986107877431/250000000000000000","Blo":"2492847675526673/40000000000000000","Bup":"1246425223162543/20000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1695824172836084169/1000000000000000000","sigma_upper":"1700098657604954543/1000000000000000000","subbands":[{"band":0,"epsilon":"106042390911601/62500000000000000","eta":"1714759848537533/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"419727909914313/250000000000000000","eta":"1697729336170883/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"83/800","t_lo":"207/2000","tail_lower":"2248339246764081/500000000000000000","tail_moment_lower":"11656900593882053/200000000000000000","tail_upper":"1201986107877431/250000000000000000"},{"J":262144,"cell":415,"epsilon":"1676496335391963/1000000000000000000","eta":"423597941152259/125000000000000000","height":"1","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4450411215466089/1000000000000000000","Aup":"4450416207657771/1000000000000000000","Blo":"57684784531408817/1000000000000000000","Bup":"57684849191963507/1000000000000000000"},"mass_upper_point":{"Alo":"4758845377801369/1000000000000000000","Aup":"4758850663186611/1000000000000000000","Blo":"61684816554124261/1000000000000000000","Bup":"6168488501444201/100000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"848752453776539771/500000000000000000","sigma_upper":"340357128464414983/200000000000000000","subbands":[{"band":0,"epsilon":"1676496335391963/1000000000000000000","eta":"423597941152259/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"41471823038039/25000000000000000","eta":"3354991667175501/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"13/125","t_lo":"83/800","tail_lower":"4450411215466089/1000000000000000000","tail_moment_lower":"57684784531408817/1000000000000000000","tail_upper":"4758850663186611/1000000000000000000"},{"J":262144,"cell":416,"epsilon":"1551140315563987/1000000000000000000","eta":"3139050096057787/1000000000000000000","height":"101/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1032053299211291/250000000000000000","Aup":"2064108926739167/500000000000000000","Blo":"26753462219896909/500000000000000000","Bup":"10701396950452723/200000000000000000"},"mass_upper_point":{"Alo":"4414656296057491/1000000000000000000","Aup":"441466122668299/100000000000000000","Blo":"5722164444099629/100000000000000000","Bup":"5722170830427529/100000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"852092821135037457/500000000000000000","sigma_upper":"213559078379899411/125000000000000000","subbands":[{"band":0,"epsilon":"1551140315563987/1000000000000000000","eta":"3139050096057787/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1534773989576503/1000000000000000000","eta":"776906509768283/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"417/4000","t_lo":"13/125","tail_lower":"1032053299211291/250000000000000000","tail_moment_lower":"26753462219896909/500000000000000000","tail_upper":"441466122668299/100000000000000000"},{"J":262144,"cell":417,"epsilon":"766346572753589/500000000000000000","eta":"1550885574270561/500000000000000000","height":"101/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4085721420238433/1000000000000000000","Aup":"4085726022114079/1000000000000000000","Blo":"6619520136367489/125000000000000000","Bup":"52956220694097711/1000000000000000000"},"mass_upper_point":{"Alo":"4369561609335001/1000000000000000000","Aup":"873913296468153/200000000000000000","Blo":"56637124110401721/1000000000000000000","Bup":"11327437445453891/200000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1705866376987070287/1000000000000000000","sigma_upper":"85507980587815783/50000000000000000","subbands":[{"band":0,"epsilon":"766346572753589/500000000000000000","eta":"1550885574270561/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"758229590170773/500000000000000000","eta":"3070596344912907/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"209/2000","t_lo":"417/4000","tail_lower":"4085721420238433/1000000000000000000","tail_moment_lower":"6619520136367489/125000000000000000","tail_upper":"873913296468153/200000000000000000"},{"J":262144,"cell":418,"epsilon":"863657110130169/500000000000000000","eta":"3487672613337099/1000000000000000000","height":"99/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"575408608028201/125000000000000000","Aup":"2301636984360943/500000000000000000","Blo":"14916956938132013/250000000000000000","Bup":"59667893869256811/1000000000000000000"},"mass_upper_point":{"Alo":"4923475910501231/1000000000000000000","Aup":"2461740657912599/500000000000000000","Blo":"31910330713966381/500000000000000000","Bup":"63820731443453477/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1697547111704065659/1000000000000000000","sigma_upper":"13295676534948719/7812500000000000","subbands":[{"band":0,"epsilon":"863657110130169/500000000000000000","eta":"3487672613337099/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"6675560023807/3906250000000000","eta":"863118317721559/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"419/4000","t_lo":"209/2000","tail_lower":"575408608028201/125000000000000000","tail_moment_lower":"14916956938132013/250000000000000000","tail_upper":"2461740657912599/500000000000000000"},{"J":262144,"cell":419,"epsilon":"853387800530349/500000000000000000","eta":"5384782653049/1562500000000000","height":"99/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4555869630718423/1000000000000000000","Aup":"2277937337602841/500000000000000000","Blo":"59053418791788707/1000000000000000000","Bup":"29526742065568653/500000000000000000"},"mass_upper_point":{"Alo":"2436582442447989/500000000000000000","Aup":"4873170227068427/1000000000000000000","Blo":"63168487355042129/1000000000000000000","Bup":"7896069569055867/125000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1699227846421061031/1000000000000000000","sigma_upper":"340706716238111281/200000000000000000","subbands":[{"band":0,"epsilon":"853387800530349/500000000000000000","eta":"5384782653049/1562500000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"10553461485953/6250000000000000","eta":"3411341807417749/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"21/200","t_lo":"419/4000","tail_lower":"4555869630718423/1000000000000000000","tail_moment_lower":"59053418791788707/1000000000000000000","tail_upper":"4873170227068427/1000000000000000000"},{"J":262144,"cell":420,"epsilon":"84324156054861/50000000000000000","eta":"3405344663105949/1000000000000000000","height":"99/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2254474909645547/500000000000000000","Aup":"90179096089563/20000000000000000","Blo":"58445224430802867/1000000000000000000","Bup":"58445289001955071/1000000000000000000"},"mass_upper_point":{"Alo":"4823358745375383/1000000000000000000","Aup":"4823364025137643/1000000000000000000","Blo":"62522858153533159/1000000000000000000","Bup":"15630731635607121/250000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"425227145284514101/250000000000000000","sigma_upper":"1705220565907676777/1000000000000000000","subbands":[{"band":0,"epsilon":"84324156054861/50000000000000000","eta":"3405344663105949/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"208551184499067/125000000000000000","eta":"1685352049503571/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"421/4000","t_lo":"21/200","tail_lower":"2254474909645547/500000000000000000","tail_moment_lower":"58445224430802867/1000000000000000000","tail_upper":"4823364025137643/1000000000000000000"},{"J":262144,"cell":421,"epsilon":"780192415450331/500000000000000000","eta":"1577201250021291/500000000000000000","height":"1","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"522808213398339/125000000000000000","Aup":"4182470357402439/1000000000000000000","Blo":"13552916469500291/250000000000000000","Bup":"13552931527147143/250000000000000000"},"mass_upper_point":{"Alo":"1118613077351737/250000000000000000","Aup":"894891446982363/200000000000000000","Blo":"144995960377389/2500000000000000","Bup":"57998447949228821/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1667567691264699/976562500000000","sigma_upper":"34238151012495943/20000000000000000","subbands":[{"band":0,"epsilon":"780192415450331/500000000000000000","eta":"1577201250021291/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1543601566181341/1000000000000000000","eta":"624438321827079/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"211/2000","t_lo":"421/4000","tail_lower":"522808213398339/125000000000000000","tail_moment_lower":"13552916469500291/250000000000000000","tail_upper":"894891446982363/200000000000000000"},{"J":262144,"cell":422,"epsilon":"1541836449170371/1000000000000000000","eta":"3116958381608067/1000000000000000000","height":"1","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"827875152990711/200000000000000000","Aup":"827876072101289/200000000000000000","Blo":"26826566508883209/500000000000000000","Bup":"53653192540253747/1000000000000000000"},"mass_upper_point":{"Alo":"34599253201109/7812500000000000","Aup":"4428709277707143/1000000000000000000","Blo":"28702689706194583/500000000000000000","Bup":"57405442465273303/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1709270050572047149/1000000000000000000","sigma_upper":"856797267670958761/500000000000000000","subbands":[{"band":0,"epsilon":"1541836449170371/1000000000000000000","eta":"3116958381608067/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"762595012275953/500000000000000000","eta":"3085005328121799/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"423/4000","t_lo":"211/2000","tail_lower":"827875152990711/200000000000000000","tail_moment_lower":"26826566508883209/500000000000000000","tail_upper":"4428709277707143/1000000000000000000"},{"J":262144,"cell":423,"epsilon":"434409424910373/250000000000000000","eta":"876195292895499/250000000000000000","height":"49/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"582961554824971/125000000000000000","Aup":"2331848767945391/500000000000000000","Blo":"15113194980057817/250000000000000000","Bup":"302264229724923/5000000000000000"},"mass_upper_point":{"Alo":"2495043544532541/500000000000000000","Aup":"4990092488590583/1000000000000000000","Blo":"64685982299893933/1000000000000000000","Bup":"16171513060436783/250000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1700950785289042521/1000000000000000000","sigma_upper":"852640760029518947/500000000000000000","subbands":[{"band":0,"epsilon":"434409424910373/250000000000000000","eta":"876195292895499/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1718801496415777/1000000000000000000","eta":"693741138426201/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"53/500","t_lo":"423/4000","tail_lower":"582961554824971/125000000000000000","tail_moment_lower":"15113194980057817/250000000000000000","tail_upper":"4990092488590583/1000000000000000000"},{"J":262144,"cell":424,"epsilon":"144660755618269/125000000000000000","eta":"2350387026425289/1000000000000000000","height":"26/25","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1564338500862351/500000000000000000","Aup":"3128680563485863/1000000000000000000","Blo":"40547880516072099/1000000000000000000","Bup":"40547926643279543/1000000000000000000"},"mass_upper_point":{"Alo":"1673929672121119/500000000000000000","Aup":"334786311812541/100000000000000000","Blo":"8678013545408411/200000000000000000","Bup":"43390116602974857/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1732631520006037893/1000000000000000000","sigma_upper":"1736968504776158267/1000000000000000000","subbands":[{"band":0,"epsilon":"144660755618269/125000000000000000","eta":"2350387026425289/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"572352309333869/500000000000000000","eta":"9304454332211/4000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"17/160","t_lo":"53/500","tail_lower":"1564338500862351/500000000000000000","tail_moment_lower":"40547880516072099/1000000000000000000","tail_upper":"334786311812541/100000000000000000"},{"J":262144,"cell":424,"epsilon":"34339720656137/20000000000000000","eta":"3463185324207241/1000000000000000000","height":"49/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2307813463191263/500000000000000000","Aup":"461563196377027/100000000000000000","Blo":"11965943239447099/200000000000000000","Bup":"29914890722981403/500000000000000000"},"mass_upper_point":{"Alo":"2469524158790879/500000000000000000","Aup":"4939053654045579/1000000000000000000","Blo":"64024355144674727/1000000000000000000","Bup":"12804884853912153/200000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1702631520006037893/1000000000000000000","sigma_upper":"1706968504776158267/1000000000000000000","subbands":[{"band":0,"epsilon":"34339720656137/20000000000000000","eta":"3463185324207241/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1698303928944481/1000000000000000000","eta":"1713699825949101/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"17/160","t_lo":"53/500","tail_lower":"2307813463191263/500000000000000000","tail_moment_lower":"11965943239447099/200000000000000000","tail_upper":"4939053654045579/1000000000000000000"},{"J":262144,"cell":425,"epsilon":"1696581729979149/1000000000000000000","eta":"3422086914507541/1000000000000000000","height":"49/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1142012035822443/250000000000000000","Aup":"4568053121481597/1000000000000000000","Blo":"29606480990415583/500000000000000000","Bup":"59213026462696569/1000000000000000000"},"mass_upper_point":{"Alo":"2444261168889207/500000000000000000","Aup":"2444263805960349/500000000000000000","Blo":"15842343885212171/250000000000000000","Bup":"63369443858356447/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"852156127361516633/500000000000000000","sigma_upper":"1708655489493278639/1000000000000000000","subbands":[{"band":0,"epsilon":"1696581729979149/1000000000000000000","eta":"3422086914507541/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1678052704527771/1000000000000000000","eta":"1693294609142869/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"213/2000","t_lo":"17/160","tail_lower":"1142012035822443/250000000000000000","tail_moment_lower":"29606480990415583/500000000000000000","tail_upper":"2444263805960349/500000000000000000"},{"J":262144,"cell":426,"epsilon":"167642179991849/100000000000000000","eta":"3381479943256217/1000000000000000000","height":"49/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4520951271942673/1000000000000000000","Aup":"904191238327497/200000000000000000","Blo":"58602454822383079/1000000000000000000","Bup":"7325314818305347/125000000000000000"},"mass_upper_point":{"Alo":"4838504115810939/1000000000000000000","Aup":"4838509328362969/1000000000000000000","Blo":"15680244558012633/250000000000000000","Bup":"15680261437913971/250000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"852996494720014319/500000000000000000","sigma_upper":"427585618552599753/250000000000000000","subbands":[{"band":0,"epsilon":"167642179991849/100000000000000000","eta":"3381479943256217/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"829022419265039/500000000000000000","eta":"104570887334697/31250000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"427/4000","t_lo":"213/2000","tail_lower":"4520951271942673/1000000000000000000","tail_moment_lower":"58602454822383079/1000000000000000000","tail_upper":"4838509328362969/1000000000000000000"},{"J":262144,"cell":427,"epsilon":"1192387990496797/1000000000000000000","eta":"30237847974873/12500000000000000","height":"103/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"129437816610581/40000000000000000","Aup":"3235949057565889/1000000000000000000","Blo":"41939317457003001/1000000000000000000","Bup":"41939364628382637/1000000000000000000"},"mass_upper_point":{"Alo":"865868104673819/250000000000000000","Aup":"1731738139330503/500000000000000000","Blo":"11222449438078757/250000000000000000","Bup":"11222461936076047/250000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1732673724157024011/1000000000000000000","sigma_upper":"217128682365939923/125000000000000000","subbands":[{"band":0,"epsilon":"1192387990496797/1000000000000000000","eta":"30237847974873/12500000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1179277632882583/1000000000000000000","eta":"957501343217/400000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"107/1000","t_lo":"427/4000","tail_lower":"129437816610581/40000000000000000","tail_moment_lower":"41939317457003001/1000000000000000000","tail_upper":"1731738139330503/500000000000000000"},{"J":262144,"cell":427,"epsilon":"1656503296218103/1000000000000000000","eta":"3341358486758673/1000000000000000000","height":"49/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2237165770598587/500000000000000000","Aup":"1118584100771397/250000000000000000","Blo":"11599626574520491/200000000000000000","Bup":"57998195847803843/1000000000000000000"},"mass_upper_point":{"Alo":"2394494332863061/500000000000000000","Aup":"1197248454352639/250000000000000000","Blo":"62079098582742353/1000000000000000000","Bup":"62079165313809027/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1707673724157024011/1000000000000000000","sigma_upper":"214003682365939923/125000000000000000","subbands":[{"band":0,"epsilon":"1656503296218103/1000000000000000000","eta":"3341358486758673/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"327655475839139/200000000000000000","eta":"330643126031333/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"107/1000","t_lo":"427/4000","tail_lower":"2237165770598587/500000000000000000","tail_moment_lower":"11599626574520491/200000000000000000","tail_upper":"1197248454352639/250000000000000000"},{"J":262144,"cell":428,"epsilon":"327364660115957/200000000000000000","eta":"1650858345458807/500000000000000000","height":"49/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4428184225719171/1000000000000000000","Aup":"442818903048371/100000000000000000","Blo":"57399934876037889/1000000000000000000","Bup":"57399997111223673/1000000000000000000"},"mass_upper_point":{"Alo":"1184992762256479/250000000000000000","Aup":"2369988070278477/500000000000000000","Blo":"3840229535785273/62500000000000000","Bup":"61443738524345739/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1709354458874019383/1000000000000000000","sigma_upper":"428429110911159939/250000000000000000","subbands":[{"band":0,"epsilon":"327364660115957/200000000000000000","eta":"1650858345458807/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"809373707577699/500000000000000000","eta":"653414392809379/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"429/4000","t_lo":"107/1000","tail_lower":"4428184225719171/1000000000000000000","tail_moment_lower":"57399934876037889/1000000000000000000","tail_upper":"2369988070278477/500000000000000000"},{"J":262144,"cell":429,"epsilon":"621669696312133/500000000000000000","eta":"1259794380759097/500000000000000000","height":"51/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3381731880000761/1000000000000000000","Aup":"3381735648902349/1000000000000000000","Blo":"10957518774666789/250000000000000000","Bup":"21915061955440297/500000000000000000"},"mass_upper_point":{"Alo":"1810045357502097/500000000000000000","Aup":"1810047354805559/500000000000000000","Blo":"46921109470421877/1000000000000000000","Bup":"46921161207518097/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"346207038718202951/200000000000000000","sigma_upper":"1735403428361760129/1000000000000000000","subbands":[{"band":0,"epsilon":"621669696312133/500000000000000000","eta":"1259794380759097/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1229565869432987/1000000000000000000","eta":"2493059936994011/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"43/400","t_lo":"429/4000","tail_lower":"3381731880000761/1000000000000000000","tail_moment_lower":"10957518774666789/250000000000000000","tail_upper":"1810047354805559/500000000000000000"},{"J":262144,"cell":429,"epsilon":"863654963823139/500000000000000000","eta":"217518392393751/62500000000000000","height":"97/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4675954932970827/1000000000000000000","Aup":"2337979981633743/500000000000000000","Blo":"7576681850366503/125000000000000000","Bup":"60613519961141187/1000000000000000000"},"mass_upper_point":{"Alo":"1251398756628089/250000000000000000","Aup":"625700044658689/125000000000000000","Blo":"16222217285093751/250000000000000000","Bup":"64888938192761369/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"341207038718202951/200000000000000000","sigma_upper":"1710403428361760129/1000000000000000000","subbands":[{"band":0,"epsilon":"863654963823139/500000000000000000","eta":"217518392393751/62500000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1708162225578351/1000000000000000000","eta":"430454173202463/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"43/400","t_lo":"429/4000","tail_lower":"4675954932970827/1000000000000000000","tail_moment_lower":"7576681850366503/125000000000000000","tail_upper":"625700044658689/125000000000000000"},{"J":262144,"cell":430,"epsilon":"1228570954733549/1000000000000000000","eta":"99588086934451/40000000000000000","height":"51/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"669368227194167/200000000000000000","Aup":"167342243029179/50000000000000000","Blo":"8675569715733083/200000000000000000","Bup":"542223710215051/12500000000000000"},"mass_upper_point":{"Alo":"895756048415587/250000000000000000","Aup":"716605628323923/200000000000000000","Blo":"46440666387026501/1000000000000000000","Bup":"23220358759924711/500000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"108294745519250633/62500000000000000","sigma_upper":"1737090413078880501/1000000000000000000","subbands":[{"band":0,"epsilon":"1228570954733549/1000000000000000000","eta":"99588086934451/40000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"60745556620961/50000000000000000","eta":"1231694301156631/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"431/4000","t_lo":"43/400","tail_lower":"669368227194167/200000000000000000","tail_moment_lower":"8675569715733083/200000000000000000","tail_upper":"716605628323923/200000000000000000"},{"J":262144,"cell":430,"epsilon":"341358503281169/200000000000000000","eta":"3439011567956649/1000000000000000000","height":"97/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2313855344467051/500000000000000000","Aup":"4627715660138857/1000000000000000000","Blo":"2399522245238717/40000000000000000","Bup":"29994060261823779/500000000000000000"},"mass_upper_point":{"Alo":"2477170868481233/500000000000000000","Aup":"619293375685817/125000000000000000","Blo":"8028055222037349/125000000000000000","Bup":"64224510022437089/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"106732245519250633/62500000000000000","sigma_upper":"1712090413078880501/1000000000000000000","subbands":[{"band":0,"epsilon":"341358503281169/200000000000000000","eta":"3439011567956649/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"337560581495831/200000000000000000","eta":"3402648188289193/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"431/4000","t_lo":"43/400","tail_lower":"2313855344467051/500000000000000000","tail_moment_lower":"2399522245238717/40000000000000000","tail_upper":"619293375685817/125000000000000000"},{"J":262144,"cell":431,"epsilon":"4051491230911/3125000000000000","eta":"1312173171898389/500000000000000000","height":"101/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1767033275519149/500000000000000000","Aup":"706814090173653/200000000000000000","Blo":"45805817351396427/1000000000000000000","Bup":"45805867860582761/1000000000000000000"},"mass_upper_point":{"Alo":"1891885101580037/500000000000000000","Aup":"3783774337026733/1000000000000000000","Blo":"12261016664992591/250000000000000000","Bup":"12261030050520333/250000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"3458793326050011/2000000000000000","sigma_upper":"866888698898000437/500000000000000000","subbands":[{"band":0,"epsilon":"4051491230911/3125000000000000","eta":"1312173171898389/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1282007780150387/1000000000000000000","eta":"649125598751147/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"27/250","t_lo":"431/4000","tail_lower":"1767033275519149/500000000000000000","tail_moment_lower":"45805817351396427/1000000000000000000","tail_upper":"3783774337026733/1000000000000000000"},{"J":262144,"cell":432,"epsilon":"128108041298841/100000000000000000","eta":"2593222730705927/1000000000000000000","height":"101/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3497590999095711/1000000000000000000","Aup":"1748797426553227/500000000000000000","Blo":"45333035709082737/1000000000000000000","Bup":"5666635703094493/125000000000000000"},"mass_upper_point":{"Alo":"3745013755992251/1000000000000000000","Aup":"7490035683183/2000000000000000","Blo":"3033856522328483/62500000000000000","Bup":"48541757274121507/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1731077397742000873/1000000000000000000","sigma_upper":"867732191256560623/500000000000000000","subbands":[{"band":0,"epsilon":"128108041298841/100000000000000000","eta":"2593222730705927/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"633365404100399/500000000000000000","eta":"2565605447255151/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"433/4000","t_lo":"27/250","tail_lower":"3497590999095711/1000000000000000000","tail_moment_lower":"45333035709082737/1000000000000000000","tail_upper":"7490035683183/2000000000000000"},{"J":262144,"cell":432,"epsilon":"1666491536749329/1000000000000000000","eta":"671584079869201/200000000000000000","height":"97/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"906536997919359/200000000000000000","Aup":"4532689844701787/1000000000000000000","Blo":"1175124431792837/20000000000000000","Bup":"58756284478264161/1000000000000000000"},"mass_upper_point":{"Alo":"2426688536942919/500000000000000000","Aup":"4853382220125017/1000000000000000000","Blo":"62915576202226021/1000000000000000000","Bup":"1572891071603281/25000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1711077397742000873/1000000000000000000","sigma_upper":"857732191256560623/500000000000000000","subbands":[{"band":0,"epsilon":"1666491536749329/1000000000000000000","eta":"671584079869201/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1647814929050963/1000000000000000000","eta":"3322146248767993/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"433/4000","t_lo":"27/250","tail_lower":"906536997919359/200000000000000000","tail_moment_lower":"1175124431792837/20000000000000000","tail_upper":"4853382220125017/1000000000000000000"},{"J":262144,"cell":433,"epsilon":"1185317830559551/1000000000000000000","eta":"2402168389163293/1000000000000000000","height":"51/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"202767357182893/62500000000000000","Aup":"3244281309785237/1000000000000000000","Blo":"21024251186844037/500000000000000000","Bup":"42048548931526937/1000000000000000000"},"mass_upper_point":{"Alo":"1737023776136179/500000000000000000","Aup":"868512840884813/250000000000000000","Blo":"45028150397535131/1000000000000000000","Bup":"90056399519509/2000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"347551626491799249/200000000000000000","sigma_upper":"871075683615120809/500000000000000000","subbands":[{"band":0,"epsilon":"1185317830559551/1000000000000000000","eta":"2402168389163293/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1171994495469087/1000000000000000000","eta":"237649219966807/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"217/2000","t_lo":"433/4000","tail_lower":"202767357182893/62500000000000000","tail_moment_lower":"21024251186844037/500000000000000000","tail_upper":"868512840884813/250000000000000000"},{"J":262144,"cell":433,"epsilon":"1646702074468211/1000000000000000000","eta":"3318100121677699/1000000000000000000","height":"97/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"280368367472241/62500000000000000","Aup":"897179735527301/200000000000000000","Blo":"29074830280061467/500000000000000000","Bup":"58149722710004953/1000000000000000000"},"mass_upper_point":{"Alo":"240182780311713/50000000000000000","Aup":"4803660692404697/1000000000000000000","Blo":"31135503566365011/500000000000000000","Bup":"6227107301642963/100000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"342551626491799249/200000000000000000","sigma_upper":"858575683615120809/500000000000000000","subbands":[{"band":0,"epsilon":"1646702074468211/1000000000000000000","eta":"3318100121677699/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1628180366601657/1000000000000000000","eta":"1641308847704491/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"217/2000","t_lo":"433/4000","tail_lower":"280368367472241/62500000000000000","tail_moment_lower":"29074830280061467/500000000000000000","tail_upper":"4803660692404697/1000000000000000000"},{"J":262144,"cell":434,"epsilon":"1335843687485243/1000000000000000000","eta":"84408259833853/31250000000000000","height":"1","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3655110723223551/1000000000000000000","Aup":"731022942210621/200000000000000000","Blo":"47376086727456241/1000000000000000000","Bup":"4737613837760651/100000000000000000"},"mass_upper_point":{"Alo":"122322040670391/31250000000000000","Aup":"3914309529412009/1000000000000000000","Blo":"5073751575707509/100000000000000000","Bup":"3171098157449069/62500000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1729438867175991617/1000000000000000000","sigma_upper":"1733838351947361991/1000000000000000000","subbands":[{"band":0,"epsilon":"1335843687485243/1000000000000000000","eta":"84408259833853/31250000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"66038506800781/50000000000000000","eta":"334010027516279/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"87/800","t_lo":"217/2000","tail_lower":"3655110723223551/1000000000000000000","tail_moment_lower":"47376086727456241/1000000000000000000","tail_upper":"3914309529412009/1000000000000000000"},{"J":262144,"cell":435,"epsilon":"1235986807634213/1000000000000000000","eta":"2502065438250399/1000000000000000000","height":"101/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3390369936106221/1000000000000000000","Aup":"339037365587891/100000000000000000","Blo":"10985819858081157/250000000000000000","Bup":"5492915951146233/125000000000000000"},"mass_upper_point":{"Alo":"3631069740240873/1000000000000000000","Aup":"907768421102239/250000000000000000","Blo":"23532379476890149/500000000000000000","Bup":"23532405019292593/500000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"173611960189298699/100000000000000000","sigma_upper":"1740525336664482363/1000000000000000000","subbands":[{"band":0,"epsilon":"1235986807634213/1000000000000000000","eta":"2502065438250399/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1221991724246189/1000000000000000000","eta":"1237559625017199/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"109/1000","t_lo":"87/800","tail_lower":"3390369936106221/1000000000000000000","tail_moment_lower":"10985819858081157/250000000000000000","tail_upper":"907768421102239/250000000000000000"},{"J":262144,"cell":436,"epsilon":"348239514138479/250000000000000000","eta":"2813407951879861/1000000000000000000","height":"99/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"152788141851813/40000000000000000","Aup":"381970767251227/100000000000000000","Blo":"3094433748619049/62500000000000000","Bup":"495109934217921/10000000000000000"},"mass_upper_point":{"Alo":"4091227143498789/1000000000000000000","Aup":"4091231518694863/1000000000000000000","Blo":"53032364746791997/1000000000000000000","Bup":"13258105354350037/250000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"863900168304991181/500000000000000000","sigma_upper":"346442464276320547/200000000000000000","subbands":[{"band":0,"epsilon":"348239514138479/250000000000000000","eta":"2813407951879861/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"275424944852543/200000000000000000","eta":"1391495471510739/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"437/4000","t_lo":"109/1000","tail_lower":"152788141851813/40000000000000000","tail_moment_lower":"3094433748619049/62500000000000000","tail_upper":"4091231518694863/1000000000000000000"},{"J":262144,"cell":436,"epsilon":"906032080992133/500000000000000000","eta":"227693099127999/62500000000000000","height":"19/20","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1237550279723219/250000000000000000","Aup":"4950206315932183/1000000000000000000","Blo":"64172195403438657/1000000000000000000","Bup":"32086131362280723/500000000000000000"},"mass_upper_point":{"Alo":"1325534102402999/250000000000000000","Aup":"5302141919577619/1000000000000000000","Blo":"68737041354162181/1000000000000000000","Bup":"34368556365604283/500000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"853900168304991181/500000000000000000","sigma_upper":"342442464276320547/200000000000000000","subbands":[{"band":0,"epsilon":"906032080992133/500000000000000000","eta":"227693099127999/62500000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"35829131465909/20000000000000000","eta":"3603688335882731/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"437/4000","t_lo":"109/1000","tail_lower":"1237550279723219/250000000000000000","tail_moment_lower":"64172195403438657/1000000000000000000","tail_upper":"5302141919577619/1000000000000000000"},{"J":262144,"cell":437,"epsilon":"275284610631939/200000000000000000","eta":"695014268558689/250000000000000000","height":"99/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3780244811256311/1000000000000000000","Aup":"945062222253557/250000000000000000","Blo":"6124932644554309/125000000000000000","Bup":"48999513972582983/1000000000000000000"},"mass_upper_point":{"Alo":"809856799006441/200000000000000000","Aup":"101232207979103/25000000000000000","Blo":"52488663964330593/1000000000000000000","Bup":"52488719973433061/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"864740535663488867/500000000000000000","sigma_upper":"433474826524680777/250000000000000000","subbands":[{"band":0,"epsilon":"275284610631939/200000000000000000","eta":"695014268558689/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"10885774220361/8000000000000000","eta":"2749889640228207/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"219/2000","t_lo":"437/4000","tail_lower":"3780244811256311/1000000000000000000","tail_moment_lower":"6124932644554309/125000000000000000","tail_upper":"101232207979103/25000000000000000"},{"J":262144,"cell":438,"epsilon":"290504966237411/200000000000000000","eta":"1465221139366991/500000000000000000","height":"49/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3991686258949831/1000000000000000000","Aup":"3991690528275121/1000000000000000000","Blo":"51741709943327953/1000000000000000000","Bup":"5174176524219011/100000000000000000"},"mass_upper_point":{"Alo":"2138061162509903/500000000000000000","Aup":"2138063426245991/500000000000000000","Blo":"55430706925340817/1000000000000000000","Bup":"55430765569819369/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1726161806043973107/1000000000000000000","sigma_upper":"43264657270396087/25000000000000000","subbands":[{"band":0,"epsilon":"290504966237411/200000000000000000","eta":"1465221139366991/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"287178843520731/200000000000000000","eta":"579704621294969/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"439/4000","t_lo":"219/2000","tail_lower":"3991686258949831/1000000000000000000","tail_moment_lower":"51741709943327953/1000000000000000000","tail_upper":"2138063426245991/500000000000000000"},{"J":262144,"cell":439,"epsilon":"143528586371431/100000000000000000","eta":"2895710218932671/1000000000000000000","height":"49/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"987609081655961/250000000000000000","Aup":"1975220272909201/500000000000000000","Blo":"25603498519279269/500000000000000000","Bup":"3200440730500587/62500000000000000"},"mass_upper_point":{"Alo":"2116134040820437/500000000000000000","Aup":"2116136278140531/500000000000000000","Blo":"27431108015372293/500000000000000000","Bup":"13715568497699669/250000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1727842540760968479/1000000000000000000","sigma_upper":"1732273275532963853/1000000000000000000","subbands":[{"band":0,"epsilon":"143528586371431/100000000000000000","eta":"2895710218932671/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"141879435462013/100000000000000000","eta":"2864053749810113/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"11/100","t_lo":"439/4000","tail_lower":"987609081655961/250000000000000000","tail_moment_lower":"25603498519279269/500000000000000000","tail_upper":"2116136278140531/500000000000000000"},{"J":262144,"cell":440,"epsilon":"132799527191181/100000000000000000","eta":"670593811341409/250000000000000000","height":"99/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3664257251171791/1000000000000000000","Aup":"3664261186956317/1000000000000000000","Blo":"1899839515937983/40000000000000000","Bup":"47496038875479839/1000000000000000000"},"mass_upper_point":{"Alo":"3925973903075509/1000000000000000000","Aup":"3925978077579849/1000000000000000000","Blo":"25445110061583491/500000000000000000","Bup":"50890274193938843/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"433630818869490963/250000000000000000","sigma_upper":"69558410410003369/40000000000000000","subbands":[{"band":0,"epsilon":"132799527191181/100000000000000000","eta":"670593811341409/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"656342335828647/500000000000000000","eta":"2652946530392001/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"441/4000","t_lo":"11/100","tail_lower":"3664257251171791/1000000000000000000","tail_moment_lower":"1899839515937983/40000000000000000","tail_upper":"3925978077579849/1000000000000000000"},{"J":262144,"cell":440,"epsilon":"1727554608900389/1000000000000000000","eta":"868353324257813/250000000000000000","height":"19/20","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4748746658741023/1000000000000000000","Aup":"237437580799573/50000000000000000","Blo":"3078027637697187/50000000000000000","Bup":"61560616968491753/1000000000000000000"},"mass_upper_point":{"Alo":"5087970548529777/1000000000000000000","Aup":"5087975805817411/1000000000000000000","Blo":"65960516508567751/1000000000000000000","Bup":"824507307649403/12500000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"428630818869490963/250000000000000000","sigma_upper":"68758410410003369/40000000000000000","subbands":[{"band":0,"epsilon":"1727554608900389/1000000000000000000","eta":"868353324257813/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1707627465270483/1000000000000000000","eta":"3435292405767721/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"441/4000","t_lo":"11/100","tail_lower":"4748746658741023/1000000000000000000","tail_moment_lower":"3078027637697187/50000000000000000","tail_upper":"5087975805817411/1000000000000000000"},{"J":262144,"cell":441,"epsilon":"187084529189391/125000000000000000","eta":"3016193183471497/1000000000000000000","height":"97/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2064133840510501/500000000000000000","Aup":"4128272046473787/1000000000000000000","Blo":"6689212093210207/125000000000000000","Bup":"535137532909811/10000000000000000"},"mass_upper_point":{"Alo":"1105874298253869/250000000000000000","Aup":"1105875455827951/250000000000000000","Blo":"28671395439946719/500000000000000000","Bup":"14335712714419711/250000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"215775501274369903/125000000000000000","sigma_upper":"1730647244967204597/1000000000000000000","subbands":[{"band":0,"epsilon":"187084529189391/125000000000000000","eta":"3016193183471497/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"73967784807821/50000000000000000","eta":"119319031896489/40000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"221/2000","t_lo":"441/4000","tail_lower":"2064133840510501/500000000000000000","tail_moment_lower":"6689212093210207/125000000000000000","tail_upper":"1105875455827951/250000000000000000"},{"J":262144,"cell":442,"epsilon":"739459071212439/500000000000000000","eta":"298045433524043/100000000000000000","height":"97/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"817116781072321/200000000000000000","Aup":"4085588219566919/1000000000000000000","Blo":"2648019047003317/50000000000000000","Bup":"26480218410736671/500000000000000000"},"mass_upper_point":{"Alo":"1094526893840813/250000000000000000","Aup":"2189056075820187/500000000000000000","Blo":"56754379198149957/1000000000000000000","Bup":"28377219238056887/500000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"431971186227988649/250000000000000000","sigma_upper":"173233422968432497/100000000000000000","subbands":[{"band":0,"epsilon":"739459071212439/500000000000000000","eta":"298045433524043/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"730871532314223/500000000000000000","eta":"736877890389893/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"443/4000","t_lo":"221/2000","tail_lower":"817116781072321/200000000000000000","tail_moment_lower":"2648019047003317/50000000000000000","tail_upper":"2189056075820187/500000000000000000"},{"J":262144,"cell":443,"epsilon":"780351349519079/500000000000000000","eta":"3141708405446789/1000000000000000000","height":"24/25","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1078520240107581/250000000000000000","Aup":"4314085477123629/1000000000000000000","Blo":"27962001778864503/500000000000000000","Bup":"27962031031753809/500000000000000000"},"mass_upper_point":{"Alo":"577917739313673/125000000000000000","Aup":"1155836676445427/250000000000000000","Blo":"3745950133004733/62500000000000000","Bup":"29967632096302123/500000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1724565479628949969/1000000000000000000","sigma_upper":"864510607200722671/500000000000000000","subbands":[{"band":0,"epsilon":"780351349519079/500000000000000000","eta":"3141708405446789/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"385628072488747/250000000000000000","eta":"1553427402115311/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"111/1000","t_lo":"443/4000","tail_lower":"1078520240107581/250000000000000000","tail_moment_lower":"27962001778864503/500000000000000000","tail_upper":"1155836676445427/250000000000000000"},{"J":262144,"cell":444,"epsilon":"96386768202951/62500000000000000","eta":"1552244452467599/500000000000000000","height":"24/25","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4269460434322231/1000000000000000000","Aup":"4269464898002047/1000000000000000000","Blo":"55345564172154907/1000000000000000000","Bup":"55345621991145503/1000000000000000000"},"mass_upper_point":{"Alo":"4575885063897069/1000000000000000000","Aup":"2287944899641049/500000000000000000","Blo":"29659986683577711/500000000000000000","Bup":"29660017353821667/500000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1726246214345945341/1000000000000000000","sigma_upper":"346141639823713143/200000000000000000","subbands":[{"band":0,"epsilon":"96386768202951/62500000000000000","eta":"1552244452467599/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"762075526670103/500000000000000000","eta":"767481071409527/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"89/800","t_lo":"111/1000","tail_lower":"4269460434322231/1000000000000000000","tail_moment_lower":"55345564172154907/1000000000000000000","tail_upper":"2287944899641049/500000000000000000"},{"J":262144,"cell":445,"epsilon":"325495799587057/200000000000000000","eta":"3272466834135929/1000000000000000000","height":"19/20","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4508233535135383/1000000000000000000","Aup":"70441222003393/15625000000000000","Blo":"29221279707879247/500000000000000000","Bup":"58442619948797743/1000000000000000000"},"mass_upper_point":{"Alo":"4832189452380143/1000000000000000000","Aup":"4832194410125817/1000000000000000000","Blo":"3915279964543143/62500000000000000","Bup":"62644543655277871/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"861463474531470357/500000000000000000","sigma_upper":"1727395183835686087/1000000000000000000","subbands":[{"band":0,"epsilon":"325495799587057/200000000000000000","eta":"3272466834135929/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1608375812580887/1000000000000000000","eta":"161794907132391/50000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"223/2000","t_lo":"89/800","tail_lower":"4508233535135383/1000000000000000000","tail_moment_lower":"29221279707879247/500000000000000000","tail_upper":"4832194410125817/1000000000000000000"},{"J":262144,"cell":446,"epsilon":"1608175920866161/1000000000000000000","eta":"3233705084730837/1000000000000000000","height":"19/20","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2230794355624647/500000000000000000","Aup":"2230796664745941/500000000000000000","Blo":"14459465000781157/250000000000000000","Bup":"2891895991285287/50000000000000000"},"mass_upper_point":{"Alo":"478257157017649/100000000000000000","Aup":"4782576470103393/1000000000000000000","Blo":"15500303989717963/250000000000000000","Bup":"3100063971618843/50000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"862303841889968043/500000000000000000","sigma_upper":"1729082168552806459/1000000000000000000","subbands":[{"band":0,"epsilon":"1608175920866161/1000000000000000000","eta":"3233705084730837/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1589234023252459/1000000000000000000","eta":"1598720232989063/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"447/4000","t_lo":"223/2000","tail_lower":"2230794355624647/500000000000000000","tail_moment_lower":"14459465000781157/250000000000000000","tail_upper":"4782576470103393/1000000000000000000"},{"J":262144,"cell":447,"epsilon":"1487962340640017/1000000000000000000","eta":"1497737217791651/500000000000000000","height":"24/25","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4138304128175027/1000000000000000000","Aup":"517288554566969/125000000000000000","Blo":"53645316702656193/1000000000000000000","Bup":"5364537250949873/100000000000000000"},"mass_upper_point":{"Alo":"4436369466905053/1000000000000000000","Aup":"1109093509631841/250000000000000000","Blo":"57511299342060377/1000000000000000000","Bup":"57511358560946673/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"865644209248465729/500000000000000000","sigma_upper":"108485572079370427/62500000000000000","subbands":[{"band":0,"epsilon":"1487962340640017/1000000000000000000","eta":"1497737217791651/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"183797261028591/125000000000000000","eta":"740441216333683/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"14/125","t_lo":"447/4000","tail_lower":"4138304128175027/1000000000000000000","tail_moment_lower":"53645316702656193/1000000000000000000","tail_upper":"1109093509631841/250000000000000000"},{"J":196608,"cell":448,"epsilon":"714266382572291/250000000000000000","eta":"4723309916548451/1000000000000000000","height":"47/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3014527280642109/500000000000000000","Aup":"3014530432113079/500000000000000000","Blo":"19324379904245747/250000000000000000","Bup":"77297600315466773/1000000000000000000"},"mass_upper_point":{"Alo":"6458223376060337/1000000000000000000","Aup":"6458230058693049/1000000000000000000","Blo":"82805026419919737/1000000000000000000","Bup":"41402555992271451/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1722969153213926831/1000000000000000000","sigma_upper":"431864034496761801/250000000000000000","subbands":[{"band":0,"epsilon":"714266382572291/250000000000000000","eta":"4723309916548451/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2824287126397037/1000000000000000000","eta":"934420624188341/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"449/4000","t_lo":"14/125","tail_lower":"3014527280642109/500000000000000000","tail_moment_lower":"19324379904245747/250000000000000000","tail_upper":"6458230058693049/1000000000000000000"},{"J":196608,"cell":449,"epsilon":"705804198409337/250000000000000000","eta":"4667465797547777/1000000000000000000","height":"47/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"5966713950379317/1000000000000000000","Aup":"5966720179647877/1000000000000000000","Blo":"38249102710493757/500000000000000000","Bup":"15299657035195581/200000000000000000"},"mass_upper_point":{"Alo":"6391945710208883/1000000000000000000","Aup":"798994039401341/125000000000000000","Blo":"5122198982602187/62500000000000000","Bup":"81955268292029903/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1724649887930922203/1000000000000000000","sigma_upper":"1729143122704167577/1000000000000000000","subbands":[{"band":0,"epsilon":"705804198409337/250000000000000000","eta":"4667465797547777/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2790713302372159/1000000000000000000","eta":"1154170148114541/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"9/80","t_lo":"449/4000","tail_lower":"5966713950379317/1000000000000000000","tail_moment_lower":"38249102710493757/500000000000000000","tail_upper":"798994039401341/125000000000000000"},{"J":196608,"cell":450,"epsilon":"2977313032433831/1000000000000000000","eta":"245797572565981/50000000000000000","height":"93/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1573987335317369/250000000000000000","Aup":"6295955858179253/1000000000000000000","Blo":"80723372534618499/1000000000000000000","Bup":"16144691195226573/200000000000000000"},"mass_upper_point":{"Alo":"1349040061897909/200000000000000000","Aup":"3372603609890321/500000000000000000","Blo":"86488879600533929/1000000000000000000","Bup":"86488968083859041/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"215166327830989697/125000000000000000","sigma_upper":"1725830107421287949/1000000000000000000","subbands":[{"band":0,"epsilon":"2977313032433831/1000000000000000000","eta":"245797572565981/50000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2942910309409271/1000000000000000000","eta":"486226086531489/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"451/4000","t_lo":"9/80","tail_lower":"1573987335317369/250000000000000000","tail_moment_lower":"80723372534618499/1000000000000000000","tail_upper":"3372603609890321/500000000000000000"},{"J":196608,"cell":451,"epsilon":"2942045892992357/1000000000000000000","eta":"2428919769652101/500000000000000000","height":"93/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6230826795332931/1000000000000000000","Aup":"6230833236081839/1000000000000000000","Blo":"39944173586202897/500000000000000000","Bup":"79888429638529503/1000000000000000000"},"mass_upper_point":{"Alo":"417247112030763/62500000000000000","Aup":"6675960622522077/1000000000000000000","Blo":"85600924198559957/1000000000000000000","Bup":"4280050582696201/50000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"430752839341228237/250000000000000000","sigma_upper":"1727517092138408321/1000000000000000000","subbands":[{"band":0,"epsilon":"2942045892992357/1000000000000000000","eta":"2428919769652101/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1453966249254851/500000000000000000","eta":"2402296155359453/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"113/1000","t_lo":"451/4000","tail_lower":"6230826795332931/1000000000000000000","tail_moment_lower":"39944173586202897/500000000000000000","tail_upper":"6675960622522077/1000000000000000000"},{"J":196608,"cell":452,"epsilon":"620529306368329/200000000000000000","eta":"5116486629619347/1000000000000000000","height":"23/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3287316630673023/500000000000000000","Aup":"262985599974453/40000000000000000","Blo":"42150364572726839/500000000000000000","Bup":"84300815421623221/1000000000000000000"},"mass_upper_point":{"Alo":"7044901915152507/1000000000000000000","Aup":"3522454530360829/500000000000000000","Blo":"45168134453208701/500000000000000000","Bup":"90336360406258329/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"10748075575511927/6250000000000000","sigma_upper":"862102038427764347/500000000000000000","subbands":[{"band":0,"epsilon":"620529306368329/200000000000000000","eta":"5116486629619347/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"383317532017817/125000000000000000","eta":"5060194412306643/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"453/4000","t_lo":"113/1000","tail_lower":"3287316630673023/500000000000000000","tail_moment_lower":"42150364572726839/500000000000000000","tail_upper":"3522454530360829/500000000000000000"},{"J":196608,"cell":453,"epsilon":"3065901234088837/1000000000000000000","eta":"5056014373241179/1000000000000000000","height":"23/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3253302508697119/500000000000000000","Aup":"6506611676678773/1000000000000000000","Blo":"41714201012390717/500000000000000000","Bup":"16685697458520781/200000000000000000"},"mass_upper_point":{"Alo":"6972553962507787/1000000000000000000","Aup":"348628051254889/50000000000000000","Blo":"178816993484691/2000000000000000","Bup":"3576343487174797/40000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1721372826798903693/1000000000000000000","sigma_upper":"862945530786324533/500000000000000000","subbands":[{"band":0,"epsilon":"3065901234088837/1000000000000000000","eta":"5056014373241179/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"3030099422873923/1000000000000000000","eta":"1000037671324011/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"227/2000","t_lo":"453/4000","tail_lower":"3253302508697119/500000000000000000","tail_moment_lower":"41714201012390717/500000000000000000","tail_upper":"348628051254889/50000000000000000"},{"J":196608,"cell":454,"epsilon":"1419374763222529/500000000000000000","eta":"4687622335789821/1000000000000000000","height":"93/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6039409465904701/1000000000000000000","Aup":"23591467513647/3906250000000000","Blo":"3097357053940221/40000000000000000","Bup":"77434005956638723/1000000000000000000"},"mass_upper_point":{"Alo":"1294476512288597/200000000000000000","Aup":"6472389156264251/1000000000000000000","Blo":"82990511598554061/1000000000000000000","Bup":"82990596041460063/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"345610712303179813/200000000000000000","sigma_upper":"1732578046289769439/1000000000000000000","subbands":[{"band":0,"epsilon":"1419374763222529/500000000000000000","eta":"4687622335789821/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"87671618366631/31250000000000000","eta":"2317843529425787/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"91/800","t_lo":"227/2000","tail_lower":"6039409465904701/1000000000000000000","tail_moment_lower":"3097357053940221/40000000000000000","tail_upper":"6472389156264251/1000000000000000000"},{"J":196608,"cell":455,"epsilon":"350641968728679/125000000000000000","eta":"926445753287889/200000000000000000","height":"93/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"5976898650431989/1000000000000000000","Aup":"2988452397686877/500000000000000000","Blo":"76632391497356717/1000000000000000000","Bup":"76632470175108143/1000000000000000000"},"mass_upper_point":{"Alo":"3202946048099797/500000000000000000","Aup":"6405898614440209/1000000000000000000","Blo":"41068949589800717/500000000000000000","Bup":"82137982641699223/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"864867148116447219/500000000000000000","sigma_upper":"1734265031006889811/1000000000000000000","subbands":[{"band":0,"epsilon":"350641968728679/125000000000000000","eta":"926445753287889/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2772159154684079/1000000000000000000","eta":"2290362399662593/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"57/500","t_lo":"91/800","tail_lower":"5976898650431989/1000000000000000000","tail_moment_lower":"76632391497356717/1000000000000000000","tail_upper":"6405898614440209/1000000000000000000"},{"J":196608,"cell":456,"epsilon":"6929807382583/2500000000000000","eta":"2288747260451301/500000000000000000","height":"93/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"369689035599063/62500000000000000","Aup":"1183006128546453/200000000000000000","Blo":"37919510778296757/500000000000000000","Bup":"75839099314886653/1000000000000000000"},"mass_upper_point":{"Alo":"3170036843545397/500000000000000000","Aup":"1268016025928821/200000000000000000","Blo":"16258781009684077/200000000000000000","Bup":"40646993770576349/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"173141503094988981/100000000000000000","sigma_upper":"1735952015724010183/1000000000000000000","subbands":[{"band":0,"epsilon":"6929807382583/2500000000000000","eta":"2288747260451301/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1369612737599083/500000000000000000","eta":"4526418876821597/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"457/4000","t_lo":"57/500","tail_lower":"369689035599063/62500000000000000","tail_moment_lower":"37919510778296757/500000000000000000","tail_upper":"1268016025928821/200000000000000000"},{"J":196608,"cell":457,"epsilon":"2923251948040077/1000000000000000000","eta":"4821238625108401/1000000000000000000","height":"23/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6241349759816637/1000000000000000000","Aup":"3120678056655351/500000000000000000","Blo":"800270352924553/10000000000000000","Bup":"80027116643884783/1000000000000000000"},"mass_upper_point":{"Alo":"6690399721610609/1000000000000000000","Aup":"836300807731411/125000000000000000","Blo":"42895112880127219/500000000000000000","Bup":"42895156034293071/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"864047882833442591/500000000000000000","sigma_upper":"433159750110282639/250000000000000000","subbands":[{"band":0,"epsilon":"2923251948040077/1000000000000000000","eta":"4821238625108401/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"288864627824823/100000000000000000","eta":"2383622729306157/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"229/2000","t_lo":"457/4000","tail_lower":"6241349759816637/1000000000000000000","tail_moment_lower":"800270352924553/10000000000000000","tail_upper":"836300807731411/125000000000000000"},{"J":196608,"cell":458,"epsilon":"2888646696112987/1000000000000000000","eta":"476428059669093/100000000000000000","height":"23/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1544179083804511/250000000000000000","Aup":"247068904579763/40000000000000000","Blo":"79198242510611261/1000000000000000000","Bup":"19799580727875857/250000000000000000"},"mass_upper_point":{"Alo":"6621634914864499/1000000000000000000","Aup":"6621641576853967/1000000000000000000","Blo":"2653387667743987/31250000000000000","Bup":"16981698134778867/200000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"345955300076776111/200000000000000000","sigma_upper":"108395374072390683/62500000000000000","subbands":[{"band":0,"epsilon":"2888646696112987/1000000000000000000","eta":"476428059669093/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2854334675346821/1000000000000000000","eta":"4710737709595507/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"459/4000","t_lo":"229/2000","tail_lower":"1544179083804511/250000000000000000","tail_moment_lower":"79198242510611261/1000000000000000000","tail_upper":"6621641576853967/1000000000000000000"},{"J":196608,"cell":459,"epsilon":"3046366968476649/1000000000000000000","eta":"2508998262683419/500000000000000000","height":"91/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1629369205307257/250000000000000000","Aup":"6517483390229643/1000000000000000000","Blo":"8357173515175217/100000000000000000","Bup":"83571819266127747/1000000000000000000"},"mass_upper_point":{"Alo":"109179951635621/15625000000000000","Aup":"873440484293439/125000000000000000","Blo":"44802308308401981/500000000000000000","Bup":"44802352933356713/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1726457235100875927/1000000000000000000","sigma_upper":"17310129698753713/10000000000000000","subbands":[{"band":0,"epsilon":"3046366968476649/1000000000000000000","eta":"2508998262683419/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"602010582221959/200000000000000000","eta":"4961396357655489/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"23/200","t_lo":"459/4000","tail_lower":"1629369205307257/250000000000000000","tail_moment_lower":"8357173515175217/100000000000000000","tail_upper":"873440484293439/125000000000000000"},{"J":196608,"cell":460,"epsilon":"3010310563962021/1000000000000000000","eta":"247936195865517/50000000000000000","height":"91/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6449961364038519/1000000000000000000","Aup":"806245982039669/125000000000000000","Blo":"82705942666993827/1000000000000000000","Bup":"10338253224840541/125000000000000000"},"mass_upper_point":{"Alo":"276626967687571/40000000000000000","Aup":"3457840540478281/500000000000000000","Blo":"88683279658694663/1000000000000000000","Bup":"692838811503001/7812500000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1728137969817871299/1000000000000000000","sigma_upper":"1732699954592491673/1000000000000000000","subbands":[{"band":0,"epsilon":"3010310563962021/1000000000000000000","eta":"247936195865517/50000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"148715271169167/50000000000000000","eta":"4902597066265259/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"461/4000","t_lo":"23/200","tail_lower":"6449961364038519/1000000000000000000","tail_moment_lower":"82705942666993827/1000000000000000000","tail_upper":"3457840540478281/500000000000000000"},{"J":196608,"cell":461,"epsilon":"2787287321422251/1000000000000000000","eta":"2298720317459361/500000000000000000","height":"23/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"5986742433566951/1000000000000000000","Aup":"748343561921673/125000000000000000","Blo":"19190553731813167/250000000000000000","Bup":"3838114627147649/50000000000000000"},"mass_upper_point":{"Alo":"20060893476369/3125000000000000","Aup":"3209746172553427/500000000000000000","Blo":"82316106701942763/1000000000000000000","Bup":"82316189070899087/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"108426169033429167/62500000000000000","sigma_upper":"347877387861922409/200000000000000000","subbands":[{"band":0,"epsilon":"2787287321422251/1000000000000000000","eta":"2298720317459361/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"172115217944931/62500000000000000","eta":"2272614864743657/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"231/2000","t_lo":"461/4000","tail_lower":"5986742433566951/1000000000000000000","tail_moment_lower":"19190553731813167/250000000000000000","tail_upper":"3209746172553427/500000000000000000"},{"J":196608,"cell":462,"epsilon":"2754303323871451/1000000000000000000","eta":"4543145256640281/1000000000000000000","height":"23/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"5924704872998303/1000000000000000000","Aup":"1481177716002281/250000000000000000","Blo":"2373959712806441/31250000000000000","Bup":"9495848439851699/125000000000000000"},"mass_upper_point":{"Alo":"3176730985685223/500000000000000000","Aup":"198545885292959/31250000000000000","Blo":"40734718133254861/500000000000000000","Bup":"20367379419792917/250000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"434124859812965511/250000000000000000","sigma_upper":"870536962013366209/500000000000000000","subbands":[{"band":0,"epsilon":"2754303323871451/1000000000000000000","eta":"4543145256640281/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2721144656627541/1000000000000000000","eta":"4491372098982323/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"463/4000","t_lo":"231/2000","tail_lower":"5924704872998303/1000000000000000000","tail_moment_lower":"2373959712806441/31250000000000000","tail_upper":"198545885292959/31250000000000000"},{"J":196608,"cell":463,"epsilon":"62000093184267/20000000000000000","eta":"5100191773131153/1000000000000000000","height":"9/10","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"133309252920343/20000000000000000","Aup":"1666367320004519/250000000000000000","Blo":"17094692242879651/200000000000000000","Bup":"85473546164180243/1000000000000000000"},"mass_upper_point":{"Alo":"7148445370928323/1000000000000000000","Aup":"3574226205696139/500000000000000000","Blo":"91672757063936201/1000000000000000000","Bup":"91672847223725059/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1728180173968857417/1000000000000000000","sigma_upper":"173276090874385279/100000000000000000","subbands":[{"band":0,"epsilon":"62000093184267/20000000000000000","eta":"5100191773131153/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"3062546585863013/1000000000000000000","eta":"5041852753938091/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"29/250","t_lo":"463/4000","tail_lower":"133309252920343/20000000000000000","tail_moment_lower":"17094692242879651/200000000000000000","tail_upper":"3574226205696139/500000000000000000"},{"J":196608,"cell":464,"epsilon":"2870332757253069/1000000000000000000","eta":"945720227346003/200000000000000000","height":"91/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3093357708873443/500000000000000000","Aup":"3093360806016999/500000000000000000","Blo":"79330182212379173/1000000000000000000","Bup":"9916282690936623/125000000000000000"},"mass_upper_point":{"Alo":"6635500847927703/1000000000000000000","Aup":"6635507422416643/1000000000000000000","Blo":"10636280026070233/125000000000000000","Bup":"2659072637400653/31250000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1734860908685852789/1000000000000000000","sigma_upper":"869723946730486581/500000000000000000","subbands":[{"band":0,"epsilon":"2870332757253069/1000000000000000000","eta":"945720227346003/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2835540820340239/1000000000000000000","eta":"4674334341221173/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"93/800","t_lo":"29/250","tail_lower":"3093357708873443/500000000000000000","tail_moment_lower":"79330182212379173/1000000000000000000","tail_upper":"6635507422416643/1000000000000000000"},{"J":196608,"cell":465,"epsilon":"2836374886769839/1000000000000000000","eta":"4672770841083827/1000000000000000000","height":"91/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6122574006155093/1000000000000000000","Aup":"6122580128115977/1000000000000000000","Blo":"1962691493999909/25000000000000000","Bup":"78507738148778049/1000000000000000000"},"mass_upper_point":{"Alo":"6567221379479041/1000000000000000000","Aup":"1641806969418723/250000000000000000","Blo":"21053650505508509/250000000000000000","Bup":"4210734261655087/50000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1736541643402848161/1000000000000000000","sigma_upper":"348226975635618707/200000000000000000","subbands":[{"band":0,"epsilon":"2836374886769839/1000000000000000000","eta":"4672770841083827/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"22415045428461/8000000000000000","eta":"14434252568353/3125000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"233/2000","t_lo":"93/800","tail_lower":"6122574006155093/1000000000000000000","tail_moment_lower":"1962691493999909/25000000000000000","tail_upper":"1641806969418723/250000000000000000"},{"J":196608,"cell":466,"epsilon":"2991275656968077/1000000000000000000","eta":"2460831247638097/500000000000000000","height":"9/10","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"323014452669259/50000000000000000","Aup":"807536932215491/125000000000000000","Blo":"20710566526687621/250000000000000000","Bup":"41421174057472749/500000000000000000"},"mass_upper_point":{"Alo":"3465017194857927/500000000000000000","Aup":"6930041187928771/1000000000000000000","Blo":"11108954910362363/125000000000000000","Bup":"22217931584922559/250000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"866611189059921767/500000000000000000","sigma_upper":"1737821862895213907/1000000000000000000","subbands":[{"band":0,"epsilon":"2991275656968077/1000000000000000000","eta":"2460831247638097/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2954771089166701/1000000000000000000","eta":"4864784332639157/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"467/4000","t_lo":"233/2000","tail_lower":"323014452669259/50000000000000000","tail_moment_lower":"20710566526687621/250000000000000000","tail_upper":"6930041187928771/1000000000000000000"},{"J":196608,"cell":467,"epsilon":"2955893038760139/1000000000000000000","eta":"4863562373467523/1000000000000000000","height":"9/10","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6393289340513017/1000000000000000000","Aup":"1278659134017249/200000000000000000","Blo":"4099152344248787/50000000000000000","Bup":"81983127935555767/1000000000000000000"},"mass_upper_point":{"Alo":"6858700642996417/1000000000000000000","Aup":"3429353681167037/500000000000000000","Blo":"21989196503073063/250000000000000000","Bup":"87956872058774859/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"867451556418419453/500000000000000000","sigma_upper":"43487721190308357/25000000000000000","subbands":[{"band":0,"epsilon":"2955893038760139/1000000000000000000","eta":"4863562373467523/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1459850797744187/500000000000000000","eta":"480716420346339/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"117/1000","t_lo":"467/4000","tail_lower":"6393289340513017/1000000000000000000","tail_moment_lower":"4099152344248787/50000000000000000","tail_upper":"3429353681167037/500000000000000000"},{"J":196608,"cell":468,"epsilon":"2920932019075149/1000000000000000000","eta":"4806153022578717/1000000000000000000","height":"9/10","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"632697378592979/100000000000000000","Aup":"6326980041614123/1000000000000000000","Blo":"8113260199792239/100000000000000000","Bup":"81132682102119001/1000000000000000000"},"mass_upper_point":{"Alo":"135761794273707/20000000000000000","Aup":"3394048177533519/500000000000000000","Blo":"21762800841800113/250000000000000000","Bup":"43525644207576067/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1736583847553834279/1000000000000000000","sigma_upper":"435298958082363663/250000000000000000","subbands":[{"band":0,"epsilon":"2920932019075149/1000000000000000000","eta":"4806153022578717/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"115402054693631/40000000000000000","eta":"95004627793619/20000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"469/4000","t_lo":"117/1000","tail_lower":"632697378592979/100000000000000000","tail_moment_lower":"8113260199792239/100000000000000000","tail_upper":"3394048177533519/500000000000000000"},{"J":196608,"cell":469,"epsilon":"3080474597631737/1000000000000000000","eta":"2531089963234041/500000000000000000","height":"89/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1335190042386919/200000000000000000","Aup":"3337978378017543/500000000000000000","Blo":"85611969344374031/1000000000000000000","Bup":"10701506643190437/125000000000000000"},"mass_upper_point":{"Alo":"7163090956313617/1000000000000000000","Aup":"7163097904182613/1000000000000000000","Blo":"45932462563347329/500000000000000000","Bup":"45932507051730751/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1733264582270829651/1000000000000000000","sigma_upper":"108617676065410939/62500000000000000","subbands":[{"band":0,"epsilon":"3080474597631737/1000000000000000000","eta":"2531089963234041/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"3042503462160199/1000000000000000000","eta":"5003071531507461/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"47/400","t_lo":"469/4000","tail_lower":"1335190042386919/200000000000000000","tail_moment_lower":"85611969344374031/1000000000000000000","tail_upper":"7163097904182613/1000000000000000000"},{"J":196608,"cell":470,"epsilon":"380505789718521/125000000000000000","eta":"5002435973363253/1000000000000000000","height":"89/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3303340063369717/500000000000000000","Aup":"412917912153771/62500000000000000","Blo":"42361795177594229/500000000000000000","Bup":"84723673178010171/1000000000000000000"},"mass_upper_point":{"Alo":"7089322154011739/1000000000000000000","Aup":"7089329021287579/1000000000000000000","Blo":"90918795290657401/1000000000000000000","Bup":"727351065880571/8000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1734945316987825023/1000000000000000000","sigma_upper":"1739569801763695397/1000000000000000000","subbands":[{"band":0,"epsilon":"380505789718521/125000000000000000","eta":"5002435973363253/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1503201004592863/500000000000000000","eta":"4943828271656257/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"471/4000","t_lo":"47/400","tail_lower":"3303340063369717/500000000000000000","tail_moment_lower":"42361795177594229/500000000000000000","tail_upper":"7089329021287579/1000000000000000000"},{"J":196608,"cell":471,"epsilon":"1504025984905739/500000000000000000","eta":"197736085622491/40000000000000000","height":"89/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3269058907665933/500000000000000000","Aup":"6538124207568621/1000000000000000000","Blo":"16768857804709101/200000000000000000","Bup":"83844370879513399/1000000000000000000"},"mass_upper_point":{"Alo":"7016301302598899/1000000000000000000","Aup":"3508154045110359/500000000000000000","Blo":"89982258915699061/1000000000000000000","Bup":"44991172919895993/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"434156512926205099/250000000000000000","sigma_upper":"1741256786480815769/1000000000000000000","subbands":[{"band":0,"epsilon":"1504025984905739/500000000000000000","eta":"197736085622491/40000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"23208844077803/7812500000000000","eta":"4885291495691331/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"59/500","t_lo":"471/4000","tail_lower":"3269058907665933/500000000000000000","tail_moment_lower":"16768857804709101/200000000000000000","tail_upper":"3508154045110359/500000000000000000"},{"J":196608,"cell":472,"epsilon":"297248634065387/100000000000000000","eta":"4885069921752091/1000000000000000000","height":"89/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1294051237367219/200000000000000000","Aup":"6470262504473557/1000000000000000000","Blo":"82973974400139843/1000000000000000000","Bup":"82974055300590071/1000000000000000000"},"mass_upper_point":{"Alo":"6944020968431371/1000000000000000000","Aup":"6944027677327241/1000000000000000000","Blo":"44527610325828599/500000000000000000","Bup":"17811061313464001/200000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"217288348302726971/125000000000000000","sigma_upper":"871471885598968071/500000000000000000","subbands":[{"band":0,"epsilon":"297248634065387/100000000000000000","eta":"4885069921752091/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2935488362280741/1000000000000000000","eta":"965490542696829/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"473/4000","t_lo":"59/500","tail_lower":"1294051237367219/200000000000000000","tail_moment_lower":"82973974400139843/1000000000000000000","tail_upper":"6944027677327241/1000000000000000000"},{"J":196608,"cell":473,"epsilon":"587468860892529/200000000000000000","eta":"120685772845837/25000000000000000","height":"89/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3201544109799319/500000000000000000","Aup":"640309446351129/100000000000000000","Blo":"82112556423548067/1000000000000000000","Bup":"10264079547460431/125000000000000000"},"mass_upper_point":{"Alo":"3436236894911411/500000000000000000","Aup":"6872480420909919/1000000000000000000","Blo":"2203439651784253/25000000000000000","Bup":"44068835495177427/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1739987521138811141/1000000000000000000","sigma_upper":"872315377957528257/500000000000000000","subbands":[{"band":0,"epsilon":"587468860892529/200000000000000000","eta":"120685772845837/25000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"580133164870619/200000000000000000","eta":"23851517691379/5000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"237/2000","t_lo":"473/4000","tail_lower":"3201544109799319/500000000000000000","tail_moment_lower":"82112556423548067/1000000000000000000","tail_upper":"6872480420909919/1000000000000000000"},{"J":196608,"cell":474,"epsilon":"2902620766099721/1000000000000000000","eta":"2385238407292187/500000000000000000","height":"89/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"633660696053633/100000000000000000","Aup":"1584153282897073/250000000000000000","Blo":"3250397836474619/40000000000000000","Bup":"81260024934758261/1000000000000000000"},"mass_upper_point":{"Alo":"680165247637261/100000000000000000","Aup":"6801659030557459/1000000000000000000","Blo":"87229261662062391/1000000000000000000","Bup":"87229345595982761/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1741668255855806513/1000000000000000000","sigma_upper":"873158870316088443/500000000000000000","subbands":[{"band":0,"epsilon":"2902620766099721/1000000000000000000","eta":"2385238407292187/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1433129684603581/500000000000000000","eta":"1178458921066871/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"19/160","t_lo":"237/2000","tail_lower":"633660696053633/100000000000000000","tail_moment_lower":"3250397836474619/40000000000000000","tail_upper":"6801659030557459/1000000000000000000"},{"J":196608,"cell":475,"epsilon":"765299243175257/250000000000000000","eta":"5024648029029787/1000000000000000000","height":"22/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6686067404609657/1000000000000000000","Aup":"3343036930037559/500000000000000000","Blo":"3429829451595063/40000000000000000","Bup":"85745818958523837/1000000000000000000"},"mass_upper_point":{"Alo":"28709410182899/4000000000000000","Aup":"7177359402262949/1000000000000000000","Blo":"92052181841911247/1000000000000000000","Bup":"92052269651770187/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"347669798114560377/200000000000000000","sigma_upper":"1743004725349297259/1000000000000000000","subbands":[{"band":0,"epsilon":"765299243175257/250000000000000000","eta":"5024648029029787/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"3022718908613693/1000000000000000000","eta":"4964782791880111/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"119/1000","t_lo":"19/160","tail_lower":"6686067404609657/1000000000000000000","tail_moment_lower":"3429829451595063/40000000000000000","tail_upper":"7177359402262949/1000000000000000000"},{"J":196608,"cell":476,"epsilon":"605003087309407/200000000000000000","eta":"4965376884380931/1000000000000000000","height":"22/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1654156437902861/250000000000000000","Aup":"3308316065880493/500000000000000000","Blo":"42427557292279487/500000000000000000","Bup":"84855196288474053/1000000000000000000"},"mass_upper_point":{"Alo":"88792069564961/12500000000000000","Aup":"7103372342232217/1000000000000000000","Blo":"45551604106953133/500000000000000000","Bup":"45551647502673151/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"870014862644898629/500000000000000000","sigma_upper":"1744691710066417631/1000000000000000000","subbands":[{"band":0,"epsilon":"605003087309407/200000000000000000","eta":"4965376884380931/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1493435372776113/500000000000000000","eta":"2453011206920659/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"477/4000","t_lo":"119/1000","tail_lower":"1654156437902861/250000000000000000","tail_moment_lower":"42427557292279487/500000000000000000","tail_upper":"7103372342232217/1000000000000000000"},{"J":196608,"cell":477,"epsilon":"2989264658955459/1000000000000000000","eta":"2453404925822851/500000000000000000","height":"22/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1309578895796453/200000000000000000","Aup":"6547900784698479/1000000000000000000","Blo":"41986802205046707/500000000000000000","Bup":"10496710645073033/125000000000000000"},"mass_upper_point":{"Alo":"7030129656166689/1000000000000000000","Aup":"1406027270925029/200000000000000000","Blo":"45081934272152417/500000000000000000","Bup":"11270494291148837/125000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"174171046000679263/100000000000000000","sigma_upper":"436594673695884501/250000000000000000","subbands":[{"band":0,"epsilon":"2989264658955459/1000000000000000000","eta":"2453404925822851/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2951450801035697/1000000000000000000","eta":"4847962376264049/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"239/2000","t_lo":"477/4000","tail_lower":"1309578895796453/200000000000000000","tail_moment_lower":"41986802205046707/500000000000000000","tail_upper":"1406027270925029/200000000000000000"},{"J":196608,"cell":478,"epsilon":"738484865250133/250000000000000000","eta":"4848938501468471/1000000000000000000","height":"22/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3239933229363577/500000000000000000","Aup":"64798726908821/10000000000000000","Blo":"83101114336506757/1000000000000000000","Bup":"20775298536187221/250000000000000000"},"mass_upper_point":{"Alo":"1739409335583143/250000000000000000","Aup":"6957643963129317/1000000000000000000","Blo":"89234066930949861/1000000000000000000","Bup":"89234151721006727/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1743391194723788003/1000000000000000000","sigma_upper":"218508209937582297/125000000000000000","subbands":[{"band":0,"epsilon":"738484865250133/250000000000000000","eta":"4848938501468471/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"729113478936193/250000000000000000","eta":"958118853567863/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"479/4000","t_lo":"239/2000","tail_lower":"3239933229363577/500000000000000000","tail_moment_lower":"83101114336506757/1000000000000000000","tail_upper":"6957643963129317/1000000000000000000"},{"J":196608,"cell":479,"epsilon":"1459517368943321/500000000000000000","eta":"74871164164593/15625000000000000","height":"22/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6412534632578767/1000000000000000000","Aup":"6412540792034533/1000000000000000000","Blo":"82237553828240727/1000000000000000000","Bup":"82237632705276187/1000000000000000000"},"mass_upper_point":{"Alo":"344294060995693/50000000000000000","Aup":"1721471940988317/250000000000000000","Blo":"88313708401961061/1000000000000000000","Bup":"88313792208777549/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"13960575435526267/8000000000000000","sigma_upper":"437438166054444687/250000000000000000","subbands":[{"band":0,"epsilon":"1459517368943321/500000000000000000","eta":"74871164164593/15625000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"576374997658407/200000000000000000","eta":"1183477444837711/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"3/25","t_lo":"479/4000","tail_lower":"6412534632578767/1000000000000000000","tail_moment_lower":"82237553828240727/1000000000000000000","tail_upper":"1721471940988317/250000000000000000"},{"J":196608,"cell":480,"epsilon":"1351395411674423/500000000000000000","eta":"4442682894727349/1000000000000000000","height":"89/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"5951759383383093/1000000000000000000","Aup":"5951765134856843/1000000000000000000","Blo":"9540544270536061/125000000000000000","Bup":"38162213906514353/500000000000000000"},"mass_upper_point":{"Alo":"3195784158519773/500000000000000000","Aup":"3195787214130347/500000000000000000","Blo":"4098485257895431/50000000000000000","Bup":"40984891708917691/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1751752664157778747/1000000000000000000","sigma_upper":"1756439648934899121/1000000000000000000","subbands":[{"band":0,"epsilon":"1351395411674423/500000000000000000","eta":"4442682894727349/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2668281904081139/1000000000000000000","eta":"274305302143349/62500000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"481/4000","t_lo":"3/25","tail_lower":"5951759383383093/1000000000000000000","tail_moment_lower":"9540544270536061/125000000000000000","tail_upper":"3195787214130347/500000000000000000"},{"J":196608,"cell":481,"epsilon":"2850466620567623/1000000000000000000","eta":"2339707888046171/500000000000000000","height":"22/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6279931674226289/1000000000000000000","Aup":"6279937690828999/1000000000000000000","Blo":"80536863786876149/1000000000000000000","Bup":"20134235208527769/250000000000000000"},"mass_upper_point":{"Alo":"1686137073184197/250000000000000000","Aup":"1348910937186519/200000000000000000","Blo":"17300189061755297/200000000000000000","Bup":"17300205436667279/200000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"43710834971869353/25000000000000000","sigma_upper":"1753126633652019493/1000000000000000000","subbands":[{"band":0,"epsilon":"2850466620567623/1000000000000000000","eta":"2339707888046171/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2813951007012703/1000000000000000000","eta":"18490235715443/4000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"241/2000","t_lo":"481/4000","tail_lower":"6279931674226289/1000000000000000000","tail_moment_lower":"80536863786876149/1000000000000000000","tail_upper":"1348910937186519/200000000000000000"},{"J":196608,"cell":482,"epsilon":"375778805130671/125000000000000000","eta":"1232195908115333/250000000000000000","height":"87/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"828276166428723/125000000000000000","Aup":"1656553906309421/250000000000000000","Blo":"42491001843073533/500000000000000000","Bup":"84982084286830639/1000000000000000000"},"mass_upper_point":{"Alo":"7117033119987849/1000000000000000000","Aup":"3558519904005857/500000000000000000","Blo":"91282813346563791/1000000000000000000","Bup":"91282899000694247/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"436278533397942373/250000000000000000","sigma_upper":"349962723673827973/200000000000000000","subbands":[{"band":0,"epsilon":"375778805130671/125000000000000000","eta":"1232195908115333/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"741897801186243/250000000000000000","eta":"4868694506069333/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"483/4000","t_lo":"241/2000","tail_lower":"828276166428723/125000000000000000","tail_moment_lower":"42491001843073533/500000000000000000","tail_upper":"3558519904005857/500000000000000000"},{"J":196608,"cell":483,"epsilon":"297071993441459/100000000000000000","eta":"243533862016319/50000000000000000","height":"87/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"204916048771639/31250000000000000","Aup":"655731978110247/100000000000000000","Blo":"16819668352473629/200000000000000000","Bup":"42049210711431673/500000000000000000"},"mass_upper_point":{"Alo":"7043586713725057/1000000000000000000","Aup":"704359332423399/100000000000000000","Blo":"90340728672363197/1000000000000000000","Bup":"90340813333512733/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"27293669817324451/15625000000000000","sigma_upper":"875750301543130119/500000000000000000","subbands":[{"band":0,"epsilon":"297071993441459/100000000000000000","eta":"243533862016319/50000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2932417912003631/1000000000000000000","eta":"2405552439947169/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"121/1000","t_lo":"483/4000","tail_lower":"204916048771639/31250000000000000","tail_moment_lower":"16819668352473629/200000000000000000","tail_upper":"704359332423399/100000000000000000"},{"J":196608,"cell":484,"epsilon":"29356319086843/10000000000000000","eta":"4813260680411147/1000000000000000000","height":"87/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6489123557767747/1000000000000000000","Aup":"6489129705639703/1000000000000000000","Blo":"41611866320773457/500000000000000000","Bup":"325093013175271/3906250000000000"},"mass_upper_point":{"Alo":"3485443463131737/500000000000000000","Aup":"3485446730079939/500000000000000000","Blo":"8940822130561867/100000000000000000","Bup":"17881660997069941/200000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1748475603025760237/1000000000000000000","sigma_upper":"175318758780338061/100000000000000000","subbands":[{"band":0,"epsilon":"29356319086843/10000000000000000","eta":"4813260680411147/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1448832245865347/500000000000000000","eta":"475420120165843/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"97/800","t_lo":"121/1000","tail_lower":"6489123557767747/1000000000000000000","tail_moment_lower":"41611866320773457/500000000000000000","tail_upper":"3485446730079939/500000000000000000"},{"J":196608,"cell":485,"epsilon":"725240326864933/250000000000000000","eta":"594565712748701/125000000000000000","height":"87/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6421632228415149/1000000000000000000","Aup":"3210819152299301/500000000000000000","Blo":"41179042661083751/500000000000000000","Bup":"82358163135202519/1000000000000000000"},"mass_upper_point":{"Alo":"1724731578090499/250000000000000000","Aup":"1379786554107533/200000000000000000","Blo":"4424259786891127/50000000000000000","Bup":"88485278447561931/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1750156337742755609/1000000000000000000","sigma_upper":"1754874572520500983/1000000000000000000","subbands":[{"band":0,"epsilon":"725240326864933/250000000000000000","eta":"594565712748701/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"715831478104241/250000000000000000","eta":"2348987620261077/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"243/2000","t_lo":"97/800","tail_lower":"6421632228415149/1000000000000000000","tail_moment_lower":"41179042661083751/500000000000000000","tail_upper":"1379786554107533/200000000000000000"},{"J":196608,"cell":486,"epsilon":"7166757818929/2500000000000000","eta":"37603713213279/8000000000000000","height":"87/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6354832547954563/1000000000000000000","Aup":"3177419276644567/500000000000000000","Blo":"40750654847513899/500000000000000000","Bup":"81501386600532097/1000000000000000000"},"mass_upper_point":{"Alo":"3413848749585241/500000000000000000","Aup":"1706925970626709/250000000000000000","Blo":"43785778694563547/500000000000000000","Bup":"87571639140168809/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"875918536229875491/500000000000000000","sigma_upper":"351312311447524271/200000000000000000","subbands":[{"band":0,"epsilon":"7166757818929/2500000000000000","eta":"37603713213279/8000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2829397160799431/1000000000000000000","eta":"1160604715764009/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"487/4000","t_lo":"243/2000","tail_lower":"6354832547954563/1000000000000000000","tail_moment_lower":"40750654847513899/500000000000000000","tail_upper":"1706925970626709/250000000000000000"},{"J":196608,"cell":487,"epsilon":"604677241053697/200000000000000000","eta":"4950992750504059/1000000000000000000","height":"43/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3352602952800763/500000000000000000","Aup":"3352606093756287/500000000000000000","Blo":"17199847922695499/200000000000000000","Bup":"42999660032243231/500000000000000000"},"mass_upper_point":{"Alo":"7204737833860649/1000000000000000000","Aup":"45029653196569/6250000000000000","Blo":"92412139501537983/1000000000000000000","Bup":"92412225024915031/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"874258903588373177/500000000000000000","sigma_upper":"1753248541954741727/1000000000000000000","subbands":[{"band":0,"epsilon":"604677241053697/200000000000000000","eta":"4950992750504059/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2983911940619189/1000000000000000000","eta":"4889650432828831/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"61/500","t_lo":"487/4000","tail_lower":"3352602952800763/500000000000000000","tail_moment_lower":"17199847922695499/200000000000000000","tail_upper":"45029653196569/6250000000000000"},{"J":196608,"cell":488,"epsilon":"373461025964393/125000000000000000","eta":"195705943943851/40000000000000000","height":"43/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"207357332165119/31250000000000000","Aup":"6635440837960077/1000000000000000000","Blo":"85104305333600293/1000000000000000000","Bup":"85104384846478797/1000000000000000000"},"mass_upper_point":{"Alo":"7130328306014457/1000000000000000000","Aup":"7130334906236563/1000000000000000000","Blo":"18291530959993837/200000000000000000","Bup":"45728869666104919/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"875099270946870863/500000000000000000","sigma_upper":"17549355266718621/10000000000000000","subbands":[{"band":0,"epsilon":"373461025964393/125000000000000000","eta":"195705943943851/40000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2948560160033463/1000000000000000000","eta":"4831836687987731/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"489/4000","t_lo":"61/500","tail_lower":"207357332165119/31250000000000000","tail_moment_lower":"85104305333600293/1000000000000000000","tail_upper":"7130334906236563/1000000000000000000"},{"J":196608,"cell":489,"epsilon":"2952414717458833/1000000000000000000","eta":"1208749197317927/250000000000000000","height":"43/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"410398673931311/62500000000000000","Aup":"1313276983839999/200000000000000000","Blo":"84218548239936757/1000000000000000000","Bup":"84218626825671011/1000000000000000000"},"mass_upper_point":{"Alo":"882084490785317/125000000000000000","Aup":"7056682450036733/1000000000000000000","Blo":"45256441474534107/500000000000000000","Bup":"90512966501709909/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1751879276610737099/1000000000000000000","sigma_upper":"219577813923622809/125000000000000000","subbands":[{"band":0,"epsilon":"2952414717458833/1000000000000000000","eta":"1208749197317927/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2913630185171441/1000000000000000000","eta":"477471125134083/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"49/400","t_lo":"489/4000","tail_lower":"410398673931311/62500000000000000","tail_moment_lower":"84218548239936757/1000000000000000000","tail_upper":"7056682450036733/1000000000000000000"},{"J":196608,"cell":490,"epsilon":"2917560664118551/1000000000000000000","eta":"4778029044826203/1000000000000000000","height":"43/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"406126947884951/62500000000000000","Aup":"649803723092837/100000000000000000","Blo":"41670937982978337/500000000000000000","Bup":"8334195363540477/100000000000000000"},"mass_upper_point":{"Alo":"3491886567484143/500000000000000000","Aup":"698377958314437/100000000000000000","Blo":"89577726967200157/1000000000000000000","Bup":"17915561910328977/200000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1753560011327732471/1000000000000000000","sigma_upper":"351661899221220569/200000000000000000","subbands":[{"band":0,"epsilon":"2917560664118551/1000000000000000000","eta":"4778029044826203/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2879116947126873/1000000000000000000","eta":"377461269337/80000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"491/4000","t_lo":"49/400","tail_lower":"406126947884951/62500000000000000","tail_moment_lower":"41670937982978337/500000000000000000","tail_upper":"698377958314437/100000000000000000"},{"J":196608,"cell":491,"epsilon":"2883121018706727/1000000000000000000","eta":"944347437289187/200000000000000000","height":"43/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"643038464948107/100000000000000000","Aup":"6430390643557799/1000000000000000000","Blo":"82474197052318443/1000000000000000000","Bup":"5154642113513161/62500000000000000"},"mass_upper_point":{"Alo":"6911612446001063/1000000000000000000","Aup":"6911618819478449/1000000000000000000","Blo":"17730418163456377/200000000000000000","Bup":"17730434488959793/200000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"438810186511181961/250000000000000000","sigma_upper":"1759996480823223217/1000000000000000000","subbands":[{"band":0,"epsilon":"2883121018706727/1000000000000000000","eta":"944347437289187/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2845015448504499/1000000000000000000","eta":"2331246188465697/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"123/1000","t_lo":"491/4000","tail_lower":"643038464948107/100000000000000000","tail_moment_lower":"82474197052318443/1000000000000000000","tail_upper":"6911618819478449/1000000000000000000"},{"J":196608,"cell":492,"epsilon":"284909082733371/100000000000000000","eta":"4666113133803149/1000000000000000000","height":"43/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6363432173333667/1000000000000000000","Aup":"1272687619509123/200000000000000000","Blo":"81615420938250213/1000000000000000000","Bup":"16323099361438091/200000000000000000"},"mass_upper_point":{"Alo":"3420093223121533/500000000000000000","Aup":"3420096372945491/500000000000000000","Blo":"87735879397891811/1000000000000000000","Bup":"10966995009952153/125000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"109807592547607701/62500000000000000","sigma_upper":"1761683465540343589/1000000000000000000","subbands":[{"band":0,"epsilon":"284909082733371/100000000000000000","eta":"4666113133803149/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1405660365936953/500000000000000000","eta":"4607382723331791/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"493/4000","t_lo":"123/1000","tail_lower":"6363432173333667/1000000000000000000","tail_moment_lower":"81615420938250213/1000000000000000000","tail_upper":"3420096372945491/500000000000000000"},{"J":196608,"cell":493,"epsilon":"1502423370049379/500000000000000000","eta":"4914854064122751/1000000000000000000","height":"17/20","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"268569392603607/40000000000000000","Aup":"6714241012042447/1000000000000000000","Blo":"86119072294674329/1000000000000000000","Bup":"1722383033200921/20000000000000000"},"mass_upper_point":{"Alo":"1443573716249521/200000000000000000","Aup":"721787517118237/100000000000000000","Blo":"11573116200375821/125000000000000000","Bup":"3703400560252743/40000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"438400553869679647/250000000000000000","sigma_upper":"879185225128731981/500000000000000000","subbands":[{"band":0,"epsilon":"1502423370049379/500000000000000000","eta":"4914854064122751/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1482441537609079/500000000000000000","eta":"606598877998643/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"247/2000","t_lo":"493/4000","tail_lower":"268569392603607/40000000000000000","tail_moment_lower":"86119072294674329/1000000000000000000","tail_upper":"721787517118237/100000000000000000"},{"J":196608,"cell":494,"epsilon":"593877126852989/200000000000000000","eta":"2428482152190043/500000000000000000","height":"17/20","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6644305401044787/1000000000000000000","Aup":"3322155762890163/500000000000000000","Blo":"85222067116619741/1000000000000000000","Bup":"85222145556872591/1000000000000000000"},"mass_upper_point":{"Alo":"7143254610189899/1000000000000000000","Aup":"7143261123801237/1000000000000000000","Blo":"22906944171100203/250000000000000000","Bup":"22906965027482741/250000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1755282950195713961/1000000000000000000","sigma_upper":"880028717487292167/500000000000000000","subbands":[{"band":0,"epsilon":"593877126852989/200000000000000000","eta":"2428482152190043/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"36622180791429/12500000000000000","eta":"1198860311346037/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"99/800","t_lo":"247/2000","tail_lower":"6644305401044787/1000000000000000000","tail_moment_lower":"85222067116619741/1000000000000000000","tail_upper":"7143261123801237/1000000000000000000"},{"J":196608,"cell":495,"epsilon":"733586500789491/250000000000000000","eta":"4799761123763523/1000000000000000000","height":"17/20","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3287546930378021/500000000000000000","Aup":"3287549957060031/500000000000000000","Blo":"84334270917389927/1000000000000000000","Bup":"42167174221677843/500000000000000000"},"mass_upper_point":{"Alo":"44183754649867/6250000000000000","Aup":"7069407182154401/1000000000000000000","Blo":"22670093755126897/250000000000000000","Bup":"45340228739816947/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1756963684912709333/1000000000000000000","sigma_upper":"1761744419691704707/1000000000000000000","subbands":[{"band":0,"epsilon":"733586500789491/250000000000000000","eta":"4799761123763523/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2895084528034289/1000000000000000000","eta":"2369386941729021/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"31/250","t_lo":"99/800","tail_lower":"3287546930378021/500000000000000000","tail_moment_lower":"84334270917389927/1000000000000000000","tail_upper":"7069407182154401/1000000000000000000"},{"J":196608,"cell":496,"epsilon":"1449861392423507/500000000000000000","eta":"1185809079609183/250000000000000000","height":"17/20","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3253296479371397/500000000000000000","Aup":"3253299470785323/500000000000000000","Blo":"16691118174893889/200000000000000000","Bup":"41727833748424999/500000000000000000"},"mass_upper_point":{"Alo":"1399259876434813/200000000000000000","Aup":"3498152872895749/500000000000000000","Blo":"4487131355106661/50000000000000000","Bup":"17948541721219693/200000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"879322209814852353/500000000000000000","sigma_upper":"1763431404408825079/1000000000000000000","subbands":[{"band":0,"epsilon":"1449861392423507/500000000000000000","eta":"1185809079609183/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"286080824051207/100000000000000000","eta":"4682780757644337/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"497/4000","t_lo":"31/250","tail_lower":"3253296479371397/500000000000000000","tail_moment_lower":"16691118174893889/200000000000000000","tail_upper":"3498152872895749/500000000000000000"},{"J":196608,"cell":497,"epsilon":"2865510985654577/1000000000000000000","eta":"2343690891001909/500000000000000000","height":"17/20","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6438795530723513/1000000000000000000","Aup":"201212545120019/31250000000000000","Blo":"41292967539386951/500000000000000000","Bup":"10323251351018279/125000000000000000"},"mass_upper_point":{"Alo":"138478859970071/20000000000000000","Aup":"6923949288430033/1000000000000000000","Blo":"17762887274326631/200000000000000000","Bup":"88814516931550559/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"880162577173350039/500000000000000000","sigma_upper":"1765118389125945451/1000000000000000000","subbands":[{"band":0,"epsilon":"2865510985654577/1000000000000000000","eta":"2343690891001909/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"353367578383367/125000000000000000","eta":"2313726892430917/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"249/2000","t_lo":"497/4000","tail_lower":"6438795530723513/1000000000000000000","tail_moment_lower":"41292967539386951/500000000000000000","tail_upper":"6923949288430033/1000000000000000000"},{"J":196608,"cell":498,"epsilon":"176981605630927/62500000000000000","eta":"4632189506887531/1000000000000000000","height":"17/20","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3185847241468949/500000000000000000","Aup":"3185850163580013/500000000000000000","Blo":"8172521252595099/100000000000000000","Bup":"40862643686384423/500000000000000000"},"mass_upper_point":{"Alo":"685232414016249/100000000000000000","Aup":"1713082589313767/250000000000000000","Blo":"8789570721393287/100000000000000000","Bup":"43947893420392769/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"35240117781273909/20000000000000000","sigma_upper":"55212667932595807/31250000000000000","subbands":[{"band":0,"epsilon":"176981605630927/62500000000000000","eta":"4632189506887531/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2793476773090527/1000000000000000000","eta":"2286392490452117/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"499/4000","t_lo":"249/2000","tail_lower":"3185847241468949/500000000000000000","tail_moment_lower":"8172521252595099/100000000000000000","tail_upper":"1713082589313767/250000000000000000"},{"J":196608,"cell":499,"epsilon":"2798302024576183/1000000000000000000","eta":"4577651581096793/1000000000000000000","height":"17/20","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6305282791475017/1000000000000000000","Aup":"6305288567608333/1000000000000000000","Blo":"80873333107760719/1000000000000000000","Bup":"80873407082352727/1000000000000000000"},"mass_upper_point":{"Alo":"6781435427119851/1000000000000000000","Aup":"6781441572225637/1000000000000000000","Blo":"86986344947625853/1000000000000000000","Bup":"86986423652267547/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1763686623780690823/1000000000000000000","sigma_upper":"442123089640046549/250000000000000000","subbands":[{"band":0,"epsilon":"2798302024576183/1000000000000000000","eta":"4577651581096793/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"69010295853397/25000000000000000","eta":"4518766457146257/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"1/8","t_lo":"499/4000","tail_lower":"6305282791475017/1000000000000000000","tail_moment_lower":"80873333107760719/1000000000000000000","tail_upper":"6781441572225637/1000000000000000000"},{"J":196608,"cell":500,"epsilon":"2951319674405447/1000000000000000000","eta":"4821723408506687/1000000000000000000","height":"21/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1330565078903249/200000000000000000","Aup":"1663207859120729/250000000000000000","Blo":"85335336530013183/1000000000000000000","Bup":"2133385347814519/25000000000000000"},"mass_upper_point":{"Alo":"715581551779369/100000000000000000","Aup":"7155821945966581/1000000000000000000","Blo":"45896611548642131/500000000000000000","Bup":"45896652715523591/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"352073471699537239/200000000000000000","sigma_upper":"1765179343277306569/1000000000000000000","subbands":[{"band":0,"epsilon":"2951319674405447/1000000000000000000","eta":"4821723408506687/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1455615385524481/500000000000000000","eta":"2379750303298957/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"501/4000","t_lo":"1/8","tail_lower":"1330565078903249/200000000000000000","tail_moment_lower":"85335336530013183/1000000000000000000","tail_upper":"7155821945966581/1000000000000000000"},{"J":196608,"cell":501,"epsilon":"2916510722182239/1000000000000000000","eta":"2382481501063729/500000000000000000","height":"21/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6583462501279249/1000000000000000000","Aup":"1316693694573141/200000000000000000","Blo":"84445556773578889/1000000000000000000","Bup":"16889126650905959/200000000000000000"},"mass_upper_point":{"Alo":"885220576897711/125000000000000000","Aup":"283270838757469/40000000000000000","Blo":"5677703032378779/62500000000000000","Bup":"90843329898430353/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"55064002912958799/31250000000000000","sigma_upper":"1766866327994426941/1000000000000000000","subbands":[{"band":0,"epsilon":"2916510722182239/1000000000000000000","eta":"2382481501063729/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"719194417223993/250000000000000000","eta":"1175821326878449/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"251/2000","t_lo":"501/4000","tail_lower":"6583462501279249/1000000000000000000","tail_moment_lower":"84445556773578889/1000000000000000000","tail_upper":"283270838757469/40000000000000000"},{"J":196608,"cell":502,"epsilon":"2814565645707/976562500000000","eta":"2354437678820159/500000000000000000","height":"21/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1628703150544437/250000000000000000","Aup":"6514818504207281/1000000000000000000","Blo":"8356492383527037/100000000000000000","Bup":"8356499942515439/100000000000000000"},"mass_upper_point":{"Alo":"3504234539851203/500000000000000000","Aup":"7008475359904959/1000000000000000000","Blo":"899029648803423/10000000000000000","Bup":"449515226592027/5000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"88186441396583847/50000000000000000","sigma_upper":"1768553312711547313/1000000000000000000","subbands":[{"band":0,"epsilon":"2814565645707/976562500000000","eta":"2354437678820159/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2842735154484201/1000000000000000000","eta":"929547701405429/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"503/4000","t_lo":"251/2000","tail_lower":"1628703150544437/250000000000000000","tail_moment_lower":"8356492383527037/100000000000000000","tail_upper":"7008475359904959/1000000000000000000"},{"J":196608,"cell":503,"epsilon":"2848128207484881/1000000000000000000","eta":"4653452442347031/1000000000000000000","height":"21/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6446868498854777/1000000000000000000","Aup":"6446874332141049/1000000000000000000","Blo":"103366681705369/1250000000000000","Bup":"8269342007353877/100000000000000000"},"mass_upper_point":{"Alo":"6935921345506591/1000000000000000000","Aup":"6935927553011707/1000000000000000000","Blo":"44486137556949103/500000000000000000","Bup":"22243088655153549/250000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"220676195331084039/125000000000000000","sigma_upper":"885120148714333843/500000000000000000","subbands":[{"band":0,"epsilon":"2848128207484881/1000000000000000000","eta":"4653452442347031/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2809098306102293/1000000000000000000","eta":"143526631169107/31250000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"63/500","t_lo":"503/4000","tail_lower":"6446868498854777/1000000000000000000","tail_moment_lower":"103366681705369/1250000000000000","tail_upper":"6935927553011707/1000000000000000000"},{"J":196608,"cell":504,"epsilon":"351818100776879/125000000000000000","eta":"2299343159775749/500000000000000000","height":"21/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6379623063944083/1000000000000000000","Aup":"797453603661413/125000000000000000","Blo":"16366145984132449/200000000000000000","Bup":"2557212617486549/31250000000000000"},"mass_upper_point":{"Alo":"6864113920739947/1000000000000000000","Aup":"1716030014098197/250000000000000000","Blo":"88051083097885387/1000000000000000000","Bup":"8805116168408427/100000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"353418059473133537/200000000000000000","sigma_upper":"885963641072894029/500000000000000000","subbands":[{"band":0,"epsilon":"351818100776879/125000000000000000","eta":"2299343159775749/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"86745695440991/31250000000000000","eta":"4538618466974467/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"101/800","t_lo":"63/500","tail_lower":"6379623063944083/1000000000000000000","tail_moment_lower":"16366145984132449/200000000000000000","tail_upper":"1716030014098197/250000000000000000"},{"J":196608,"cell":505,"epsilon":"43458752969721/15625000000000000","eta":"9089138294073/2000000000000000","height":"21/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6313069240392013/1000000000000000000","Aup":"3156537469297413/500000000000000000","Blo":"40488493483240119/500000000000000000","Bup":"80977059945233279/1000000000000000000"},"mass_upper_point":{"Alo":"6793039386842657/1000000000000000000","Aup":"3396522725739309/500000000000000000","Blo":"435696468259283/5000000000000000","Bup":"87139371328243147/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1768771032082663057/1000000000000000000","sigma_upper":"177361426686290843/100000000000000000","subbands":[{"band":0,"epsilon":"43458752969721/15625000000000000","eta":"9089138294073/2000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2743022174862119/1000000000000000000","eta":"1401571718281/312500000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"253/2000","t_lo":"101/800","tail_lower":"6313069240392013/1000000000000000000","tail_moment_lower":"40488493483240119/500000000000000000","tail_upper":"3396522725739309/500000000000000000"},{"J":196608,"cell":506,"epsilon":"586697491489603/200000000000000000","eta":"2393459354222199/500000000000000000","height":"83/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"666099834861357/100000000000000000","Aup":"166525107724117/25000000000000000","Blo":"42722080481567111/500000000000000000","Bup":"10680529662839929/125000000000000000"},"mass_upper_point":{"Alo":"896001813947911/125000000000000000","Aup":"3584010427735963/500000000000000000","Blo":"45977019055886257/500000000000000000","Bup":"91954119368481099/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1765451766799658429/1000000000000000000","sigma_upper":"1770301251580028803/1000000000000000000","subbands":[{"band":0,"epsilon":"586697491489603/200000000000000000","eta":"2393459354222199/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1446463088945547/500000000000000000","eta":"2362003671986269/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"507/4000","t_lo":"253/2000","tail_lower":"666099834861357/100000000000000000","tail_moment_lower":"42722080481567111/500000000000000000","tail_upper":"3584010427735963/500000000000000000"},{"J":196608,"cell":507,"epsilon":"72472651764697/25000000000000000","eta":"946119063355861/200000000000000000","height":"83/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6591488402559297/1000000000000000000","Aup":"6591494293507111/1000000000000000000","Blo":"5284528292576537/62500000000000000","Bup":"42276264065840793/500000000000000000"},"mass_upper_point":{"Alo":"7093770985614003/1000000000000000000","Aup":"3546888628044169/500000000000000000","Blo":"364006188188639/4000000000000000","Bup":"91001627363303043/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"883566250758326901/500000000000000000","sigma_upper":"70879529451885967/40000000000000000","subbands":[{"band":0,"epsilon":"72472651764697/25000000000000000","eta":"946119063355861/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"357338336982423/125000000000000000","eta":"186729527762751/40000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"127/1000","t_lo":"507/4000","tail_lower":"6591488402559297/1000000000000000000","tail_moment_lower":"5284528292576537/62500000000000000","tail_upper":"3546888628044169/500000000000000000"},{"J":196608,"cell":508,"epsilon":"1432367602734659/500000000000000000","eta":"4674939153110489/1000000000000000000","height":"83/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1304538750829603/200000000000000000","Aup":"815337447063021/125000000000000000","Blo":"41834960604888579/500000000000000000","Bup":"83669995781505507/1000000000000000000"},"mass_upper_point":{"Alo":"877535704576231/125000000000000000","Aup":"7020291834523219/1000000000000000000","Blo":"90058783444180283/1000000000000000000","Bup":"90058862830692093/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"884406618116824587/500000000000000000","sigma_upper":"443418805253567387/250000000000000000","subbands":[{"band":0,"epsilon":"1432367602734659/500000000000000000","eta":"4674939153110489/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"353111849260277/125000000000000000","eta":"1153282971711209/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"509/4000","t_lo":"127/1000","tail_lower":"1304538750829603/200000000000000000","tail_moment_lower":"41834960604888579/500000000000000000","tail_upper":"7020291834523219/1000000000000000000"},{"J":196608,"cell":509,"epsilon":"2830969941984051/1000000000000000000","eta":"923988450713079/200000000000000000","height":"83/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6454607171572271/1000000000000000000","Aup":"645461292613879/100000000000000000","Blo":"4139823688213759/50000000000000000","Bup":"82796547467553217/1000000000000000000"},"mass_upper_point":{"Alo":"217110964367683/31250000000000000","Aup":"1389511397192301/200000000000000000","Blo":"89125649727950397/1000000000000000000","Bup":"89125728195638523/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1770493970950644547/1000000000000000000","sigma_upper":"11096013785821187/6250000000000000","subbands":[{"band":0,"epsilon":"2830969941984051/1000000000000000000","eta":"923988450713079/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2791485587353621/1000000000000000000","eta":"4558680485095959/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"51/400","t_lo":"509/4000","tail_lower":"6454607171572271/1000000000000000000","tail_moment_lower":"4139823688213759/50000000000000000","tail_upper":"1389511397192301/200000000000000000"},{"J":196608,"cell":510,"epsilon":"349700677994097/125000000000000000","eta":"4565596751482081/1000000000000000000","height":"83/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6387221494477413/1000000000000000000","Aup":"6387227182046989/1000000000000000000","Blo":"81932018476979623/1000000000000000000","Bup":"20483022830491167/250000000000000000"},"mass_upper_point":{"Alo":"859444890599061/125000000000000000","Aup":"1375113036020783/200000000000000000","Blo":"22050512319925453/250000000000000000","Bup":"88202126839244823/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1772174705667639919/1000000000000000000","sigma_upper":"444262297612127573/250000000000000000","subbands":[{"band":0,"epsilon":"349700677994097/125000000000000000","eta":"4565596751482081/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"34480928213063/12500000000000000","eta":"900975229750947/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"511/4000","t_lo":"51/400","tail_lower":"6387221494477413/1000000000000000000","tail_moment_lower":"81932018476979623/1000000000000000000","tail_upper":"1375113036020783/200000000000000000"},{"J":196608,"cell":511,"epsilon":"1382318434726473/500000000000000000","eta":"1127973718487603/250000000000000000","height":"83/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6320529633277377/1000000000000000000","Aup":"6320535254633231/1000000000000000000","Blo":"10134558048518459/125000000000000000","Bup":"40538268192438237/500000000000000000"},"mass_upper_point":{"Alo":"680430297520843/100000000000000000","Aup":"1701077240114843/250000000000000000","Blo":"21821971606924807/250000000000000000","Bup":"87287963089655123/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1773855440384635291/1000000000000000000","sigma_upper":"355747235033126133/200000000000000000","subbands":[{"band":0,"epsilon":"1382318434726473/500000000000000000","eta":"1127973718487603/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2725856009922769/1000000000000000000","eta":"4451711131515731/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"16/125","t_lo":"511/4000","tail_lower":"6320529633277377/1000000000000000000","tail_moment_lower":"10134558048518459/125000000000000000","tail_upper":"1701077240114843/250000000000000000"},{"J":196608,"cell":512,"epsilon":"170753721898873/62500000000000000","eta":"891765788308497/200000000000000000","height":"83/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6254524568476267/1000000000000000000","Aup":"390908132774537/62500000000000000","Blo":"20057430359332517/250000000000000000","Bup":"80229792595722803/1000000000000000000"},"mass_upper_point":{"Alo":"6733775027639593/1000000000000000000","Aup":"1346756188728813/200000000000000000","Blo":"43191533219126609/500000000000000000","Bup":"86383142213053987/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"221942021887703833/125000000000000000","sigma_upper":"1780423159882751037/1000000000000000000","subbands":[{"band":0,"epsilon":"170753721898873/62500000000000000","eta":"891765788308497/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"10774504527793/4000000000000000","eta":"4399177780541987/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"513/4000","t_lo":"16/125","tail_lower":"6254524568476267/1000000000000000000","tail_moment_lower":"20057430359332517/250000000000000000","tail_upper":"1346756188728813/200000000000000000"},{"J":196608,"cell":513,"epsilon":"115261138301713/40000000000000000","eta":"58708138658471/12500000000000000","height":"41/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"824896906621713/125000000000000000","Aup":"6599181064403951/1000000000000000000","Blo":"84655005396894349/1000000000000000000","Bup":"84655079831149887/1000000000000000000"},"mass_upper_point":{"Alo":"7105423297507007/1000000000000000000","Aup":"3552714742911479/500000000000000000","Blo":"729242513411309/8000000000000000","Bup":"18231078688527331/200000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"443054227454656509/250000000000000000","sigma_upper":"177711014459987141/100000000000000000","subbands":[{"band":0,"epsilon":"115261138301713/40000000000000000","eta":"58708138658471/12500000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1420434170064631/500000000000000000","eta":"2316812675647691/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"257/2000","t_lo":"513/4000","tail_lower":"824896906621713/125000000000000000","tail_moment_lower":"84655005396894349/1000000000000000000","tail_upper":"3552714742911479/500000000000000000"},{"J":196608,"cell":514,"epsilon":"142378963024187/50000000000000000","eta":"2320710411129561/500000000000000000","height":"41/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"408140003912331/62500000000000000","Aup":"6530245806387213/1000000000000000000","Blo":"2094265731069563/25000000000000000","Bup":"83770702810471129/1000000000000000000"},"mass_upper_point":{"Alo":"7031752458355187/1000000000000000000","Aup":"7031758575087877/1000000000000000000","Blo":"45105062948861859/500000000000000000","Bup":"9021020424681449/100000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1773897644535621409/1000000000000000000","sigma_upper":"889398564658495891/500000000000000000","subbands":[{"band":0,"epsilon":"142378963024187/50000000000000000","eta":"2320710411129561/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2807283987348719/1000000000000000000","eta":"143092306277233/31250000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"103/800","t_lo":"257/2000","tail_lower":"408140003912331/62500000000000000","tail_moment_lower":"2094265731069563/25000000000000000","tail_upper":"7031758575087877/1000000000000000000"},{"J":196608,"cell":515,"epsilon":"112561312396043/40000000000000000","eta":"573355553239501/125000000000000000","height":"41/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"258480606272259/40000000000000000","Aup":"1292404166749333/200000000000000000","Blo":"82895366017044013/1000000000000000000","Bup":"828954387282967/10000000000000000"},"mass_upper_point":{"Alo":"434927181896037/62500000000000000","Aup":"1391768191263523/200000000000000000","Blo":"714196822863841/8000000000000000","Bup":"89274680300594669/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1775578379252616781/1000000000000000000","sigma_upper":"890242057017056077/500000000000000000","subbands":[{"band":0,"epsilon":"112561312396043/40000000000000000","eta":"573355553239501/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2774099393346451/1000000000000000000","eta":"2262465823793249/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"129/1000","t_lo":"103/800","tail_lower":"258480606272259/40000000000000000","tail_moment_lower":"82895366017044013/1000000000000000000","tail_upper":"1391768191263523/200000000000000000"},{"J":196608,"cell":516,"epsilon":"695221072637603/250000000000000000","eta":"181316564221553/40000000000000000","height":"41/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6394493342871719/1000000000000000000","Aup":"3197249476871761/500000000000000000","Blo":"41014561716015661/500000000000000000","Bup":"1281706176513463/15625000000000000"},"mass_upper_point":{"Alo":"3443331542668721/500000000000000000","Aup":"6886669061388673/1000000000000000000","Blo":"44174323974143621/500000000000000000","Bup":"22087181123739811/250000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1777259113969612153/1000000000000000000","sigma_upper":"1782171098751232527/1000000000000000000","subbands":[{"band":0,"epsilon":"695221072637603/250000000000000000","eta":"181316564221553/40000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1370654883118177/500000000000000000","eta":"4471551121542209/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"517/4000","t_lo":"129/1000","tail_lower":"6394493342871719/1000000000000000000","tail_moment_lower":"41014561716015661/500000000000000000","tail_upper":"6886669061388673/1000000000000000000"},{"J":196608,"cell":517,"epsilon":"549625790089241/200000000000000000","eta":"4479622155836327/1000000000000000000","height":"41/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"790958437410103/125000000000000000","Aup":"1265534608971273/200000000000000000","Blo":"81171810113899899/1000000000000000000","Bup":"81171881142201029/1000000000000000000"},"mass_upper_point":{"Alo":"1363045897911747/200000000000000000","Aup":"3407617698246263/500000000000000000","Blo":"17486433002667509/200000000000000000","Bup":"87432240674476789/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"889469924343303763/500000000000000000","sigma_upper":"1783858083468352899/1000000000000000000","subbands":[{"band":0,"epsilon":"549625790089241/200000000000000000","eta":"4479622155836327/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1354455196089733/500000000000000000","eta":"2209402272802241/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"259/2000","t_lo":"517/4000","tail_lower":"790958437410103/125000000000000000","tail_moment_lower":"81171810113899899/1000000000000000000","tail_upper":"3407617698246263/500000000000000000"},{"J":196608,"cell":518,"epsilon":"2898509570220807/1000000000000000000","eta":"2359294866433423/500000000000000000","height":"81/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6676318045188489/1000000000000000000","Aup":"6676323845695911/1000000000000000000","Blo":"1338260372779593/15625000000000000","Bup":"42824369077349941/500000000000000000"},"mass_upper_point":{"Alo":"56182348992271/7812500000000000","Aup":"112364794526909/15625000000000000","Blo":"4613097502542309/50000000000000000","Bup":"92262029196675737/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"887810291701801449/500000000000000000","sigma_upper":"222568133523184159/125000000000000000","subbands":[{"band":0,"epsilon":"2898509570220807/1000000000000000000","eta":"2359294866433423/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1428509988074053/500000000000000000","eta":"4654333909768283/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"519/4000","t_lo":"259/2000","tail_lower":"6676318045188489/1000000000000000000","tail_moment_lower":"1338260372779593/15625000000000000","tail_upper":"112364794526909/15625000000000000"},{"J":196608,"cell":519,"epsilon":"2864374280633139/1000000000000000000","eta":"4663123481583697/1000000000000000000","height":"81/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3303263365219483/500000000000000000","Aup":"825816557931889/125000000000000000","Blo":"42376630775667421/500000000000000000","Bup":"1695066699669109/20000000000000000"},"mass_upper_point":{"Alo":"3558362494391291/500000000000000000","Aup":"3558365548022563/500000000000000000","Blo":"9130459342708057/100000000000000000","Bup":"91304671657467961/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1777301318120598271/1000000000000000000","sigma_upper":"445558013225648411/250000000000000000","subbands":[{"band":0,"epsilon":"2864374280633139/1000000000000000000","eta":"4663123481583697/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"282325845166241/100000000000000000","eta":"91988794383279/20000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"13/100","t_lo":"519/4000","tail_lower":"3303263365219483/500000000000000000","tail_moment_lower":"42376630775667421/500000000000000000","tail_upper":"3558365548022563/500000000000000000"},{"J":196608,"cell":520,"epsilon":"2830643760467879/1000000000000000000","eta":"4608313610622883/1000000000000000000","height":"81/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3268727582495739/500000000000000000","Aup":"261498433252197/40000000000000000","Blo":"20966773513237483/250000000000000000","Bup":"41933583315245233/500000000000000000"},"mass_upper_point":{"Alo":"1408574589198967/200000000000000000","Aup":"55022492051861/7812500000000000","Blo":"22589258824104527/250000000000000000","Bup":"45178556310998913/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1778982052837593643/1000000000000000000","sigma_upper":"55747469925616063/31250000000000000","subbands":[{"band":0,"epsilon":"2830643760467879/1000000000000000000","eta":"4608313610622883/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2789898614969451/1000000000000000000","eta":"4545197285863679/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"521/4000","t_lo":"13/100","tail_lower":"3268727582495739/500000000000000000","tail_moment_lower":"20966773513237483/250000000000000000","tail_upper":"55022492051861/7812500000000000"},{"J":196608,"cell":521,"epsilon":"27973131794251/10000000000000000","eta":"284634518575053/62500000000000000","height":"81/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6469096051995613/1000000000000000000","Aup":"646910165238571/100000000000000000","Blo":"82990067734521773/1000000000000000000","Bup":"16598027893494071/200000000000000000"},"mass_upper_point":{"Alo":"6969776861781811/1000000000000000000","Aup":"43561142678913/6250000000000000","Blo":"89419177098304033/1000000000000000000","Bup":"89419253529585671/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"356132557510917803/200000000000000000","sigma_upper":"1785606022336834389/1000000000000000000","subbands":[{"band":0,"epsilon":"27973131794251/10000000000000000","eta":"284634518575053/62500000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1378467829463777/500000000000000000","eta":"112289970423039/25000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"261/2000","t_lo":"521/4000","tail_lower":"6469096051995613/1000000000000000000","tail_moment_lower":"82990067734521773/1000000000000000000","tail_upper":"43561142678913/6250000000000000"},{"J":196608,"cell":522,"epsilon":"276437776982993/100000000000000000","eta":"1125157952399557/250000000000000000","height":"81/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1280288433391279/200000000000000000","Aup":"6401447702193359/1000000000000000000","Blo":"41061044948143149/500000000000000000","Bup":"5132635049657009/62500000000000000"},"mass_upper_point":{"Alo":"6897429130812951/1000000000000000000","Aup":"3448717514334349/500000000000000000","Blo":"88490921241478021/1000000000000000000","Bup":"44245498394424357/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"445585880567896097/250000000000000000","sigma_upper":"1787293007053954761/1000000000000000000","subbands":[{"band":0,"epsilon":"276437776982993/100000000000000000","eta":"1125157952399557/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"54487296405451/20000000000000000","eta":"887727322073181/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"523/4000","t_lo":"261/2000","tail_lower":"1280288433391279/200000000000000000","tail_moment_lower":"41061044948143149/500000000000000000","tail_upper":"3448717514334349/500000000000000000"},{"J":196608,"cell":523,"epsilon":"1365916401910993/500000000000000000","eta":"111193612727151/25000000000000000","height":"81/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1266897271407569/200000000000000000","Aup":"3167245913941409/500000000000000000","Blo":"101578835947491/1250000000000000","Bup":"40631569415625221/500000000000000000"},"mass_upper_point":{"Alo":"6825822222572297/1000000000000000000","Aup":"853228506530063/125000000000000000","Blo":"43786085547363727/500000000000000000","Bup":"87572245768452547/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"22300303212357247/12500000000000000","sigma_upper":"894489995885537567/500000000000000000","subbands":[{"band":0,"epsilon":"1365916401910993/500000000000000000","eta":"111193612727151/25000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2692181406085231/1000000000000000000","eta":"4386303057214319/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"131/1000","t_lo":"523/4000","tail_lower":"1266897271407569/200000000000000000","tail_moment_lower":"101578835947491/1250000000000000","tail_upper":"853228506530063/125000000000000000"},{"J":196608,"cell":524,"epsilon":"539934723294399/200000000000000000","eta":"109887071290409/25000000000000000","height":"81/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6268221540372889/1000000000000000000","Aup":"1253645389515619/200000000000000000","Blo":"80412913450051703/1000000000000000000","Bup":"80412982707980651/1000000000000000000"},"mass_upper_point":{"Alo":"1688737170161047/250000000000000000","Aup":"1350990888583321/200000000000000000","Blo":"86662830977722911/1000000000000000000","Bup":"43331452393974699/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1785704991705575133/1000000000000000000","sigma_upper":"895333488244097753/500000000000000000","subbands":[{"band":0,"epsilon":"539934723294399/200000000000000000","eta":"109887071290409/25000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2660380779755703/1000000000000000000","eta":"4334590643021797/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"21/160","t_lo":"131/1000","tail_lower":"6268221540372889/1000000000000000000","tail_moment_lower":"80412913450051703/1000000000000000000","tail_upper":"1350990888583321/200000000000000000"},{"J":196608,"cell":525,"epsilon":"333486949297189/125000000000000000","eta":"434383938010447/100000000000000000","height":"81/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6202640705379719/1000000000000000000","Aup":"6202646049688577/1000000000000000000","Blo":"39785767002380289/500000000000000000","Bup":"15914320491377487/200000000000000000"},"mass_upper_point":{"Alo":"267392044880239/40000000000000000","Aup":"1671201704416251/250000000000000000","Blo":"1715256123038827/20000000000000000","Bup":"42881439554348161/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"357477145284514101/200000000000000000","sigma_upper":"896176980602657939/500000000000000000","subbands":[{"band":0,"epsilon":"333486949297189/125000000000000000","eta":"434383938010447/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"657239584842491/250000000000000000","eta":"4283491940306877/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"263/2000","t_lo":"21/160","tail_lower":"6202640705379719/1000000000000000000","tail_moment_lower":"39785767002380289/500000000000000000","tail_upper":"1671201704416251/250000000000000000"},{"J":196608,"cell":526,"epsilon":"351740781623501/125000000000000000","eta":"4575610887629237/1000000000000000000","height":"4/5","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"654434268760811/100000000000000000","Aup":"6544348277517653/1000000000000000000","Blo":"41979680811823269/500000000000000000","Bup":"83959433224713947/1000000000000000000"},"mass_upper_point":{"Alo":"1410730099080823/200000000000000000","Aup":"705365645303277/100000000000000000","Blo":"22624888659263527/250000000000000000","Bup":"45249815476410741/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1784066461139565877/1000000000000000000","sigma_upper":"1789040945922436251/1000000000000000000","subbands":[{"band":0,"epsilon":"351740781623501/125000000000000000","eta":"4575610887629237/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"346592013857089/125000000000000000","eta":"1127963876820269/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"527/4000","t_lo":"263/2000","tail_lower":"654434268760811/100000000000000000","tail_moment_lower":"41979680811823269/500000000000000000","tail_upper":"705365645303277/100000000000000000"},{"J":196608,"cell":527,"epsilon":"2780808656849521/1000000000000000000","eta":"1130464831325323/250000000000000000","height":"4/5","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"809481680423381/125000000000000000","Aup":"6475858968286413/1000000000000000000","Blo":"41540312196604543/500000000000000000","Bup":"10385086895169859/125000000000000000"},"mass_upper_point":{"Alo":"6980380073406143/1000000000000000000","Aup":"3490192981087541/500000000000000000","Blo":"17911882996701921/200000000000000000","Bup":"89559490416986849/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1428597756685249/800000000000000","sigma_upper":"1790727930639556623/1000000000000000000","subbands":[{"band":0,"epsilon":"2780808656849521/1000000000000000000","eta":"1130464831325323/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"684997951426059/250000000000000000","eta":"55733440623773/12500000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"33/250","t_lo":"527/4000","tail_lower":"809481680423381/125000000000000000","tail_moment_lower":"41540312196604543/500000000000000000","tail_upper":"3490192981087541/500000000000000000"},{"J":196608,"cell":528,"epsilon":"343510435473131/125000000000000000","eta":"4468743409927899/1000000000000000000","height":"4/5","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3204035756684783/500000000000000000","Aup":"6408076974017973/1000000000000000000","Blo":"82210962844694351/1000000000000000000","Bup":"82211032789654731/1000000000000000000"},"mass_upper_point":{"Alo":"6907860584324767/1000000000000000000","Aup":"6907866405033211/1000000000000000000","Blo":"17725782247267789/200000000000000000","Bup":"88628985797770197/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"893713965286778311/500000000000000000","sigma_upper":"358482983071335399/200000000000000000","subbands":[{"band":0,"epsilon":"343510435473131/125000000000000000","eta":"4468743409927899/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2707636810341877/1000000000000000000","eta":"2203062981664621/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"529/4000","t_lo":"33/250","tail_lower":"3204035756684783/500000000000000000","tail_moment_lower":"82210962844694351/1000000000000000000","tail_upper":"6907866405033211/1000000000000000000"},{"J":196608,"cell":529,"epsilon":"724631652564717/250000000000000000","eta":"4707206968500273/1000000000000000000","height":"79/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6761081598433599/1000000000000000000","Aup":"3380543654952559/500000000000000000","Blo":"17348844084775677/200000000000000000","Bup":"21686073396215109/250000000000000000"},"mass_upper_point":{"Alo":"7289008227941069/1000000000000000000","Aup":"1457802863247207/200000000000000000","Blo":"93523833684703717/1000000000000000000","Bup":"93523911677297657/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"892054332645275997/500000000000000000","sigma_upper":"223637737509224671/125000000000000000","subbands":[{"band":0,"epsilon":"724631652564717/250000000000000000","eta":"4707206968500273/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"114229711587733/40000000000000000","eta":"1160263662142179/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"53/400","t_lo":"529/4000","tail_lower":"6761081598433599/1000000000000000000","tail_moment_lower":"17348844084775677/200000000000000000","tail_upper":"1457802863247207/200000000000000000"},{"J":196608,"cell":530,"epsilon":"716105380645659/250000000000000000","eta":"4651922345280983/1000000000000000000","height":"79/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1672573548742751/250000000000000000","Aup":"6690299840033471/1000000000000000000","Blo":"21458988107058697/250000000000000000","Bup":"21459006184585839/250000000000000000"},"mass_upper_point":{"Alo":"1442652173624457/200000000000000000","Aup":"3606633443031497/500000000000000000","Blo":"46275932095080143/500000000000000000","Bup":"11568992660160069/125000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1785789400007547367/1000000000000000000","sigma_upper":"89539444239545887/50000000000000000","subbands":[{"band":0,"epsilon":"716105380645659/250000000000000000","eta":"4651922345280983/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1411013148593723/500000000000000000","eta":"4586364210855153/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"531/4000","t_lo":"53/400","tail_lower":"1672573548742751/250000000000000000","tail_moment_lower":"21458988107058697/250000000000000000","tail_upper":"3606633443031497/500000000000000000"},{"J":196608,"cell":531,"epsilon":"176920029174917/62500000000000000","eta":"4597291331355187/1000000000000000000","height":"79/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3310119110786453/500000000000000000","Aup":"1655060950250427/250000000000000000","Blo":"16987414002965109/200000000000000000","Bup":"84937141483997349/1000000000000000000"},"mass_upper_point":{"Alo":"1427658046979931/200000000000000000","Aup":"7138296183302579/1000000000000000000","Blo":"91589862080161007/1000000000000000000","Bup":"11448742285033987/125000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1787470134724542739/1000000000000000000","sigma_upper":"1792475869508038113/1000000000000000000","subbands":[{"band":0,"epsilon":"176920029174917/62500000000000000","eta":"4597291331355187/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"278871056821633/100000000000000000","eta":"1133080624185607/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"133/1000","t_lo":"531/4000","tail_lower":"3310119110786453/500000000000000000","tail_moment_lower":"16987414002965109/200000000000000000","tail_upper":"7138296183302579/1000000000000000000"},{"J":196608,"cell":532,"epsilon":"559483722537491/200000000000000000","eta":"1135826535699809/250000000000000000","height":"79/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3275453122425933/500000000000000000","Aup":"6550911759413251/1000000000000000000","Blo":"21011869448529141/250000000000000000","Bup":"84047548432171637/1000000000000000000"},"mass_upper_point":{"Alo":"7064088496524661/1000000000000000000","Aup":"3532047188098341/500000000000000000","Blo":"11329715856010373/125000000000000000","Bup":"11329725270940653/125000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"27955482335024033/15625000000000000","sigma_upper":"358832570845031697/200000000000000000","subbands":[{"band":0,"epsilon":"559483722537491/200000000000000000","eta":"1135826535699809/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"137789540803877/50000000000000000","eta":"4478921755311943/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"533/4000","t_lo":"133/1000","tail_lower":"3275453122425933/500000000000000000","tail_moment_lower":"21011869448529141/250000000000000000","tail_upper":"3532047188098341/500000000000000000"},{"J":196608,"cell":533,"epsilon":"345563898741989/125000000000000000","eta":"4489959089118319/1000000000000000000","height":"79/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6482290905364481/1000000000000000000","Aup":"1296459271163159/200000000000000000","Blo":"83167081325506721/1000000000000000000","Bup":"83167151142150411/1000000000000000000"},"mass_upper_point":{"Alo":"1747661974628919/250000000000000000","Aup":"1747663427563567/250000000000000000","Blo":"3587814359156831/40000000000000000","Bup":"896954334279163/10000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"447707901039633371/250000000000000000","sigma_upper":"1795849838942278857/1000000000000000000","subbands":[{"band":0,"epsilon":"345563898741989/125000000000000000","eta":"4489959089118319/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1361631143063257/500000000000000000","eta":"4426154328983389/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"267/2000","t_lo":"533/4000","tail_lower":"6482290905364481/1000000000000000000","tail_moment_lower":"83167081325506721/1000000000000000000","tail_upper":"1747663427563567/250000000000000000"},{"J":196608,"cell":534,"epsilon":"2731993488991391/1000000000000000000","eta":"2218621286549569/500000000000000000","height":"79/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6414384916896709/1000000000000000000","Aup":"50112424249893/7812500000000000","Blo":"82295787108154313/1000000000000000000","Bup":"82295856112979057/1000000000000000000"},"mass_upper_point":{"Alo":"1729490190729391/250000000000000000","Aup":"6917966507510971/1000000000000000000","Blo":"88762659939787657/1000000000000000000","Bup":"88762733528437609/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"224064042359441107/125000000000000000","sigma_upper":"179753682365939923/100000000000000000","subbands":[{"band":0,"epsilon":"2731993488991391/1000000000000000000","eta":"2218621286549569/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"538224058097471/200000000000000000","eta":"218700632667319/50000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"107/800","t_lo":"267/2000","tail_lower":"6414384916896709/1000000000000000000","tail_moment_lower":"82295787108154313/1000000000000000000","tail_upper":"6917966507510971/1000000000000000000"},{"J":196608,"cell":535,"epsilon":"2699860877102781/1000000000000000000","eta":"4385149086311587/1000000000000000000","height":"79/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1586795266438863/250000000000000000","Aup":"6347186390223049/1000000000000000000","Blo":"40716751285945069/500000000000000000","Bup":"81433570774374133/1000000000000000000"},"mass_upper_point":{"Alo":"3423009743784089/500000000000000000","Aup":"6846025165795421/1000000000000000000","Blo":"8783953217049763/100000000000000000","Bup":"87839604908786911/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1794193073592524229/1000000000000000000","sigma_upper":"899611904188259801/500000000000000000","subbands":[{"band":0,"epsilon":"2699860877102781/1000000000000000000","eta":"4385149086311587/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2659360218662909/1000000000000000000","eta":"27015557829441/6250000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"67/500","t_lo":"107/800","tail_lower":"1586795266438863/250000000000000000","tail_moment_lower":"40716751285945069/500000000000000000","tail_upper":"6846025165795421/1000000000000000000"},{"J":196608,"cell":536,"epsilon":"355961927162907/125000000000000000","eta":"461919509990661/100000000000000000","height":"39/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"104637307359909/15625000000000000","Aup":"3348396619990383/500000000000000000","Blo":"85923258415818263/1000000000000000000","Bup":"8592332975306171/100000000000000000"},"mass_upper_point":{"Alo":"3611851193655413/500000000000000000","Aup":"7223708326476501/1000000000000000000","Blo":"92690181706326071/1000000000000000000","Bup":"46345128895310191/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1790873808309519601/1000000000000000000","sigma_upper":"71836431723745599/40000000000000000","subbands":[{"band":0,"epsilon":"355961927162907/125000000000000000","eta":"461919509990661/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1402428032389153/500000000000000000","eta":"4553001105068763/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"537/4000","t_lo":"67/500","tail_lower":"104637307359909/15625000000000000","tail_moment_lower":"85923258415818263/1000000000000000000","tail_upper":"7223708326476501/1000000000000000000"},{"J":196608,"cell":537,"epsilon":"2814207251229123/1000000000000000000","eta":"912994743284901/200000000000000000","height":"39/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1325321106479293/200000000000000000","Aup":"6626611036618323/1000000000000000000","Blo":"42511357437035867/500000000000000000","Bup":"85022785381999787/1000000000000000000"},"mass_upper_point":{"Alo":"7148560637046017/1000000000000000000","Aup":"3574283253804787/500000000000000000","Blo":"91725938198349419/1000000000000000000","Bup":"91726013403596561/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"896277271513257487/500000000000000000","sigma_upper":"1797597777810760347/1000000000000000000","subbands":[{"band":0,"epsilon":"2814207251229123/1000000000000000000","eta":"912994743284901/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2771758881176633/1000000000000000000","eta":"4499377430839119/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"269/2000","t_lo":"537/4000","tail_lower":"1325321106479293/200000000000000000","tail_moment_lower":"42511357437035867/500000000000000000","tail_upper":"3574283253804787/500000000000000000"},{"J":196608,"cell":538,"epsilon":"1390557776878049/500000000000000000","eta":"4511392986447019/1000000000000000000","height":"39/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3278574719297837/500000000000000000","Aup":"409822179928013/62500000000000000","Blo":"84131488250977729/1000000000000000000","Bup":"21032889484817883/250000000000000000"},"mass_upper_point":{"Alo":"7074190332637069/1000000000000000000","Aup":"22106862923107/3125000000000000","Blo":"90771594780246759/1000000000000000000","Bup":"567322931979039/6250000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"897117638871755173/500000000000000000","sigma_upper":"1799284762527880719/1000000000000000000","subbands":[{"band":0,"epsilon":"1390557776878049/500000000000000000","eta":"4511392986447019/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"684763713167299/250000000000000000","eta":"4446389445491019/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"539/4000","t_lo":"269/2000","tail_lower":"3278574719297837/500000000000000000","tail_moment_lower":"84131488250977729/1000000000000000000","tail_upper":"22106862923107/3125000000000000"},{"J":196608,"cell":539,"epsilon":"2748415588416319/1000000000000000000","eta":"891689057073631/200000000000000000","height":"39/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6488411999800149/1000000000000000000","Aup":"3244208688414937/500000000000000000","Blo":"2081237092783859/25000000000000000","Bup":"41624776294790353/500000000000000000"},"mass_upper_point":{"Alo":"7000583683702207/1000000000000000000","Aup":"7000589419439517/1000000000000000000","Blo":"143723282354219/1600000000000000","Bup":"89827124949018189/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"897958006230252859/500000000000000000","sigma_upper":"450242936811250273/250000000000000000","subbands":[{"band":0,"epsilon":"2748415588416319/1000000000000000000","eta":"891689057073631/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2706739284056019/1000000000000000000","eta":"2197014779433287/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"27/200","t_lo":"539/4000","tail_lower":"6488411999800149/1000000000000000000","tail_moment_lower":"2081237092783859/25000000000000000","tail_upper":"7000589419439517/1000000000000000000"},{"J":196608,"cell":540,"epsilon":"1358051341534333/500000000000000000","eta":"4406123079612191/1000000000000000000","height":"39/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6420385899833723/1000000000000000000","Aup":"642039121437839/100000000000000000","Blo":"5148537960330997/62500000000000000","Bup":"20594168860727597/250000000000000000"},"mass_upper_point":{"Alo":"6927732976871433/1000000000000000000","Aup":"692773864636619/100000000000000000","Blo":"22223052319882847/250000000000000000","Bup":"22223070477089419/250000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1797596747177501091/1000000000000000000","sigma_upper":"225332341495265183/125000000000000000","subbands":[{"band":0,"epsilon":"1358051341534333/500000000000000000","eta":"4406123079612191/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"53496150522903/20000000000000000","eta":"4342290271671459/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"541/4000","t_lo":"27/200","tail_lower":"6420385899833723/1000000000000000000","tail_moment_lower":"5148537960330997/62500000000000000","tail_upper":"692773864636619/100000000000000000"},{"J":196608,"cell":541,"epsilon":"671043059425431/250000000000000000","eta":"4354418927750833/1000000000000000000","height":"39/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3176531947730903/500000000000000000","Aup":"6353069148250483/1000000000000000000","Blo":"40756383129505753/500000000000000000","Bup":"81512833545359223/1000000000000000000"},"mass_upper_point":{"Alo":"1371126115009309/200000000000000000","Aup":"6855636179066911/1000000000000000000","Blo":"43983485095670299/500000000000000000","Bup":"17593408396241419/200000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1799277481894496463/1000000000000000000","sigma_upper":"1804345716679241837/1000000000000000000","subbands":[{"band":0,"epsilon":"671043059425431/250000000000000000","eta":"4354418927750833/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2643255000059961/1000000000000000000","eta":"4291164176642593/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"271/2000","t_lo":"541/4000","tail_lower":"3176531947730903/500000000000000000","tail_moment_lower":"40756383129505753/500000000000000000","tail_upper":"6855636179066911/1000000000000000000"},{"J":196608,"cell":542,"epsilon":"22118562922233/7812500000000000","eta":"28667896971003/6250000000000000","height":"77/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1675739078052017/250000000000000000","Aup":"3351480903043783/500000000000000000","Blo":"21501600249671949/250000000000000000","Bup":"86006471376439201/1000000000000000000"},"mass_upper_point":{"Alo":"3616901395026021/500000000000000000","Aup":"3616904325747149/500000000000000000","Blo":"46412065579351749/500000000000000000","Bup":"92824206249578129/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"448989554152872959/250000000000000000","sigma_upper":"1801032701396362209/1000000000000000000","subbands":[{"band":0,"epsilon":"22118562922233/7812500000000000","eta":"28667896971003/6250000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"3484872158881/1250000000000000","eta":"4520043594242581/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"543/4000","t_lo":"271/2000","tail_lower":"1675739078052017/250000000000000000","tail_moment_lower":"21501600249671949/250000000000000000","tail_upper":"3616904325747149/500000000000000000"},{"J":196608,"cell":543,"epsilon":"2797898047085947/1000000000000000000","eta":"4533046554747287/1000000000000000000","height":"77/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"663265206326553/100000000000000000","Aup":"3316328746658161/500000000000000000","Blo":"42552124127752637/500000000000000000","Bup":"5319019863462327/62500000000000000"},"mass_upper_point":{"Alo":"7158494111730839/1000000000000000000","Aup":"7158499905493789/1000000000000000000","Blo":"11482212481347017/125000000000000000","Bup":"45928887037200969/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"224704868916060901/125000000000000000","sigma_upper":"1802719686113482581/1000000000000000000","subbands":[{"band":0,"epsilon":"2797898047085947/1000000000000000000","eta":"4533046554747287/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"10761782416071/3906250000000000","eta":"55835407699707/12500000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"17/125","t_lo":"543/4000","tail_lower":"663265206326553/100000000000000000","tail_moment_lower":"42552124127752637/500000000000000000","tail_upper":"7158499905493789/1000000000000000000"},{"J":196608,"cell":544,"epsilon":"1382506902628029/500000000000000000","eta":"447986514403599/100000000000000000","height":"77/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6563075857546897/1000000000000000000","Aup":"1312616244902719/200000000000000000","Blo":"21052859630009591/250000000000000000","Bup":"84211507271614131/1000000000000000000"},"mass_upper_point":{"Alo":"7083959379658057/1000000000000000000","Aup":"7083965106526441/1000000000000000000","Blo":"90901201197529761/1000000000000000000","Bup":"18180254912793071/200000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"89965984302274129/50000000000000000","sigma_upper":"902203335415301477/500000000000000000","subbands":[{"band":0,"epsilon":"1382506902628029/500000000000000000","eta":"447986514403599/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"272252526608447/100000000000000000","eta":"2207126056492631/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"109/800","t_lo":"17/125","tail_lower":"6563075857546897/1000000000000000000","tail_moment_lower":"21052859630009591/250000000000000000","tail_upper":"7083965106526441/1000000000000000000"},{"J":196608,"cell":545,"epsilon":"341564829931151/125000000000000000","eta":"4427311723363333/1000000000000000000","height":"77/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3247110137715939/500000000000000000","Aup":"1298845116010083/200000000000000000","Blo":"4166393828509547/50000000000000000","Bup":"10415993065360399/125000000000000000"},"mass_upper_point":{"Alo":"7010190768152269/1000000000000000000","Aup":"175254910722541/25000000000000000","Blo":"44977267380188487/500000000000000000","Bup":"89954607279562187/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1801000420762477953/1000000000000000000","sigma_upper":"903046827773861663/500000000000000000","subbands":[{"band":0,"epsilon":"341564829931151/125000000000000000","eta":"4427311723363333/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"672604987995867/250000000000000000","eta":"2181147280653311/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"273/2000","t_lo":"109/800","tail_lower":"3247110137715939/500000000000000000","tail_moment_lower":"4166393828509547/50000000000000000","tail_upper":"175254910722541/25000000000000000"},{"J":196608,"cell":546,"epsilon":"1350203962157759/500000000000000000","eta":"1093844706222699/250000000000000000","height":"77/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6426077971374911/1000000000000000000","Aup":"3213041607186259/500000000000000000","Blo":"41226734067286509/500000000000000000","Bup":"824535352977013/10000000000000000"},"mass_upper_point":{"Alo":"6937180529021923/1000000000000000000","Aup":"433574132776181/62500000000000000","Blo":"44508800547655341/500000000000000000","Bup":"44508836388535661/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"72107246219178933/40000000000000000","sigma_upper":"1807780640264843699/1000000000000000000","subbands":[{"band":0,"epsilon":"1350203962157759/500000000000000000","eta":"1093844706222699/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1329347873499039/500000000000000000","eta":"538869066102821/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"547/4000","t_lo":"273/2000","tail_lower":"6426077971374911/1000000000000000000","tail_moment_lower":"41226734067286509/500000000000000000","tail_upper":"433574132776181/62500000000000000"},{"J":196608,"cell":547,"epsilon":"22567780702841/12500000000000000","eta":"1474395249123971/500000000000000000","height":"83/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"27045585826453/6250000000000000","Aup":"216364871069379/50000000000000000","Blo":"1387665779311257/25000000000000000","Bup":"27753339208615989/500000000000000000"},"mass_upper_point":{"Alo":"291981974266387/62500000000000000","Aup":"4671715526509671/1000000000000000000","Blo":"59928653518686041/1000000000000000000","Bup":"59928703956542267/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"917180945098234349/500000000000000000","sigma_upper":"1839467624981964071/1000000000000000000","subbands":[{"band":0,"epsilon":"22567780702841/12500000000000000","eta":"1474395249123971/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"888746458234643/500000000000000000","eta":"2905287209075437/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"137/1000","t_lo":"547/4000","tail_lower":"27045585826453/6250000000000000","tail_moment_lower":"1387665779311257/25000000000000000","tail_upper":"4671715526509671/1000000000000000000"},{"J":196608,"cell":548,"epsilon":"1784210106411353/1000000000000000000","eta":"582841426798383/200000000000000000","height":"83/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4281877753027287/1000000000000000000","Aup":"4281881399312163/1000000000000000000","Blo":"13731007424217929/250000000000000000","Bup":"5492407639250813/100000000000000000"},"mass_upper_point":{"Alo":"462304465106433/100000000000000000","Aup":"4623048543829601/1000000000000000000","Blo":"14826077165269529/250000000000000000","Bup":"59304358516295627/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"183604262491346407/100000000000000000","sigma_upper":"1841154609699084443/1000000000000000000","subbands":[{"band":0,"epsilon":"1784210106411353/1000000000000000000","eta":"582841426798383/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"219567161409727/125000000000000000","eta":"2871099671518503/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"549/4000","t_lo":"137/1000","tail_lower":"4281877753027287/1000000000000000000","tail_moment_lower":"13731007424217929/250000000000000000","tail_upper":"4623048543829601/1000000000000000000"},{"J":196608,"cell":549,"epsilon":"1004258692382899/500000000000000000","eta":"1635977919869547/500000000000000000","height":"81/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1204208571934637/250000000000000000","Aup":"4816838324335397/1000000000000000000","Blo":"1235845469226029/20000000000000000","Bup":"61792325160155927/1000000000000000000"},"mass_upper_point":{"Alo":"2600540171208917/500000000000000000","Aup":"2600542325944377/500000000000000000","Blo":"266904609089279/4000000000000000","Bup":"1334524149388183/20000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"913861679815229721/500000000000000000","sigma_upper":"114552599651012801/62500000000000000","subbands":[{"band":0,"epsilon":"1004258692382899/500000000000000000","eta":"1635977919869547/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1977272245070923/1000000000000000000","eta":"644683198892353/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"11/80","t_lo":"549/4000","tail_lower":"1204208571934637/250000000000000000","tail_moment_lower":"1235845469226029/20000000000000000","tail_upper":"2600542325944377/500000000000000000"},{"J":196608,"cell":550,"epsilon":"2118502793664327/1000000000000000000","eta":"3446607624239947/1000000000000000000","height":"4/5","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"5082010228238427/1000000000000000000","Aup":"5082014450487527/1000000000000000000","Blo":"32598678192706477/500000000000000000","Bup":"65197410464415397/1000000000000000000"},"mass_upper_point":{"Alo":"17149581437279/3125000000000000","Aup":"5487870567768529/1000000000000000000","Blo":"70408976347317747/1000000000000000000","Bup":"281636136350943/4000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"364880818869490963/200000000000000000","sigma_upper":"457382144783331297/250000000000000000","subbands":[{"band":0,"epsilon":"2118502793664327/1000000000000000000","eta":"3446607624239947/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"260681869502489/125000000000000000","eta":"169766757202399/50000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"551/4000","t_lo":"11/80","tail_lower":"5082010228238427/1000000000000000000","tail_moment_lower":"32598678192706477/500000000000000000","tail_upper":"5487870567768529/1000000000000000000"},{"J":196608,"cell":551,"epsilon":"261702202122809/125000000000000000","eta":"1703097315395549/500000000000000000","height":"4/5","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2514325654727043/500000000000000000","Aup":"5028655482656093/1000000000000000000","Blo":"64512757904382331/1000000000000000000","Bup":"16128202838758101/250000000000000000"},"mass_upper_point":{"Alo":"5430673285380253/1000000000000000000","Aup":"339417358823631/62500000000000000","Blo":"69675142437578617/1000000000000000000","Bup":"348375997556219/5000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1826084829064450187/1000000000000000000","sigma_upper":"45780389096261139/25000000000000000","subbands":[{"band":0,"epsilon":"261702202122809/125000000000000000","eta":"1703097315395549/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"515218530879499/250000000000000000","eta":"838847412632961/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"69/500","t_lo":"551/4000","tail_lower":"2514325654727043/500000000000000000","tail_moment_lower":"64512757904382331/1000000000000000000","tail_upper":"339417358823631/62500000000000000"},{"J":196608,"cell":552,"epsilon":"2356913310089449/1000000000000000000","eta":"2987830822737/781250000000000","height":"39/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"5656991514707779/1000000000000000000","Aup":"2828498066964601/500000000000000000","Blo":"4536322833847383/62500000000000000","Bup":"72581224510267783/1000000000000000000"},"mass_upper_point":{"Alo":"6109782255297649/1000000000000000000","Aup":"1527446796829451/250000000000000000","Blo":"15679213059697599/200000000000000000","Bup":"3135845139111627/40000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1817765563781445559/1000000000000000000","sigma_upper":"1822902548567565933/1000000000000000000","subbands":[{"band":0,"epsilon":"2356913310089449/1000000000000000000","eta":"2987830822737/781250000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"289993277737359/125000000000000000","eta":"1883608048746953/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"553/4000","t_lo":"69/500","tail_lower":"5656991514707779/1000000000000000000","tail_moment_lower":"4536322833847383/62500000000000000","tail_upper":"1527446796829451/250000000000000000"},{"J":196608,"cell":553,"epsilon":"1164615908134357/500000000000000000","eta":"944896715480819/250000000000000000","height":"39/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"139939482249729/25000000000000000","Aup":"139939596389137/25000000000000000","Blo":"14363765064545079/200000000000000000","Bup":"35909441902057369/500000000000000000"},"mass_upper_point":{"Alo":"3023045301078177/500000000000000000","Aup":"1511523869313009/250000000000000000","Blo":"3103150485846123/40000000000000000","Bup":"77578824596077419/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"454861574624610233/250000000000000000","sigma_upper":"364917906656937261/200000000000000000","subbands":[{"band":0,"epsilon":"1164615908134357/500000000000000000","eta":"944896715480819/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"229260560832331/100000000000000000","eta":"116340682516161/31250000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"277/2000","t_lo":"553/4000","tail_lower":"139939482249729/25000000000000000","tail_moment_lower":"14363765064545079/200000000000000000","tail_upper":"1511523869313009/250000000000000000"},{"J":196608,"cell":554,"epsilon":"2622211824401043/1000000000000000000","eta":"4243724449980067/1000000000000000000","height":"19/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6297071724727501/1000000000000000000","Aup":"6297076777739733/1000000000000000000","Blo":"16160358518506761/200000000000000000","Bup":"8080185732349673/100000000000000000"},"mass_upper_point":{"Alo":"1360445338555439/200000000000000000","Aup":"6802232088345611/1000000000000000000","Blo":"2727807065169139/31250000000000000","Bup":"21822473802222681/250000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"113195439575964769/62500000000000000","sigma_upper":"908138259000903339/500000000000000000","subbands":[{"band":0,"epsilon":"2622211824401043/1000000000000000000","eta":"4243724449980067/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2580860482283833/1000000000000000000","eta":"4179896078775237/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"111/800","t_lo":"277/2000","tail_lower":"6297071724727501/1000000000000000000","tail_moment_lower":"16160358518506761/200000000000000000","tail_upper":"6802232088345611/1000000000000000000"},{"J":196608,"cell":555,"epsilon":"80981847924573/31250000000000000","eta":"838795845294607/200000000000000000","height":"19/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6230919079959281/1000000000000000000","Aup":"1246184814860651/200000000000000000","Blo":"7995287781113093/100000000000000000","Bup":"79952941790348633/1000000000000000000"},"mass_upper_point":{"Alo":"841412157318699/125000000000000000","Aup":"3365651295929423/500000000000000000","Blo":"17275910819957571/200000000000000000","Bup":"21594905606365549/250000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1812807767932431677/1000000000000000000","sigma_upper":"36359270054378541/20000000000000000","subbands":[{"band":0,"epsilon":"80981847924573/31250000000000000","eta":"838795845294607/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2550449589091097/1000000000000000000","eta":"4130734437132703/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"139/1000","t_lo":"111/800","tail_lower":"6230919079959281/1000000000000000000","tail_moment_lower":"7995287781113093/100000000000000000","tail_upper":"3365651295929423/500000000000000000"},{"J":196608,"cell":556,"epsilon":"341675586052471/125000000000000000","eta":"4417940878640039/1000000000000000000","height":"3/4","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1643498164109663/250000000000000000","Aup":"1643499469959881/250000000000000000","Blo":"4217966987349861/50000000000000000","Bup":"16871881332692629/200000000000000000"},"mass_upper_point":{"Alo":"7102512569226959/1000000000000000000","Aup":"3551259073666687/500000000000000000","Blo":"91147800057436663/1000000000000000000","Bup":"91147871522389287/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1809488502649427049/1000000000000000000","sigma_upper":"907325243718023711/500000000000000000","subbands":[{"band":0,"epsilon":"341675586052471/125000000000000000","eta":"4417940878640039/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1345036793256081/500000000000000000","eta":"87022742355151/20000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"557/4000","t_lo":"139/1000","tail_lower":"1643498164109663/250000000000000000","tail_moment_lower":"4217966987349861/50000000000000000","tail_upper":"3551259073666687/500000000000000000"},{"J":196608,"cell":557,"epsilon":"675327807094881/250000000000000000","eta":"68221267788441/15625000000000000","height":"3/4","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6504912495990883/1000000000000000000","Aup":"6504917658755711/1000000000000000000","Blo":"8347281293593467/100000000000000000","Bup":"20868219768852059/250000000000000000"},"mass_upper_point":{"Alo":"56227457204653/8000000000000000","Aup":"7028437664333803/1000000000000000000","Blo":"90197042437608851/1000000000000000000","Bup":"90197113077876043/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1811169237366422421/1000000000000000000","sigma_upper":"363267494430633559/200000000000000000","subbands":[{"band":0,"epsilon":"675327807094881/250000000000000000","eta":"68221267788441/15625000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"664595169648219/250000000000000000","eta":"1074992242120249/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"279/2000","t_lo":"557/4000","tail_lower":"6504912495990883/1000000000000000000","tail_moment_lower":"8347281293593467/100000000000000000","tail_upper":"7028437664333803/1000000000000000000"},{"J":196608,"cell":558,"epsilon":"533919410430023/200000000000000000","eta":"4314992168008789/1000000000000000000","height":"3/4","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6436549348027421/1000000000000000000","Aup":"6436554450863049/1000000000000000000","Blo":"82595488437126241/1000000000000000000","Bup":"82595553808666867/1000000000000000000"},"mass_upper_point":{"Alo":"1738778704529293/250000000000000000","Aup":"6955120268260531/1000000000000000000","Blo":"89256079023633399/1000000000000000000","Bup":"11157018606096273/125000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"906424986041708897/500000000000000000","sigma_upper":"1818024456870288167/1000000000000000000","subbands":[{"band":0,"epsilon":"533919410430023/200000000000000000","eta":"4314992168008789/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"131353179323597/50000000000000000","eta":"4249406377107767/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"559/4000","t_lo":"279/2000","tail_lower":"6436549348027421/1000000000000000000","tail_moment_lower":"82595488437126241/1000000000000000000","tail_upper":"6955120268260531/1000000000000000000"},{"J":196608,"cell":559,"epsilon":"617961283530993/250000000000000000","eta":"2000398853139281/500000000000000000","height":"19/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1194620549592407/200000000000000000","Aup":"2986553757196459/500000000000000000","Blo":"76644413281864067/1000000000000000000","Bup":"76644474340737359/1000000000000000000"},"mass_upper_point":{"Alo":"6454809736859023/1000000000000000000","Aup":"1290962965652387/200000000000000000","Blo":"10353907651331527/125000000000000000","Bup":"41415663218249859/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"909765353400206583/500000000000000000","sigma_upper":"91235572079370427/50000000000000000","subbands":[{"band":0,"epsilon":"617961283530993/250000000000000000","eta":"2000398853139281/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2432369988163641/1000000000000000000","eta":"1969918997469993/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"7/50","t_lo":"559/4000","tail_lower":"1194620549592407/200000000000000000","tail_moment_lower":"76644413281864067/1000000000000000000","tail_upper":"1290962965652387/200000000000000000"},{"J":196608,"cell":560,"epsilon":"2607288557295641/1000000000000000000","eta":"4214457605278427/1000000000000000000","height":"3/4","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6301944849540843/1000000000000000000","Aup":"1260389966921041/200000000000000000","Blo":"16173614215828723/200000000000000000","Bup":"40434067470785259/500000000000000000"},"mass_upper_point":{"Alo":"3405369267519577/500000000000000000","Aup":"6810743860166883/1000000000000000000","Blo":"8740313848844163/100000000000000000","Bup":"437016033557709/5000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1816211441517408539/1000000000000000000","sigma_upper":"113837401644033057/62500000000000000","subbands":[{"band":0,"epsilon":"2607288557295641/1000000000000000000","eta":"4214457605278427/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1282769487124529/500000000000000000","eta":"1037517272618161/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"561/4000","t_lo":"7/50","tail_lower":"6301944849540843/1000000000000000000","tail_moment_lower":"16173614215828723/200000000000000000","tail_upper":"6810743860166883/1000000000000000000"},{"J":196608,"cell":561,"epsilon":"2414156755170507/1000000000000000000","eta":"781518196364067/200000000000000000","height":"19/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"5848174661206487/1000000000000000000","Aup":"1462044829406681/250000000000000000","Blo":"75041259653436567/1000000000000000000","Bup":"37520659651355877/500000000000000000"},"mass_upper_point":{"Alo":"3160401120515631/500000000000000000","Aup":"126416144312879/20000000000000000","Blo":"81111484364879967/1000000000000000000","Bup":"2534735877942883/31250000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1822892176234403911/1000000000000000000","sigma_upper":"457021352755412321/250000000000000000","subbands":[{"band":0,"epsilon":"2414156755170507/1000000000000000000","eta":"781518196364067/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"593852383019147/250000000000000000","eta":"480968095572749/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"281/2000","t_lo":"561/4000","tail_lower":"5848174661206487/1000000000000000000","tail_moment_lower":"75041259653436567/1000000000000000000","tail_upper":"126416144312879/20000000000000000"},{"J":196608,"cell":562,"epsilon":"2546443761830817/1000000000000000000","eta":"1029070046245481/250000000000000000","height":"3/4","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1234024282206561/200000000000000000","Aup":"3085063140527429/500000000000000000","Blo":"79176346449854719/1000000000000000000","Bup":"79176408838145587/1000000000000000000"},"mass_upper_point":{"Alo":"3334661365653139/500000000000000000","Aup":"166733198357439/25000000000000000","Blo":"3423527824724719/40000000000000000","Bup":"17117652455217291/200000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1819572910951399283/1000000000000000000","sigma_upper":"1824772395738769657/1000000000000000000","subbands":[{"band":0,"epsilon":"2546443761830817/1000000000000000000","eta":"1029070046245481/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"156591531270843/62500000000000000","eta":"4053068557376487/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"563/4000","t_lo":"281/2000","tail_lower":"1234024282206561/200000000000000000","tail_moment_lower":"79176346449854719/1000000000000000000","tail_upper":"166733198357439/25000000000000000"},{"J":196608,"cell":563,"epsilon":"671499211712209/250000000000000000","eta":"108403307304919/25000000000000000","height":"37/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6509803467445427/1000000000000000000","Aup":"6509808560737203/1000000000000000000","Blo":"83539445611037459/1000000000000000000","Bup":"3341580434497563/40000000000000000"},"mass_upper_point":{"Alo":"1759268271004229/250000000000000000","Aup":"3518539262864839/500000000000000000","Blo":"22578037727993383/250000000000000000","Bup":"9031222063138511/100000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"56757926427137333/31250000000000000","sigma_upper":"1821459380455890029/1000000000000000000","subbands":[{"band":0,"epsilon":"671499211712209/250000000000000000","eta":"108403307304919/25000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1321328240509687/500000000000000000","eta":"4269366195619401/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"141/1000","t_lo":"563/4000","tail_lower":"6509803467445427/1000000000000000000","tail_moment_lower":"83539445611037459/1000000000000000000","tail_upper":"3518539262864839/500000000000000000"},{"J":196608,"cell":564,"epsilon":"1243514009072921/500000000000000000","eta":"1005101064461213/250000000000000000","height":"3/4","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"604102243477461/100000000000000000","Aup":"2359776247039/390625000000000","Blo":"4844974257221973/62500000000000000","Bup":"38759824531934703/500000000000000000"},"mass_upper_point":{"Alo":"130616152504511/20000000000000000","Aup":"6530812708893073/1000000000000000000","Blo":"20952620768052603/250000000000000000","Bup":"16762109640219739/200000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"455733595096347507/250000000000000000","sigma_upper":"914073182586505201/500000000000000000","subbands":[{"band":0,"epsilon":"1243514009072921/500000000000000000","eta":"1005101064461213/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"611701428302313/250000000000000000","eta":"791669886123527/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"113/800","t_lo":"141/1000","tail_lower":"604102243477461/100000000000000000","tail_moment_lower":"4844974257221973/62500000000000000","tail_upper":"6530812708893073/1000000000000000000"},{"J":196608,"cell":565,"epsilon":"1311664801073111/500000000000000000","eta":"423514271129443/100000000000000000","height":"37/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6373579187173213/1000000000000000000","Aup":"6373584162950963/1000000000000000000","Blo":"40895579027189407/500000000000000000","Bup":"81791221799913/1000000000000000"},"mass_upper_point":{"Alo":"6890900750887471/1000000000000000000","Aup":"6890906067817243/1000000000000000000","Blo":"88436069933075969/1000000000000000000","Bup":"88436138053379257/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1819615115102385401/1000000000000000000","sigma_upper":"912416674945065387/500000000000000000","subbands":[{"band":0,"epsilon":"1311664801073111/500000000000000000","eta":"423514271129443/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2580790303863103/1000000000000000000","eta":"4169599240437677/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"283/2000","t_lo":"113/800","tail_lower":"6373579187173213/1000000000000000000","tail_moment_lower":"40895579027189407/500000000000000000","tail_upper":"6890906067817243/1000000000000000000"},{"J":196608,"cell":566,"epsilon":"648137495490577/250000000000000000","eta":"837107801499309/200000000000000000","height":"37/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"788315868087879/125000000000000000","Aup":"6306531862748503/1000000000000000000","Blo":"80930617889570053/1000000000000000000","Bup":"1618613617906107/20000000000000000"},"mass_upper_point":{"Alo":"681894328987523/100000000000000000","Aup":"106546071023359/15625000000000000","Blo":"10939064631169951/125000000000000000","Bup":"87512584383971717/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1821295849819380773/1000000000000000000","sigma_upper":"913260167303625573/500000000000000000","subbands":[{"band":0,"epsilon":"648137495490577/250000000000000000","eta":"837107801499309/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1275202994459769/500000000000000000","eta":"824119795648087/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"567/4000","t_lo":"283/2000","tail_lower":"788315868087879/125000000000000000","tail_moment_lower":"80930617889570053/1000000000000000000","tail_upper":"106546071023359/15625000000000000"},{"J":196608,"cell":567,"epsilon":"2562133849206059/1000000000000000000","eta":"2068259984597763/500000000000000000","height":"37/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6240171664762831/1000000000000000000","Aup":"6240176525748501/1000000000000000000","Blo":"40039511558545053/500000000000000000","Bup":"40039542695823531/500000000000000000"},"mass_upper_point":{"Alo":"3373864058819301/500000000000000000","Aup":"3373866656329113/500000000000000000","Blo":"43299245937518651/500000000000000000","Bup":"10824819804132161/125000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"364595316907275229/200000000000000000","sigma_upper":"1828207319324371519/1000000000000000000","subbands":[{"band":0,"epsilon":"2562133849206059/1000000000000000000","eta":"2068259984597763/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1260190848205733/500000000000000000","eta":"2036089093283691/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"71/500","t_lo":"567/4000","tail_lower":"6240171664762831/1000000000000000000","tail_moment_lower":"40039511558545053/500000000000000000","tail_upper":"3373866656329113/500000000000000000"},{"J":196608,"cell":568,"epsilon":"1266038438355449/500000000000000000","eta":"4088078656324467/1000000000000000000","height":"37/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"96476659548123/15625000000000000","Aup":"1543627753917627/250000000000000000","Blo":"39618141069100959/500000000000000000","Bup":"79236343690099941/1000000000000000000"},"mass_upper_point":{"Alo":"1669311923250829/250000000000000000","Aup":"10683604524999/1600000000000000","Blo":"85693897609053601/1000000000000000000","Bup":"85693963399475157/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"912328659626685759/500000000000000000","sigma_upper":"1829894304041491891/1000000000000000000","subbands":[{"band":0,"epsilon":"1266038438355449/500000000000000000","eta":"4088078656324467/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1245356568302963/500000000000000000","eta":"160973198581129/40000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"569/4000","t_lo":"71/500","tail_lower":"96476659548123/15625000000000000","tail_moment_lower":"39618141069100959/500000000000000000","tail_upper":"10683604524999/1600000000000000"},{"J":196608,"cell":569,"epsilon":"500474956959817/200000000000000000","eta":"2020104105807807/500000000000000000","height":"37/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6109523519060063/1000000000000000000","Aup":"6109528267912521/1000000000000000000","Blo":"78402304274255597/1000000000000000000","Bup":"3136094604476567/40000000000000000"},"mass_upper_point":{"Alo":"25810525585649/3906250000000000","Aup":"412968726615131/62500000000000000","Blo":"84798638414805067/1000000000000000000","Bup":"42399351723257931/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"182633805397036689/100000000000000000","sigma_upper":"228947661094826533/125000000000000000","subbands":[{"band":0,"epsilon":"500474956959817/200000000000000000","eta":"2020104105807807/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2461396065547589/1000000000000000000","eta":"3977047493807383/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"57/400","t_lo":"569/4000","tail_lower":"6109523519060063/1000000000000000000","tail_moment_lower":"78402304274255597/1000000000000000000","tail_upper":"412968726615131/62500000000000000"},{"J":196608,"cell":570,"epsilon":"2473023363465383/1000000000000000000","eta":"3992901862289697/1000000000000000000","height":"37/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"755652074385717/125000000000000000","Aup":"151130532221231/25000000000000000","Blo":"19394249939419309/250000000000000000","Bup":"3878852994470869/50000000000000000"},"mass_upper_point":{"Alo":"1634615324191387/250000000000000000","Aup":"408654144635111/62500000000000000","Blo":"83912619410773553/1000000000000000000","Bup":"10489085461569931/125000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1828018788687362263/1000000000000000000","sigma_upper":"458317068368933159/250000000000000000","subbands":[{"band":0,"epsilon":"2473023363465383/1000000000000000000","eta":"3992901862289697/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2432426294964789/1000000000000000000","eta":"3930324040366511/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"571/4000","t_lo":"57/400","tail_lower":"755652074385717/125000000000000000","tail_moment_lower":"19394249939419309/250000000000000000","tail_upper":"408654144635111/62500000000000000"},{"J":196608,"cell":571,"epsilon":"2608587041450933/1000000000000000000","eta":"420620599823743/100000000000000000","height":"73/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"398623198534579/62500000000000000","Aup":"6377976085429889/1000000000000000000","Blo":"40925654101477697/500000000000000000","Bup":"20462842773317893/250000000000000000"},"mass_upper_point":{"Alo":"6898940976689513/1000000000000000000","Aup":"137978924484153/20000000000000000","Blo":"11067923425180521/125000000000000000","Bup":"5533965914653569/62500000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"364939904680871527/200000000000000000","sigma_upper":"114372203637053313/62500000000000000","subbands":[{"band":0,"epsilon":"2608587041450933/1000000000000000000","eta":"420620599823743/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1282826008948787/500000000000000000","eta":"4140112224313479/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"143/1000","t_lo":"571/4000","tail_lower":"398623198534579/62500000000000000","tail_moment_lower":"40925654101477697/500000000000000000","tail_upper":"137978924484153/20000000000000000"},{"J":196608,"cell":572,"epsilon":"2577994409300441/1000000000000000000","eta":"1039240784497537/250000000000000000","height":"73/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6310821383986897/1000000000000000000","Aup":"6310826235928031/1000000000000000000","Blo":"80989475847736027/1000000000000000000","Bup":"40494769004221083/500000000000000000"},"mass_upper_point":{"Alo":"6826844152349557/1000000000000000000","Aup":"6826849339379961/1000000000000000000","Blo":"684515642713937/7812500000000000","Bup":"87618068725220171/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1826380258121353007/1000000000000000000","sigma_upper":"1831642242909973381/1000000000000000000","subbands":[{"band":0,"epsilon":"2577994409300441/1000000000000000000","eta":"1039240784497537/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1267729859159579/500000000000000000","eta":"4091480059515133/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"573/4000","t_lo":"143/1000","tail_lower":"6310821383986897/1000000000000000000","tail_moment_lower":"80989475847736027/1000000000000000000","tail_upper":"6826849339379961/1000000000000000000"},{"J":196608,"cell":573,"epsilon":"254776288189997/100000000000000000","eta":"821660080598781/200000000000000000","height":"73/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6244370224307911/1000000000000000000","Aup":"1248875003995309/200000000000000000","Blo":"80136610747685119/1000000000000000000","Bup":"80136672187279643/1000000000000000000"},"mass_upper_point":{"Alo":"3377745879196899/500000000000000000","Aup":"675549688563661/100000000000000000","Blo":"86702172787147873/1000000000000000000","Bup":"86702238478781007/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"91403049641917419/50000000000000000","sigma_upper":"1833329227627093753/1000000000000000000","subbands":[{"band":0,"epsilon":"254776288189997/100000000000000000","eta":"821660080598781/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"156601561696681/62500000000000000","eta":"202171136442401/50000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"287/2000","t_lo":"573/4000","tail_lower":"6244370224307911/1000000000000000000","tail_moment_lower":"80136610747685119/1000000000000000000","tail_upper":"675549688563661/100000000000000000"},{"J":196608,"cell":574,"epsilon":"100715526070457/40000000000000000","eta":"4060210911886887/1000000000000000000","height":"73/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6178610535713637/1000000000000000000","Aup":"3089307637882533/500000000000000000","Blo":"79292620971943357/1000000000000000000","Bup":"79292681698825437/1000000000000000000"},"mass_upper_point":{"Alo":"1671219055726721/250000000000000000","Aup":"6684881291053933/1000000000000000000","Blo":"8579580176035587/100000000000000000","Bup":"42897933347327793/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"228717715944417969/125000000000000000","sigma_upper":"14680129698753713/8000000000000000","subbands":[{"band":0,"epsilon":"100715526070457/40000000000000000","eta":"4060210911886887/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2476143556688621/1000000000000000000","eta":"799186678277623/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"23/160","t_lo":"287/2000","tail_lower":"6178610535713637/1000000000000000000","tail_moment_lower":"79292620971943357/1000000000000000000","tail_upper":"6684881291053933/1000000000000000000"},{"J":196608,"cell":575,"epsilon":"497673194528837/200000000000000000","eta":"501585983059311/125000000000000000","height":"73/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6113535228445237/1000000000000000000","Aup":"6113539913527033/1000000000000000000","Blo":"39228707757236829/500000000000000000","Bup":"1961436888423583/25000000000000000"},"mass_upper_point":{"Alo":"6614990049526057/1000000000000000000","Aup":"6614995059261233/1000000000000000000","Blo":"3395951718261589/40000000000000000","Bup":"84898857142272677/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"457855615568084781/250000000000000000","sigma_upper":"918351598530667249/500000000000000000","subbands":[{"band":0,"epsilon":"497673194528837/200000000000000000","eta":"501585983059311/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2447011220536813/1000000000000000000","eta":"1974502643587361/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"18/125","t_lo":"23/160","tail_lower":"6113535228445237/1000000000000000000","tail_moment_lower":"39228707757236829/500000000000000000","tail_upper":"6614995059261233/1000000000000000000"},{"J":196608,"cell":576,"epsilon":"2459192163230449/1000000000000000000","eta":"991431135838727/250000000000000000","height":"73/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6049137284080667/1000000000000000000","Aup":"756142739354097/125000000000000000","Blo":"38815452142492237/500000000000000000","Bup":"2425967612851399/31250000000000000"},"mass_upper_point":{"Alo":"3272912908353143/500000000000000000","Aup":"1636457692176389/250000000000000000","Blo":"84011051105706931/1000000000000000000","Bup":"84011114551537077/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1833103196989334497/1000000000000000000","sigma_upper":"183839018177845487/100000000000000000","subbands":[{"band":0,"epsilon":"2459192163230449/1000000000000000000","eta":"991431135838727/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"604555955227517/250000000000000000","eta":"3902631738785709/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"577/4000","t_lo":"18/125","tail_lower":"6049137284080667/1000000000000000000","tail_moment_lower":"38815452142492237/500000000000000000","tail_upper":"1636457692176389/250000000000000000"},{"J":196608,"cell":577,"epsilon":"486072515147027/200000000000000000","eta":"3919314310495873/1000000000000000000","height":"73/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1197081950966869/200000000000000000","Aup":"5985414331889317/1000000000000000000","Blo":"9601624762492523/125000000000000000","Bup":"38406528369049701/500000000000000000"},"mass_upper_point":{"Alo":"647737617699211/100000000000000000","Aup":"129547621438471/20000000000000000","Blo":"4156624094449601/50000000000000000","Bup":"41566272301741311/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1834783931706329869/1000000000000000000","sigma_upper":"1840077166495575243/1000000000000000000","subbands":[{"band":0,"epsilon":"486072515147027/200000000000000000","eta":"3919314310495873/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2389777245519179/1000000000000000000","eta":"3856806147963473/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"289/2000","t_lo":"577/4000","tail_lower":"1197081950966869/200000000000000000","tail_moment_lower":"9601624762492523/125000000000000000","tail_upper":"129547621438471/20000000000000000"},{"J":196608,"cell":578,"epsilon":"2563620284179763/1000000000000000000","eta":"206436228758909/50000000000000000","height":"18/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3157415762753719/500000000000000000","Aup":"6314836312244807/1000000000000000000","Blo":"81044687584150863/1000000000000000000","Bup":"81044748911310659/1000000000000000000"},"mass_upper_point":{"Alo":"6834444307053003/1000000000000000000","Aup":"6834449426398889/1000000000000000000","Blo":"4385981725726983/50000000000000000","Bup":"1754394002142687/20000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"915732333211662621/500000000000000000","sigma_upper":"367352830242539123/200000000000000000","subbands":[{"band":0,"epsilon":"2563620284179763/1000000000000000000","eta":"206436228758909/50000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"504139690591459/200000000000000000","eta":"4062706752568791/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"579/4000","t_lo":"289/2000","tail_lower":"3157415762753719/500000000000000000","tail_moment_lower":"81044687584150863/1000000000000000000","tail_upper":"6834449426398889/1000000000000000000"},{"J":196608,"cell":579,"epsilon":"2533570940223657/1000000000000000000","eta":"816082743077107/200000000000000000","height":"18/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6248288060672341/1000000000000000000","Aup":"3124146395956697/500000000000000000","Blo":"1252978093119251/15625000000000000","Bup":"10023832321950691/125000000000000000"},"mass_upper_point":{"Alo":"845369801154427/125000000000000000","Aup":"6762963469595111/1000000000000000000","Blo":"694416386605623/8000000000000000","Bup":"43401056581171633/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"916572700570160307/500000000000000000","sigma_upper":"1838451135929815987/1000000000000000000","subbands":[{"band":0,"epsilon":"2533570940223657/1000000000000000000","eta":"816082743077107/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2491050806854477/1000000000000000000","eta":"501876042678029/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"29/200","t_lo":"579/4000","tail_lower":"6248288060672341/1000000000000000000","tail_moment_lower":"1252978093119251/15625000000000000","tail_upper":"6762963469595111/1000000000000000000"},{"J":196608,"cell":580,"epsilon":"1251938031617949/500000000000000000","eta":"4032671676621553/1000000000000000000","height":"18/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1545609416882693/250000000000000000","Aup":"3091221171960753/500000000000000000","Blo":"39672702311998881/500000000000000000","Bup":"19836366134266373/250000000000000000"},"mass_upper_point":{"Alo":"418263214718147/62500000000000000","Aup":"3346108218773089/500000000000000000","Blo":"3435757902254807/40000000000000000","Bup":"85894011645802937/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"917413067928657993/500000000000000000","sigma_upper":"46003453016173409/25000000000000000","subbands":[{"band":0,"epsilon":"1251938031617949/500000000000000000","eta":"4032671676621553/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1230877039397903/500000000000000000","eta":"3967873407303501/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"581/4000","t_lo":"29/200","tail_lower":"1545609416882693/250000000000000000","tail_moment_lower":"39672702311998881/500000000000000000","tail_upper":"3346108218773089/500000000000000000"},{"J":196608,"cell":581,"epsilon":"2474531446808041/1000000000000000000","eta":"1992745857657559/500000000000000000","height":"18/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1223454646339341/200000000000000000","Aup":"6117277853875499/1000000000000000000","Blo":"39254508125350037/500000000000000000","Bup":"9813634433630649/125000000000000000"},"mass_upper_point":{"Alo":"6622195859677303/1000000000000000000","Aup":"1655550201025913/250000000000000000","Blo":"42497617794566877/500000000000000000","Bup":"84995298940004749/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1836506870574311359/1000000000000000000","sigma_upper":"460456276341014183/250000000000000000","subbands":[{"band":0,"epsilon":"2474531446808041/1000000000000000000","eta":"1992745857657559/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2432804082842283/1000000000000000000","eta":"1960647624053279/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"291/2000","t_lo":"581/4000","tail_lower":"1223454646339341/200000000000000000","tail_moment_lower":"39254508125350037/500000000000000000","tail_upper":"1655550201025913/250000000000000000"},{"J":196608,"cell":582,"epsilon":"2445532933410627/1000000000000000000","eta":"3938867168604847/1000000000000000000","height":"18/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6052787710474721/1000000000000000000","Aup":"1210558455814511/200000000000000000","Blo":"9710167804190647/125000000000000000","Bup":"77681400965234489/1000000000000000000"},"mass_upper_point":{"Alo":"6552904230883043/1000000000000000000","Aup":"655290911834663/100000000000000000","Blo":"21026454193092241/250000000000000000","Bup":"16821175878644649/200000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1838187605291306731/1000000000000000000","sigma_upper":"368702418016235421/200000000000000000","subbands":[{"band":0,"epsilon":"2445532933410627/1000000000000000000","eta":"3938867168604847/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1202098347350761/500000000000000000","eta":"484408405274223/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"583/4000","t_lo":"291/2000","tail_lower":"6052787710474721/1000000000000000000","tail_moment_lower":"9710167804190647/125000000000000000","tail_upper":"655290911834663/100000000000000000"},{"J":196608,"cell":583,"epsilon":"2416876410081337/1000000000000000000","eta":"3892791452042433/1000000000000000000","height":"18/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"5988974132155021/1000000000000000000","Aup":"5988978647795419/1000000000000000000","Blo":"3843114683876997/50000000000000000","Bup":"76862351530607111/1000000000000000000"},"mass_upper_point":{"Alo":"6484329172688263/1000000000000000000","Aup":"648433400384793/100000000000000000","Blo":"83225596410815057/1000000000000000000","Bup":"83225658310098979/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"229983542501037763/125000000000000000","sigma_upper":"1845199074798297477/1000000000000000000","subbands":[{"band":0,"epsilon":"2416876410081337/1000000000000000000","eta":"3892791452042433/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"47518556379603/20000000000000000","eta":"382978284613487/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"73/500","t_lo":"583/4000","tail_lower":"5988974132155021/1000000000000000000","tail_moment_lower":"3843114683876997/50000000000000000","tail_upper":"648433400384793/100000000000000000"},{"J":196608,"cell":584,"epsilon":"2388557811201701/1000000000000000000","eta":"961814515407753/250000000000000000","height":"18/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"5925825595314877/1000000000000000000","Aup":"2962915029307061/500000000000000000","Blo":"7605178139012801/100000000000000000","Bup":"76051838572452109/1000000000000000000"},"mass_upper_point":{"Alo":"3208231691220329/500000000000000000","Aup":"6416468157947663/1000000000000000000","Blo":"10294310094530857/125000000000000000","Bup":"41177270971154037/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"460387268681324369/250000000000000000","sigma_upper":"1846886059515417849/1000000000000000000","subbands":[{"band":0,"epsilon":"2388557811201701/1000000000000000000","eta":"961814515407753/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"586998356118703/250000000000000000","eta":"756967119333751/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"117/800","t_lo":"73/500","tail_lower":"5925825595314877/1000000000000000000","tail_moment_lower":"7605178139012801/100000000000000000","tail_upper":"6416468157947663/1000000000000000000"},{"J":196608,"cell":585,"epsilon":"2360573133949507/1000000000000000000","eta":"190113028565941/50000000000000000","height":"18/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1465833817031741/250000000000000000","Aup":"2931669839847063/500000000000000000","Blo":"18812429468026687/250000000000000000","Bup":"18812443597873799/250000000000000000"},"mass_upper_point":{"Alo":"634929963053529/100000000000000000","Aup":"1587326087758307/250000000000000000","Blo":"81492376998232223/1000000000000000000","Bup":"20373109369830479/250000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"115201863090143303/62500000000000000","sigma_upper":"924286522116269111/500000000000000000","subbands":[{"band":0,"epsilon":"2360573133949507/1000000000000000000","eta":"190113028565941/50000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2320389533301237/1000000000000000000","eta":"187020955412071/50000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"293/2000","t_lo":"117/800","tail_lower":"1465833817031741/250000000000000000","tail_moment_lower":"18812429468026687/250000000000000000","tail_upper":"1587326087758307/250000000000000000"},{"J":196608,"cell":586,"epsilon":"498007854218539/200000000000000000","eta":"4005455773488801/1000000000000000000","height":"71/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"247439634927607/40000000000000000","Aup":"1237199097357049/200000000000000000","Blo":"79394674570048629/1000000000000000000","Bup":"79394733680332797/1000000000000000000"},"mass_upper_point":{"Alo":"669925643427791/100000000000000000","Aup":"6699261371111963/1000000000000000000","Blo":"85988374347936213/1000000000000000000","Bup":"4299421880179391/50000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1839910544159288221/1000000000000000000","sigma_upper":"922630014474829297/500000000000000000","subbands":[{"band":0,"epsilon":"498007854218539/200000000000000000","eta":"4005455773488801/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"489508640019873/200000000000000000","eta":"985036170768457/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"587/4000","t_lo":"293/2000","tail_lower":"247439634927607/40000000000000000","tail_moment_lower":"79394674570048629/1000000000000000000","tail_upper":"6699261371111963/1000000000000000000"},{"J":196608,"cell":587,"epsilon":"2460869892471229/1000000000000000000","eta":"791722931216709/200000000000000000","height":"71/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6120740758421969/1000000000000000000","Aup":"1224149063710443/200000000000000000","Blo":"39278573744358081/500000000000000000","Bup":"39278602956915399/500000000000000000"},"mass_upper_point":{"Alo":"6629115049430139/1000000000000000000","Aup":"662911992940659/100000000000000000","Blo":"85088005226902053/1000000000000000000","Bup":"2659002117308177/31250000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1841591278876283593/1000000000000000000","sigma_upper":"1846947013666778967/1000000000000000000","subbands":[{"band":0,"epsilon":"2460869892471229/1000000000000000000","eta":"791722931216709/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2418773159834559/1000000000000000000","eta":"1946956059292791/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"147/1000","t_lo":"587/4000","tail_lower":"6120740758421969/1000000000000000000","tail_moment_lower":"39278573744358081/500000000000000000","tail_upper":"662911992940659/100000000000000000"},{"J":196608,"cell":588,"epsilon":"486408873864597/200000000000000000","eta":"3912324696786493/1000000000000000000","height":"71/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6056171067229603/1000000000000000000","Aup":"1514043893629247/250000000000000000","Blo":"3109134189772449/40000000000000000","Bup":"38864206246115197/500000000000000000"},"mass_upper_point":{"Alo":"655969957423959/100000000000000000","Aup":"6559704398015851/1000000000000000000","Blo":"8419695489319293/100000000000000000","Bup":"16839403339977561/200000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"921636006796639483/500000000000000000","sigma_upper":"1848633998383899339/1000000000000000000","subbands":[{"band":0,"epsilon":"486408873864597/200000000000000000","eta":"3912324696786493/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"597585858365319/250000000000000000","eta":"3848225361557713/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"589/4000","t_lo":"147/1000","tail_lower":"6056171067229603/1000000000000000000","tail_moment_lower":"3109134189772449/40000000000000000","tail_upper":"6559704398015851/1000000000000000000"},{"J":131072,"cell":589,"epsilon":"4334237994335169/1000000000000000000","eta":"70254939350597/12500000000000000","height":"71/100","logarithm_J_lower":"589175103475953513/50000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"776118581779633/100000000000000000","Aup":"3880595897052879/500000000000000000","Blo":"24528130138260567/250000000000000000","Bup":"98112595865193007/1000000000000000000"},"mass_upper_point":{"Alo":"8395915096232147/1000000000000000000","Aup":"524745092779089/62500000000000000","Blo":"4245996015501937/40000000000000000","Bup":"26537495224920291/250000000000000000"},"nu":"11783502069519/1000000000000","sigma_lower":"922476374155137169/500000000000000000","sigma_upper":"1850320983101019711/1000000000000000000","subbands":[{"band":0,"epsilon":"4334237994335169/1000000000000000000","eta":"70254939350597/12500000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"852443794016089/200000000000000000","eta":"5531972574030269/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"59/400","t_lo":"589/4000","tail_lower":"776118581779633/100000000000000000","tail_moment_lower":"24528130138260567/250000000000000000","tail_upper":"524745092779089/62500000000000000"},{"J":131072,"cell":590,"epsilon":"4283543740390679/1000000000000000000","eta":"2777427200018183/500000000000000000","height":"71/100","logarithm_J_lower":"589175103475953513/50000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"7679478286116163/1000000000000000000","Aup":"7679484193570419/1000000000000000000","Blo":"9707942651591931/100000000000000000","Bup":"24269875239990699/250000000000000000"},"mass_upper_point":{"Alo":"8308169783002873/1000000000000000000","Aup":"2077044024521043/250000000000000000","Blo":"21008067065597979/200000000000000000","Bup":"105040414917743573/1000000000000000000"},"nu":"11783502069519/1000000000000","sigma_lower":"184663348302726971/100000000000000000","sigma_upper":"463001991954535021/250000000000000000","subbands":[{"band":0,"epsilon":"4283543740390679/1000000000000000000","eta":"2777427200018183/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2106099126729071/500000000000000000","eta":"85425772448181/15625000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"591/4000","t_lo":"59/400","tail_lower":"7679478286116163/1000000000000000000","tail_moment_lower":"9707942651591931/100000000000000000","tail_upper":"2077044024521043/250000000000000000"},{"J":131072,"cell":591,"epsilon":"4233446088654889/1000000000000000000","eta":"171565079796207/31250000000000000","height":"71/100","logarithm_J_lower":"589175103475953513/50000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"7598621314517851/1000000000000000000","Aup":"3799313576956673/500000000000000000","Blo":"19211417741203261/200000000000000000","Bup":"24014290572999237/250000000000000000"},"mass_upper_point":{"Alo":"1644266217534753/200000000000000000","Aup":"8221337330444011/1000000000000000000","Blo":"649638979013887/6250000000000000","Bup":"25985578830051429/250000000000000000"},"nu":"11783502069519/1000000000000","sigma_lower":"1848314217744265083/1000000000000000000","sigma_upper":"231711869066907557/125000000000000000","subbands":[{"band":0,"epsilon":"4233446088654889/1000000000000000000","eta":"171565079796207/31250000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"832553639403113/200000000000000000","eta":"2701644045993157/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"37/250","t_lo":"591/4000","tail_lower":"7598621314517851/1000000000000000000","tail_moment_lower":"19211417741203261/200000000000000000","tail_upper":"8221337330444011/1000000000000000000"},{"J":131072,"cell":592,"epsilon":"4183937989338241/1000000000000000000","eta":"169564704010483/31250000000000000","height":"71/100","logarithm_J_lower":"589175103475953513/50000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1503721234341301/200000000000000000","Aup":"7518611943830271/1000000000000000000","Blo":"95045396688842349/1000000000000000000","Bup":"9504546942668843/100000000000000000"},"mass_upper_point":{"Alo":"25423093045701/3125000000000000","Aup":"2033848986478679/250000000000000000","Blo":"102855487505580463/1000000000000000000","Bup":"6428472830142423/62500000000000000"},"nu":"11783502069519/1000000000000","sigma_lower":"369998990492252091/200000000000000000","sigma_upper":"1855381937252380829/1000000000000000000","subbands":[{"band":0,"epsilon":"4183937989338241/1000000000000000000","eta":"169564704010483/31250000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2056960888560321/500000000000000000","eta":"5340079514837633/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"593/4000","t_lo":"37/250","tail_lower":"1503721234341301/200000000000000000","tail_moment_lower":"95045396688842349/1000000000000000000","tail_upper":"2033848986478679/250000000000000000"},{"J":131072,"cell":593,"epsilon":"4135012439330977/1000000000000000000","eta":"5362809352222909/1000000000000000000","height":"71/100","logarithm_J_lower":"589175103475953513/50000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"7439424214443739/1000000000000000000","Aup":"7439429920073743/1000000000000000000","Blo":"23511060285954099/250000000000000000","Bup":"94044313043341619/1000000000000000000"},"mass_upper_point":{"Alo":"251573021894931/31250000000000000","Aup":"1610068560253989/200000000000000000","Blo":"101779972262402031/1000000000000000000","Bup":"101780049148179777/1000000000000000000"},"nu":"11783502069519/1000000000000","sigma_lower":"462918921794563957/250000000000000000","sigma_upper":"1857068921969501201/1000000000000000000","subbands":[{"band":0,"epsilon":"4135012439330977/1000000000000000000","eta":"5362809352222909/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2032826020270163/500000000000000000","eta":"1055522957495769/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"297/2000","t_lo":"593/4000","tail_lower":"7439424214443739/1000000000000000000","tail_moment_lower":"23511060285954099/250000000000000000","tail_upper":"1610068560253989/200000000000000000"},{"J":131072,"cell":594,"epsilon":"2043331267845527/500000000000000000","eta":"1325072539892969/250000000000000000","height":"71/100","logarithm_J_lower":"589175103475953513/50000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"920133360834997/125000000000000000","Aup":"7361072526585179/1000000000000000000","Blo":"23263378463322381/250000000000000000","Bup":"9305358492419191/100000000000000000"},"mass_upper_point":{"Alo":"3983081406999089/500000000000000000","Aup":"3983084422392091/500000000000000000","Blo":"1007155764146007/10000000000000000","Bup":"10071565241970369/100000000000000000"},"nu":"11783502069519/1000000000000","sigma_lower":"289586940921133/156250000000000","sigma_upper":"1858755906686621573/1000000000000000000","subbands":[{"band":0,"epsilon":"2043331267845527/500000000000000000","eta":"1325072539892969/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"100448803196991/25000000000000000","eta":"5215885098644849/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"119/800","t_lo":"297/2000","tail_lower":"920133360834997/125000000000000000","tail_moment_lower":"23263378463322381/250000000000000000","tail_upper":"3983084422392091/500000000000000000"},{"J":131072,"cell":595,"epsilon":"1009720368656243/250000000000000000","eta":"52385041897671/10000000000000000","height":"71/100","logarithm_J_lower":"589175103475953513/50000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3641762859347467/500000000000000000","Aup":"7283531293635333/1000000000000000000","Blo":"18414621538333553/200000000000000000","Bup":"18414635588706907/200000000000000000"},"mass_upper_point":{"Alo":"7882859153595641/1000000000000000000","Aup":"1970716278834583/250000000000000000","Blo":"99662186610351829/1000000000000000000","Bup":"19932452348980993/200000000000000000"},"nu":"11783502069519/1000000000000","sigma_lower":"463759289153061643/250000000000000000","sigma_upper":"930221445701870973/500000000000000000","subbands":[{"band":0,"epsilon":"1009720368656243/250000000000000000","eta":"52385041897671/10000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1985407645659389/500000000000000000","eta":"5154881741720783/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"149/1000","t_lo":"119/800","tail_lower":"3641762859347467/500000000000000000","tail_moment_lower":"18414621538333553/200000000000000000","tail_upper":"1970716278834583/250000000000000000"}],"schema":"SECTION7_UNIFORM_FINITE_WEYL_TAIL_V1","seconds":669.7895503044128,"source_first_class_s":["0","1/20"]}


==> anc/certificate/inputs/DIRECTED_256.json <==
{"M":690988,"bits":256,"complete":true,"engine":"Unchanged FLINT/Arb 22.0.0 through ctypes","mass_division":512,"mass_method":"discrete midpoint and verified whole-bin second derivatives","mass_seconds":628.5635435581207,"panels":64,"phase_catalogue":{"131072|11/10|0|64":{"J":131072,"band":0,"blocks":[{"a":131072,"b":144179,"curvature_lower":"3093066718313846893182478572702400512000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/9707877984430277128251674305518730612996111399008329246276344698411677377923317515040478566300704747319853410952354213357776661225349674950300731982407395571298968602751113159041938681754904509190492543308226300880861505324935129114264449502887878418229719000871","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/9504137989654700187683118275529399393583104000000000000000000000000000000","panels":64,"points":[{"bound":"170408451594717/1099511627776","n":205,"q":35,"u":"8401715/64"},{"bound":"69289182639373/274877906944","n":410,"q":29,"u":"4207411/32"},{"bound":"380017417051049/1099511627776","n":615,"q":26,"u":"8427929/64"},{"bound":"480920889483071/1099511627776","n":820,"q":24,"u":"2110259/16"},{"bound":"145050934122121/274877906944","n":1024,"q":22,"u":"8454143/64"},{"bound":"679276675097219/1099511627776","n":1229,"q":21,"u":"4233625/32"},{"bound":"777910785587643/1099511627776","n":1434,"q":21,"u":"8480357/64"},{"bound":"438075986049923/549755813888","n":1639,"q":20,"u":"1061683/8"},{"bound":"974255386936175/1099511627776","n":1844,"q":20,"u":"8506571/64"},{"bound":"1071610402124221/1099511627776","n":2048,"q":19,"u":"4259839/32"},{"bound":"292335467428543/274877906944","n":2253,"q":19,"u":"8532785/64"},{"bound":"1267020238564903/1099511627776","n":2458,"q":19,"u":"2136473/16"},{"bound":"42644740073601/34359738368","n":2663,"q":18,"u":"8558999/64"},{"bound":"731030048820815/549755813888","n":2868,"q":18,"u":"4286053/32"},{"bound":"1558984634076339/1099511627776","n":3072,"q":18,"u":"8585213/64"},{"bound":"828180298639113/549755813888","n":3277,"q":18,"u":"537395/4"},{"bound":"219214594880073/137438953472","n":3482,"q":18,"u":"8611427/64"},{"bound":"28922753808307/17179869184","n":3687,"q":18,"u":"4312267/32"},{"bound":"1948381550869903/1099511627776","n":3892,"q":18,"u":"8637641/64"},{"bound":"63913126011481/34359738368","n":4096,"q":18,"u":"2162687/16"},{"bound":"1071261367432189/549755813888","n":4301,"q":18,"u":"8663855/64"},{"bound":"1119874677027889/549755813888","n":4506,"q":17,"u":"4338481/32"},{"bound":"1168457800555561/549755813888","n":4711,"q":17,"u":"8690069/64"},{"bound":"2434074341477701/1099511627776","n":4916,"q":17,"u":"1087897/8"},{"bound":"2530752541780437/1099511627776","n":5120,"q":17,"u":"8716283/64"},{"bound":"2627898761343323/1099511627776","n":5325,"q":17,"u":"4364695/32"},{"bound":"1362519851911493/549755813888","n":5530,"q":17,"u":"8742497/64"},{"bound":"1411087957070167/549755813888","n":5735,"q":17,"u":"2188901/16"},{"bound":"2919307864665227/1099511627776","n":5940,"q":17,"u":"8768711/64"},{"bound":"3015962180024591/1099511627776","n":6144,"q":17,"u":"4390909/32"},{"bound":"1556543405168901/549755813888","n":6349,"q":17,"u":"8794925/64"},{"bound":"1605104133807209/549755813888","n":6554,"q":17,"u":"275251/2"},{"bound":"206707926961769/68719476736","n":6759,"q":17,"u":"8821139/64"},{"bound":"1702221374644195/549755813888","n":6964,"q":17,"u":"4417123/32"},{"bound":"1750541261337413/549755813888","n":7168,"q":17,"u":"8847353/64"},{"bound":"1799096897971209/549755813888","n":7373,"q":17,"u":"2215115/16"},{"bound":"3695303014792989/1099511627776","n":7578,"q":17,"u":"8873567/64"},{"bound":"237025646065249/68719476736","n":7783,"q":17,"u":"4443337/32"},{"bound":"3889515904749361/1099511627776","n":7988,"q":17,"u":"8899781/64"},{"bound":"3986146172112791/1099511627776","n":8192,"q":17,"u":"1114111/8"},{"bound":"4083248610267041/1099511627776","n":8397,"q":17,"u":"8925995/64"},{"bound":"2090174821423213/549755813888","n":8602,"q":17,"u":"4469551/32"},{"bound":"4277449365573487/1099511627776","n":8807,"q":17,"u":"8952209/64"},{"bound":"1093636966417675/274877906944","n":9012,"q":17,"u":"2241329/16"},{"bound":"4471171579793119/1099511627776","n":9216,"q":17,"u":"8978423/64"},{"bound":"4568267871848895/1099511627776","n":9421,"q":17,"u":"4495765/32"},{"bound":"291585197518079/68719476736","n":9626,"q":17,"u":"9004637/64"},{"bound":"297653594156143/68719476736","n":9831,"q":17,"u":"563609/4"},{"bound":"303721935434601/68719476736","n":10036,"q":17,"u":"9030851/64"},{"bound":"1239042493270505/274877906944","n":10240,"q":17,"u":"4521979/32"},{"bound":"5053261817906909/1099511627776","n":10445,"q":17,"u":"9057065/64"},{"bound":"2575176460650421/549755813888","n":10650,"q":17,"u":"2267543/16"},{"bound":"5247443324418917/1099511627776","n":10855,"q":17,"u":"9083279/64"},{"bound":"5344533065425403/1099511627776","n":11060,"q":17,"u":"4548193/32"},{"bound":"5441148575791683/1099511627776","n":11264,"q":17,"u":"9109493/64"},{"bound":"1384559274807663/274877906944","n":11469,"q":17,"u":"1140325/8"},{"bound":"2817662529746505/549755813888","n":11674,"q":17,"u":"9135707/64"},{"bound":"5732412485193761/1099511627776","n":11879,"q":17,"u":"4574407/32"},{"bound":"2914749701520741/549755813888","n":12084,"q":17,"u":"9161921/64"},{"bound":"2963056123381305/549755813888","n":12288,"q":17,"u":"2293757/16"},{"bound":"3011599112178759/549755813888","n":12493,"q":17,"u":"9188135/64"},{"bound":"6120283764171199/1099511627776","n":12698,"q":17,"u":"4600621/32"},{"bound":"1554342221677949/274877906944","n":12903,"q":17,"u":"9214349/64"},{"bound":"1578492982719775/274877906944","n":13107,"q":16,"u":"144179"}],"shi":"1/20","slo":"-1/1000000000"},{"a":144179,"b":158596,"curvature_lower":"16576904443463273193149846100576927744000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/69248300143714544400115092340268227476179092867319791003704929977267691341720094082347308319117737695885626703230446464176786264932263644693360679032246668784823783578396779687205185422229524448955718040492678804259825492810453819537682351462051507007947052178723","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/12649955021449269889404976510468160458063872000000000000000000000000000000","panels":64,"points":[{"bound":"91938036907911/549755813888","n":226,"q":41,"u":"9241873/64"},{"bound":"9270347600635/34359738368","n":451,"q":34,"u":"4628145/32"},{"bound":"101270514409133/274877906944","n":676,"q":30,"u":"9270707/64"},{"bound":"63962457171355/137438953472","n":902,"q":27,"u":"2321281/16"},{"bound":"616528724136891/1099511627776","n":1127,"q":25,"u":"9299541/64"},{"bound":"90062840635887/137438953472","n":1352,"q":24,"u":"4656979/32"},{"bound":"823932833880075/1099511627776","n":1577,"q":23,"u":"9328375/64"},{"bound":"115931903518249/137438953472","n":1803,"q":23,"u":"1167849/8"},{"bound":"1030161182440403/1099511627776","n":2028,"q":22,"u":"9357209/64"},{"bound":"1132742489500501/1099511627776","n":2253,"q":22,"u":"4685813/32"},{"bound":"1235079008522087/1099511627776","n":2478,"q":21,"u":"9386043/64"},{"bound":"1337762497243511/1099511627776","n":2704,"q":21,"u":"2350115/16"},{"bound":"1439939740080003/1099511627776","n":2929,"q":21,"u":"9414877/64"},{"bound":"192755074966927/137438953472","n":3154,"q":20,"u":"4714647/32"},{"bound":"1643972432402389/1099511627776","n":3379,"q":20,"u":"9443711/64"},{"bound":"1746327695560943/1099511627776","n":3605,"q":20,"u":"591133/4"},{"bound":"924102736014043/549755813888","n":3830,"q":20,"u":"9472545/64"},{"bound":"975031283219809/549755813888","n":4055,"q":20,"u":"4743481/32"},{"bound":"2052354643374473/1099511627776","n":4281,"q":20,"u":"9501379/64"},{"bound":"1077089484172505/549755813888","n":4506,"q":20,"u":"2378949/16"},{"bound":"1127995121086781/549755813888","n":4731,"q":20,"u":"9530213/64"},{"bound":"2357690241511729/1099511627776","n":4956,"q":19,"u":"4772315/32"},{"bound":"1229903870948647/549755813888","n":5182,"q":19,"u":"9559047/64"},{"bound":"640366023609563/274877906944","n":5407,"q":19,"u":"1196683/8"},{"bound":"20805564307599/8589934592","n":5632,"q":19,"u":"9587881/64"},{"bound":"1382376529429385/549755813888","n":5857,"q":19,"u":"4801149/32"},{"bound":"1433419524451407/549755813888","n":6083,"q":19,"u":"9616715/64"},{"bound":"2968467458959449/1099511627776","n":6308,"q":19,"u":"2407783/16"},{"bound":"767522648170731/274877906944","n":6533,"q":19,"u":"9645549/64"},{"bound":"1585854478621151/549755813888","n":6758,"q":19,"u":"4829983/32"},{"bound":"3273774605705615/1099511627776","n":6984,"q":19,"u":"9674383/64"},{"bound":"843846173561079/274877906944","n":7209,"q":19,"u":"302775/2"},{"bound":"3476991194856047/1099511627776","n":7434,"q":19,"u":"9703217/64"},{"bound":"223690373506551/68719476736","n":7660,"q":19,"u":"4858817/32"},{"bound":"230040385695547/68719476736","n":7885,"q":19,"u":"9732051/64"},{"bound":"3782243599348045/1099511627776","n":8110,"q":19,"u":"2436617/16"},{"bound":"970959619473359/274877906944","n":8335,"q":19,"u":"9760885/64"},{"bound":"1992941259545677/549755813888","n":8561,"q":19,"u":"4887651/32"},{"bound":"4087472854534861/1099511627776","n":8786,"q":19,"u":"9789719/64"},{"bound":"1047265292527177/274877906944","n":9011,"q":19,"u":"1225517/8"},{"bound":"1072661902321089/274877906944","n":9236,"q":19,"u":"9818553/64"},{"bound":"1098170946516207/274877906944","n":9462,"q":19,"u":"4916485/32"},{"bound":"4494266844270245/1099511627776","n":9687,"q":19,"u":"9847387/64"},{"bound":"1148962095775157/274877906944","n":9912,"q":19,"u":"2465451/16"},{"bound":"4697428501125093/1099511627776","n":10137,"q":19,"u":"9876221/64"},{"bound":"599928825159999/137438953472","n":10363,"q":18,"u":"4945319/32"},{"bound":"4900943222707457/1099511627776","n":10588,"q":18,"u":"9905055/64"},{"bound":"625306825043765/137438953472","n":10813,"q":18,"u":"619967/4"},{"bound":"2552207981196827/549755813888","n":11039,"q":18,"u":"9933889/64"},{"bound":"2602962532281795/549755813888","n":11264,"q":18,"u":"4974153/32"},{"bound":"663429141129941/137438953472","n":11489,"q":18,"u":"9962723/64"},{"bound":"5408940214243803/1099511627776","n":11714,"q":18,"u":"2494285/16"},{"bound":"5510897510793769/1099511627776","n":11940,"q":18,"u":"9991557/64"},{"bound":"5612402792107923/1099511627776","n":12165,"q":18,"u":"5002987/32"},{"bound":"5713907245301699/1099511627776","n":12390,"q":18,"u":"10020391/64"},{"bound":"1453852728434527/274877906944","n":12615,"q":18,"u":"1254351/8"},{"bound":"5917364960306875/1099511627776","n":12841,"q":18,"u":"10049225/64"},{"bound":"1504716793651113/274877906944","n":13066,"q":18,"u":"5031821/32"},{"bound":"382523044844283/68719476736","n":13291,"q":18,"u":"10078059/64"},{"bound":"6221869621877783/1099511627776","n":13516,"q":18,"u":"2523119/16"},{"bound":"6323821029577211/1099511627776","n":13742,"q":18,"u":"10106893/64"},{"bound":"3212660372334039/549755813888","n":13967,"q":18,"u":"5060655/32"},{"bound":"6526819907907947/1099511627776","n":14192,"q":18,"u":"10135727/64"},{"bound":"828539818081029/137438953472","n":14417,"q":18,"u":"158596"}],"shi":"1/20","slo":"-1/1000000000"},{"a":158596,"b":174455,"curvature_lower":"369016307611008516299683530586755956736000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/2051751769202746216632620935372106716034764294087797931013247594238646685121823715991400480810997670700601817693685004165140753418492083353045276464929537628288622049624616389218767772974915251895031369697257187953612947548285429496569099075346937784230569609679","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/16836803495629917515292101652486629231689728000000000000000000000000000000","panels":64,"points":[{"bound":"197961364460979/1099511627776","n":248,"q":47,"u":"10166003/64"},{"bound":"4964237929467/17179869184","n":496,"q":39,"u":"5090931/32"},{"bound":"432563528183737/1099511627776","n":744,"q":34,"u":"10197721/64"},{"bound":"544786336653221/1099511627776","n":992,"q":31,"u":"2553395/16"},{"bound":"655004427483001/1099511627776","n":1239,"q":29,"u":"10229439/64"},{"bound":"764685407337307/1099511627776","n":1487,"q":27,"u":"5122649/32"},{"bound":"436835940390743/549755813888","n":1735,"q":26,"u":"10261157/64"},{"bound":"122776183951243/137438953472","n":1983,"q":25,"u":"1284627/8"},{"bound":"545175331273945/549755813888","n":2231,"q":25,"u":"10292875/64"},{"bound":"1197830417496637/1099511627776","n":2478,"q":24,"u":"5154367/32"},{"bound":"1305525844423349/1099511627776","n":2726,"q":24,"u":"10324593/64"},{"bound":"1413127830641907/1099511627776","n":2974,"q":23,"u":"2585113/16"},{"bound":"1520491156487079/1099511627776","n":3222,"q":23,"u":"10356311/64"},{"bound":"203475259130151/137438953472","n":3470,"q":23,"u":"5186085/32"},{"bound":"867318923263313/549755813888","n":3717,"q":23,"u":"10388029/64"},{"bound":"920921733813801/549755813888","n":3965,"q":22,"u":"650243/4"},{"bound":"974444305061531/549755813888","n":4213,"q":22,"u":"10419747/64"},{"bound":"2055907648972481/1099511627776","n":4461,"q":22,"u":"5217803/32"},{"bound":"540726114737797/274877906944","n":4709,"q":22,"u":"10451465/64"},{"bound":"2269450856433617/1099511627776","n":4956,"q":22,"u":"2616831/16"},{"bound":"1188206067299239/549755813888","n":5204,"q":22,"u":"10483183/64"},{"bound":"1241679514627037/549755813888","n":5452,"q":22,"u":"5249521/32"},{"bound":"647573330495271/274877906944","n":5700,"q":22,"u":"10514901/64"},{"bound":"2697153961336421/1099511627776","n":5948,"q":21,"u":"1316345/8"},{"bound":"1401759142901091/549755813888","n":6195,"q":21,"u":"10546619/64"},{"bound":"1455152018557967/549755813888","n":6443,"q":21,"u":"5281239/32"},{"bound":"3017081549207137/1099511627776","n":6691,"q":21,"u":"10578337/64"},{"bound":"3123851666959513/1099511627776","n":6939,"q":21,"u":"2648549/16"},{"bound":"3230615123510081/1099511627776","n":7187,"q":21,"u":"10610055/64"},{"bound":"3336942095933001/1099511627776","n":7434,"q":21,"u":"5312957/32"},{"bound":"3443694089619063/1099511627776","n":7682,"q":21,"u":"10641773/64"},{"bound":"1775220556059975/549755813888","n":7930,"q":21,"u":"333051/2"},{"bound":"3657183598737227/1099511627776","n":8178,"q":21,"u":"10673491/64"},{"bound":"1881960967687717/549755813888","n":8426,"q":21,"u":"5344675/32"},{"bound":"1935113045705679/549755813888","n":8673,"q":21,"u":"10705209/64"},{"bound":"3976957134738847/1099511627776","n":8921,"q":21,"u":"2680267/16"},{"bound":"4083684951235335/1099511627776","n":9169,"q":21,"u":"10736927/64"},{"bound":"4190409787458551/1099511627776","n":9417,"q":21,"u":"5376393/32"},{"bound":"1074282966366335/274877906944","n":9665,"q":21,"u":"10768645/64"},{"bound":"17200863554777/4294967296","n":9912,"q":21,"u":"1348063/8"},{"bound":"2255069111716543/549755813888","n":10160,"q":21,"u":"10800363/64"},{"bound":"4616853164820095/1099511627776","n":10408,"q":21,"u":"5408111/32"},{"bound":"4723566044106215/1099511627776","n":10656,"q":21,"u":"10832081/64"},{"bound":"2415138498981161/549755813888","n":10904,"q":21,"u":"2711985/16"},{"bound":"4936555875856285/1099511627776","n":11151,"q":21,"u":"10863799/64"},{"bound":"5043223139534703/1099511627776","n":11399,"q":20,"u":"5439829/32"},{"bound":"1287465260055713/274877906944","n":11647,"q":20,"u":"10895517/64"},{"bound":"5256497373523557/1099511627776","n":11895,"q":20,"u":"681961/4"},{"bound":"2681566116465471/549755813888","n":12143,"q":20,"u":"10927235/64"},{"bound":"1367333933412217/274877906944","n":12390,"q":20,"u":"5471547/32"},{"bound":"5575967902404129/1099511627776","n":12638,"q":20,"u":"10958953/64"},{"bound":"2841299418210871/549755813888","n":12886,"q":20,"u":"2743703/16"},{"bound":"5789228603929049/1099511627776","n":13134,"q":20,"u":"10990671/64"},{"bound":"46061384907945/8589934592","n":13382,"q":20,"u":"5503265/32"},{"bound":"750256867502661/137438953472","n":13629,"q":20,"u":"11022389/64"},{"bound":"6108681574030549/1099511627776","n":13877,"q":20,"u":"1379781/8"},{"bound":"1553826817259461/274877906944","n":14125,"q":20,"u":"11054107/64"},{"bound":"3160966036277395/549755813888","n":14373,"q":20,"u":"5534983/32"},{"bound":"6428556028940485/1099511627776","n":14621,"q":20,"u":"11085825/64"},{"bound":"6534749249164491/1099511627776","n":14868,"q":20,"u":"2775421/16"},{"bound":"6641371636033927/1099511627776","n":15116,"q":20,"u":"11117543/64"},{"bound":"210874790382611/34359738368","n":15364,"q":20,"u":"5566701/32"},{"bound":"428413390743063/68719476736","n":15612,"q":20,"u":"11149261/64"},{"bound":"3480402313862879/549755813888","n":15859,"q":20,"u":"174455"}],"shi":"1/20","slo":"-1/1000000000"},{"a":174455,"b":191900,"curvature_lower":"55837993914823657071662639496680177664000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/413222276001084625326596446395754465048752751242039919361116221365089625579444292426784157661699399382032909323545238269220182384939529295365322269773775873818934597921500924754131505635445260745173014468299622573561673329286540186968290881042966757714523247","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/22409554233536066825208301469179236581376000000000000000000000000000000000","panels":64,"points":[{"bound":"106844951644257/549755813888","n":273,"q":55,"u":"11182565/64"},{"bound":"170365761543353/549755813888","n":546,"q":46,"u":"5600005/32"},{"bound":"1804229517899/4294967296","n":818,"q":40,"u":"11217455/64"},{"bound":"290233515174591/549755813888","n":1091,"q":36,"u":"2808725/16"},{"bound":"174197667347967/274877906944","n":1363,"q":33,"u":"11252345/64"},{"bound":"406184650899265/549755813888","n":1636,"q":31,"u":"5634895/32"},{"bound":"115892229082109/137438953472","n":1909,"q":30,"u":"11287235/64"},{"bound":"1040916534308433/1099511627776","n":2181,"q":29,"u":"1413085/8"},{"bound":"1154685606029795/1099511627776","n":2454,"q":28,"u":"11322125/64"},{"bound":"1267746952236093/1099511627776","n":2726,"q":27,"u":"5669785/32"},{"bound":"1380939987948339/1099511627776","n":2999,"q":27,"u":"11357015/64"},{"bound":"746781511277229/549755813888","n":3271,"q":26,"u":"2843615/16"},{"bound":"803193923507589/549755813888","n":3544,"q":26,"u":"11391905/64"},{"bound":"13430851891145/8589934592","n":3817,"q":26,"u":"5704675/32"},{"bound":"457842639758027/274877906944","n":4089,"q":25,"u":"11426795/64"},{"bound":"1943865399703911/1099511627776","n":4362,"q":25,"u":"715265/4"},{"bound":"2055910918424863/1099511627776","n":4634,"q":25,"u":"11461685/64"},{"bound":"1084168394858087/549755813888","n":4907,"q":25,"u":"5739565/32"},{"bound":"2280324023202707/1099511627776","n":5179,"q":25,"u":"11496575/64"},{"bound":"1196298368280995/549755813888","n":5452,"q":24,"u":"2878505/16"},{"bound":"1252405354305447/549755813888","n":5725,"q":24,"u":"11531465/64"},{"bound":"327074431477177/137438953472","n":5997,"q":24,"u":"5774455/32"},{"bound":"1364387580922145/549755813888","n":6270,"q":24,"u":"11566355/64"},{"bound":"710132473541389/274877906944","n":6542,"q":24,"u":"1447975/8"},{"bound":"1476341490673563/549755813888","n":6815,"q":24,"u":"11601245/64"},{"bound":"766206227861325/274877906944","n":7088,"q":24,"u":"5809345/32"},{"bound":"3176546143106955/1099511627776","n":7360,"q":24,"u":"11636135/64"},{"bound":"3288669173393461/1099511627776","n":7633,"q":24,"u":"2913395/16"},{"bound":"1700159010985463/549755813888","n":7905,"q":23,"u":"11671025/64"},{"bound":"219520050460925/68719476736","n":8178,"q":23,"u":"5844235/32"},{"bound":"3623906421411515/1099511627776","n":8450,"q":23,"u":"11705915/64"},{"bound":"3735895969037889/1099511627776","n":8723,"q":23,"u":"366355/2"},{"bound":"3847879748525783/1099511627776","n":8996,"q":23,"u":"11740805/64"},{"bound":"3959448080670193/1099511627776","n":9268,"q":23,"u":"5879125/32"},{"bound":"4071421755125893/1099511627776","n":9541,"q":23,"u":"11775695/64"},{"bound":"4182980837879363/1099511627776","n":9813,"q":23,"u":"2948285/16"},{"bound":"1073736490939575/274877906944","n":10086,"q":23,"u":"11810585/64"},{"bound":"4406497186099493/1099511627776","n":10358,"q":23,"u":"5914015/32"},{"bound":"4518455015775721/1099511627776","n":10631,"q":23,"u":"11845475/64"},{"bound":"2315204793068539/549755813888","n":10904,"q":23,"u":"1482865/8"},{"bound":"4741951054372827/1099511627776","n":11176,"q":23,"u":"11880365/64"},{"bound":"4853899787265615/1099511627776","n":11449,"q":23,"u":"5948905/32"},{"bound":"1241358959191501/274877906944","n":11721,"q":23,"u":"11915255/64"},{"bound":"2538689747130297/549755813888","n":11994,"q":23,"u":"2983175/16"},{"bound":"324332553435171/68719476736","n":12267,"q":23,"u":"11950145/64"},{"bound":"2650425017197831/549755813888","n":12539,"q":23,"u":"5983795/32"},{"bound":"1353196808282011/274877906944","n":12812,"q":23,"u":"11985035/64"},{"bound":"5524312520129609/1099511627776","n":13084,"q":23,"u":"750155/4"},{"bound":"2818123023440001/549755813888","n":13357,"q":23,"u":"12019925/64"},{"bound":"89808873295043/17179869184","n":13629,"q":23,"u":"6018685/32"},{"bound":"1464924540405595/274877906944","n":13902,"q":23,"u":"12054815/64"},{"bound":"2985813469161043/549755813888","n":14175,"q":23,"u":"3018065/16"},{"bound":"190098259861853/34359738368","n":14447,"q":23,"u":"12089705/64"},{"bound":"6195070350390401/1099511627776","n":14720,"q":23,"u":"6053575/32"},{"bound":"6306561288383135/1099511627776","n":14992,"q":22,"u":"12124595/64"},{"bound":"6418424736674939/1099511627776","n":15265,"q":22,"u":"1517755/8"},{"bound":"1632469310524281/274877906944","n":15537,"q":22,"u":"12159485/64"},{"bound":"6641738368470725/1099511627776","n":15810,"q":22,"u":"6088465/32"},{"bound":"6753598418091151/1099511627776","n":16083,"q":22,"u":"12194375/64"},{"bound":"3432523852688721/549755813888","n":16355,"q":22,"u":"3052955/16"},{"bound":"6976905759494349/1099511627776","n":16628,"q":22,"u":"12229265/64"},{"bound":"3544176576654883/549755813888","n":16900,"q":22,"u":"6123355/32"},{"bound":"7200209396116481/1099511627776","n":17173,"q":22,"u":"12264155/64"},{"bound":"3655827534293755/549755813888","n":17445,"q":22,"u":"191900"}],"shi":"1/20","slo":"-1/1000000000"},{"a":191900,"b":211090,"curvature_lower":"55837993914823657071662639496680177664000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/549998849357443636309699870152749192979889911903155132669645690636934291646240353220049713847721900577485802309638712136332062754354513492131243941068895688053001949833517730847749034000777642051825282257306797645410587201280384988854795162668188754518030441757","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/29826883540272239764547122562630418432000000000000000000000000000000000000","panels":64,"points":[{"bound":"230570407989957/1099511627776","n":300,"q":63,"u":"6150395/32"},{"bound":"182604889000453/549755813888","n":600,"q":53,"u":"3079995/16"},{"bound":"123452113557835/274877906944","n":900,"q":46,"u":"6169585/32"},{"bound":"309490530495979/549755813888","n":1200,"q":41,"u":"1544795/8"},{"bound":"742041033834389/1099511627776","n":1500,"q":38,"u":"6188775/32"},{"bound":"863719168115535/1099511627776","n":1800,"q":36,"u":"3099185/16"},{"bound":"984015827970057/1099511627776","n":2099,"q":34,"u":"6207965/32"},{"bound":"276013006861415/274877906944","n":2399,"q":33,"u":"777195/4"},{"bound":"611784933247417/549755813888","n":2699,"q":32,"u":"6227155/32"},{"bound":"671344099587289/549755813888","n":2999,"q":31,"u":"3118375/16"},{"bound":"1461521754517073/1099511627776","n":3299,"q":30,"u":"6246345/32"},{"bound":"49378934863761/34359738368","n":3599,"q":30,"u":"1563985/8"},{"bound":"424528961636027/274877906944","n":3898,"q":29,"u":"6265535/32"},{"bound":"908179370761781/549755813888","n":4198,"q":29,"u":"3137565/16"},{"bound":"483628121885341/274877906944","n":4498,"q":28,"u":"6284725/32"},{"bound":"2052467281444539/1099511627776","n":4798,"q":28,"u":"393395/2"},{"bound":"271297029069141/137438953472","n":5098,"q":28,"u":"6303915/32"},{"bound":"2288246427452035/1099511627776","n":5398,"q":28,"u":"3156755/16"},{"bound":"2406029812931657/1099511627776","n":5698,"q":27,"u":"6323105/32"},{"bound":"1261649128982149/549755813888","n":5997,"q":27,"u":"1583175/8"},{"bound":"1320466652381585/549755813888","n":6297,"q":27,"u":"6342295/32"},{"bound":"172409124084671/68719476736","n":6597,"q":27,"u":"3175945/16"},{"bound":"179758690223409/68719476736","n":6897,"q":27,"u":"6361485/32"},{"bound":"1496857395861309/549755813888","n":7197,"q":27,"u":"796385/4"},{"bound":"777818798063351/274877906944","n":7497,"q":27,"u":"6380675/32"},{"bound":"3228312613324315/1099511627776","n":7796,"q":26,"u":"3195135/16"},{"bound":"1672863665624823/549755813888","n":8096,"q":26,"u":"6399865/32"},{"bound":"1731565297686311/549755813888","n":8396,"q":26,"u":"1602365/8"},{"bound":"3580523532383779/1099511627776","n":8696,"q":26,"u":"6419055/32"},{"bound":"3697907125809833/1099511627776","n":8996,"q":26,"u":"3214325/16"},{"bound":"953820559516087/274877906944","n":9296,"q":26,"u":"6438245/32"},{"bound":"3932258415970009/1099511627776","n":9595,"q":26,"u":"201495"},{"bound":"4049618778465593/1099511627776","n":9895,"q":26,"u":"6457435/32"},{"bound":"2083486342146763/549755813888","n":10195,"q":26,"u":"3233515/16"},{"bound":"4284320664026989/1099511627776","n":10495,"q":26,"u":"6476625/32"},{"bound":"2200831595816793/549755813888","n":10795,"q":26,"u":"1621555/8"},{"bound":"2259500345915459/549755813888","n":11095,"q":26,"u":"6495815/32"},{"bound":"4636333546323829/1099511627776","n":11395,"q":26,"u":"3252705/16"},{"bound":"2376595700153719/549755813888","n":11694,"q":25,"u":"6515005/32"},{"bound":"2435215270737993/549755813888","n":11994,"q":25,"u":"815575/4"},{"bound":"1246916452714309/274877906944","n":12294,"q":25,"u":"6534195/32"},{"bound":"638112184400117/137438953472","n":12594,"q":25,"u":"3271895/16"},{"bound":"5222125777295893/1099511627776","n":12894,"q":25,"u":"6553385/32"},{"bound":"5339350938602013/1099511627776","n":13194,"q":25,"u":"1640745/8"},{"bound":"5456182425471199/1099511627776","n":13493,"q":25,"u":"6572575/32"},{"bound":"5573401904322509/1099511627776","n":13793,"q":25,"u":"3291085/16"},{"bound":"5690618799766627/1099511627776","n":14093,"q":25,"u":"6591765/32"},{"bound":"2903916634111403/549755813888","n":14393,"q":25,"u":"412585/2"},{"bound":"2962522726864743/549755813888","n":14693,"q":25,"u":"6610955/32"},{"bound":"6042255489145747/1099511627776","n":14993,"q":25,"u":"3310275/16"},{"bound":"1539865874303871/274877906944","n":15293,"q":25,"u":"6630145/32"},{"bound":"6276278907591729/1099511627776","n":15592,"q":25,"u":"1659935/8"},{"bound":"399592699951365/68719476736","n":15892,"q":25,"u":"6649335/32"},{"bound":"406917861229627/68719476736","n":16192,"q":25,"u":"3329465/16"},{"bound":"6627886739725869/1099511627776","n":16492,"q":25,"u":"6668525/32"},{"bound":"6745086163844387/1099511627776","n":16792,"q":25,"u":"834765/4"},{"bound":"6862284130725175/1099511627776","n":17092,"q":25,"u":"6687715/32"},{"bound":"6979090060721901/1099511627776","n":17391,"q":25,"u":"3348655/16"},{"bound":"7096285332779245/1099511627776","n":17691,"q":25,"u":"6706905/32"},{"bound":"1803369838365717/274877906944","n":17991,"q":25,"u":"1679125/8"},{"bound":"3665336091394585/549755813888","n":18291,"q":25,"u":"6726095/32"},{"bound":"7447863876996505/1099511627776","n":18591,"q":25,"u":"3367845/16"},{"bound":"7565054488837903/1099511627776","n":18891,"q":25,"u":"6745285/32"},{"bound":"7681853437580347/1099511627776","n":19190,"q":25,"u":"211090"}],"shi":"1/20","slo":"-1/1000000000"},{"a":211090,"b":232199,"curvature_lower":"55837993914823657071662639496680177664000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/732048468494757479928210527173309175856233472743099481583298414237759542181145910135886169131317849668633602874129125853457975526045857458026685685562700160798545595228412099758353964255035041570979450684475347666041491564904192420165732361511359232263498517978567","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/39699581992102351126612220130861086932992000000000000000000000000000000000","panels":64,"points":[{"bound":"249093424842933/1099511627776","n":330,"q":73,"u":"13530869/64"},{"bound":"391991096855205/1099511627776","n":660,"q":62,"u":"6775989/32"},{"bound":"528219429936561/1099511627776","n":990,"q":53,"u":"13573087/64"},{"bound":"165145566235499/274877906944","n":1320,"q":47,"u":"3398549/16"},{"bound":"790507666024151/1099511627776","n":1650,"q":43,"u":"13615305/64"},{"bound":"459207708709013/549755813888","n":1979,"q":41,"u":"6818207/32"},{"bound":"261395528058477/274877906944","n":2309,"q":39,"u":"13657523/64"},{"bound":"292979777386595/274877906944","n":2639,"q":37,"u":"1709829/8"},{"bound":"648826413975239/549755813888","n":2969,"q":36,"u":"13699741/64"},{"bound":"355729714744209/274877906944","n":3299,"q":35,"u":"6860425/32"},{"bound":"773910237608131/549755813888","n":3629,"q":34,"u":"13741959/64"},{"bound":"1672081422105605/1099511627776","n":3958,"q":33,"u":"3440767/16"},{"bound":"1796433206168803/1099511627776","n":4288,"q":33,"u":"13784177/64"},{"bound":"1920638929365899/1099511627776","n":4618,"q":32,"u":"6902643/32"},{"bound":"511159536630617/274877906944","n":4948,"q":32,"u":"13826395/64"},{"bound":"2168571868340027/1099511627776","n":5278,"q":32,"u":"865469/4"},{"bound":"2292316406967905/1099511627776","n":5608,"q":31,"u":"13868613/64"},{"bound":"2415607883504161/1099511627776","n":5937,"q":31,"u":"6944861/32"},{"bound":"2539233095194741/1099511627776","n":6267,"q":31,"u":"13910831/64"},{"bound":"2662787036381703/1099511627776","n":6597,"q":30,"u":"3482985/16"},{"bound":"2786201053776335/1099511627776","n":6927,"q":30,"u":"13953049/64"},{"bound":"2909587343832403/1099511627776","n":7257,"q":30,"u":"6987079/32"},{"bound":"3032949290558361/1099511627776","n":7587,"q":30,"u":"13995267/64"},{"bound":"1577958009629411/549755813888","n":7916,"q":30,"u":"1752047/8"},{"bound":"1639618733488235/549755813888","n":8246,"q":30,"u":"14037485/64"},{"bound":"106326925331341/34359738368","n":8576,"q":29,"u":"7029297/32"},{"bound":"881407269140085/274877906944","n":8906,"q":29,"u":"14079703/64"},{"bound":"3648782355840035/1099511627776","n":9236,"q":29,"u":"3525203/16"},{"bound":"942980709506831/274877906944","n":9566,"q":29,"u":"14121921/64"},{"bound":"3894678635364531/1099511627776","n":9895,"q":29,"u":"7071515/32"},{"bound":"2008898523031695/549755813888","n":10225,"q":29,"u":"14164139/64"},{"bound":"4140905873705315/1099511627776","n":10555,"q":29,"u":"443289/2"},{"bound":"4264005948325981/1099511627776","n":10885,"q":29,"u":"14206357/64"},{"bound":"2193549003371717/549755813888","n":11215,"q":29,"u":"7113733/32"},{"bound":"563726216483721/137438953472","n":11544,"q":29,"u":"14248575/64"},{"bound":"2316414266629389/549755813888","n":11874,"q":28,"u":"3567421/16"},{"bound":"1188951595240461/274877906944","n":12204,"q":28,"u":"14290793/64"},{"bound":"304923639314775/68719476736","n":12534,"q":28,"u":"7155951/32"},{"bound":"2500872259999657/549755813888","n":12864,"q":28,"u":"14333011/64"},{"bound":"640588206734495/137438953472","n":13194,"q":28,"u":"1794265/8"},{"bound":"1311822351279683/274877906944","n":13523,"q":28,"u":"14375229/64"},{"bound":"1342560323056135/274877906944","n":13853,"q":28,"u":"7198169/32"},{"bound":"5493189013010307/1099511627776","n":14183,"q":28,"u":"14417447/64"},{"bound":"2808066420550903/549755813888","n":14513,"q":28,"u":"3609639/16"},{"bound":"2869536513334897/549755813888","n":14843,"q":28,"u":"14459665/64"},{"bound":"5862009798891229/1099511627776","n":15173,"q":28,"u":"7240387/32"},{"bound":"5984570846779393/1099511627776","n":15502,"q":28,"u":"14501883/64"},{"bound":"6107501415234135/1099511627776","n":15832,"q":28,"u":"907687/4"},{"bound":"6230429151700029/1099511627776","n":16162,"q":28,"u":"14544101/64"},{"bound":"6353354220561103/1099511627776","n":16492,"q":28,"u":"7282605/32"},{"bound":"3238138386858685/549755813888","n":16822,"q":28,"u":"14586319/64"},{"bound":"412449809484259/68719476736","n":17152,"q":28,"u":"3651857/16"},{"bound":"6721742409629291/1099511627776","n":17481,"q":28,"u":"14628537/64"},{"bound":"6844658225192625/1099511627776","n":17811,"q":28,"u":"7324823/32"},{"bound":"870946503615881/137438953472","n":18141,"q":28,"u":"14670755/64"},{"bound":"1772620981364487/274877906944","n":18471,"q":28,"u":"1836483/8"},{"bound":"3606697006139065/549755813888","n":18801,"q":28,"u":"14712973/64"},{"bound":"3668151190172777/549755813888","n":19131,"q":28,"u":"7367041/32"},{"bound":"466176205493895/68719476736","n":19460,"q":27,"u":"14755191/64"},{"bound":"7581663477472665/1099511627776","n":19790,"q":27,"u":"3694075/16"},{"bound":"7704506127863077/1099511627776","n":20120,"q":27,"u":"14797409/64"},{"bound":"1956836827885345/274877906944","n":20450,"q":27,"u":"7409259/32"},{"bound":"7950187096495653/1099511627776","n":20780,"q":27,"u":"14839627/64"},{"bound":"504540831925175/68719476736","n":21109,"q":27,"u":"232199"}],"shi":"1/20","slo":"-1/1000000000"},{"a":232199,"b":255418,"curvature_lower":"132615235547706185545198768804615421952000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/2314072253041029920443327829641530079101346140497043427973614638104072303692825803965604799433103466863092942100228977709298205640677972885339510868077955825771085933800863505380904302238109435825023473202431789713155891193475117364523821128527372625468799810635983","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/52840143631488229349520864994176106707812352000000000000000000000000000000","panels":64,"points":[{"bound":"33658664456397/137438953472","n":363,"q":85,"u":"14883955/64"},{"bound":"105250217624153/274877906944","n":726,"q":72,"u":"7453587/32"},{"bound":"70676573365735/137438953472","n":1089,"q":61,"u":"14930393/64"},{"bound":"176369559667031/274877906944","n":1452,"q":55,"u":"3738403/16"},{"bound":"421183000548611/549755813888","n":1814,"q":50,"u":"14976831/64"},{"bound":"977752240642661/1099511627776","n":2177,"q":47,"u":"7500025/32"},{"bound":"555895944808565/549755813888","n":2540,"q":44,"u":"15023269/64"},{"bound":"1244867663821837/1099511627776","n":2903,"q":42,"u":"1880811/8"},{"bound":"1377211413899849/1099511627776","n":3266,"q":41,"u":"15069707/64"},{"bound":"47145140029709/34359738368","n":3628,"q":40,"u":"7546463/32"},{"bound":"819994087220727/549755813888","n":3991,"q":39,"u":"15116145/64"},{"bound":"27671328362607/17179869184","n":4354,"q":38,"u":"3784841/16"},{"bound":"118853688486853/68719476736","n":4717,"q":37,"u":"15162583/64"},{"bound":"2032156012759861/1099511627776","n":5080,"q":36,"u":"7592901/32"},{"bound":"540510427028915/274877906944","n":5442,"q":36,"u":"15209021/64"},{"bound":"2292186619648953/1099511627776","n":5805,"q":35,"u":"952015/4"},{"bound":"2422115754832937/1099511627776","n":6168,"q":35,"u":"15255459/64"},{"bound":"2551986582096849/1099511627776","n":6531,"q":35,"u":"7639339/32"},{"bound":"2681740069178919/1099511627776","n":6894,"q":34,"u":"15301897/64"},{"bound":"1405503419774639/549755813888","n":7256,"q":34,"u":"3831279/16"},{"bound":"1470296146438839/549755813888","n":7619,"q":34,"u":"15348335/64"},{"bound":"1535072075625697/549755813888","n":7982,"q":34,"u":"7685777/32"},{"bound":"3199576005936377/1099511627776","n":8345,"q":33,"u":"15394773/64"},{"bound":"3328935726476831/1099511627776","n":8708,"q":33,"u":"1927249/8"},{"bound":"1728957637510849/549755813888","n":9070,"q":33,"u":"15441211/64"},{"bound":"3587229825785535/1099511627776","n":9433,"q":33,"u":"7732215/32"},{"bound":"3716525276155301/1099511627776","n":9796,"q":33,"u":"15487649/64"},{"bound":"3845803552590295/1099511627776","n":10159,"q":33,"u":"3877717/16"},{"bound":"993739092295181/274877906944","n":10522,"q":32,"u":"15534087/64"},{"bound":"4103733409751377/1099511627776","n":10884,"q":32,"u":"7778653/32"},{"bound":"4232853023576877/1099511627776","n":11247,"q":32,"u":"15580525/64"},{"bound":"4361960624407399/1099511627776","n":11610,"q":32,"u":"487617/2"},{"bound":"4491057248281265/1099511627776","n":11973,"q":32,"u":"15626963/64"},{"bound":"2310071907678483/549755813888","n":12336,"q":32,"u":"7825091/32"},{"bound":"4748865572750211/1099511627776","n":12698,"q":32,"u":"15673401/64"},{"bound":"1219483605504461/274877906944","n":13061,"q":32,"u":"3924155/16"},{"bound":"5006995423579231/1099511627776","n":13424,"q":32,"u":"15719839/64"},{"bound":"2568012577633709/549755813888","n":13787,"q":31,"u":"7871529/32"},{"bound":"5264980310696523/1099511627776","n":14150,"q":31,"u":"15766277/64"},{"bound":"2696786893696697/549755813888","n":14512,"q":31,"u":"1973687/8"},{"bound":"5522516497825071/1099511627776","n":14875,"q":31,"u":"15812715/64"},{"bound":"5651453613780741/1099511627776","n":15238,"q":31,"u":"7917967/32"},{"bound":"5780385509631089/1099511627776","n":15601,"q":31,"u":"15859153/64"},{"bound":"5909312527059563/1099511627776","n":15964,"q":31,"u":"3970593/16"},{"bound":"6037879826290815/1099511627776","n":16326,"q":31,"u":"15905591/64"},{"bound":"385424875601235/68719476736","n":16689,"q":31,"u":"7964405/32"},{"bound":"1573928043888983/274877906944","n":17052,"q":31,"u":"15952029/64"},{"bound":"6424622565934013/1099511627776","n":17415,"q":31,"u":"998453/4"},{"bound":"204797793861061/34359738368","n":17778,"q":31,"u":"15998467/64"},{"bound":"3341038896202205/549755813888","n":18140,"q":31,"u":"8010843/32"},{"bound":"6810978134195741/1099511627776","n":18503,"q":31,"u":"16044905/64"},{"bound":"108435554598581/17179869184","n":18866,"q":31,"u":"4017031/16"},{"bound":"220899063620479/34359738368","n":19229,"q":31,"u":"16091343/64"},{"bound":"7197661910257489/1099511627776","n":19592,"q":31,"u":"8057281/32"},{"bound":"915774524319279/137438953472","n":19954,"q":31,"u":"16137781/64"},{"bound":"1863770788413185/274877906944","n":20317,"q":31,"u":"2020125/8"},{"bound":"7583967839193755/1099511627776","n":20680,"q":31,"u":"16184219/64"},{"bound":"3856419014461011/549755813888","n":21043,"q":30,"u":"8103719/32"},{"bound":"3920827130164673/549755813888","n":21406,"q":30,"u":"16230657/64"},{"bound":"3985056805574437/549755813888","n":21768,"q":30,"u":"4063469/16"},{"bound":"8098925897871229/1099511627776","n":22131,"q":30,"u":"16277095/64"},{"bound":"8227736348172965/1099511627776","n":22494,"q":30,"u":"8150157/32"},{"bound":"8356545046975603/1099511627776","n":22857,"q":30,"u":"16323533/64"},{"bound":"2121249308993703/274877906944","n":23219,"q":30,"u":"255418"}],"shi":"1/20","slo":"-1/1000000000"},{"a":255418,"b":280959,"curvature_lower":"6738707447306855976432415191072768000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/156507243344377860471974193968044376826932454783527781539389136536098007919416610268938438393216679729279579009487650925559510692976126650858856889959045313536390950562920149822802182511904908768971696246711773947861145428876273056837377570930147540422839865409","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/70329487724396211345840052624518736181723136000000000000000000000000000000","panels":64,"points":[{"bound":"291546283627695/1099511627776","n":400,"q":98,"u":"16372293/64"},{"bound":"452594709089121/1099511627776","n":799,"q":83,"u":"8198917/32"},{"bound":"605655561080759/1099511627776","n":1198,"q":71,"u":"16423375/64"},{"bound":"376933121793199/549755813888","n":1597,"q":63,"u":"4112229/16"},{"bound":"898900532624869/1099511627776","n":1996,"q":58,"u":"16474457/64"},{"bound":"520874391586417/549755813888","n":2395,"q":54,"u":"8249999/32"},{"bound":"591519584885917/549755813888","n":2794,"q":51,"u":"16525539/64"},{"bound":"165396539134559/137438953472","n":3193,"q":48,"u":"2068885/8"},{"bound":"365613507860999/274877906944","n":3592,"q":46,"u":"16576621/64"},{"bound":"1601049383812255/1099511627776","n":3991,"q":45,"u":"8301081/32"},{"bound":"1739131871352285/1099511627776","n":4390,"q":44,"u":"16627703/64"},{"bound":"938391803961625/549755813888","n":4789,"q":43,"u":"4163311/16"},{"bound":"2014423744510573/1099511627776","n":5189,"q":42,"u":"16678785/64"},{"bound":"1075718438516479/549755813888","n":5588,"q":41,"u":"8352163/32"},{"bound":"2288241574492443/1099511627776","n":5987,"q":40,"u":"16729867/64"},{"bound":"606198707797445/274877906944","n":6386,"q":40,"u":"1047213/4"},{"bound":"1280611187721767/549755813888","n":6785,"q":39,"u":"16780949/64"},{"bound":"337182285684823/137438953472","n":7184,"q":39,"u":"8403245/32"},{"bound":"708408265834535/274877906944","n":7583,"q":39,"u":"16832031/64"},{"bound":"2969618783536585/1099511627776","n":7982,"q":38,"u":"4214393/16"},{"bound":"1552770456930169/549755813888","n":8381,"q":38,"u":"16883113/64"},{"bound":"1620710934633167/549755813888","n":8780,"q":38,"u":"8454327/32"},{"bound":"844291406652567/274877906944","n":9179,"q":37,"u":"16934195/64"},{"bound":"1756419462454489/549755813888","n":9578,"q":37,"u":"2119967/8"},{"bound":"3648482957986897/1099511627776","n":9977,"q":37,"u":"16985277/64"},{"bound":"236527546063495/68719476736","n":10377,"q":37,"u":"8505409/32"},{"bound":"3919998324301787/1099511627776","n":10776,"q":36,"u":"17036359/64"},{"bound":"4055448962322631/1099511627776","n":11175,"q":36,"u":"4265475/16"},{"bound":"4190880020534455/1099511627776","n":11574,"q":36,"u":"17087441/64"},{"bound":"4326293337727151/1099511627776","n":11973,"q":36,"u":"8556491/32"},{"bound":"278855658077053/68719476736","n":12372,"q":36,"u":"17138523/64"},{"bound":"4597073019897131/1099511627776","n":12771,"q":36,"u":"536377/2"},{"bound":"4732442071375249/1099511627776","n":13170,"q":36,"u":"17189605/64"},{"bound":"4867731657222029/1099511627776","n":13569,"q":35,"u":"8607573/32"},{"bound":"5002972778774395/1099511627776","n":13968,"q":35,"u":"17240687/64"},{"bound":"5138203156728855/1099511627776","n":14367,"q":35,"u":"4316557/16"},{"bound":"2636711808802009/549755813888","n":14766,"q":35,"u":"17291769/64"},{"bound":"2704317452603061/549755813888","n":15165,"q":35,"u":"8658655/32"},{"bound":"1386044133667213/274877906944","n":15565,"q":35,"u":"17342851/64"},{"bound":"1419842851569125/274877906944","n":15964,"q":35,"u":"2171049/8"},{"bound":"90852483360619/17179869184","n":16363,"q":35,"u":"17393933/64"},{"bound":"5949739621598747/1099511627776","n":16762,"q":35,"u":"8709737/32"},{"bound":"3042456960926255/549755813888","n":17161,"q":35,"u":"17445015/64"},{"bound":"6220082252198253/1099511627776","n":17560,"q":35,"u":"4367639/16"},{"bound":"6355202837169233/1099511627776","n":17959,"q":34,"u":"17496097/64"},{"bound":"3245138678037233/549755813888","n":18358,"q":34,"u":"8760819/32"},{"bound":"3312673400640389/549755813888","n":18757,"q":34,"u":"17547179/64"},{"bound":"3380205738448819/549755813888","n":19156,"q":34,"u":"1098295/4"},{"bound":"6895471663197273/1099511627776","n":19555,"q":34,"u":"17598261/64"},{"bound":"439407976181639/68719476736","n":19954,"q":34,"u":"8811901/32"},{"bound":"7165579583237441/1099511627776","n":20353,"q":34,"u":"17649343/64"},{"bound":"7300966239788781/1099511627776","n":20753,"q":34,"u":"4418721/16"},{"bound":"464750678818459/68719476736","n":21152,"q":34,"u":"17700425/64"},{"bound":"7571052109144389/1099511627776","n":21551,"q":34,"u":"8862983/32"},{"bound":"7706090161274449/1099511627776","n":21950,"q":34,"u":"17751507/64"},{"bound":"7841125182603669/1099511627776","n":22349,"q":34,"u":"2222131/8"},{"bound":"7976157327064917/1099511627776","n":22748,"q":34,"u":"17802589/64"},{"bound":"2027796684584353/274877906944","n":23147,"q":34,"u":"8914065/32"},{"bound":"8246213550686729/1099511627776","n":23546,"q":34,"u":"17853671/64"},{"bound":"8381237889723543/1099511627776","n":23945,"q":34,"u":"4469803/16"},{"bound":"4258129936545063/549755813888","n":24344,"q":34,"u":"17904753/64"},{"bound":"4325639805541255/549755813888","n":24743,"q":34,"u":"8965147/32"},{"bound":"4393148603607617/549755813888","n":25142,"q":34,"u":"17955835/64"},{"bound":"1115164094841847/137438953472","n":25541,"q":34,"u":"280959"}],"shi":"1/20","slo":"-1/1000000000"},{"a":280959,"b":309054,"curvature_lower":"258509231087146560516956664336482304000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7991129282237411813735147367996385928880750493811782675806053584493375501705007547170064623121342580322764239917787635992032375191257594887744021890687531248608250188937262873643483034347142664427584862838086102104936461383411904376777337521276689127649429099357","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/93607748545440234870067684461437294468923392000000000000000000000000000000","panels":64,"points":[{"bound":"315123634052765/1099511627776","n":439,"q":113,"u":"18009471/64"},{"bound":"60792333520901/137438953472","n":878,"q":97,"u":"9018783/32"},{"bound":"648838721279827/1099511627776","n":1317,"q":83,"u":"18065661/64"},{"bound":"805945602860265/1099511627776","n":1756,"q":73,"u":"4523439/16"},{"bound":"479724277329457/549755813888","n":2195,"q":67,"u":"18121851/64"},{"bound":"277608651006983/274877906944","n":2634,"q":62,"u":"9074973/32"},{"bound":"314901164565463/274877906944","n":3073,"q":58,"u":"18178041/64"},{"bound":"1407432700340911/1099511627776","n":3512,"q":55,"u":"2275767/8"},{"bound":"777117187406009/549755813888","n":3951,"q":53,"u":"18234231/64"},{"bound":"850118449153977/549755813888","n":4390,"q":51,"u":"9131163/32"},{"bound":"1845617353792997/1099511627776","n":4829,"q":50,"u":"18290421/64"},{"bound":"1990473956508265/1099511627776","n":5268,"q":48,"u":"4579629/16"},{"bound":"2134911902497337/1099511627776","n":5707,"q":47,"u":"18346611/64"},{"bound":"1139506901529407/549755813888","n":6146,"q":46,"u":"9187353/32"},{"bound":"2422820017911367/1099511627776","n":6585,"q":46,"u":"18402801/64"},{"bound":"2566361389720711/1099511627776","n":7024,"q":45,"u":"1151931/4"},{"bound":"1354862053455859/549755813888","n":7463,"q":44,"u":"18458991/64"},{"bound":"2852888825495801/1099511627776","n":7902,"q":44,"u":"9243543/32"},{"bound":"1497954390873787/549755813888","n":8341,"q":43,"u":"18515181/64"},{"bound":"1569388739702321/549755813888","n":8780,"q":43,"u":"4635819/16"},{"bound":"205098413671651/68719476736","n":9219,"q":42,"u":"18571371/64"},{"bound":"1712094859230437/549755813888","n":9658,"q":42,"u":"9299733/32"},{"bound":"1783379934853903/549755813888","n":10097,"q":42,"u":"18627561/64"},{"bound":"1854641035894003/549755813888","n":10536,"q":41,"u":"2331957/8"},{"bound":"1925821181282619/549755813888","n":10975,"q":41,"u":"18683751/64"},{"bound":"3993970257526789/1099511627776","n":11414,"q":41,"u":"9355923/32"},{"bound":"4136269100867637/1099511627776","n":11853,"q":41,"u":"18739941/64"},{"bound":"2139270895624161/549755813888","n":12292,"q":41,"u":"4692009/16"},{"bound":"552584099206993/137438953472","n":12731,"q":40,"u":"18796131/64"},{"bound":"4562778780642773/1099511627776","n":13170,"q":40,"u":"9412113/32"},{"bound":"2352432384334609/549755813888","n":13609,"q":40,"u":"18852321/64"},{"bound":"75733320570647/17179869184","n":14048,"q":40,"u":"590013/2"},{"bound":"623622947804639/137438953472","n":14487,"q":40,"u":"18908511/64"},{"bound":"5131000024306209/1099511627776","n":14926,"q":39,"u":"9468303/32"},{"bound":"1318228973572563/274877906944","n":15365,"q":39,"u":"18964701/64"},{"bound":"1353704613912623/274877906944","n":15804,"q":39,"u":"4748199/16"},{"bound":"347294295498775/68719476736","n":16243,"q":39,"u":"19020891/64"},{"bound":"5698587629241117/1099511627776","n":16682,"q":39,"u":"9524493/32"},{"bound":"2920227994062801/549755813888","n":17121,"q":39,"u":"19077081/64"},{"bound":"5982314554659465/1099511627776","n":17560,"q":39,"u":"2388147/8"},{"bound":"6124164009325249/1099511627776","n":17999,"q":39,"u":"19133271/64"},{"bound":"6266004970944797/1099511627776","n":18438,"q":39,"u":"9580683/32"},{"bound":"3203904632783699/549755813888","n":18877,"q":38,"u":"19189461/64"},{"bound":"6549546354420627/1099511627776","n":19316,"q":38,"u":"4804389/16"},{"bound":"6691276306412841/1099511627776","n":19755,"q":38,"u":"19245651/64"},{"bound":"3416499782820989/549755813888","n":20194,"q":38,"u":"9636873/32"},{"bound":"108979945938911/17179869184","n":20633,"q":38,"u":"19301841/64"},{"bound":"3558213802612179/549755813888","n":21072,"q":38,"u":"1208121/4"},{"bound":"7258133107172501/1099511627776","n":21511,"q":38,"u":"19358031/64"},{"bound":"3699916682768411/549755813888","n":21950,"q":38,"u":"9693063/32"},{"bound":"7541528675887583/1099511627776","n":22389,"q":38,"u":"19414221/64"},{"bound":"7683219311981251/1099511627776","n":22828,"q":38,"u":"4860579/16"},{"bound":"7824905527737239/1099511627776","n":23267,"q":38,"u":"19470411/64"},{"bound":"7966587559003427/1099511627776","n":23706,"q":38,"u":"9749253/32"},{"bound":"8108265625136351/1099511627776","n":24145,"q":38,"u":"19526601/64"},{"bound":"8249939930418379/1099511627776","n":24584,"q":38,"u":"2444337/8"},{"bound":"8391610665331159/1099511627776","n":25023,"q":38,"u":"19582791/64"},{"bound":"4266636518749101/549755813888","n":25462,"q":37,"u":"9805443/32"},{"bound":"4337434128431233/549755813888","n":25901,"q":37,"u":"19638981/64"},{"bound":"8816460317470929/1099511627776","n":26340,"q":37,"u":"4916769/16"},{"bound":"559878085569167/68719476736","n":26779,"q":37,"u":"19695171/64"},{"bound":"2274908888056819/274877906944","n":27218,"q":37,"u":"9861633/32"},{"bound":"2310304749669917/274877906944","n":27657,"q":37,"u":"19751361/64"},{"bound":"9382477327635961/1099511627776","n":28095,"q":37,"u":"309054"}],"shi":"1/20","slo":"-1/1000000000"},{"a":309054,"b":339959,"curvature_lower":"1060921884381649484361590150436923375616000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/43650782298050282748803578780462905699644442172158580523636487541368937426280512248172497386306337863770258619708238165897941005739988072712766445023100259006259258243304563614396779497835515287834111847481922577721890085006429583895154738424673364588889376674695733","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/124590824843336021027778303978345262976335872000000000000000000000000000000","panels":64,"points":[{"bound":"341293551135905/1099511627776","n":483,"q":129,"u":"19810361/64"},{"bound":"261673584024883/549755813888","n":966,"q":113,"u":"9920633/32"},{"bound":"695944286115829/1099511627776","n":1449,"q":97,"u":"19872171/64"},{"bound":"13477794310759/17179869184","n":1932,"q":85,"u":"4975769/16"},{"bound":"256288383597257/274877906944","n":2415,"q":77,"u":"19933981/64"},{"bound":"592428795484451/549755813888","n":2898,"q":71,"u":"9982443/32"},{"bound":"671234919545505/549755813888","n":3381,"q":67,"u":"19995791/64"},{"bound":"374625927990171/274877906944","n":3864,"q":63,"u":"2503337/8"},{"bound":"413335268251761/274877906944","n":4347,"q":60,"u":"20057601/64"},{"bound":"1806901739548157/1099511627776","n":4829,"q":58,"u":"10044253/32"},{"bound":"490010062431565/274877906944","n":5312,"q":56,"u":"20119411/64"},{"bound":"528137304308943/274877906944","n":5795,"q":55,"u":"5037579/16"},{"bound":"2264577228885765/1099511627776","n":6278,"q":54,"u":"20181221/64"},{"bound":"604046666783325/274877906944","n":6761,"q":53,"u":"10106063/32"},{"bound":"1283717304160605/549755813888","n":7244,"q":52,"u":"20243031/64"},{"bound":"1359187730372613/549755813888","n":7727,"q":51,"u":"1267121/4"},{"bound":"717265720243533/274877906944","n":8210,"q":50,"u":"20304841/64"},{"bound":"1509775622688847/549755813888","n":8693,"q":49,"u":"10167873/32"},{"bound":"792382532974233/274877906944","n":9175,"q":49,"u":"20366651/64"},{"bound":"3319643513233871/1099511627776","n":9658,"q":48,"u":"5099389/16"},{"bound":"3469631271971187/1099511627776","n":10141,"q":48,"u":"20428461/64"},{"bound":"3619472914085127/1099511627776","n":10624,"q":47,"u":"10229683/32"},{"bound":"942299727937631/274877906944","n":11107,"q":47,"u":"20490271/64"},{"bound":"956755699079/268435456","n":11590,"q":46,"u":"2565147/8"},{"bound":"2034184331942019/549755813888","n":12073,"q":46,"u":"20552081/64"},{"bound":"1054456601916897/274877906944","n":12556,"q":46,"u":"10291493/32"},{"bound":"2183624319003347/549755813888","n":13039,"q":46,"u":"20613891/64"},{"bound":"4516230055190739/1099511627776","n":13521,"q":45,"u":"5161199/16"},{"bound":"1166366228412385/274877906944","n":14004,"q":45,"u":"20675701/64"},{"bound":"4814672917340593/1099511627776","n":14487,"q":45,"u":"10353303/32"},{"bound":"620482060992227/137438953472","n":14970,"q":45,"u":"20737511/64"},{"bound":"5112958951777347/1099511627776","n":15453,"q":44,"u":"649013/2"},{"bound":"328874096285739/68719476736","n":15936,"q":44,"u":"20799321/64"},{"bound":"5410992964225041/1099511627776","n":16419,"q":44,"u":"10415113/32"},{"bound":"5559982763613385/1099511627776","n":16902,"q":44,"u":"20861131/64"},{"bound":"5708956318587669/1099511627776","n":17385,"q":44,"u":"5223009/16"},{"bound":"5857606480409401/1099511627776","n":17867,"q":44,"u":"20922941/64"},{"bound":"3003244412088271/549755813888","n":18350,"q":43,"u":"10476923/32"},{"bound":"6155319720450761/1099511627776","n":18833,"q":43,"u":"20984751/64"},{"bound":"6304138351430985/1099511627776","n":19316,"q":43,"u":"2626957/8"},{"bound":"3226472782854231/549755813888","n":19799,"q":43,"u":"21046561/64"},{"bound":"3300871067650577/549755813888","n":20282,"q":43,"u":"10538733/32"},{"bound":"6750528764106213/1099511627776","n":20765,"q":43,"u":"21108371/64"},{"bound":"862413261907037/137438953472","n":21248,"q":43,"u":"5284819/16"},{"bound":"7048074717542131/1099511627776","n":21731,"q":43,"u":"21170181/64"},{"bound":"7196527186469793/1099511627776","n":22213,"q":43,"u":"10600543/32"},{"bound":"7345197747683839/1099511627776","n":22696,"q":42,"u":"21231991/64"},{"bound":"468366082017581/68719476736","n":23179,"q":42,"u":"1328931/4"},{"bound":"7642509910341971/1099511627776","n":23662,"q":42,"u":"21293801/64"},{"bound":"3895577970311655/549755813888","n":24145,"q":42,"u":"10662353/32"},{"bound":"1984948943001051/274877906944","n":24628,"q":42,"u":"21355611/64"},{"bound":"8088429746233383/1099511627776","n":25111,"q":42,"u":"5346629/16"},{"bound":"8237058180379783/1099511627776","n":25594,"q":42,"u":"21417421/64"},{"bound":"4192840684510957/549755813888","n":26077,"q":42,"u":"10724163/32"},{"bound":"8533991892992987/1099511627776","n":26559,"q":42,"u":"21479231/64"},{"bound":"8682605403512859/1099511627776","n":27042,"q":42,"u":"2688767/8"},{"bound":"8831214435463713/1099511627776","n":27525,"q":42,"u":"21541041/64"},{"bound":"8979819211196063/1099511627776","n":28008,"q":42,"u":"10785973/32"},{"bound":"9128419938575371/1099511627776","n":28491,"q":42,"u":"21602851/64"},{"bound":"9277016812143123/1099511627776","n":28974,"q":42,"u":"5408439/16"},{"bound":"589096391402251/68719476736","n":29457,"q":41,"u":"21664661/64"},{"bound":"2393515665454913/274877906944","n":29940,"q":41,"u":"10847783/32"},{"bound":"9722579635112671/1099511627776","n":30423,"q":41,"u":"21726471/64"},{"bound":"9870785858451939/1099511627776","n":30905,"q":41,"u":"339959"}],"shi":"1/20","slo":"-1/1000000000"},{"a":339959,"b":373954,"curvature_lower":"386633339789230861647809821587800064000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/21173021777137657251882791803605531258230202324536941458641052683340140498691326882587961192946272463037727648729796635942180100637622842956689555389728377327646882347485336598132474442512792206816840161215599636897210086336757391558388585441125853727797817350037","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/165829802513548986843361675000025619357499392000000000000000000000000000000","panels":64,"points":[{"bound":"185039239527539/549755813888","n":532,"q":147,"u":"21791371/64"},{"bound":"281787490681353/549755813888","n":1063,"q":129,"u":"10912683/32"},{"bound":"746823143288247/1099511627776","n":1594,"q":113,"u":"21859361/64"},{"bound":"57721784365039/68719476736","n":2125,"q":99,"u":"5473339/16"},{"bound":"547868469168347/549755813888","n":2656,"q":89,"u":"21927351/64"},{"bound":"632490119182383/549755813888","n":3188,"q":82,"u":"10980673/32"},{"bound":"22367165931717/17179869184","n":3719,"q":77,"u":"21995341/64"},{"bound":"1596198002803217/1099511627776","n":4250,"q":73,"u":"2753667/8"},{"bound":"1759481148942817/1099511627776","n":4781,"q":69,"u":"22063331/64"},{"bound":"960829028067765/549755813888","n":5312,"q":67,"u":"11048663/32"},{"bound":"2082934951041317/1099511627776","n":5843,"q":64,"u":"22131321/64"},{"bound":"1121897434362947/549755813888","n":6375,"q":62,"u":"5541329/16"},{"bound":"2403733251807671/1099511627776","n":6906,"q":61,"u":"22199311/64"},{"bound":"2563197581949995/1099511627776","n":7437,"q":60,"u":"11116653/32"},{"bound":"1361110274358195/549755813888","n":7968,"q":58,"u":"22267301/64"},{"bound":"720222253171775/274877906944","n":8499,"q":57,"u":"1393831/4"},{"bound":"1519628960461853/549755813888","n":9030,"q":56,"u":"22335291/64"},{"bound":"3197651322494569/1099511627776","n":9562,"q":56,"u":"11184643/32"},{"bound":"3355500543723689/1099511627776","n":10093,"q":55,"u":"22403281/64"},{"bound":"1756583451226559/549755813888","n":10624,"q":54,"u":"5609319/16"},{"bound":"917665332693123/274877906944","n":11155,"q":54,"u":"22471271/64"},{"bound":"956992895692307/274877906944","n":11686,"q":53,"u":"11252633/32"},{"bound":"3985177950782145/1099511627776","n":12217,"q":53,"u":"22539261/64"},{"bound":"4142516767378153/1099511627776","n":12749,"q":52,"u":"2821657/8"},{"bound":"134358444685257/34359738368","n":13280,"q":52,"u":"22607251/64"},{"bound":"2228166952150243/549755813888","n":13811,"q":51,"u":"11320623/32"},{"bound":"4613063696608797/1099511627776","n":14342,"q":51,"u":"22675241/64"},{"bound":"2384876991600827/549755813888","n":14873,"q":51,"u":"5677309/16"},{"bound":"4926369455463103/1099511627776","n":15404,"q":50,"u":"22743231/64"},{"bound":"5083162361309785/1099511627776","n":15936,"q":50,"u":"11388613/32"},{"bound":"5239630366869215/1099511627776","n":16467,"q":50,"u":"22811221/64"},{"bound":"2698035424145851/549755813888","n":16998,"q":50,"u":"713913/2"},{"bound":"5552428097399829/1099511627776","n":17529,"q":49,"u":"22879211/64"},{"bound":"2854353094355407/549755813888","n":18060,"q":49,"u":"11456603/32"},{"bound":"5865256791317069/1099511627776","n":18592,"q":49,"u":"22947201/64"},{"bound":"3010746531965061/549755813888","n":19123,"q":49,"u":"5745299/16"},{"bound":"1544427703778673/274877906944","n":19654,"q":49,"u":"23015191/64"},{"bound":"3166929090453719/549755813888","n":20185,"q":48,"u":"11524593/32"},{"bound":"6489939776571315/1099511627776","n":20716,"q":48,"u":"23083181/64"},{"bound":"6646006255350193/1099511627776","n":21247,"q":48,"u":"2889647/8"},{"bound":"1700588132274311/274877906944","n":21779,"q":48,"u":"23151171/64"},{"bound":"6958391778362473/1099511627776","n":22310,"q":48,"u":"11592583/32"},{"bound":"889302345479363/137438953472","n":22841,"q":48,"u":"23219161/64"},{"bound":"7270434275075099/1099511627776","n":23372,"q":48,"u":"5813289/16"},{"bound":"3713188774908645/549755813888","n":23903,"q":47,"u":"23287151/64"},{"bound":"7582281197208293/1099511627776","n":24434,"q":47,"u":"11660573/32"},{"bound":"1934617182795185/274877906944","n":24966,"q":47,"u":"23355141/64"},{"bound":"7894353555509271/1099511627776","n":25497,"q":47,"u":"1461821/4"},{"bound":"4025114897118157/549755813888","n":26028,"q":47,"u":"23423131/64"},{"bound":"4103048968308403/549755813888","n":26559,"q":47,"u":"11728563/32"},{"bound":"4180979217701025/549755813888","n":27090,"q":47,"u":"23491121/64"},{"bound":"8517811710183829/1099511627776","n":27621,"q":47,"u":"5881279/16"},{"bound":"8673951640282395/1099511627776","n":28153,"q":47,"u":"23559111/64"},{"bound":"8829791595928103/1099511627776","n":28684,"q":47,"u":"11796553/32"},{"bound":"4492784612213579/549755813888","n":29215,"q":46,"u":"23627101/64"},{"bound":"9141319563195073/1099511627776","n":29746,"q":46,"u":"2957637/8"},{"bound":"2324266061663487/274877906944","n":30277,"q":46,"u":"23695091/64"},{"bound":"9452803554334927/1099511627776","n":30808,"q":46,"u":"11864543/32"},{"bound":"9608831027701591/1099511627776","n":31340,"q":46,"u":"23763081/64"},{"bound":"4882280171194181/549755813888","n":31871,"q":46,"u":"5949269/16"},{"bound":"1240035627145975/137438953472","n":32402,"q":46,"u":"23831071/64"},{"bound":"10076005267169229/1099511627776","n":32933,"q":46,"u":"11932533/32"},{"bound":"159870645225305/17179869184","n":33464,"q":46,"u":"23899061/64"},{"bound":"10387433288826041/1099511627776","n":33995,"q":46,"u":"373954"}],"shi":"1/20","slo":"-1/1000000000"},{"a":373954,"b":411349,"curvature_lower":"62407169669508793197740597084524904448000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/4548778801199515644278938303272877282022898954420876702113629224638865173287778109651541600923403106159936827130968367881806382188518219413386658121875274252271041369304067888800236927949594433434662668411992907795970643759032065059974052750240636084196512881463319","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/220717873527888806985558460601733976499945472000000000000000000000000000000","panels":64,"points":[{"bound":"401135923363889/1099511627776","n":585,"q":169,"u":"23970451/64"},{"bound":"606963791698901/1099511627776","n":1169,"q":158,"u":"12003923/32"},{"bound":"801741791417859/1099511627776","n":1753,"q":129,"u":"24045241/64"},{"bound":"989646722435881/1099511627776","n":2338,"q":116,"u":"6020659/16"},{"bound":"36631605281763/34359738368","n":2922,"q":104,"u":"24120031/64"},{"bound":"675550488359905/549755813888","n":3506,"q":95,"u":"12078713/32"},{"bound":"1527540557401479/1099511627776","n":4091,"q":89,"u":"24194821/64"},{"bound":"425393984209483/274877906944","n":4675,"q":84,"u":"3029027/8"},{"bound":"234246333904507/137438953472","n":5259,"q":80,"u":"24269611/64"},{"bound":"2045056721693047/1099511627776","n":5843,"q":76,"u":"12153503/32"},{"bound":"1107694496722497/549755813888","n":6428,"q":74,"u":"24344401/64"},{"bound":"2384557687280937/1099511627776","n":7012,"q":71,"u":"6095449/16"},{"bound":"2553019996677519/1099511627776","n":7596,"q":69,"u":"24419191/64"},{"bound":"2721170533870199/1099511627776","n":8181,"q":68,"u":"12228293/32"},{"bound":"1444261397355503/549755813888","n":8765,"q":66,"u":"24493981/64"},{"bound":"3055444663045629/1099511627776","n":9349,"q":65,"u":"1533211/4"},{"bound":"3222285267950253/1099511627776","n":9934,"q":64,"u":"24568771/64"},{"bound":"3388517076883945/1099511627776","n":10518,"q":63,"u":"12303083/32"},{"bound":"3554466862677957/1099511627776","n":11102,"q":62,"u":"24643561/64"},{"bound":"3720175266789737/1099511627776","n":11686,"q":61,"u":"6170239/16"},{"bound":"3885966200345117/1099511627776","n":12271,"q":60,"u":"24718351/64"},{"bound":"2025623754151801/549755813888","n":12855,"q":60,"u":"12377873/32"},{"bound":"1054093070667897/274877906944","n":13439,"q":59,"u":"24793141/64"},{"bound":"2190820098790135/549755813888","n":14024,"q":59,"u":"3103817/8"},{"bound":"4546461019162757/1099511627776","n":14608,"q":58,"u":"24867931/64"},{"bound":"4711185392401429/1099511627776","n":15192,"q":58,"u":"12452663/32"},{"bound":"4876060521500005/1099511627776","n":15777,"q":57,"u":"24942721/64"},{"bound":"5040552317026259/1099511627776","n":16361,"q":57,"u":"6245029/16"},{"bound":"5204994248382419/1099511627776","n":16945,"q":56,"u":"25017511/64"},{"bound":"671159724692209/137438953472","n":17529,"q":56,"u":"12527453/32"},{"bound":"1383451427364875/274877906944","n":18114,"q":56,"u":"25092301/64"},{"bound":"5698018686736347/1099511627776","n":18698,"q":56,"u":"785303/2"},{"bound":"1465522429352645/274877906944","n":19282,"q":55,"u":"25167091/64"},{"bound":"3013203486051019/549755813888","n":19867,"q":55,"u":"12602243/32"},{"bound":"3095208380601343/549755813888","n":20451,"q":55,"u":"25241881/64"},{"bound":"794298990765587/137438953472","n":21035,"q":54,"u":"6319819/16"},{"bound":"6518246180970975/1099511627776","n":21619,"q":54,"u":"25316671/64"},{"bound":"3341179779930865/549755813888","n":22204,"q":54,"u":"12677033/32"},{"bound":"6846172529472675/1099511627776","n":22788,"q":54,"u":"25391461/64"},{"bound":"7009967035350299/1099511627776","n":23372,"q":54,"u":"3178607/8"},{"bound":"7174008784357159/1099511627776","n":23957,"q":53,"u":"25466251/64"},{"bound":"458604438212311/68719476736","n":24541,"q":53,"u":"12751823/32"},{"bound":"7501317946107711/1099511627776","n":25125,"q":53,"u":"25541041/64"},{"bound":"958153843632449/137438953472","n":25710,"q":53,"u":"6394609/16"},{"bound":"7828849933318621/1099511627776","n":26294,"q":53,"u":"25615831/64"},{"bound":"999057065938909/137438953472","n":26878,"q":53,"u":"12826613/32"},{"bound":"4078025644645101/549755813888","n":27462,"q":53,"u":"25690621/64"},{"bound":"4159929755814741/549755813888","n":28047,"q":52,"u":"1608001/4"},{"bound":"4241671906578229/549755813888","n":28631,"q":52,"u":"25765411/64"},{"bound":"8646818020802103/1099511627776","n":29215,"q":52,"u":"12901403/32"},{"bound":"8810562593835489/1099511627776","n":29800,"q":52,"u":"25840201/64"},{"bound":"8974018243363359/1099511627776","n":30384,"q":52,"u":"6469399/16"},{"bound":"2284366341546153/274877906944","n":30968,"q":52,"u":"25914991/64"},{"bound":"4650592133260529/549755813888","n":31553,"q":52,"u":"12976193/32"},{"bound":"9464615640661853/1099511627776","n":32137,"q":52,"u":"25989781/64"},{"bound":"9628039746740909/1099511627776","n":32721,"q":52,"u":"3253397/8"},{"bound":"2447853618498445/274877906944","n":33305,"q":51,"u":"26064571/64"},{"bound":"155547301097661/17179869184","n":33890,"q":51,"u":"13050983/32"},{"bound":"2529588501735155/274877906944","n":34474,"q":51,"u":"26139361/64"},{"bound":"5140837336725909/549755813888","n":35058,"q":51,"u":"6544189/16"},{"bound":"10445269198491255/1099511627776","n":35643,"q":51,"u":"26214151/64"},{"bound":"10608578552105095/1099511627776","n":36227,"q":51,"u":"13125773/32"},{"bound":"5385941319444621/549755813888","n":36811,"q":51,"u":"26288941/64"},{"bound":"10935181694805433/1099511627776","n":37395,"q":51,"u":"411349"}],"shi":"1/20","slo":"-1/1000000000"},{"a":411349,"b":452483,"curvature_lower":"1060921884381649484361590150436923375616000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/102924603774689162331563366599231789104436825036993814852145019090293750391156099254954858141601487434219413377468114560853362721130767750879957717041559713259947371010765560881217588889445637012858889101016588348661077653531218376108567416286624640902261077440629649","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/293774632656360246722251060257987254342909952000000000000000000000000000000","panels":64,"points":[{"bound":"434925305457191/1099511627776","n":643,"q":206,"u":"13183735/32"},{"bound":"20441459135009/34359738368","n":1286,"q":180,"u":"6602151/16"},{"bound":"861498731498789/1099511627776","n":1929,"q":158,"u":"13224869/32"},{"bound":"530350818821809/549755813888","n":2571,"q":138,"u":"3311359/8"},{"bound":"78411678440463/68719476736","n":3214,"q":121,"u":"13266003/32"},{"bound":"180547123080329/137438953472","n":3857,"q":111,"u":"6643285/16"},{"bound":"50969930080569/34359738368","n":4500,"q":103,"u":"13307137/32"},{"bound":"1814999759386525/1099511627776","n":5142,"q":97,"u":"1665963/4"},{"bound":"1997345017270387/1099511627776","n":5785,"q":92,"u":"13348271/32"},{"bound":"2178169371087917/1099511627776","n":6428,"q":88,"u":"6684419/16"},{"bound":"589369001891851/274877906944","n":7070,"q":84,"u":"13389405/32"},{"bound":"2536053757016717/1099511627776","n":7713,"q":81,"u":"3352493/8"},{"bound":"339221450489381/137438953472","n":8356,"q":79,"u":"13430539/32"},{"bound":"90337027841215/34359738368","n":8999,"q":77,"u":"6725553/16"},{"bound":"766731164117593/274877906944","n":9641,"q":75,"u":"13471673/32"},{"bound":"3242816357558009/1099511627776","n":10284,"q":74,"u":"843265/2"},{"bound":"3418268691197029/1099511627776","n":10927,"q":72,"u":"13512807/32"},{"bound":"1796524182126629/549755813888","n":11569,"q":71,"u":"6766687/16"},{"bound":"1883883826940215/549755813888","n":12212,"q":70,"u":"13553941/32"},{"bound":"3942191056567117/1099511627776","n":12855,"q":69,"u":"3393627/8"},{"bound":"2058177225123713/549755813888","n":13498,"q":68,"u":"13595075/32"},{"bound":"4290023107545699/1099511627776","n":14140,"q":67,"u":"6807821/16"},{"bound":"1115933310507725/274877906944","n":14783,"q":67,"u":"13636209/32"},{"bound":"579656875619127/137438953472","n":15426,"q":66,"u":"1707097/4"},{"bound":"4810368406944441/1099511627776","n":16068,"q":65,"u":"13677343/32"},{"bound":"4983563585981197/1099511627776","n":16711,"q":65,"u":"6848955/16"},{"bound":"1289162133816279/274877906944","n":17354,"q":64,"u":"13718477/32"},{"bound":"2664794423218025/549755813888","n":17997,"q":64,"u":"3434761/8"},{"bound":"5502173704358379/1099511627776","n":18639,"q":63,"u":"13759611/32"},{"bound":"1418721317642639/274877906944","n":19282,"q":63,"u":"6890089/16"},{"bound":"5847551986284245/1099511627776","n":19925,"q":63,"u":"13800745/32"},{"bound":"6019810558511021/1099511627776","n":20567,"q":62,"u":"431916"},{"bound":"6192277411122991/1099511627776","n":21210,"q":62,"u":"13841879/32"},{"bound":"3182354581386391/549755813888","n":21853,"q":62,"u":"6931223/16"},{"bound":"6537004832799129/1099511627776","n":22496,"q":61,"u":"13883013/32"},{"bound":"6708991862975469/1099511627776","n":23138,"q":61,"u":"3475895/8"},{"bound":"6881218738018243/1099511627776","n":23781,"q":61,"u":"13924147/32"},{"bound":"1763344561102959/274877906944","n":24424,"q":60,"u":"6972357/16"},{"bound":"1806361932427789/274877906944","n":25067,"q":60,"u":"13965281/32"},{"bound":"3698613400838047/549755813888","n":25709,"q":60,"u":"1748231/4"},{"bound":"946156519318999/137438953472","n":26352,"q":60,"u":"14006415/32"},{"bound":"7741254011870109/1099511627776","n":26995,"q":59,"u":"7013491/16"},{"bound":"7912874284254931/1099511627776","n":27637,"q":59,"u":"14047549/32"},{"bound":"2021186044852127/274877906944","n":28280,"q":59,"u":"3517029/8"},{"bound":"4128298733894565/549755813888","n":28923,"q":59,"u":"14088683/32"},{"bound":"4214217582609177/549755813888","n":29566,"q":59,"u":"7054625/16"},{"bound":"2149997749065935/274877906944","n":30208,"q":59,"u":"14129817/32"},{"bound":"548234551390867/68719476736","n":30851,"q":58,"u":"884399/2"},{"bound":"4471729054110227/549755813888","n":31494,"q":58,"u":"14170951/32"},{"bound":"4557441948714937/549755813888","n":32136,"q":58,"u":"7095759/16"},{"bound":"4643282459181391/549755813888","n":32779,"q":58,"u":"14212085/32"},{"bound":"9458234785485037/1099511627776","n":33422,"q":58,"u":"3558163/8"},{"bound":"4814947047652885/549755813888","n":34065,"q":58,"u":"14253219/32"},{"bound":"9801276459293965/1099511627776","n":34707,"q":58,"u":"7136893/16"},{"bound":"4986445657864193/549755813888","n":35350,"q":57,"u":"14294353/32"},{"bound":"2536110096666877/274877906944","n":35993,"q":57,"u":"1789365/4"},{"bound":"2578928492524483/274877906944","n":36635,"q":57,"u":"14335487/32"},{"bound":"10487246055587815/1099511627776","n":37278,"q":57,"u":"7178027/16"},{"bound":"10658770255229035/1099511627776","n":37921,"q":57,"u":"14376621/32"},{"bound":"5415143471848479/549755813888","n":38564,"q":57,"u":"3599297/8"},{"bound":"5500764872173109/549755813888","n":39206,"q":57,"u":"14417755/32"},{"bound":"174578632080397/17179869184","n":39849,"q":57,"u":"7219161/16"},{"bound":"709033040066967/68719476736","n":40492,"q":57,"u":"14458889/32"},{"bound":"11515751901252813/1099511627776","n":41134,"q":57,"u":"452483"}],"shi":"1/20","slo":"-1/1000000000"},{"a":452483,"b":497731,"curvature_lower":"81609375721665344950891550033609490432000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/10537876916425553581490817986113708928510504660938870769429362850643085878123423070973552979016983253251574842073513769261692083816099133174176962651133637186577774131576683592332747264563996589200298801888346870154494034686896710677413331797823543514116709156783189","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/391011702864815429739280737063152981404286976000000000000000000000000000000","panels":64,"points":[{"bound":"471891228508607/1099511627776","n":707,"q":235,"u":"453190"},{"bound":"705159056362053/1099511627776","n":1414,"q":206,"u":"453897"},{"bound":"462812808327967/549755813888","n":2121,"q":180,"u":"454604"},{"bound":"1137632274378227/1099511627776","n":2828,"q":158,"u":"455311"},{"bound":"671772758142383/549755813888","n":3535,"q":138,"u":"456018"},{"bound":"1544713252546065/1099511627776","n":4242,"q":129,"u":"456725"},{"bound":"435603933468817/274877906944","n":4949,"q":119,"u":"457432"},{"bound":"30271283663963/17179869184","n":5656,"q":112,"u":"458139"},{"bound":"2130121964610491/1099511627776","n":6363,"q":106,"u":"458846"},{"bound":"2321118241273355/1099511627776","n":7070,"q":101,"u":"459553"},{"bound":"2510675374598849/1099511627776","n":7777,"q":97,"u":"460260"},{"bound":"168690218025143/68719476736","n":8484,"q":93,"u":"460967"},{"bound":"1443207802140517/549755813888","n":9191,"q":90,"u":"461674"},{"bound":"384116889057193/137438953472","n":9898,"q":88,"u":"462381"},{"bound":"1629373129676283/549755813888","n":10605,"q":86,"u":"463088"},{"bound":"430492391959117/137438953472","n":11312,"q":84,"u":"463795"},{"bound":"453575407086795/137438953472","n":12019,"q":82,"u":"464502"},{"bound":"1906399726821383/549755813888","n":12726,"q":81,"u":"465209"},{"bound":"1998299298317097/549755813888","n":13433,"q":79,"u":"465916"},{"bound":"65312844984435/17179869184","n":14140,"q":78,"u":"466623"},{"bound":"4363134055353767/1099511627776","n":14847,"q":77,"u":"467330"},{"bound":"2272983164715821/549755813888","n":15554,"q":76,"u":"468037"},{"bound":"4728549907191339/1099511627776","n":16261,"q":75,"u":"468744"},{"bound":"4910915483535949/1099511627776","n":16968,"q":74,"u":"469451"},{"bound":"636631400261391/137438953472","n":17675,"q":74,"u":"470158"},{"bound":"5275007994255465/1099511627776","n":18382,"q":73,"u":"470865"},{"bound":"5456820760365583/1099511627776","n":19089,"q":72,"u":"471572"},{"bound":"5638454170183207/1099511627776","n":19796,"q":72,"u":"472279"},{"bound":"2909980930483709/549755813888","n":20503,"q":71,"u":"472986"},{"bound":"6001343296533293/1099511627776","n":21210,"q":71,"u":"473693"},{"bound":"3091301857019247/549755813888","n":21917,"q":70,"u":"474400"},{"bound":"6363757095196925/1099511627776","n":22624,"q":70,"u":"475107"},{"bound":"6544827082026149/1099511627776","n":23331,"q":69,"u":"475814"},{"bound":"6725772886214475/1099511627776","n":24038,"q":69,"u":"476521"},{"bound":"6906678996249135/1099511627776","n":24745,"q":69,"u":"477228"},{"bound":"7087465858892399/1099511627776","n":25452,"q":68,"u":"477935"},{"bound":"7268187660203789/1099511627776","n":26159,"q":68,"u":"478642"},{"bound":"1862219381838377/274877906944","n":26866,"q":68,"u":"479349"},{"bound":"476841473700037/68719476736","n":27573,"q":67,"u":"480056"},{"bound":"7809988351098149/1099511627776","n":28280,"q":67,"u":"480763"},{"bound":"3995243492775903/549755813888","n":28987,"q":67,"u":"481470"},{"bound":"2042738668029297/274877906944","n":29694,"q":66,"u":"482177"},{"bound":"8351304797157319/1099511627776","n":30401,"q":66,"u":"482884"},{"bound":"4265816604303827/549755813888","n":31108,"q":66,"u":"483591"},{"bound":"1088992656852079/137438953472","n":31815,"q":66,"u":"484298"},{"bound":"8892230174624363/1099511627776","n":32522,"q":66,"u":"485005"},{"bound":"1134054795820217/137438953472","n":33229,"q":65,"u":"485712"},{"bound":"4626298837828319/549755813888","n":33936,"q":65,"u":"486419"},{"bound":"4716370381989773/549755813888","n":34643,"q":65,"u":"487126"},{"bound":"4806434271725917/549755813888","n":35350,"q":65,"u":"487833"},{"bound":"9792981858826233/1099511627776","n":36057,"q":65,"u":"488540"},{"bound":"9973063333297979/1099511627776","n":36764,"q":64,"u":"489247"},{"bound":"10153062725514657/1099511627776","n":37471,"q":64,"u":"489954"},{"bound":"10333049642514521/1099511627776","n":38178,"q":64,"u":"490661"},{"bound":"10513024725038729/1099511627776","n":38885,"q":64,"u":"491368"},{"bound":"2673247142662525/274877906944","n":39592,"q":64,"u":"492075"},{"bound":"10872941737313021/1099511627776","n":40299,"q":64,"u":"492782"},{"bound":"11052884746622719/1099511627776","n":41006,"q":64,"u":"493489"},{"bound":"5616398576305173/549755813888","n":41713,"q":63,"u":"494196"},{"bound":"1426580227142575/137438953472","n":42420,"q":63,"u":"494903"},{"bound":"5796238776782591/549755813888","n":43127,"q":63,"u":"495610"},{"bound":"11772304771045895/1099511627776","n":43834,"q":63,"u":"496317"},{"bound":"373503870440667/34359738368","n":44541,"q":63,"u":"497024"},{"bound":"12131935164435963/1099511627776","n":45248,"q":63,"u":"497731"}],"shi":"1/20","slo":"-1/1000000000"},{"a":497731,"b":547504,"curvature_lower":"13632322733111244402261386595869184000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/2342937710411393135909745192702340148203744003256581228192367397548466865885813045444017764281251931422434171580231355467868919762238421717264405914279847390004514326818816788667777373956693457193718521829258065814444728412141130618741468775964857144600988602947","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/520435635457852305054606211455535401211527168000000000000000000000000000000","panels":64,"points":[{"bound":"512494532679763/1099511627776","n":778,"q":269,"u":"31904557/64"},{"bound":"95127490724429/137438953472","n":1556,"q":252,"u":"15977165/32"},{"bound":"124462282700777/137438953472","n":2334,"q":206,"u":"32004103/64"},{"bound":"1220995431724859/1099511627776","n":3111,"q":180,"u":"8013469/16"},{"bound":"719894388658225/549755813888","n":3889,"q":169,"u":"32103649/64"},{"bound":"413370988338617/274877906944","n":4667,"q":147,"u":"16076711/32"},{"bound":"1862870647313883/1099511627776","n":5444,"q":138,"u":"32203195/64"},{"bound":"1034732195913219/549755813888","n":6222,"q":129,"u":"4031621/8"},{"bound":"2273551892016795/1099511627776","n":7000,"q":122,"u":"32302741/64"},{"bound":"2475610651795103/1099511627776","n":7778,"q":116,"u":"16176257/32"},{"bound":"1337871091507731/549755813888","n":8555,"q":111,"u":"32402287/64"},{"bound":"2874738455554795/1099511627776","n":9333,"q":107,"u":"8113015/16"},{"bound":"3072567919244251/1099511627776","n":10111,"q":104,"u":"32501833/64"},{"bound":"3269154920226037/1099511627776","n":10888,"q":101,"u":"16275803/32"},{"bound":"3465144083485067/1099511627776","n":11666,"q":98,"u":"32601379/64"},{"bound":"1830203533453575/549755813888","n":12444,"q":96,"u":"2040697/4"},{"bound":"3854784637889157/1099511627776","n":13221,"q":94,"u":"32700925/64"},{"bound":"2024426979367791/549755813888","n":13999,"q":92,"u":"16375349/32"},{"bound":"265152603672479/68719476736","n":14777,"q":90,"u":"32800471/64"},{"bound":"4435596446095453/1099511627776","n":15555,"q":89,"u":"8212561/16"},{"bound":"2314066149120527/549755813888","n":16332,"q":87,"u":"32900017/64"},{"bound":"4820557375284895/1099511627776","n":17110,"q":86,"u":"16474895/32"},{"bound":"5012683338468867/1099511627776","n":17888,"q":85,"u":"32999563/64"},{"bound":"5204291299757441/1099511627776","n":18665,"q":84,"u":"4131167/8"},{"bound":"5395901218547739/1099511627776","n":19443,"q":83,"u":"33099109/64"},{"bound":"1396823215444015/274877906944","n":20221,"q":82,"u":"16574441/32"},{"bound":"5778227525617767/1099511627776","n":20998,"q":82,"u":"33198655/64"},{"bound":"746151311572923/137438953472","n":21776,"q":81,"u":"8312107/16"},{"bound":"6160039014806271/1099511627776","n":22554,"q":80,"u":"33298201/64"},{"bound":"198460122623877/34359738368","n":23332,"q":80,"u":"16673987/32"},{"bound":"6540988914519693/1099511627776","n":24109,"q":79,"u":"33397747/64"},{"bound":"6731407847406465/1099511627776","n":24887,"q":78,"u":"1045235/2"},{"bound":"3460831772553899/549755813888","n":25665,"q":78,"u":"33497293/64"},{"bound":"7111606350352797/1099511627776","n":26442,"q":77,"u":"16773533/32"},{"bound":"3650822270040555/549755813888","n":27220,"q":77,"u":"33596839/64"},{"bound":"7491637837163575/1099511627776","n":27998,"q":77,"u":"8411653/16"},{"bound":"3750726636307/536870912","n":28776,"q":76,"u":"33696385/64"},{"bound":"7871043763740235/1099511627776","n":29553,"q":76,"u":"16873079/32"},{"bound":"2015192955630621/274877906944","n":30331,"q":75,"u":"33795931/64"},{"bound":"8250392641607271/1099511627776","n":31109,"q":75,"u":"4230713/8"},{"bound":"8439737814599591/1099511627776","n":31886,"q":75,"u":"33895477/64"},{"bound":"4314630330671477/549755813888","n":32664,"q":74,"u":"16972625/32"},{"bound":"8818688104227411/1099511627776","n":33442,"q":74,"u":"33995023/64"},{"bound":"9007845565332565/1099511627776","n":34219,"q":74,"u":"8511199/16"},{"bound":"9197221575130127/1099511627776","n":34997,"q":74,"u":"34094569/64"},{"bound":"2346622279059835/274877906944","n":35775,"q":73,"u":"17072171/32"},{"bound":"9575721289049499/1099511627776","n":36553,"q":73,"u":"34194115/64"},{"bound":"2441172309885231/274877906944","n":37330,"q":73,"u":"2140243/4"},{"bound":"9953880569903337/1099511627776","n":38108,"q":73,"u":"34293661/64"},{"bound":"10142985435993619/1099511627776","n":38886,"q":72,"u":"17171717/32"},{"bound":"10331804723435193/1099511627776","n":39663,"q":72,"u":"34393207/64"},{"bound":"10520850046974885/1099511627776","n":40441,"q":72,"u":"8610745/16"},{"bound":"2677469821025637/274877906944","n":41219,"q":72,"u":"34492753/64"},{"bound":"2724662583174853/274877906944","n":41996,"q":72,"u":"17271263/32"},{"bound":"2771896399874883/274877906944","n":42774,"q":71,"u":"34592299/64"},{"bound":"11276484910292921/1099511627776","n":43552,"q":71,"u":"4330259/8"},{"bound":"1433171370790613/137438953472","n":44330,"q":71,"u":"34691845/64"},{"bound":"2913500412995331/274877906944","n":45107,"q":71,"u":"17370809/32"},{"bound":"2960715776459129/274877906944","n":45885,"q":71,"u":"34791391/64"},{"bound":"6015856558719041/549755813888","n":46663,"q":71,"u":"8710291/16"},{"bound":"6110130551401565/549755813888","n":47440,"q":70,"u":"34890937/64"},{"bound":"6204504950090473/549755813888","n":48218,"q":70,"u":"17470355/32"},{"bound":"12597748604018061/1099511627776","n":48996,"q":70,"u":"34990483/64"},{"bound":"12786235084953993/1099511627776","n":49773,"q":70,"u":"547504"}],"shi":"1/20","slo":"-1/1000000000"},{"a":547504,"b":602254,"curvature_lower":"132615235547706185545198768804615421952000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/30336222054988839462579251623706030358947857872152984836105365495983570925398795406492798634720015033061339818270199866762651154308636349673213771406274665145307233983595236975682172562741073583529117944499919341733269348391105732983754610983275375006622794998753541","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/692699451235761980529660351989689260202524672000000000000000000000000000000","panels":64,"points":[{"bound":"556835652806309/1099511627776","n":856,"q":308,"u":"17547503/32"},{"bound":"205297975268433/274877906944","n":1711,"q":288,"u":"8787439/16"},{"bound":"1071128946494741/1099511627776","n":2567,"q":252,"u":"17602253/32"},{"bound":"20482726368949/17179869184","n":3422,"q":220,"u":"4407407/8"},{"bound":"771784471096881/549755813888","n":4278,"q":193,"u":"17657003/32"},{"bound":"1770424197249195/1099511627776","n":5133,"q":180,"u":"8842189/16"},{"bound":"996515740357967/549755813888","n":5989,"q":158,"u":"17711753/32"},{"bound":"2211877379566653/1099511627776","n":6844,"q":147,"u":"2217391/4"},{"bound":"2428146081731987/1099511627776","n":7700,"q":138,"u":"17766503/32"},{"bound":"2641765214178041/1099511627776","n":8555,"q":138,"u":"8896939/16"},{"bound":"2853605174423445/1099511627776","n":9411,"q":129,"u":"17821253/32"},{"bound":"1531859245745453/549755813888","n":10266,"q":124,"u":"4462157/8"},{"bound":"3272712849081029/1099511627776","n":11122,"q":119,"u":"17876003/32"},{"bound":"3480308478449439/1099511627776","n":11977,"q":116,"u":"8951689/16"},{"bound":"3687144402796113/1099511627776","n":12833,"q":112,"u":"17930753/32"},{"bound":"243305221012487/68719476736","n":13688,"q":109,"u":"1122383/2"},{"bound":"4097861890098061/1099511627776","n":14543,"q":107,"u":"17985503/32"},{"bound":"4302430727224213/1099511627776","n":15399,"q":105,"u":"9006439/16"},{"bound":"4506178969429751/1099511627776","n":16254,"q":103,"u":"18040253/32"},{"bound":"294353096433299/68719476736","n":17110,"q":101,"u":"4516907/8"},{"bound":"4912433912551449/1099511627776","n":17965,"q":99,"u":"18095003/32"},{"bound":"5115036456149331/1099511627776","n":18821,"q":98,"u":"9061189/16"},{"bound":"1329263038008129/274877906944","n":19676,"q":97,"u":"18149753/32"},{"bound":"5518957007638009/1099511627776","n":20532,"q":95,"u":"2272141/4"},{"bound":"5720330463732201/1099511627776","n":21387,"q":94,"u":"18204503/32"},{"bound":"5921671707455445/1099511627776","n":22243,"q":93,"u":"9115939/16"},{"bound":"1530633414508641/274877906944","n":23098,"q":92,"u":"18259253/32"},{"bound":"98803266642701/17179869184","n":23954,"q":91,"u":"4571657/8"},{"bound":"6523851472049655/1099511627776","n":24809,"q":90,"u":"18314003/32"},{"bound":"840539894951183/137438953472","n":25665,"q":90,"u":"9170689/16"},{"bound":"1731095407552111/274877906944","n":26520,"q":89,"u":"18368753/32"},{"bound":"222634403682487/34359738368","n":27375,"q":88,"u":"574879"},{"bound":"7324300397686211/1099511627776","n":28231,"q":88,"u":"18423503/32"},{"bound":"1880979395056555/274877906944","n":29086,"q":87,"u":"9225439/16"},{"bound":"3861838210152947/549755813888","n":29942,"q":87,"u":"18478253/32"},{"bound":"990379369880739/137438953472","n":30797,"q":86,"u":"4626407/8"},{"bound":"4061284960442343/549755813888","n":31653,"q":85,"u":"18533003/32"},{"bound":"4160857463572725/549755813888","n":32508,"q":85,"u":"9280189/16"},{"bound":"8521048521290881/1099511627776","n":33364,"q":85,"u":"18587753/32"},{"bound":"8720016397528563/1099511627776","n":34219,"q":84,"u":"2326891/4"},{"bound":"8919160803757357/1099511627776","n":35075,"q":84,"u":"18642503/32"},{"bound":"9117996570357777/1099511627776","n":35930,"q":83,"u":"9334939/16"},{"bound":"9316965254864437/1099511627776","n":36786,"q":83,"u":"18697253/32"},{"bound":"4757834580582255/549755813888","n":37641,"q":83,"u":"4681157/8"},{"bound":"9714517196285723/1099511627776","n":38497,"q":82,"u":"18752003/32"},{"bound":"4956530675447495/549755813888","n":39352,"q":82,"u":"9389689/16"},{"bound":"10111810504089399/1099511627776","n":40208,"q":82,"u":"18806753/32"},{"bound":"10310267624939833/1099511627776","n":41063,"q":81,"u":"1177133/2"},{"bound":"5254319262858417/549755813888","n":41918,"q":81,"u":"18861503/32"},{"bound":"10707218301378959/1099511627776","n":42774,"q":81,"u":"9444439/16"},{"bound":"10905544241984693/1099511627776","n":43629,"q":81,"u":"18916253/32"},{"bound":"1388003070729213/137438953472","n":44485,"q":80,"u":"4735907/8"},{"bound":"5651109315501441/549755813888","n":45340,"q":80,"u":"18971003/32"},{"bound":"5750312832018907/549755813888","n":46196,"q":80,"u":"9499189/16"},{"bound":"2924695763424641/274877906944","n":47051,"q":80,"u":"19025753/32"},{"bound":"11897134786848141/1099511627776","n":47907,"q":79,"u":"2381641/4"},{"bound":"6047586308776977/549755813888","n":48762,"q":79,"u":"19080503/32"},{"bound":"1536678312516641/137438953472","n":49618,"q":79,"u":"9553939/16"},{"bound":"12491433964542793/1099511627776","n":50473,"q":79,"u":"19135253/32"},{"bound":"12689658880917697/1099511627776","n":51329,"q":79,"u":"4790657/8"},{"bound":"6443818896345329/549755813888","n":52184,"q":78,"u":"19190003/32"},{"bound":"13085755202016275/1099511627776","n":53040,"q":78,"u":"9608689/16"},{"bound":"13283628721341851/1099511627776","n":53895,"q":78,"u":"19244753/32"},{"bound":"13481490351361859/1099511627776","n":54750,"q":78,"u":"602254"}],"shi":"1/20","slo":"-1/1000000000"},{"a":602254,"b":662479,"curvature_lower":"1060921884381649484361590150436923375616000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/323019507330683172169480050518288888662834427295850021771059675692195508404521001363885603862289878938362147969446158685485671593450004505881345648541250615788297869272496788783353777824071158396003479751653560546633700731076424443608663155780849083252554158926743053","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/921981132532539977173532378173738798307868672000000000000000000000000000000","panels":64,"points":[{"bound":"302687437491005/549755813888","n":942,"q":352,"u":"38604481/64"},{"bound":"443543315381879/549755813888","n":1883,"q":329,"u":"19332353/32"},{"bound":"1153021330695141/1099511627776","n":2824,"q":288,"u":"38724931/64"},{"bound":"1408391248247993/1099511627776","n":3765,"q":252,"u":"9696289/16"},{"bound":"827943083619459/549755813888","n":4706,"q":220,"u":"38845381/64"},{"bound":"118557297332989/68719476736","n":5647,"q":206,"u":"19452803/32"},{"bound":"2133230704540517/1099511627776","n":6588,"q":193,"u":"38965831/64"},{"bound":"18480848428091/8589934592","n":7529,"q":180,"u":"4878257/8"},{"bound":"2594623232733469/1099511627776","n":8470,"q":169,"u":"39086281/64"},{"bound":"2820944479641385/1099511627776","n":9411,"q":158,"u":"19573253/32"},{"bound":"761290247950475/274877906944","n":10352,"q":147,"u":"39206731/64"},{"bound":"1633852428538249/549755813888","n":11293,"q":147,"u":"9816739/16"},{"bound":"3488233977438871/1099511627776","n":12234,"q":138,"u":"39327181/64"},{"bound":"926983572002583/274877906944","n":13175,"q":129,"u":"19693703/32"},{"bound":"981473678896619/274877906944","n":14116,"q":129,"u":"39447631/64"},{"bound":"517892298699991/137438953472","n":15057,"q":125,"u":"2469241/4"},{"bound":"2179745500886005/549755813888","n":15998,"q":122,"u":"39568081/64"},{"bound":"2287532246845041/549755813888","n":16939,"q":120,"u":"19814153/32"},{"bound":"4789953548853341/1099511627776","n":17880,"q":117,"u":"39688531/64"},{"bound":"5004230411543027/1099511627776","n":18821,"q":115,"u":"9937189/16"},{"bound":"2608982752367429/549755813888","n":19762,"q":113,"u":"39808981/64"},{"bound":"2715608258615233/549755813888","n":20703,"q":111,"u":"19934603/32"},{"bound":"1411006712934877/274877906944","n":21644,"q":110,"u":"39929431/64"},{"bound":"5856436960350131/1099511627776","n":22585,"q":108,"u":"4998707/8"},{"bound":"6068493518515557/1099511627776","n":23526,"q":107,"u":"40049881/64"},{"bound":"6280234077575555/1099511627776","n":24467,"q":106,"u":"20055053/32"},{"bound":"6491661713545627/1099511627776","n":25408,"q":104,"u":"40170331/64"},{"bound":"6702821545519615/1099511627776","n":26349,"q":103,"u":"10057639/16"},{"bound":"6913735850497241/1099511627776","n":27290,"q":102,"u":"40290781/64"},{"bound":"7124424653416051/1099511627776","n":28231,"q":101,"u":"20175503/32"},{"bound":"7334907754822297/1099511627776","n":29172,"q":100,"u":"40411231/64"},{"bound":"7545191123723367/1099511627776","n":30113,"q":100,"u":"1264733/2"},{"bound":"3877642493138839/549755813888","n":31054,"q":99,"u":"40531681/64"},{"bound":"1991305246528061/274877906944","n":31995,"q":98,"u":"20295953/32"},{"bound":"4087509375820961/549755813888","n":32936,"q":97,"u":"40652131/64"},{"bound":"8384650805320361/1099511627776","n":33877,"q":97,"u":"10178089/16"},{"bound":"8594155068511551/1099511627776","n":34818,"q":96,"u":"40772581/64"},{"bound":"4401777208897673/549755813888","n":35759,"q":96,"u":"20416403/32"},{"bound":"9012803057252169/1099511627776","n":36700,"q":95,"u":"40893031/64"},{"bound":"4610993600084705/549755813888","n":37641,"q":95,"u":"5119157/8"},{"bound":"9431017041059913/1099511627776","n":38582,"q":94,"u":"41013481/64"},{"bound":"9640001268283503/1099511627776","n":39523,"q":94,"u":"20536853/32"},{"bound":"9848848682150813/1099511627776","n":40464,"q":93,"u":"41133931/64"},{"bound":"10057646572610261/1099511627776","n":41405,"q":93,"u":"10298539/16"},{"bound":"1283293494166963/137438953472","n":42346,"q":92,"u":"41254381/64"},{"bound":"5237485876791933/549755813888","n":43287,"q":92,"u":"20657303/32"},{"bound":"2670890604430725/274877906944","n":44228,"q":92,"u":"41374831/64"},{"bound":"340375775758541/34359738368","n":45169,"q":91,"u":"2589691/4"},{"bound":"2775113983809023/274877906944","n":46110,"q":91,"u":"41495281/64"},{"bound":"5654426863858283/549755813888","n":47051,"q":90,"u":"20777753/32"},{"bound":"5758567615269769/549755813888","n":47992,"q":90,"u":"41615731/64"},{"bound":"5862695615998659/549755813888","n":48933,"q":90,"u":"10418989/16"},{"bound":"2983405766794497/274877906944","n":49874,"q":90,"u":"41736181/64"},{"bound":"6070883102530101/549755813888","n":50815,"q":89,"u":"20898203/32"},{"bound":"12349862295371357/1099511627776","n":51756,"q":89,"u":"41856631/64"},{"bound":"12557937463705905/1099511627776","n":52697,"q":89,"u":"5239607/8"},{"bound":"12765992733096853/1099511627776","n":53638,"q":89,"u":"41977081/64"},{"bound":"12973950571241317/1099511627776","n":54579,"q":88,"u":"21018653/32"},{"bound":"13181881931262565/1099511627776","n":55520,"q":88,"u":"42097531/64"},{"bound":"3347448971252719/274877906944","n":56461,"q":88,"u":"10539439/16"},{"bound":"3399423307733019/274877906944","n":57402,"q":88,"u":"42217981/64"},{"bound":"13805535135982215/1099511627776","n":58343,"q":87,"u":"21139103/32"},{"bound":"14013319034171939/1099511627776","n":59284,"q":87,"u":"42338431/64"},{"bound":"14221088272793131/1099511627776","n":60225,"q":87,"u":"662479"}],"shi":"1/20","slo":"-1/1000000000"},{"a":662479,"b":690988,"curvature_lower":"555497880318311880910012416000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/191921184854616029741779266999962116263511771686484266689003173811380521020836452341397451241524973240273183074438366264089386627251284499264445451495052999813320011353015867980720496286365515678259654568029309813305636389905328926476431404982472038567969","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/1227154664558295540680067858989533694181507072000000000000000000000000000000","panels":64,"points":[{"bound":"225076531279799/549755813888","n":446,"q":308,"u":"42427165/64"},{"bound":"590189338388495/1099511627776","n":891,"q":402,"u":"21227837/32"},{"bound":"359614825103651/549755813888","n":1337,"q":402,"u":"42484183/64"},{"bound":"210773000516349/274877906944","n":1782,"q":402,"u":"10628173/16"},{"bound":"481956518208757/549755813888","n":2228,"q":376,"u":"42541201/64"},{"bound":"1081876817891193/1099511627776","n":2673,"q":352,"u":"21284855/32"},{"bound":"598951450530477/549755813888","n":3119,"q":329,"u":"42598219/64"},{"bound":"163949417822253/137438953472","n":3564,"q":329,"u":"5328341/8"},{"bound":"1423815560663349/1099511627776","n":4010,"q":308,"u":"42655237/64"},{"bound":"1534279961450835/1099511627776","n":4455,"q":288,"u":"21341873/32"},{"bound":"410864578682461/274877906944","n":4900,"q":269,"u":"42712255/64"},{"bound":"109467520862673/68719476736","n":5346,"q":269,"u":"10685191/16"},{"bound":"232267425787131/137438953472","n":5791,"q":252,"u":"42769273/64"},{"bound":"982120849108197/549755813888","n":6237,"q":235,"u":"21398891/32"},{"bound":"2068799700246037/1099511627776","n":6682,"q":235,"u":"42826291/64"},{"bound":"1086531816753257/549755813888","n":7128,"q":220,"u":"2678425/4"},{"bound":"1138028510753207/549755813888","n":7573,"q":220,"u":"42883309/64"},{"bound":"2378857473881281/1099511627776","n":8019,"q":206,"u":"21455909/32"},{"bound":"1240227345894947/549755813888","n":8464,"q":206,"u":"42940327/64"},{"bound":"2582009037892685/1099511627776","n":8910,"q":206,"u":"10742209/16"},{"bound":"2682482395178889/1099511627776","n":9355,"q":193,"u":"42997345/64"},{"bound":"173912235502363/68719476736","n":9800,"q":193,"u":"21512927/32"},{"bound":"2882674247450479/1099511627776","n":10246,"q":180,"u":"43054363/64"},{"bound":"2981634125082961/1099511627776","n":10691,"q":180,"u":"5385359/8"},{"bound":"3080635120045281/1099511627776","n":11137,"q":180,"u":"43111381/64"},{"bound":"397406269010645/137438953472","n":11582,"q":180,"u":"21569945/32"},{"bound":"1638682699931049/549755813888","n":12028,"q":169,"u":"43168399/64"},{"bound":"421879431248435/137438953472","n":12473,"q":169,"u":"10799227/16"},{"bound":"3472791141647017/1099511627776","n":12919,"q":169,"u":"43225417/64"},{"bound":"3570123833426873/1099511627776","n":13364,"q":158,"u":"21626963/32"},{"bound":"3666988572016663/1099511627776","n":13810,"q":158,"u":"43282435/64"},{"bound":"470440520469683/137438953472","n":14255,"q":158,"u":"1353467/2"},{"bound":"964989079246049/274877906944","n":14700,"q":158,"u":"43339453/64"},{"bound":"1978254489384217/549755813888","n":15146,"q":158,"u":"21683981/32"},{"bound":"126644851330821/34359738368","n":15591,"q":147,"u":"43396471/64"},{"bound":"4148366320936115/1099511627776","n":16037,"q":147,"u":"10856245/16"},{"bound":"530474904174255/137438953472","n":16482,"q":147,"u":"43453489/64"},{"bound":"4339368423136767/1099511627776","n":16928,"q":147,"u":"21740999/32"},{"bound":"4434650364290989/1099511627776","n":17373,"q":147,"u":"43510507/64"},{"bound":"2265038955901351/549755813888","n":17819,"q":147,"u":"5442377/8"},{"bound":"1156292556214089/274877906944","n":18264,"q":138,"u":"43567525/64"},{"bound":"4719954591456221/1099511627776","n":18710,"q":138,"u":"21798017/32"},{"bound":"2407232905149061/549755813888","n":19155,"q":138,"u":"43624543/64"},{"bound":"4908919970852155/1099511627776","n":19600,"q":138,"u":"10913263/16"},{"bound":"5003532381865215/1099511627776","n":20046,"q":138,"u":"43681561/64"},{"bound":"5097881768132989/1099511627776","n":20491,"q":138,"u":"21855035/32"},{"bound":"5192394956321263/1099511627776","n":20937,"q":138,"u":"43738579/64"},{"bound":"660831337120463/137438953472","n":21382,"q":138,"u":"2735443/4"},{"bound":"5380840754070975/1099511627776","n":21828,"q":129,"u":"43795597/64"},{"bound":"2737257043240317/549755813888","n":22273,"q":129,"u":"21912053/32"},{"bound":"5568356119686415/1099511627776","n":22719,"q":129,"u":"43852615/64"},{"bound":"5661948108089321/1099511627776","n":23164,"q":129,"u":"10970281/16"},{"bound":"719464078831119/137438953472","n":23610,"q":129,"u":"43909633/64"},{"bound":"1462307757243287/274877906944","n":24055,"q":129,"u":"21969071/32"},{"bound":"742833097337059/137438953472","n":24500,"q":128,"u":"43966651/64"},{"bound":"6036237484471259/1099511627776","n":24946,"q":127,"u":"5499395/8"},{"bound":"1532383580861559/274877906944","n":25391,"q":126,"u":"44023669/64"},{"bound":"3111487105559619/549755813888","n":25837,"q":126,"u":"22026089/32"},{"bound":"6316128613370621/1099511627776","n":26282,"q":125,"u":"44080687/64"},{"bound":"6409437757634863/1099511627776","n":26728,"q":124,"u":"11027299/16"},{"bound":"1625620041224535/274877906944","n":27173,"q":124,"u":"44137705/64"},{"bound":"1648915646447393/274877906944","n":27619,"q":123,"u":"22083107/32"},{"bound":"6688593502673495/1099511627776","n":28064,"q":122,"u":"44194723/64"},{"bound":"3390729516986961/549755813888","n":28509,"q":122,"u":"690988"}],"shi":"1/20","slo":"-1/1000000000"}],"ratio":"11/10","shi":"1/20","slo":"-1/1000000000"},"131072|11/10|1|64":{"J":131072,"band":1,"blocks":[{"a":131072,"b":144179,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/974948363888190357564930752251881345515520000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/18274055086503177937574967948478085332992000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"42509523392313/274877906944","n":205,"q":34,"u":"8401715/64"},{"bound":"69342954467525/274877906944","n":410,"q":29,"u":"4207411/32"},{"bound":"95216057448485/274877906944","n":615,"q":25,"u":"8427929/64"},{"bound":"241217333488767/549755813888","n":820,"q":23,"u":"2110259/16"},{"bound":"582436387278829/1099511627776","n":1024,"q":22,"u":"8454143/64"},{"bound":"85279673375329/137438953472","n":1229,"q":21,"u":"4233625/32"},{"bound":"390790209132921/549755813888","n":1434,"q":20,"u":"8480357/64"},{"bound":"110085428576123/137438953472","n":1639,"q":20,"u":"1061683/8"},{"bound":"489724456660281/549755813888","n":1844,"q":19,"u":"8506571/64"},{"bound":"269409637078679/274877906944","n":2048,"q":19,"u":"4259839/32"},{"bound":"588122086697099/549755813888","n":2253,"q":18,"u":"8532785/64"},{"bound":"1274607150715615/1099511627776","n":2458,"q":18,"u":"2136473/16"},{"bound":"686464419684105/549755813888","n":2663,"q":18,"u":"8558999/64"},{"bound":"367804379339793/274877906944","n":2868,"q":18,"u":"4286053/32"},{"bound":"1569000117326995/1099511627776","n":3072,"q":18,"u":"8585213/64"},{"bound":"1667240014487479/1099511627776","n":3277,"q":18,"u":"537395/4"},{"bound":"441365377248989/274877906944","n":3482,"q":18,"u":"8611427/64"},{"bound":"1863559507059785/1099511627776","n":3687,"q":17,"u":"4312267/32"},{"bound":"490402671047081/274877906944","n":3892,"q":17,"u":"8637641/64"},{"bound":"2059171604921637/1099511627776","n":4096,"q":17,"u":"2162687/16"},{"bound":"2157200384579567/1099511627776","n":4301,"q":17,"u":"8663855/64"},{"bound":"2255220112770025/1099511627776","n":4506,"q":17,"u":"4338481/32"},{"bound":"2353231920562057/1099511627776","n":4711,"q":17,"u":"8690069/64"},{"bound":"2451236758038575/1099511627776","n":4916,"q":17,"u":"1087897/8"},{"bound":"2548757400637347/1099511627776","n":5120,"q":17,"u":"8716283/64"},{"bound":"1323375307693997/549755813888","n":5325,"q":17,"u":"4364695/32"},{"bound":"1372369466461869/549755813888","n":5530,"q":17,"u":"8742497/64"},{"bound":"1421361429831931/549755813888","n":5735,"q":17,"u":"2188901/16"},{"bound":"2940702834511023/1099511627776","n":5940,"q":17,"u":"8768711/64"},{"bound":"759550328541325/274877906944","n":6144,"q":17,"u":"4390909/32"},{"bound":"784043624830087/274877906944","n":6349,"q":17,"u":"8794925/64"},{"bound":"3234144741979903/1099511627776","n":6554,"q":17,"u":"275251/2"},{"bound":"1666056150844173/549755813888","n":6759,"q":17,"u":"8821139/64"},{"bound":"428759676041451/137438953472","n":6964,"q":17,"u":"4417123/32"},{"bound":"3527562403812565/1099511627776","n":7168,"q":17,"u":"8847353/64"},{"bound":"1812761602474369/549755813888","n":7373,"q":17,"u":"2215115/16"},{"bound":"3723482101950967/1099511627776","n":7578,"q":17,"u":"8873567/64"},{"bound":"3821439241251147/1099511627776","n":7783,"q":17,"u":"4443337/32"},{"bound":"3919394754639627/1099511627776","n":7988,"q":17,"u":"8899781/64"},{"bound":"4016833131794771/1099511627776","n":8192,"q":16,"u":"1114111/8"},{"bound":"4114715176554581/1099511627776","n":8397,"q":16,"u":"8925995/64"},{"bound":"4212595827589737/1099511627776","n":8602,"q":16,"u":"4469551/32"},{"bound":"4310475179844769/1099511627776","n":8807,"q":16,"u":"8952209/64"},{"bound":"4408353319830727/1099511627776","n":9012,"q":16,"u":"2241329/16"},{"bound":"4505752880359509/1099511627776","n":9216,"q":16,"u":"8978423/64"},{"bound":"4603628831080591/1099511627776","n":9421,"q":16,"u":"4495765/32"},{"bound":"587687973343667/137438953472","n":9626,"q":16,"u":"9004637/64"},{"bound":"2399688904121413/549755813888","n":9831,"q":16,"u":"563609/4"},{"bound":"2448625475785473/549755813888","n":10036,"q":16,"u":"9030851/64"},{"bound":"156082682635797/34359738368","n":10240,"q":16,"u":"4521979/32"},{"bound":"2546258692961611/549755813888","n":10445,"q":16,"u":"9057065/64"},{"bound":"648798524057115/137438953472","n":10650,"q":16,"u":"2267543/16"},{"bound":"661032288094675/137438953472","n":10855,"q":16,"u":"9083279/64"},{"bound":"5386127760668927/1099511627776","n":11060,"q":16,"u":"4548193/32"},{"bound":"5483519187838555/1099511627776","n":11264,"q":16,"u":"9109493/64"},{"bound":"5581387436730235/1099511627776","n":11469,"q":16,"u":"1140325/8"},{"bound":"354953445458433/68719476736","n":11674,"q":16,"u":"9135707/64"},{"bound":"5777122288025717/1099511627776","n":11879,"q":16,"u":"4574407/32"},{"bound":"5874988945284951/1099511627776","n":12084,"q":16,"u":"9161921/64"},{"bound":"2986188864494985/549755813888","n":12288,"q":16,"u":"2293757/16"},{"bound":"6070243454198185/1099511627776","n":12493,"q":16,"u":"9188135/64"},{"bound":"6168108745451065/1099511627776","n":12698,"q":16,"u":"4600621/32"},{"bound":"391623351442615/68719476736","n":12903,"q":16,"u":"9214349/64"},{"bound":"198855022480585/34359738368","n":13107,"q":16,"u":"144179"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":144179,"b":158596,"curvature_lower":"10534153059321461621167295729405183338127971489898258453508442759/41859167121958897421324138610197350318080000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/24322666101373603881294984050927115257856000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"183425578040893/1099511627776","n":226,"q":40,"u":"9241873/64"},{"bound":"148399655128889/549755813888","n":451,"q":33,"u":"4628145/32"},{"bound":"405870183487469/1099511627776","n":676,"q":29,"u":"9270707/64"},{"bound":"256593682635943/549755813888","n":902,"q":26,"u":"2321281/16"},{"bound":"618736745792789/1099511627776","n":1127,"q":25,"u":"9299541/64"},{"bound":"723491224242725/1099511627776","n":1352,"q":23,"u":"4656979/32"},{"bound":"827676070069745/1099511627776","n":1577,"q":23,"u":"9328375/64"},{"bound":"931934491693773/1099511627776","n":1803,"q":22,"u":"1167849/8"},{"bound":"517768782437197/549755813888","n":2028,"q":21,"u":"9357209/64"},{"bound":"1138822894766671/1099511627776","n":2253,"q":21,"u":"4685813/32"},{"bound":"1242028518486269/1099511627776","n":2478,"q":21,"u":"9386043/64"},{"bound":"168200273059175/137438953472","n":2704,"q":20,"u":"2350115/16"},{"bound":"1448509287127551/1099511627776","n":2929,"q":20,"u":"9414877/64"},{"bound":"775687789188483/549755813888","n":3154,"q":20,"u":"4714647/32"},{"bound":"1654208671760815/1099511627776","n":3379,"q":20,"u":"9443711/64"},{"bound":"1757471256625133/1099511627776","n":3605,"q":20,"u":"591133/4"},{"bound":"1860254058002149/1099511627776","n":3830,"q":20,"u":"9472545/64"},{"bound":"1962923319577197/1099511627776","n":4055,"q":19,"u":"4743481/32"},{"bound":"2065981719223893/1099511627776","n":4281,"q":19,"u":"9501379/64"},{"bound":"2168569210009429/1099511627776","n":4506,"q":19,"u":"2378949/16"},{"bound":"2271143852954023/1099511627776","n":4731,"q":19,"u":"9530213/64"},{"bound":"2373707313633483/1099511627776","n":4956,"q":19,"u":"4772315/32"},{"bound":"2476716755547399/1099511627776","n":5182,"q":19,"u":"9559047/64"},{"bound":"2579261762939243/1099511627776","n":5407,"q":19,"u":"1196683/8"},{"bound":"2681799139400261/1099511627776","n":5632,"q":19,"u":"9587881/64"},{"bound":"696082431998531/274877906944","n":5857,"q":19,"u":"4801149/32"},{"bound":"1443654951969893/549755813888","n":6083,"q":19,"u":"9616715/64"},{"bound":"2989828964348563/1099511627776","n":6308,"q":19,"u":"2407783/16"},{"bound":"193271445471845/68719476736","n":6533,"q":19,"u":"9645549/64"},{"bound":"199678304059815/68719476736","n":6758,"q":19,"u":"4829983/32"},{"bound":"3297814161942111/1099511627776","n":6984,"q":19,"u":"9674383/64"},{"bound":"1700158110404175/549755813888","n":7209,"q":19,"u":"302775/2"},{"bound":"3502746550862107/1099511627776","n":7434,"q":18,"u":"9703217/64"},{"bound":"3605609760384397/1099511627776","n":7660,"q":18,"u":"4858817/32"},{"bound":"231750928242135/68719476736","n":7885,"q":18,"u":"9732051/64"},{"bound":"952604304557795/274877906944","n":8110,"q":18,"u":"2436617/16"},{"bound":"1956408536706937/549755813888","n":8335,"q":18,"u":"9760885/64"},{"bound":"501958713099777/137438953472","n":8561,"q":18,"u":"4887651/32"},{"bound":"4118065085720511/1099511627776","n":8786,"q":18,"u":"9789719/64"},{"bound":"2110229238741585/549755813888","n":9011,"q":18,"u":"1225517/8"},{"bound":"2161425010717583/549755813888","n":9236,"q":18,"u":"9818553/64"},{"bound":"4425694908066903/1099511627776","n":9462,"q":18,"u":"4916485/32"},{"bound":"4528083122706715/1099511627776","n":9687,"q":18,"u":"9847387/64"},{"bound":"1157617460312523/274877906944","n":9912,"q":18,"u":"2465451/16"},{"bound":"4732855160793017/1099511627776","n":10137,"q":18,"u":"9876221/64"},{"bound":"4835694207447843/1099511627776","n":10363,"q":18,"u":"4945319/32"},{"bound":"1234519245735275/274877906944","n":10588,"q":18,"u":"9905055/64"},{"bound":"5040458604997557/1099511627776","n":10813,"q":18,"u":"619967/4"},{"bound":"5143294164790619/1099511627776","n":11039,"q":18,"u":"9933889/64"},{"bound":"5245673676850295/1099511627776","n":11264,"q":18,"u":"4974153/32"},{"bound":"5348052226761079/1099511627776","n":11489,"q":18,"u":"9962723/64"},{"bound":"2725214934370377/549755813888","n":11714,"q":18,"u":"2494285/16"},{"bound":"5553261659094491/1099511627776","n":11940,"q":18,"u":"9991557/64"},{"bound":"5655637628725495/1099511627776","n":12165,"q":18,"u":"5002987/32"},{"bound":"2879006415340011/549755813888","n":12390,"q":18,"u":"10020391/64"},{"bound":"5860387305189731/1099511627776","n":12615,"q":18,"u":"1254351/8"},{"bound":"186350502588559/34359738368","n":12841,"q":18,"u":"10049225/64"},{"bound":"1516397302373119/274877906944","n":13066,"q":18,"u":"5031821/32"},{"bound":"770995214233967/137438953472","n":13291,"q":18,"u":"10078059/64"},{"bound":"6270333626450569/1099511627776","n":13516,"q":18,"u":"2523119/16"},{"bound":"1593289989576771/274877906944","n":13742,"q":18,"u":"10106893/64"},{"bound":"3237765384357225/549755813888","n":13967,"q":18,"u":"5060655/32"},{"bound":"6577901067719059/1099511627776","n":14192,"q":18,"u":"10135727/64"},{"bound":"6680270878831539/1099511627776","n":14417,"q":18,"u":"158596"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":158596,"b":174455,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/1727133274260968541441872945601482588160000000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/32372917448660564251923554421074562514944000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"98707971347975/549755813888","n":248,"q":46,"u":"10166003/64"},{"bound":"158890198064699/549755813888","n":496,"q":38,"u":"5090931/32"},{"bound":"13540314720705/34359738368","n":744,"q":33,"u":"10197721/64"},{"bound":"546216651705525/1099511627776","n":992,"q":30,"u":"2553395/16"},{"bound":"164293272231935/274877906944","n":1239,"q":28,"u":"10229439/64"},{"bound":"383811853016531/549755813888","n":1487,"q":27,"u":"5122649/32"},{"bound":"877418619892811/1099511627776","n":1735,"q":26,"u":"10261157/64"},{"bound":"986733565610537/1099511627776","n":1983,"q":25,"u":"1284627/8"},{"bound":"136966464578237/137438953472","n":2231,"q":24,"u":"10292875/64"},{"bound":"602025670472491/549755813888","n":2478,"q":24,"u":"5154367/32"},{"bound":"1312603660833057/1099511627776","n":2726,"q":23,"u":"10324593/64"},{"bound":"1420983898956869/1099511627776","n":2974,"q":23,"u":"2585113/16"},{"bound":"764651605809755/549755813888","n":3222,"q":23,"u":"10356311/64"},{"bound":"818748644678049/549755813888","n":3470,"q":22,"u":"5186085/32"},{"bound":"872557748597421/549755813888","n":3717,"q":22,"u":"10388029/64"},{"bound":"463283744569203/274877906944","n":3965,"q":22,"u":"650243/4"},{"bound":"1961125654560571/1099511627776","n":4213,"q":22,"u":"10419747/64"},{"bound":"2069092036217211/1099511627776","n":4461,"q":22,"u":"5217803/32"},{"bound":"544259434449611/274877906944","n":4709,"q":22,"u":"10451465/64"},{"bound":"2284425846183415/1099511627776","n":4956,"q":21,"u":"2616831/16"},{"bound":"1196100201635533/549755813888","n":5204,"q":21,"u":"10483183/64"},{"bound":"1249980439032853/549755813888","n":5452,"q":21,"u":"5249521/32"},{"bound":"1303854508184985/549755813888","n":5700,"q":21,"u":"10514901/64"},{"bound":"2715446286709569/1099511627776","n":5948,"q":21,"u":"1316345/8"},{"bound":"176421222842951/68719476736","n":6195,"q":21,"u":"10546619/64"},{"bound":"2930458682136263/1099511627776","n":6443,"q":21,"u":"5281239/32"},{"bound":"759542535864435/274877906944","n":6691,"q":21,"u":"10578337/64"},{"bound":"3145874735782977/1099511627776","n":6939,"q":21,"u":"2648549/16"},{"bound":"1626786570637539/549755813888","n":7187,"q":21,"u":"10610055/64"},{"bound":"3360831719927183/1099511627776","n":7434,"q":21,"u":"5312957/32"},{"bound":"1734259740728805/549755813888","n":7682,"q":21,"u":"10641773/64"},{"bound":"447025328501197/137438953472","n":7930,"q":21,"u":"333051/2"},{"bound":"3683881327732223/1099511627776","n":8178,"q":20,"u":"10673491/64"},{"bound":"3791467240374055/1099511627776","n":8426,"q":20,"u":"5344675/32"},{"bound":"974653908239423/274877906944","n":8673,"q":20,"u":"10705209/64"},{"bound":"1001548600790827/274877906944","n":8921,"q":20,"u":"2680267/16"},{"bound":"4113770013528079/1099511627776","n":9169,"q":20,"u":"10736927/64"},{"bound":"4221342705625723/1099511627776","n":9417,"q":20,"u":"5376393/32"},{"bound":"541114087126433/137438953472","n":9665,"q":20,"u":"10768645/64"},{"bound":"4436046449053079/1099511627776","n":9912,"q":20,"u":"1348063/8"},{"bound":"4543611618805395/1099511627776","n":10160,"q":20,"u":"10800363/64"},{"bound":"4651174622909919/1099511627776","n":10408,"q":20,"u":"5408111/32"},{"bound":"2379367804109421/549755813888","n":10656,"q":20,"u":"10832081/64"},{"bound":"1216573677149517/274877906944","n":10904,"q":20,"u":"2711985/16"},{"bound":"4973418350776037/1099511627776","n":11151,"q":20,"u":"10863799/64"},{"bound":"2540487022118733/549755813888","n":11399,"q":20,"u":"5439829/32"},{"bound":"5188528189232927/1099511627776","n":11647,"q":20,"u":"10895517/64"},{"bound":"5296080880102331/1099511627776","n":11895,"q":20,"u":"681961/4"},{"bound":"2701816101836741/549755813888","n":12143,"q":20,"u":"10927235/64"},{"bound":"2755374286489057/549755813888","n":12390,"q":20,"u":"5471547/32"},{"bound":"1404574350180317/274877906944","n":12638,"q":20,"u":"10958953/64"},{"bound":"1431461270808463/274877906944","n":12886,"q":20,"u":"2743703/16"},{"bound":"5833391683858207/1099511627776","n":13134,"q":20,"u":"10990671/64"},{"bound":"2970468630674703/549755813888","n":13382,"q":20,"u":"5503265/32"},{"bound":"6048048224542351/1099511627776","n":13629,"q":20,"u":"11022389/64"},{"bound":"6155591919283877/1099511627776","n":13877,"q":20,"u":"1379781/8"},{"bound":"6263134743320387/1099511627776","n":14125,"q":20,"u":"11054107/64"},{"bound":"6370676740746761/1099511627776","n":14373,"q":20,"u":"5534983/32"},{"bound":"6478217952729555/1099511627776","n":14621,"q":20,"u":"11085825/64"},{"bound":"6585324788289833/1099511627776","n":14868,"q":20,"u":"2775421/16"},{"bound":"6692864545142061/1099511627776","n":15116,"q":20,"u":"11117543/64"},{"bound":"6800403624627413/1099511627776","n":15364,"q":20,"u":"5566701/32"},{"bound":"1726985514595131/274877906944","n":15612,"q":20,"u":"11149261/64"},{"bound":"7015046257062599/1099511627776","n":15859,"q":20,"u":"174455"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":174455,"b":191900,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/2298796419288804606130799426792325120000000000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/43087908548189843121970035785575842048000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"213041113237087/1099511627776","n":273,"q":53,"u":"11182565/64"},{"bound":"340717407163939/1099511627776","n":546,"q":44,"u":"5600005/32"},{"bound":"462530659382989/1099511627776","n":818,"q":38,"u":"11217455/64"},{"bound":"145459282543939/274877906944","n":1091,"q":35,"u":"2808725/16"},{"bound":"698914152277685/1099511627776","n":1363,"q":32,"u":"11252345/64"},{"bound":"815291932342537/1099511627776","n":1636,"q":30,"u":"5634895/32"},{"bound":"58179373460235/68719476736","n":1909,"q":29,"u":"11287235/64"},{"bound":"65342743632713/68719476736","n":2181,"q":28,"u":"1413085/8"},{"bound":"580063913250651/549755813888","n":2454,"q":27,"u":"11322125/64"},{"bound":"1274035493249733/1099511627776","n":2726,"q":27,"u":"5669785/32"},{"bound":"1388110624899193/1099511627776","n":2999,"q":26,"u":"11357015/64"},{"bound":"750800679172047/549755813888","n":3271,"q":26,"u":"2843615/16"},{"bound":"807689574903539/549755813888","n":3544,"q":25,"u":"11391905/64"},{"bound":"432241574637269/274877906944","n":3817,"q":25,"u":"5704675/32"},{"bound":"921043557728619/549755813888","n":4089,"q":25,"u":"11426795/64"},{"bound":"244447768370343/137438953472","n":4362,"q":25,"u":"715265/4"},{"bound":"1034264666992063/549755813888","n":4634,"q":24,"u":"11461685/64"},{"bound":"2181800951302977/1099511627776","n":4907,"q":24,"u":"5739565/32"},{"bound":"1147315763688933/549755813888","n":5179,"q":24,"u":"11496575/64"},{"bound":"1203927197104757/549755813888","n":5452,"q":24,"u":"2878505/16"},{"bound":"2521057729219419/1099511627776","n":5725,"q":24,"u":"11531465/64"},{"bound":"2633829476949041/1099511627776","n":5997,"q":24,"u":"5774455/32"},{"bound":"1373500469212915/549755813888","n":6270,"q":24,"u":"11566355/64"},{"bound":"2859629082672375/1099511627776","n":6542,"q":23,"u":"1447975/8"},{"bound":"2972651894927211/1099511627776","n":6815,"q":23,"u":"11601245/64"},{"bound":"1542831918801065/549755813888","n":7088,"q":23,"u":"5809345/32"},{"bound":"199890759482013/68719476736","n":7360,"q":23,"u":"11636135/64"},{"bound":"827811421120495/274877906944","n":7633,"q":23,"u":"2913395/16"},{"bound":"3423817501451649/1099511627776","n":7905,"q":23,"u":"11671025/64"},{"bound":"3536796087861581/1099511627776","n":8178,"q":23,"u":"5844235/32"},{"bound":"3649354416928955/1099511627776","n":8450,"q":23,"u":"11705915/64"},{"bound":"1881160351420291/549755813888","n":8723,"q":23,"u":"366355/2"},{"bound":"242205101892691/68719476736","n":8996,"q":23,"u":"11740805/64"},{"bound":"3987823904679109/1099511627776","n":9268,"q":23,"u":"5879125/32"},{"bound":"4100775446731287/1099511627776","n":9541,"q":23,"u":"11775695/64"},{"bound":"4213309131577557/1099511627776","n":9813,"q":23,"u":"2948285/16"},{"bound":"4326252735892401/1099511627776","n":10086,"q":23,"u":"11810585/64"},{"bound":"34677961897343/8589934592","n":10358,"q":23,"u":"5914015/32"},{"bound":"4551711603473953/1099511627776","n":10631,"q":22,"u":"11845475/64"},{"bound":"2332282488737715/549755813888","n":10904,"q":22,"u":"1482865/8"},{"bound":"4777002034350709/1099511627776","n":11176,"q":22,"u":"11880365/64"},{"bound":"2444924860427871/549755813888","n":11449,"q":22,"u":"5948905/32"},{"bound":"5002281498447019/1099511627776","n":11721,"q":22,"u":"11915255/64"},{"bound":"2557562120190767/549755813888","n":11994,"q":22,"u":"2983175/16"},{"bound":"5227964744865875/1099511627776","n":12267,"q":22,"u":"11950145/64"},{"bound":"667548728734555/137438953472","n":12539,"q":22,"u":"5983795/32"},{"bound":"5453226280152025/1099511627776","n":12812,"q":22,"u":"11985035/64"},{"bound":"5565647573650331/1099511627776","n":13084,"q":22,"u":"750155/4"},{"bound":"2839240223635719/549755813888","n":13357,"q":22,"u":"12019925/64"},{"bound":"5790898387265579/1099511627776","n":13629,"q":22,"u":"6018685/32"},{"bound":"5903728089611727/1099511627776","n":13902,"q":22,"u":"12054815/64"},{"bound":"3008278168433495/549755813888","n":14175,"q":22,"u":"3018065/16"},{"bound":"6128969926555375/1099511627776","n":14447,"q":22,"u":"12089705/64"},{"bound":"3120897751758107/549755813888","n":14720,"q":22,"u":"6053575/32"},{"bound":"6354206575465817/1099511627776","n":14992,"q":22,"u":"12124595/64"},{"bound":"6467029758649583/1099511627776","n":15265,"q":22,"u":"1517755/8"},{"bound":"3289719284577675/549755813888","n":15537,"q":22,"u":"12159485/64"},{"bound":"6692259598172093/1099511627776","n":15810,"q":22,"u":"6088465/32"},{"bound":"6805079628303577/1099511627776","n":16083,"q":22,"u":"12194375/64"},{"bound":"6917485453393949/1099511627776","n":16355,"q":22,"u":"3052955/16"},{"bound":"1757575908115599/274877906944","n":16628,"q":22,"u":"12229265/64"},{"bound":"7142707701217405/1099511627776","n":16900,"q":22,"u":"6123355/32"},{"bound":"7255524200235207/1099511627776","n":17173,"q":22,"u":"12264155/64"},{"bound":"7367926672454547/1099511627776","n":17445,"q":22,"u":"191900"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":191900,"b":211090,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/3059698034073398930760094037060584734720000000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/57349557999573260641570872376436736000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"114903446276471/549755813888","n":300,"q":61,"u":"6150395/32"},{"bound":"2852340835475/8589934592","n":600,"q":51,"u":"3079995/16"},{"bound":"494375349999391/1099511627776","n":900,"q":44,"u":"6169585/32"},{"bound":"620278357705161/1099511627776","n":1200,"q":40,"u":"1544795/8"},{"bound":"744110315950701/1099511627776","n":1500,"q":37,"u":"6188775/32"},{"bound":"866595734547367/1099511627776","n":1800,"q":35,"u":"3099185/16"},{"bound":"987727614051337/1099511627776","n":2099,"q":33,"u":"6207965/32"},{"bound":"554309638402981/549755813888","n":2399,"q":32,"u":"777195/4"},{"bound":"153626874209275/137438953472","n":2699,"q":31,"u":"6227155/32"},{"bound":"1349039689728809/1099511627776","n":2999,"q":30,"u":"3118375/16"},{"bound":"367204088516721/274877906944","n":3299,"q":29,"u":"6246345/32"},{"bound":"794141730757509/549755813888","n":3599,"q":29,"u":"1563985/8"},{"bound":"106703894082339/68719476736","n":3898,"q":29,"u":"6265535/32"},{"bound":"913194383769603/549755813888","n":4198,"q":28,"u":"3137565/16"},{"bound":"1945444968692835/1099511627776","n":4498,"q":28,"u":"6284725/32"},{"bound":"2064450081894703/1099511627776","n":4798,"q":28,"u":"393395/2"},{"bound":"2183260456540071/1099511627776","n":5098,"q":27,"u":"6303915/32"},{"bound":"2302021841375591/1099511627776","n":5398,"q":27,"u":"3156755/16"},{"bound":"2420751164079929/1099511627776","n":5698,"q":27,"u":"6323105/32"},{"bound":"2539057290734553/1099511627776","n":5997,"q":27,"u":"1583175/8"},{"bound":"1328861814285837/549755813888","n":6297,"q":26,"u":"6342295/32"},{"bound":"1388122225477943/549755813888","n":6597,"q":26,"u":"3175945/16"},{"bound":"1447373119418623/549755813888","n":6897,"q":26,"u":"6361485/32"},{"bound":"753307809483667/274877906944","n":7197,"q":26,"u":"796385/4"},{"bound":"391462669226583/137438953472","n":7497,"q":26,"u":"6380675/32"},{"bound":"3249763378193141/1099511627776","n":7796,"q":26,"u":"3195135/16"},{"bound":"1684104209237991/549755813888","n":8096,"q":26,"u":"6399865/32"},{"bound":"3486642805987377/1099511627776","n":8396,"q":26,"u":"1602365/8"},{"bound":"3605067590628289/1099511627776","n":8696,"q":26,"u":"6419055/32"},{"bound":"1861739074215641/549755813888","n":8996,"q":25,"u":"3214325/16"},{"bound":"1920891425156971/549755813888","n":9296,"q":25,"u":"6438245/32"},{"bound":"1979842874910701/549755813888","n":9595,"q":25,"u":"201495"},{"bound":"509747018149653/137438953472","n":9895,"q":25,"u":"6457435/32"},{"bound":"4196260278735881/1099511627776","n":10195,"q":25,"u":"3233515/16"},{"bound":"4314538665446801/1099511627776","n":10495,"q":25,"u":"6476625/32"},{"bound":"4432811765348759/1099511627776","n":10795,"q":25,"u":"1621555/8"},{"bound":"2275539995310635/549755813888","n":11095,"q":25,"u":"6495815/32"},{"bound":"4669343711667863/1099511627776","n":11395,"q":25,"u":"3252705/16"},{"bound":"4787209070363507/1099511627776","n":11694,"q":25,"u":"6515005/32"},{"bound":"4905464764562825/1099511627776","n":11994,"q":25,"u":"815575/4"},{"bound":"313982303890309/68719476736","n":12294,"q":25,"u":"6534195/32"},{"bound":"5141965611542045/1099511627776","n":12594,"q":25,"u":"3271895/16"},{"bound":"5260211238267693/1099511627776","n":12894,"q":25,"u":"6553385/32"},{"bound":"5378453948371641/1099511627776","n":13194,"q":25,"u":"1640745/8"},{"bound":"1374074950285671/274877906944","n":13493,"q":25,"u":"6572575/32"},{"bound":"350908577191587/68719476736","n":13793,"q":25,"u":"3291085/16"},{"bound":"2866386135296079/549755813888","n":14093,"q":25,"u":"6591765/32"},{"bound":"5851005053120787/1099511627776","n":14393,"q":25,"u":"412585/2"},{"bound":"5969235716526833/1099511627776","n":14693,"q":25,"u":"6610955/32"},{"bound":"3043732192141509/549755813888","n":14993,"q":25,"u":"3310275/16"},{"bound":"96963924538291/17179869184","n":15293,"q":25,"u":"6630145/32"},{"bound":"790440262504083/137438953472","n":15592,"q":25,"u":"1659935/8"},{"bound":"1610433943695737/274877906944","n":15892,"q":24,"u":"6649335/32"},{"bound":"102498335917603/17179869184","n":16192,"q":24,"u":"3329465/16"},{"bound":"1669512412796017/274877906944","n":16492,"q":24,"u":"6668525/32"},{"bound":"3398102157059555/549755813888","n":16792,"q":24,"u":"834765/4"},{"bound":"3457178781945983/549755813888","n":17092,"q":24,"u":"6687715/32"},{"bound":"1758028908547953/274877906944","n":17391,"q":24,"u":"3348655/16"},{"bound":"446891641922537/68719476736","n":17691,"q":24,"u":"6706905/32"},{"bound":"7268415693907137/1099511627776","n":17991,"q":24,"u":"1679125/8"},{"bound":"923320495232271/137438953472","n":18291,"q":24,"u":"6726095/32"},{"bound":"3752355564586577/549755813888","n":18591,"q":24,"u":"3367845/16"},{"bound":"1905714311757147/274877906944","n":18891,"q":24,"u":"6745285/32"},{"bound":"3870304274017075/549755813888","n":19190,"q":24,"u":"211090"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":211090,"b":232199,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/4072458083351693976841685163327638281912320000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/76332261697432009913930831133037295616000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"31024836117303/137438953472","n":330,"q":71,"u":"13530869/64"},{"bound":"195884869543319/549755813888","n":660,"q":60,"u":"6775989/32"},{"bound":"66086486830189/137438953472","n":990,"q":51,"u":"13573087/64"},{"bound":"165448042754599/274877906944","n":1320,"q":46,"u":"3398549/16"},{"bound":"792496930759855/1099511627776","n":1650,"q":42,"u":"13615305/64"},{"bound":"115155196030893/137438953472","n":1979,"q":39,"u":"6818207/32"},{"bound":"524631693008977/549755813888","n":2309,"q":38,"u":"13657523/64"},{"bound":"588240613548833/549755813888","n":2639,"q":36,"u":"1709829/8"},{"bound":"81445037225377/68719476736","n":2969,"q":35,"u":"13699741/64"},{"bound":"1429310738540459/1099511627776","n":3299,"q":34,"u":"6860425/32"},{"bound":"1555159586153649/1099511627776","n":3629,"q":33,"u":"13741959/64"},{"bound":"1680355723396481/1099511627776","n":3958,"q":33,"u":"3440767/16"},{"bound":"1805668276340297/1099511627776","n":4288,"q":32,"u":"13784177/64"},{"bound":"1930851841784521/1099511627776","n":4618,"q":32,"u":"6902643/32"},{"bound":"513956728699381/274877906944","n":4948,"q":31,"u":"13826395/64"},{"bound":"1090347496616969/549755813888","n":5278,"q":31,"u":"865469/4"},{"bound":"2305510057595671/1099511627776","n":5608,"q":31,"u":"13868613/64"},{"bound":"2429760717724171/1099511627776","n":5937,"q":30,"u":"6944861/32"},{"bound":"1277165883999057/549755813888","n":6267,"q":30,"u":"13910831/64"},{"bound":"2678868656541283/1099511627776","n":6597,"q":30,"u":"3482985/16"},{"bound":"2803375936149175/1099511627776","n":6927,"q":30,"u":"13953049/64"},{"bound":"2927777853249255/1099511627776","n":7257,"q":29,"u":"6987079/32"},{"bound":"381512371330521/137438953472","n":7587,"q":29,"u":"13995267/64"},{"bound":"3176022686065559/1099511627776","n":7916,"q":29,"u":"1752047/8"},{"bound":"825076168888317/274877906944","n":8246,"q":29,"u":"14037485/64"},{"bound":"3424570246979643/1099511627776","n":8576,"q":29,"u":"7029297/32"},{"bound":"3548821125030317/1099511627776","n":8906,"q":29,"u":"14079703/64"},{"bound":"3673058800831869/1099511627776","n":9236,"q":29,"u":"3525203/16"},{"bound":"1898622449029189/549755813888","n":9566,"q":28,"u":"14121921/64"},{"bound":"980243289439783/274877906944","n":9895,"q":28,"u":"7071515/32"},{"bound":"2022533671061215/549755813888","n":10225,"q":28,"u":"14164139/64"},{"bound":"130286008397667/34359738368","n":10555,"q":28,"u":"443289/2"},{"bound":"4293228740284449/1099511627776","n":10885,"q":28,"u":"14206357/64"},{"bound":"552162183659407/137438953472","n":11215,"q":28,"u":"7113733/32"},{"bound":"4540983156117759/1099511627776","n":11544,"q":28,"u":"14248575/64"},{"bound":"583129781898699/137438953472","n":11874,"q":28,"u":"3567421/16"},{"bound":"2394543660057901/549755813888","n":12204,"q":28,"u":"14290793/64"},{"bound":"2456565403977677/549755813888","n":12534,"q":28,"u":"7155951/32"},{"bound":"5037169130726161/1099511627776","n":12864,"q":28,"u":"14333011/64"},{"bound":"5161202660821947/1099511627776","n":13194,"q":28,"u":"1794265/8"},{"bound":"660606987049825/137438953472","n":13523,"q":28,"u":"14375229/64"},{"bound":"2704440417295693/549755813888","n":13853,"q":28,"u":"7198169/32"},{"bound":"5532901902166297/1099511627776","n":14183,"q":28,"u":"14417447/64"},{"bound":"2828431503309683/549755813888","n":14513,"q":27,"u":"3609639/16"},{"bound":"2890398980962765/549755813888","n":14843,"q":27,"u":"14459665/64"},{"bound":"5904729620137883/1099511627776","n":15173,"q":27,"u":"7240387/32"},{"bound":"6028282647969417/1099511627776","n":15502,"q":27,"u":"14501883/64"},{"bound":"6152208314155665/1099511627776","n":15832,"q":27,"u":"907687/4"},{"bound":"49032275353209/8589934592","n":16162,"q":27,"u":"14544101/64"},{"bound":"6400051600014087/1099511627776","n":16492,"q":27,"u":"7282605/32"},{"bound":"407748095335655/68719476736","n":16822,"q":27,"u":"14586319/64"},{"bound":"6647885157136081/1099511627776","n":17152,"q":27,"u":"3651857/16"},{"bound":"6771423129029653/1099511627776","n":17481,"q":27,"u":"14628537/64"},{"bound":"6895334548337075/1099511627776","n":17811,"q":27,"u":"7324823/32"},{"bound":"7019244025107805/1099511627776","n":18141,"q":27,"u":"14670755/64"},{"bound":"3571575830215565/549755813888","n":18471,"q":27,"u":"1836483/8"},{"bound":"7267057548500359/1099511627776","n":18801,"q":27,"u":"14712973/64"},{"bound":"3695480888595547/549755813888","n":19131,"q":27,"u":"7367041/32"},{"bound":"7514488968306445/1099511627776","n":19460,"q":27,"u":"14755191/64"},{"bound":"7638390123586813/1099511627776","n":19790,"q":27,"u":"3694075/16"},{"bound":"1940572462490217/274877906944","n":20120,"q":27,"u":"14797409/64"},{"bound":"7886188214777155/1099511627776","n":20450,"q":27,"u":"7409259/32"},{"bound":"8010085281216569/1099511627776","n":20780,"q":27,"u":"14839627/64"},{"bound":"4066802834261697/549755813888","n":21109,"q":27,"u":"232199"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":232199,"b":255418,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/5420384410358089506423125443122831304949760000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/101598240319282005195441936238072640464896000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"268228450988095/1099511627776","n":363,"q":82,"u":"14883955/64"},{"bound":"210328542908383/549755813888","n":726,"q":69,"u":"7453587/32"},{"bound":"35361002950381/68719476736","n":1089,"q":59,"u":"14930393/64"},{"bound":"706586844285477/1099511627776","n":1452,"q":53,"u":"3738403/16"},{"bound":"844277758243613/1099511627776","n":1814,"q":48,"u":"14976831/64"},{"bound":"490247423813513/549755813888","n":2177,"q":45,"u":"7500025/32"},{"bound":"1115415974381547/1099511627776","n":2540,"q":43,"u":"15023269/64"},{"bound":"78087181286045/68719476736","n":2903,"q":41,"u":"1880811/8"},{"bound":"691339178088141/549755813888","n":3266,"q":40,"u":"15069707/64"},{"bound":"757529561852467/549755813888","n":3628,"q":39,"u":"7546463/32"},{"bound":"1647365661459189/1099511627776","n":3991,"q":38,"u":"15116145/64"},{"bound":"889660443670055/549755813888","n":4354,"q":37,"u":"3784841/16"},{"bound":"1911013024885707/1099511627776","n":4717,"q":36,"u":"15162583/64"},{"bound":"510628784869051/274877906944","n":5080,"q":36,"u":"7592901/32"},{"bound":"2173402934846991/1099511627776","n":5442,"q":35,"u":"15209021/64"},{"bound":"288069694643741/137438953472","n":5805,"q":35,"u":"952015/4"},{"bound":"2435532275264383/1099511627776","n":6168,"q":34,"u":"15255459/64"},{"bound":"2566399907040853/1099511627776","n":6531,"q":34,"u":"7639339/32"},{"bound":"1348609772816305/549755813888","n":6894,"q":34,"u":"15301897/64"},{"bound":"706884246560885/274877906944","n":7256,"q":33,"u":"3831279/16"},{"bound":"739532143804189/274877906944","n":7619,"q":33,"u":"15348335/64"},{"bound":"3088687812877407/1099511627776","n":7982,"q":33,"u":"7685777/32"},{"bound":"402402329420711/137438953472","n":8345,"q":33,"u":"15394773/64"},{"bound":"3349688868723419/1099511627776","n":8708,"q":32,"u":"1927249/8"},{"bound":"1739841268548487/549755813888","n":9070,"q":32,"u":"15441211/64"},{"bound":"451251849730039/137438953472","n":9433,"q":32,"u":"7732215/32"},{"bound":"935082167185893/274877906944","n":9796,"q":32,"u":"15487649/64"},{"bound":"967656501805223/274877906944","n":10159,"q":32,"u":"3877717/16"},{"bound":"4000908428504091/1099511627776","n":10522,"q":32,"u":"15534087/64"},{"bound":"2065409246872325/549755813888","n":10884,"q":32,"u":"7778653/32"},{"bound":"2130524064424929/549755813888","n":11247,"q":31,"u":"15580525/64"},{"bound":"4391185837878721/1099511627776","n":11610,"q":31,"u":"487617/2"},{"bound":"2260656489225211/549755813888","n":11973,"q":31,"u":"15626963/64"},{"bound":"4651430437545811/1099511627776","n":12336,"q":31,"u":"7825091/32"},{"bound":"2390590295638739/549755813888","n":12698,"q":31,"u":"15673401/64"},{"bound":"153477531136837/34359738368","n":13061,"q":31,"u":"3924155/16"},{"bound":"5041373848890809/1099511627776","n":13424,"q":31,"u":"15719839/64"},{"bound":"2585729859395345/549755813888","n":13787,"q":31,"u":"7871529/32"},{"bound":"1325384780020859/274877906944","n":14150,"q":31,"u":"15766277/64"},{"bound":"1357813549111227/274877906944","n":14512,"q":31,"u":"1973687/8"},{"bound":"5561322026088791/1099511627776","n":14875,"q":31,"u":"15812715/64"},{"bound":"5691384654829267/1099511627776","n":15238,"q":31,"u":"7917967/32"},{"bound":"5821442431261997/1099511627776","n":15601,"q":31,"u":"15859153/64"},{"bound":"5951474462202287/1099511627776","n":15964,"q":30,"u":"3970593/16"},{"bound":"1520271064291323/274877906944","n":16326,"q":30,"u":"15905591/64"},{"bound":"194095249257099/34359738368","n":16689,"q":30,"u":"7964405/32"},{"bound":"6341007828681191/1099511627776","n":17052,"q":30,"u":"15952029/64"},{"bound":"3235482023746431/549755813888","n":17415,"q":30,"u":"998453/4"},{"bound":"3300458423637645/549755813888","n":17778,"q":30,"u":"15998467/64"},{"bound":"1682627110623865/274877906944","n":18140,"q":30,"u":"8010843/32"},{"bound":"3430227495721001/549755813888","n":18503,"q":30,"u":"16044905/64"},{"bound":"6990398671381255/1099511627776","n":18866,"q":30,"u":"4017031/16"},{"bound":"7120339639388323/1099511627776","n":19229,"q":30,"u":"16091343/64"},{"bound":"7250278041274621/1099511627776","n":19592,"q":30,"u":"8057281/32"},{"bound":"7379856065467077/1099511627776","n":19954,"q":30,"u":"16137781/64"},{"bound":"7509789738531753/1099511627776","n":20317,"q":30,"u":"2020125/8"},{"bound":"7639721224432925/1099511627776","n":20680,"q":30,"u":"16184219/64"},{"bound":"3884825316449039/549755813888","n":21043,"q":30,"u":"8103719/32"},{"bound":"7899578066433967/1099511627776","n":21406,"q":30,"u":"16230657/64"},{"bound":"2007286425442773/274877906944","n":21768,"q":30,"u":"4063469/16"},{"bound":"8159069471763405/1099511627776","n":22131,"q":30,"u":"16277095/64"},{"bound":"4144495768184667/549755813888","n":22494,"q":30,"u":"8150157/32"},{"bound":"8418911974542305/1099511627776","n":22857,"q":30,"u":"16323533/64"},{"bound":"4274236479617909/549755813888","n":23219,"q":30,"u":"255418"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":255418,"b":280959,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/7214470022769960298271112482577055450398720000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/135225828400231260949362514351960650006528000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"18146466709719/68719476736","n":400,"q":95,"u":"16372293/64"},{"bound":"226056640737861/549755813888","n":799,"q":81,"u":"8198917/32"},{"bound":"302947645802041/549755813888","n":1198,"q":69,"u":"16423375/64"},{"bound":"754866312912431/1099511627776","n":1597,"q":61,"u":"4112229/16"},{"bound":"900704869390329/1099511627776","n":1996,"q":56,"u":"16474457/64"},{"bound":"1044401996837387/1099511627776","n":2395,"q":52,"u":"8249999/32"},{"bound":"296645521648115/274877906944","n":2794,"q":49,"u":"16525539/64"},{"bound":"331912736638275/274877906944","n":3193,"q":47,"u":"2068885/8"},{"bound":"733938859774691/549755813888","n":3592,"q":45,"u":"16576621/64"},{"bound":"1607464544658523/1099511627776","n":3991,"q":44,"u":"8301081/32"},{"bound":"873273128307275/549755813888","n":4390,"q":43,"u":"16627703/64"},{"bound":"235650760238587/137438953472","n":4789,"q":42,"u":"4163311/16"},{"bound":"505966956524167/274877906944","n":5189,"q":41,"u":"16678785/64"},{"bound":"2161913793113427/1099511627776","n":5588,"q":40,"u":"8352163/32"},{"bound":"2299768930307725/1099511627776","n":5987,"q":39,"u":"16729867/64"},{"bound":"2437370113530433/1099511627776","n":6386,"q":39,"u":"1047213/4"},{"bound":"2574873830348373/1099511627776","n":6785,"q":38,"u":"16780949/64"},{"bound":"1356081955605879/549755813888","n":7184,"q":38,"u":"8403245/32"},{"bound":"2849395279565769/1099511627776","n":7583,"q":38,"u":"16832031/64"},{"bound":"186655852579019/68719476736","n":7982,"q":37,"u":"4214393/16"},{"bound":"1561738945733863/549755813888","n":8381,"q":37,"u":"16883113/64"},{"bound":"3260422605406295/1099511627776","n":8780,"q":37,"u":"8454327/32"},{"bound":"53083226823733/17179869184","n":9179,"q":36,"u":"16934195/64"},{"bound":"441758675166891/137438953472","n":9578,"q":36,"u":"2119967/8"},{"bound":"1835392092991233/549755813888","n":9977,"q":36,"u":"16985277/64"},{"bound":"3807816449111577/1099511627776","n":10377,"q":36,"u":"8505409/32"},{"bound":"3944483641213401/1099511627776","n":10776,"q":36,"u":"17036359/64"},{"bound":"63767666087443/17179869184","n":11175,"q":36,"u":"4265475/16"},{"bound":"2108820506305125/549755813888","n":11574,"q":35,"u":"17087441/64"},{"bound":"4354134200530321/1099511627776","n":11973,"q":35,"u":"8556491/32"},{"bound":"2245305955132119/549755813888","n":12372,"q":35,"u":"17138523/64"},{"bound":"2313537755710379/549755813888","n":12771,"q":35,"u":"536377/2"},{"bound":"2381763108265373/549755813888","n":13170,"q":35,"u":"17189605/64"},{"bound":"612495637869227/137438953472","n":13569,"q":35,"u":"8607573/32"},{"bound":"5036393131215841/1099511627776","n":13968,"q":35,"u":"17240687/64"},{"bound":"5172804517848429/1099511627776","n":14367,"q":34,"u":"4316557/16"},{"bound":"5309115149488775/1099511627776","n":14766,"q":34,"u":"17291769/64"},{"bound":"5445416977354015/1099511627776","n":15165,"q":34,"u":"8658655/32"},{"bound":"5582052224786361/1099511627776","n":15565,"q":34,"u":"17342851/64"},{"bound":"5718338300116335/1099511627776","n":15964,"q":34,"u":"2171049/8"},{"bound":"1463654332590571/274877906944","n":16363,"q":34,"u":"17393933/64"},{"bound":"5990889796302835/1099511627776","n":16762,"q":34,"u":"8709737/32"},{"bound":"765894516990371/137438953472","n":17161,"q":34,"u":"17445015/64"},{"bound":"6263416749073747/1099511627776","n":17560,"q":34,"u":"4367639/16"},{"bound":"1599918000383977/274877906944","n":17959,"q":34,"u":"17496097/64"},{"bound":"3267961114287229/549755813888","n":18358,"q":34,"u":"8760819/32"},{"bound":"6672167738057161/1099511627776","n":18757,"q":34,"u":"17547179/64"},{"bound":"425525550824883/68719476736","n":19156,"q":34,"u":"1098295/4"},{"bound":"868080714372257/137438953472","n":19555,"q":34,"u":"17598261/64"},{"bound":"1770219671071189/274877906944","n":19954,"q":34,"u":"8811901/32"},{"bound":"1804262437300035/274877906944","n":20353,"q":33,"u":"17649343/64"},{"bound":"7353541884760883/1099511627776","n":20753,"q":33,"u":"4418721/16"},{"bound":"7489689366433251/1099511627776","n":21152,"q":33,"u":"17700425/64"},{"bound":"1906458403032753/274877906944","n":21551,"q":33,"u":"8862983/32"},{"bound":"7761974792130161/1099511627776","n":21950,"q":33,"u":"17751507/64"},{"bound":"7898113064962675/1099511627776","n":22349,"q":33,"u":"2222131/8"},{"bound":"4017124289206063/549755813888","n":22748,"q":33,"u":"17802589/64"},{"bound":"8170381470409663/1099511627776","n":23147,"q":33,"u":"8914065/32"},{"bound":"1038313983730227/137438953472","n":23546,"q":33,"u":"17853671/64"},{"bound":"8442639897280087/1099511627776","n":23945,"q":33,"u":"4469803/16"},{"bound":"4289382832820509/549755813888","n":24344,"q":33,"u":"17904753/64"},{"bound":"4357444640392175/549755813888","n":24743,"q":33,"u":"8965147/32"},{"bound":"1106376355256993/137438953472","n":25142,"q":33,"u":"17955835/64"},{"bound":"561695652673833/68719476736","n":25541,"q":33,"u":"280959"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":280959,"b":309054,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/9602375710469057497323954063841638765035520000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/179984040141767873813405385423179187234816000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"313736073366297/1099511627776","n":439,"q":110,"u":"18009471/64"},{"bound":"242850314808411/549755813888","n":878,"q":94,"u":"9018783/32"},{"bound":"162235375570797/274877906944","n":1317,"q":80,"u":"18065661/64"},{"bound":"403408598549773/549755813888","n":1756,"q":71,"u":"4523439/16"},{"bound":"961137204368825/1099511627776","n":2195,"q":64,"u":"18121851/64"},{"bound":"556494250035717/549755813888","n":2634,"q":60,"u":"9074973/32"},{"bound":"1263068829620189/1099511627776","n":3073,"q":56,"u":"18178041/64"},{"bound":"352962406430293/274877906944","n":3512,"q":54,"u":"2275767/8"},{"bound":"779811760601611/549755813888","n":3951,"q":51,"u":"18234231/64"},{"bound":"853312515472565/549755813888","n":4390,"q":50,"u":"9131163/32"},{"bound":"231626809094853/137438953472","n":4829,"q":48,"u":"18290421/64"},{"bound":"1998908090436871/1099511627776","n":5268,"q":47,"u":"4579629/16"},{"bound":"2144404280643871/1099511627776","n":5707,"q":46,"u":"18346611/64"},{"bound":"2289572530428317/1099511627776","n":6146,"q":45,"u":"9187353/32"},{"bound":"608620184217615/274877906944","n":6585,"q":44,"u":"18402801/64"},{"bound":"2579106946921241/1099511627776","n":7024,"q":44,"u":"1151931/4"},{"bound":"1361780537488145/549755813888","n":7463,"q":43,"u":"18458991/64"},{"bound":"716960424119801/274877906944","n":7902,"q":43,"u":"9243543/32"},{"bound":"752992895769327/274877906944","n":8341,"q":42,"u":"18515181/64"},{"bound":"1577980400183265/549755813888","n":8780,"q":42,"u":"4635819/16"},{"bound":"206243227255951/68719476736","n":9219,"q":41,"u":"18571371/64"},{"bound":"3443631574303083/1099511627776","n":9658,"q":41,"u":"9299733/32"},{"bound":"3587328459096999/1099511627776","n":10097,"q":41,"u":"18627561/64"},{"bound":"3730987265014653/1099511627776","n":10536,"q":41,"u":"2331957/8"},{"bound":"3874508644910545/1099511627776","n":10975,"q":40,"u":"18683751/64"},{"bound":"1004492194835967/274877906944","n":11414,"q":40,"u":"9355923/32"},{"bound":"4161401096694903/1099511627776","n":11853,"q":40,"u":"18739941/64"},{"bound":"2152404188742267/549755813888","n":12292,"q":40,"u":"4692009/16"},{"bound":"69502435968433/17179869184","n":12731,"q":39,"u":"18796131/64"},{"bound":"1147850159954729/274877906944","n":13170,"q":39,"u":"9412113/32"},{"bound":"591828278856383/137438953472","n":13609,"q":39,"u":"18852321/64"},{"bound":"2438917180836465/549755813888","n":14048,"q":39,"u":"590013/2"},{"bound":"1255256631567131/274877906944","n":14487,"q":39,"u":"18908511/64"},{"bound":"1291051013191093/274877906944","n":14926,"q":39,"u":"9468303/32"},{"bound":"5307368125842089/1099511627776","n":15365,"q":39,"u":"18964701/64"},{"bound":"5450437058632425/1099511627776","n":15804,"q":38,"u":"4748199/16"},{"bound":"699184303959053/137438953472","n":16243,"q":38,"u":"19020891/64"},{"bound":"2868250460855249/549755813888","n":16682,"q":38,"u":"9524493/32"},{"bound":"5879517322973921/1099511627776","n":17121,"q":38,"u":"19077081/64"},{"bound":"6022524354194697/1099511627776","n":17560,"q":38,"u":"2388147/8"},{"bound":"6165522667376941/1099511627776","n":17999,"q":38,"u":"19133271/64"},{"bound":"3154256427684751/549755813888","n":18438,"q":38,"u":"9580683/32"},{"bound":"6451495458429655/1099511627776","n":18877,"q":38,"u":"19189461/64"},{"bound":"6594470969931359/1099511627776","n":19316,"q":38,"u":"4804389/16"},{"bound":"6737439841345465/1099511627776","n":19755,"q":38,"u":"19245651/64"},{"bound":"6880366948235389/1099511627776","n":20194,"q":37,"u":"9636873/32"},{"bound":"7023239923498053/1099511627776","n":20633,"q":37,"u":"19301841/64"},{"bound":"7166107244685255/1099511627776","n":21072,"q":37,"u":"1208121/4"},{"bound":"7308969243355087/1099511627776","n":21511,"q":37,"u":"19358031/64"},{"bound":"931478278203501/137438953472","n":21950,"q":37,"u":"9693063/32"},{"bound":"118666851165335/17179869184","n":22389,"q":37,"u":"19414221/64"},{"bound":"1934381563094691/274877906944","n":22828,"q":37,"u":"4860579/16"},{"bound":"7880369802166459/1099511627776","n":23267,"q":37,"u":"19470411/64"},{"bound":"8023209349768339/1099511627776","n":23706,"q":37,"u":"9749253/32"},{"bound":"8166045105201767/1099511627776","n":24145,"q":37,"u":"19526601/64"},{"bound":"8308877264037299/1099511627776","n":24584,"q":37,"u":"2444337/8"},{"bound":"8451706008620317/1099511627776","n":25023,"q":37,"u":"19582791/64"},{"bound":"8594531509170709/1099511627776","n":25462,"q":37,"u":"9805443/32"},{"bound":"8737353924774601/1099511627776","n":25901,"q":37,"u":"19638981/64"},{"bound":"555010837767517/68719476736","n":26340,"q":37,"u":"4916769/16"},{"bound":"9022990087108919/1099511627776","n":26779,"q":37,"u":"19695171/64"},{"bound":"4582902051994771/549755813888","n":27218,"q":37,"u":"9861633/32"},{"bound":"4654307788813065/549755813888","n":27657,"q":37,"u":"19751361/64"},{"bound":"9451099320636809/1099511627776","n":28095,"q":37,"u":"309054"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":309054,"b":339959,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/12780716956728245614131921001928756790558720000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/239556664574764869746176050602594584313856000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"339696125370803/1099511627776","n":483,"q":127,"u":"19810361/64"},{"bound":"522535663391623/1099511627776","n":966,"q":110,"u":"9920633/32"},{"bound":"86986650538481/137438953472","n":1449,"q":94,"u":"19872171/64"},{"bound":"863310641137399/1099511627776","n":1932,"q":82,"u":"4975769/16"},{"bound":"1026715912475925/1099511627776","n":2415,"q":74,"u":"19933981/64"},{"bound":"593646128253581/549755813888","n":2898,"q":69,"u":"9982443/32"},{"bound":"84114125608223/68719476736","n":3381,"q":65,"u":"19995791/64"},{"bound":"1502820328718931/1099511627776","n":3864,"q":61,"u":"2503337/8"},{"bound":"414661340441689/274877906944","n":4347,"q":59,"u":"20057601/64"},{"bound":"453309172807781/274877906944","n":4829,"q":57,"u":"10044253/32"},{"bound":"122962959327197/68719476736","n":5312,"q":55,"u":"20119411/64"},{"bound":"1060503423133259/549755813888","n":5795,"q":53,"u":"5037579/16"},{"bound":"2274100482119467/1099511627776","n":6278,"q":52,"u":"20181221/64"},{"bound":"2426800849413703/1099511627776","n":6761,"q":51,"u":"10106063/32"},{"bound":"2579168769592277/1099511627776","n":7244,"q":50,"u":"20243031/64"},{"bound":"1365631551952861/549755813888","n":7727,"q":49,"u":"1267121/4"},{"bound":"360385939732089/137438953472","n":8210,"q":49,"u":"20304841/64"},{"bound":"3034703367544375/1099511627776","n":8693,"q":48,"u":"10167873/32"},{"bound":"1592931946363373/549755813888","n":9175,"q":48,"u":"20366651/64"},{"bound":"1668557691719939/549755813888","n":9658,"q":47,"u":"5099389/16"},{"bound":"3488290936803701/1099511627776","n":10141,"q":47,"u":"20428461/64"},{"bound":"227455280904277/68719476736","n":10624,"q":46,"u":"10229683/32"},{"bound":"236887583173457/68719476736","n":11107,"q":46,"u":"20490271/64"},{"bound":"985260946473715/274877906944","n":11590,"q":45,"u":"2565147/8"},{"bound":"4091734772139931/1099511627776","n":12073,"q":45,"u":"20552081/64"},{"bound":"4242387942541055/1099511627776","n":12556,"q":45,"u":"10291493/32"},{"bound":"4393007187653651/1099511627776","n":13039,"q":45,"u":"20613891/64"},{"bound":"4543181872313003/1099511627776","n":13521,"q":44,"u":"5161199/16"},{"bound":"4693616116348095/1099511627776","n":14004,"q":44,"u":"20675701/64"},{"bound":"605503088625323/137438953472","n":14487,"q":44,"u":"10353303/32"},{"bound":"4994409967780827/1099511627776","n":14970,"q":44,"u":"20737511/64"},{"bound":"5144742876556649/1099511627776","n":15453,"q":43,"u":"649013/2"},{"bound":"1323743424826351/274877906944","n":15936,"q":43,"u":"20799321/64"},{"bound":"5445186218408259/1099511627776","n":16419,"q":43,"u":"10415113/32"},{"bound":"5595381907993611/1099511627776","n":16902,"q":43,"u":"20861131/64"},{"bound":"1436390521972805/274877906944","n":17385,"q":43,"u":"5223009/16"},{"bound":"5895417054975281/1099511627776","n":17867,"q":43,"u":"20922941/64"},{"bound":"6045569679719869/1099511627776","n":18350,"q":43,"u":"10476923/32"},{"bound":"193613181026627/34359738368","n":18833,"q":42,"u":"20984751/64"},{"bound":"793206401611571/137438953472","n":19316,"q":42,"u":"2626957/8"},{"bound":"6495669733394699/1099511627776","n":19799,"q":42,"u":"21046561/64"},{"bound":"3322839046246017/549755813888","n":20282,"q":42,"u":"10538733/32"},{"bound":"6795676963095783/1099511627776","n":20765,"q":42,"u":"21108371/64"},{"bound":"6945666959947507/1099511627776","n":21248,"q":42,"u":"5284819/16"},{"bound":"7095648645775501/1099511627776","n":21731,"q":42,"u":"21170181/64"},{"bound":"1811328009863621/274877906944","n":22213,"q":42,"u":"10600543/32"},{"bound":"7395278624354563/1099511627776","n":22696,"q":42,"u":"21231991/64"},{"bound":"7545219036155631/1099511627776","n":23179,"q":41,"u":"1328931/4"},{"bound":"3847544500238501/549755813888","n":23662,"q":41,"u":"21293801/64"},{"bound":"7844952696262911/1099511627776","n":24145,"q":41,"u":"10662353/32"},{"bound":"3997405238013373/549755813888","n":24628,"q":41,"u":"21355611/64"},{"bound":"8144662666324187/1099511627776","n":25111,"q":41,"u":"5346629/16"},{"bound":"4147254785050189/549755813888","n":25594,"q":41,"u":"21417421/64"},{"bound":"4222175734393413/549755813888","n":26077,"q":41,"u":"10724163/32"},{"bound":"8593878407054203/1099511627776","n":26559,"q":41,"u":"21479231/64"},{"bound":"8743711072069311/1099511627776","n":27042,"q":41,"u":"2688767/8"},{"bound":"8893539464581363/1099511627776","n":27525,"q":41,"u":"21541041/64"},{"bound":"9043363796947935/1099511627776","n":28008,"q":41,"u":"10785973/32"},{"bound":"9193184267677589/1099511627776","n":28491,"q":41,"u":"21602851/64"},{"bound":"9343001062541125/1099511627776","n":28974,"q":41,"u":"5408439/16"},{"bound":"1186601794447187/137438953472","n":29457,"q":41,"u":"21664661/64"},{"bound":"2410656077501459/274877906944","n":29940,"q":41,"u":"10847783/32"},{"bound":"1224053884881711/137438953472","n":30423,"q":41,"u":"21726471/64"},{"bound":"1242740582139045/137438953472","n":30905,"q":41,"u":"339959"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":339959,"b":373954,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/17011011447236131559580613533852329595371520000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/318848795063279144797552175512432974882816000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"368234452617247/1099511627776","n":532,"q":147,"u":"21791371/64"},{"bound":"281271357871523/549755813888","n":1063,"q":128,"u":"10912683/32"},{"bound":"746597474549009/1099511627776","n":1594,"q":109,"u":"21859361/64"},{"bound":"924118726995769/1099511627776","n":2125,"q":96,"u":"5473339/16"},{"bound":"274286011598343/274877906944","n":2656,"q":86,"u":"21927351/64"},{"bound":"79204778847809/68719476736","n":3188,"q":80,"u":"10980673/32"},{"bound":"1434724754270307/1099511627776","n":3719,"q":74,"u":"21995341/64"},{"bound":"800197472039163/549755813888","n":4250,"q":70,"u":"2753667/8"},{"bound":"441171997380759/274877906944","n":4781,"q":67,"u":"22063331/64"},{"bound":"1927906727553681/1099511627776","n":5312,"q":65,"u":"11048663/32"},{"bound":"2090261360056957/1099511627776","n":5843,"q":63,"u":"22131321/64"},{"bound":"1126101268339183/549755813888","n":6375,"q":61,"u":"5541329/16"},{"bound":"603316847875415/274877906944","n":6906,"q":59,"u":"22199311/64"},{"bound":"321730768710123/137438953472","n":7437,"q":58,"u":"11116653/32"},{"bound":"2734024658146393/1099511627776","n":7968,"q":57,"u":"22267301/64"},{"bound":"723463873364865/274877906944","n":8499,"q":56,"u":"1393831/4"},{"bound":"190836807180485/68719476736","n":9030,"q":55,"u":"22335291/64"},{"bound":"3212974092538855/1099511627776","n":9562,"q":54,"u":"11184643/32"},{"bound":"843013431271585/274877906944","n":10093,"q":54,"u":"22403281/64"},{"bound":"1765446067591437/549755813888","n":10624,"q":53,"u":"5609319/16"},{"bound":"461200260242243/137438953472","n":11155,"q":52,"u":"22471271/64"},{"bound":"481016342973847/137438953472","n":11686,"q":52,"u":"11252633/32"},{"bound":"2003279635392283/549755813888","n":12217,"q":51,"u":"22539261/64"},{"bound":"4165122794063189/1099511627776","n":12749,"q":51,"u":"2821657/8"},{"bound":"4323337228346127/1099511627776","n":13280,"q":51,"u":"22607251/64"},{"bound":"4481397261448825/1099511627776","n":13811,"q":50,"u":"11320623/32"},{"bound":"2319694844786107/549755813888","n":14342,"q":50,"u":"22675241/64"},{"bound":"2398672225818707/549755813888","n":14873,"q":50,"u":"5677309/16"},{"bound":"4955170610680541/1099511627776","n":15404,"q":49,"u":"22743231/64"},{"bound":"5113231663988483/1099511627776","n":15936,"q":49,"u":"11388613/32"},{"bound":"5270966843902901/1099511627776","n":16467,"q":49,"u":"22811221/64"},{"bound":"5428675791423713/1099511627776","n":16998,"q":49,"u":"713913/2"},{"bound":"2793131686839685/549755813888","n":17529,"q":48,"u":"22879211/64"},{"bound":"5743811028231915/1099511627776","n":18060,"q":48,"u":"11456603/32"},{"bound":"2950817304528039/549755813888","n":18592,"q":48,"u":"22947201/64"},{"bound":"3029571206311259/549755813888","n":19123,"q":48,"u":"5745299/16"},{"bound":"6216632570353711/1099511627776","n":19654,"q":48,"u":"23015191/64"},{"bound":"6374037932513437/1099511627776","n":20185,"q":47,"u":"11524593/32"},{"bound":"408212069739147/68719476736","n":20716,"q":47,"u":"23083181/64"},{"bound":"6688733895955575/1099511627776","n":21247,"q":47,"u":"2889647/8"},{"bound":"855794692371131/137438953472","n":21779,"q":47,"u":"23151171/64"},{"bound":"7003672379876223/1099511627776","n":22310,"q":47,"u":"11592583/32"},{"bound":"7160975540174769/1099511627776","n":22841,"q":47,"u":"23219161/64"},{"bound":"3659133886537191/549755813888","n":23372,"q":47,"u":"5813289/16"},{"bound":"7475509357806475/1099511627776","n":23903,"q":46,"u":"23287151/64"},{"bound":"7632691208983175/1099511627776","n":24434,"q":46,"u":"11660573/32"},{"bound":"3895079907697249/549755813888","n":24966,"q":46,"u":"23355141/64"},{"bound":"7947323738259489/1099511627776","n":25497,"q":46,"u":"1461821/4"},{"bound":"2026119871191673/274877906944","n":26028,"q":46,"u":"23423131/64"},{"bound":"4130813760758631/549755813888","n":26559,"q":46,"u":"11728563/32"},{"bound":"8418768280251251/1099511627776","n":27090,"q":46,"u":"23491121/64"},{"bound":"4287951080522713/549755813888","n":27621,"q":46,"u":"5881279/16"},{"bound":"2183331359418455/274877906944","n":28153,"q":46,"u":"23559111/64"},{"bound":"8890446638828575/1099511627776","n":28684,"q":46,"u":"11796553/32"},{"bound":"2261890499979799/274877906944","n":29215,"q":46,"u":"23627101/64"},{"bound":"1150577220234119/137438953472","n":29746,"q":45,"u":"2957637/8"},{"bound":"2340411495904725/274877906944","n":30277,"q":45,"u":"23695091/64"},{"bound":"9518669086859055/1099511627776","n":30808,"q":45,"u":"11864543/32"},{"bound":"9675983019236681/1099511627776","n":31340,"q":45,"u":"23763081/64"},{"bound":"9832996608616655/1099511627776","n":31871,"q":45,"u":"5949269/16"},{"bound":"1248750722620375/137438953472","n":32402,"q":45,"u":"23831071/64"},{"bound":"10147010741315845/1099511627776","n":32933,"q":45,"u":"11932533/32"},{"bound":"10304011682212981/1099511627776","n":33464,"q":45,"u":"23899061/64"},{"bound":"2615252196157207/274877906944","n":33995,"q":45,"u":"373954"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":373954,"b":411349,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/22641590185461290691502971888862216134328320000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/424384682105296487978046603647441503174656000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"199512719195361/549755813888","n":585,"q":169,"u":"23970451/64"},{"bound":"302850093355543/549755813888","n":1169,"q":147,"u":"12003923/32"},{"bound":"801286632559093/1099511627776","n":1753,"q":127,"u":"24045241/64"},{"bound":"990037816009227/1099511627776","n":2338,"q":112,"u":"6020659/16"},{"bound":"1173450451902615/1099511627776","n":2922,"q":100,"u":"24120031/64"},{"bound":"1353230222389181/1099511627776","n":3506,"q":92,"u":"12078713/32"},{"bound":"1530611821523545/1099511627776","n":4091,"q":86,"u":"24194821/64"},{"bound":"852815009377163/549755813888","n":4675,"q":81,"u":"3029027/8"},{"bound":"469762029004953/274877906944","n":5259,"q":77,"u":"24269611/64"},{"bound":"2051196662837267/1099511627776","n":5843,"q":74,"u":"12153503/32"},{"bound":"277827803350967/137438953472","n":6428,"q":71,"u":"24344401/64"},{"bound":"2392909713514241/1099511627776","n":7012,"q":69,"u":"6095449/16"},{"bound":"2562516470494457/1099511627776","n":7596,"q":67,"u":"24419191/64"},{"bound":"2731823405549893/1099511627776","n":8181,"q":66,"u":"12228293/32"},{"bound":"1450184767052713/549755813888","n":8765,"q":64,"u":"24493981/64"},{"bound":"767120186077283/274877906944","n":9349,"q":63,"u":"1533211/4"},{"bound":"3236529139673385/1099511627776","n":9934,"q":62,"u":"24568771/64"},{"bound":"1701992624220311/549755813888","n":10518,"q":61,"u":"12303083/32"},{"bound":"3571180238502315/1099511627776","n":11102,"q":60,"u":"24643561/64"},{"bound":"3738127664148657/1099511627776","n":11686,"q":60,"u":"6170239/16"},{"bound":"1952570077454457/549755813888","n":12271,"q":59,"u":"24718351/64"},{"bound":"4071710080321321/1099511627776","n":12855,"q":58,"u":"12377873/32"},{"bound":"1059524092328983/274877906944","n":13439,"q":58,"u":"24793141/64"},{"bound":"4404628461922415/1099511627776","n":14024,"q":57,"u":"3103817/8"},{"bound":"4570742401702735/1099511627776","n":14608,"q":57,"u":"24867931/64"},{"bound":"2368374033851857/549755813888","n":15192,"q":56,"u":"12452663/32"},{"bound":"612863102781787/137438953472","n":15777,"q":56,"u":"24942721/64"},{"bound":"2534365762447409/549755813888","n":16361,"q":56,"u":"6245029/16"},{"bound":"5234406489789255/1099511627776","n":16945,"q":55,"u":"25017511/64"},{"bound":"675003206775571/137438953472","n":17529,"q":55,"u":"12527453/32"},{"bound":"5565893255755279/1099511627776","n":18114,"q":55,"u":"25092301/64"},{"bound":"5731352957280245/1099511627776","n":18698,"q":54,"u":"785303/2"},{"bound":"737094490199119/137438953472","n":19282,"q":54,"u":"25167091/64"},{"bound":"6062414587233381/1099511627776","n":19867,"q":54,"u":"12602243/32"},{"bound":"6227764789867531/1099511627776","n":20451,"q":54,"u":"25241881/64"},{"bound":"1598247914139635/274877906944","n":21035,"q":53,"u":"6319819/16"},{"bound":"6558186366849211/1099511627776","n":21619,"q":53,"u":"25316671/64"},{"bound":"3361821771781977/549755813888","n":22204,"q":53,"u":"12677033/32"},{"bound":"6888798986964371/1099511627776","n":22788,"q":53,"u":"25391461/64"},{"bound":"7053936873188531/1099511627776","n":23372,"q":53,"u":"3178607/8"},{"bound":"7219248082615037/1099511627776","n":23957,"q":52,"u":"25466251/64"},{"bound":"7384253667337001/1099511627776","n":24541,"q":52,"u":"12751823/32"},{"bound":"1887311177565991/274877906944","n":25125,"q":52,"u":"25541041/64"},{"bound":"1928626157221593/274877906944","n":25710,"q":52,"u":"6394609/16"},{"bound":"7879469288022625/1099511627776","n":26294,"q":52,"u":"25615831/64"},{"bound":"4022210989595887/549755813888","n":26878,"q":52,"u":"12826613/32"},{"bound":"8209339870375453/1099511627776","n":27462,"q":51,"u":"25690621/64"},{"bound":"8374463372753239/1099511627776","n":28047,"q":51,"u":"1608001/4"},{"bound":"2134823607620155/274877906944","n":28631,"q":51,"u":"25765411/64"},{"bound":"8704115892968385/1099511627776","n":29215,"q":51,"u":"12901403/32"},{"bound":"4434605250355353/549755813888","n":29800,"q":51,"u":"25840201/64"},{"bound":"4517007162132527/549755813888","n":30384,"q":51,"u":"6469399/16"},{"bound":"2299702511128763/274877906944","n":30968,"q":51,"u":"25914991/64"},{"bound":"9363880254264573/1099511627776","n":31553,"q":51,"u":"12976193/32"},{"bound":"595541313105579/68719476736","n":32137,"q":51,"u":"25989781/64"},{"bound":"4846717429814601/549755813888","n":32721,"q":51,"u":"3253397/8"},{"bound":"4929066442449971/549755813888","n":33305,"q":50,"u":"26064571/64"},{"bound":"5011549062855205/549755813888","n":33890,"q":50,"u":"13050983/32"},{"bound":"5093887656059683/549755813888","n":34474,"q":50,"u":"26139361/64"},{"bound":"5176223365203401/549755813888","n":35058,"q":50,"u":"6544189/16"},{"bound":"10517394609142245/1099511627776","n":35643,"q":50,"u":"26214151/64"},{"bound":"10682055278530187/1099511627776","n":36227,"q":50,"u":"13125773/32"},{"bound":"10846710944143723/1099511627776","n":36811,"q":50,"u":"26288941/64"},{"bound":"11011361830450951/1099511627776","n":37395,"q":50,"u":"411349"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":411349,"b":452483,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/30135776714051285529038977808335489896284160000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/564854364069960928306615114934485678749696000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"432536007589411/1099511627776","n":643,"q":193,"u":"13183735/32"},{"bound":"326344636149235/549755813888","n":1286,"q":169,"u":"6602151/16"},{"bound":"215206639696335/274877906944","n":1929,"q":147,"u":"13224869/32"},{"bound":"530430749807849/549755813888","n":2571,"q":129,"u":"3311359/8"},{"bound":"627816497784739/549755813888","n":3214,"q":117,"u":"13266003/32"},{"bound":"1446323806812725/1099511627776","n":3857,"q":107,"u":"6643285/16"},{"bound":"51060492893067/34359738368","n":4500,"q":99,"u":"13307137/32"},{"bound":"1818891261735481/1099511627776","n":5142,"q":93,"u":"1665963/4"},{"bound":"1001136605528615/549755813888","n":5785,"q":89,"u":"13348271/32"},{"bound":"546042873626445/274877906944","n":6428,"q":85,"u":"6684419/16"},{"bound":"2364590795772877/1099511627776","n":7070,"q":82,"u":"13389405/32"},{"bound":"2544300892263035/1099511627776","n":7713,"q":79,"u":"3352493/8"},{"bound":"2723193730397141/1099511627776","n":8356,"q":77,"u":"13430539/32"},{"bound":"2901396274156389/1099511627776","n":8999,"q":75,"u":"6725553/16"},{"bound":"3078742045248209/1099511627776","n":9641,"q":73,"u":"13471673/32"},{"bound":"406983061428607/137438953472","n":10284,"q":72,"u":"843265/2"},{"bound":"214535345706861/68719476736","n":10927,"q":70,"u":"13512807/32"},{"bound":"225537655500309/68719476736","n":11569,"q":69,"u":"6766687/16"},{"bound":"946148597110815/274877906944","n":12212,"q":68,"u":"13553941/32"},{"bound":"3960305349300119/1099511627776","n":12855,"q":67,"u":"3393627/8"},{"bound":"516971491323701/137438953472","n":13498,"q":67,"u":"13595075/32"},{"bound":"538839085257175/137438953472","n":14140,"q":66,"u":"6807821/16"},{"bound":"2242868164117133/549755813888","n":14783,"q":65,"u":"13636209/32"},{"bound":"4660607174582891/1099511627776","n":15426,"q":64,"u":"1707097/4"},{"bound":"4835008903817805/1099511627776","n":16068,"q":64,"u":"13677343/32"},{"bound":"2504781052132851/549755813888","n":16711,"q":63,"u":"6848955/16"},{"bound":"2591985024844189/549755813888","n":17354,"q":63,"u":"13718477/32"},{"bound":"2679137741714477/549755813888","n":17997,"q":62,"u":"3434761/8"},{"bound":"5532175220876115/1099511627776","n":18639,"q":62,"u":"13759611/32"},{"bound":"2853149549276917/549755813888","n":19282,"q":62,"u":"6890089/16"},{"bound":"5880259521191857/1099511627776","n":19925,"q":61,"u":"13800745/32"},{"bound":"6053906525732895/1099511627776","n":20567,"q":61,"u":"431916"},{"bound":"6227772638965273/1099511627776","n":21210,"q":60,"u":"13841879/32"},{"bound":"6401503105314649/1099511627776","n":21853,"q":60,"u":"6931223/16"},{"bound":"6575202335484449/1099511627776","n":22496,"q":60,"u":"13883013/32"},{"bound":"3374301334292331/549755813888","n":23138,"q":60,"u":"3475895/8"},{"bound":"6922172026359273/1099511627776","n":23781,"q":59,"u":"13924147/32"},{"bound":"886960119561525/137438953472","n":24424,"q":59,"u":"6972357/16"},{"bound":"908645818264087/137438953472","n":25067,"q":59,"u":"13965281/32"},{"bound":"3721180335358711/549755813888","n":25709,"q":59,"u":"1748231/4"},{"bound":"7615763646852715/1099511627776","n":26352,"q":58,"u":"14006415/32"},{"bound":"3894543282517747/549755813888","n":26995,"q":58,"u":"7013491/16"},{"bound":"7962122008869425/1099511627776","n":27637,"q":58,"u":"14047549/32"},{"bound":"2033852544012065/274877906944","n":28280,"q":58,"u":"3517029/8"},{"bound":"8308682579453785/1099511627776","n":28923,"q":58,"u":"14088683/32"},{"bound":"8481940185171699/1099511627776","n":29566,"q":58,"u":"7054625/16"},{"bound":"8654825651713841/1099511627776","n":30208,"q":57,"u":"14129817/32"},{"bound":"4413981547286467/549755813888","n":30851,"q":57,"u":"884399/2"},{"bound":"4500543987415961/549755813888","n":31494,"q":57,"u":"14170951/32"},{"bound":"9173931785440129/1099511627776","n":32136,"q":57,"u":"7095759/16"},{"bound":"2336758409572221/274877906944","n":32779,"q":57,"u":"14212085/32"},{"bound":"297503903369619/34359738368","n":33422,"q":57,"u":"3558163/8"},{"bound":"9693206161014385/1099511627776","n":34065,"q":57,"u":"14253219/32"},{"bound":"9865942960335149/1099511627776","n":34707,"q":56,"u":"7136893/16"},{"bound":"2509730555670253/274877906944","n":35350,"q":56,"u":"14294353/32"},{"bound":"2552973195939249/274877906944","n":35993,"q":56,"u":"1789365/4"},{"bound":"10384586091871537/1099511627776","n":36635,"q":56,"u":"14335487/32"},{"bound":"5278770269088641/549755813888","n":37278,"q":56,"u":"7178027/16"},{"bound":"10730487503766039/1099511627776","n":37921,"q":56,"u":"14376621/32"},{"bound":"2725856836152157/274877906944","n":38564,"q":56,"u":"3599297/8"},{"bound":"11076091452337627/1099511627776","n":39206,"q":56,"u":"14417755/32"},{"bound":"5624509017085003/549755813888","n":39849,"q":56,"u":"7219161/16"},{"bound":"5710969215971029/549755813888","n":40492,"q":56,"u":"14458889/32"},{"bound":"1449314549741433/137438953472","n":41134,"q":55,"u":"452483"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":452483,"b":497731,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/40110646278061834686289496065937217819770880000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/751816672421719730563118138490190767310848000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"234608727139131/549755813888","n":707,"q":220,"u":"453190"},{"bound":"703408064357903/1099511627776","n":1414,"q":206,"u":"453897"},{"bound":"924812799181633/1099511627776","n":2121,"q":169,"u":"454604"},{"bound":"568857785803757/549755813888","n":2828,"q":158,"u":"455311"},{"bound":"1344326279119313/1099511627776","n":3535,"q":138,"u":"456018"},{"bound":"1546455705114963/1099511627776","n":4242,"q":124,"u":"456725"},{"bound":"1745112652226445/1099511627776","n":4949,"q":115,"u":"457432"},{"bound":"1941061770976709/1099511627776","n":5656,"q":108,"u":"458139"},{"bound":"2134871080271265/1099511627776","n":6363,"q":102,"u":"458846"},{"bound":"1163478593229687/549755813888","n":7070,"q":98,"u":"459553"},{"bound":"1258818916423511/549755813888","n":7777,"q":94,"u":"460260"},{"bound":"1353583009248651/549755813888","n":8484,"q":91,"u":"460967"},{"bound":"2895717926879777/1099511627776","n":9191,"q":88,"u":"461674"},{"bound":"770866288203741/274877906944","n":9898,"q":85,"u":"462381"},{"bound":"3270510930096415/1099511627776","n":10605,"q":83,"u":"463088"},{"bound":"3456964201822933/1099511627776","n":11312,"q":82,"u":"463795"},{"bound":"3642892926000801/1099511627776","n":12019,"q":80,"u":"464502"},{"bound":"3828392509186923/1099511627776","n":12726,"q":79,"u":"465209"},{"bound":"4013487095245107/1099511627776","n":13433,"q":77,"u":"465916"},{"bound":"2099117690739285/549755813888","n":14140,"q":76,"u":"466623"},{"bound":"2191341154235529/549755813888","n":14847,"q":75,"u":"467330"},{"bound":"4566860788541953/1099511627776","n":15554,"q":74,"u":"468037"},{"bound":"2375401578055107/549755813888","n":16261,"q":73,"u":"468744"},{"bound":"616815001627537/137438953472","n":16968,"q":73,"u":"469451"},{"bound":"1279506823722811/274877906944","n":17675,"q":72,"u":"470158"},{"bound":"5301376080614721/1099511627776","n":18382,"q":71,"u":"470865"},{"bound":"1371142139542699/274877906944","n":19089,"q":71,"u":"471572"},{"bound":"5667591442918459/1099511627776","n":19796,"q":70,"u":"472279"},{"bound":"1462630458251905/274877906944","n":20503,"q":70,"u":"472986"},{"bound":"94269988620099/17179869184","n":21210,"q":69,"u":"473693"},{"bound":"3107986583022257/549755813888","n":21917,"q":69,"u":"474400"},{"bound":"799815537401227/137438953472","n":22624,"q":68,"u":"475107"},{"bound":"1645250856807571/274877906944","n":23331,"q":68,"u":"475814"},{"bound":"6763407550968765/1099511627776","n":24038,"q":67,"u":"476521"},{"bound":"3472845451081791/549755813888","n":24745,"q":67,"u":"477228"},{"bound":"7127938943121221/1099511627776","n":25452,"q":67,"u":"477935"},{"bound":"3655056601852823/549755813888","n":26159,"q":66,"u":"478642"},{"bound":"3746093529460657/549755813888","n":26866,"q":66,"u":"479349"},{"bound":"1918558084521785/274877906944","n":27573,"q":66,"u":"480056"},{"bound":"7856251027698571/1099511627776","n":28280,"q":66,"u":"480763"},{"bound":"8038152681830169/1099511627776","n":28987,"q":65,"u":"481470"},{"bound":"8220018550827793/1099511627776","n":29694,"q":65,"u":"482177"},{"bound":"8401862436915117/1099511627776","n":30401,"q":65,"u":"482884"},{"bound":"8583685737204623/1099511627776","n":31108,"q":65,"u":"483591"},{"bound":"2191356753905437/274877906944","n":31815,"q":64,"u":"484298"},{"bound":"8947115107482947/1099511627776","n":32522,"q":64,"u":"485005"},{"bound":"4564392937847931/549755813888","n":33229,"q":64,"u":"485712"},{"bound":"4655220167174041/549755813888","n":33936,"q":64,"u":"486419"},{"bound":"9492079419811217/1099511627776","n":34643,"q":64,"u":"487126"},{"bound":"9673669871174463/1099511627776","n":35350,"q":63,"u":"487833"},{"bound":"4927595300404613/549755813888","n":36057,"q":63,"u":"488540"},{"bound":"5018349077245069/549755813888","n":36764,"q":63,"u":"489247"},{"bound":"5109096617178771/549755813888","n":37471,"q":63,"u":"489954"},{"bound":"10399676493490171/1099511627776","n":38178,"q":63,"u":"490661"},{"bound":"10581148540120353/1099511627776","n":38885,"q":63,"u":"491368"},{"bound":"672663121338851/68719476736","n":39592,"q":63,"u":"492075"},{"bound":"10944006633326147/1099511627776","n":40299,"q":62,"u":"492782"},{"bound":"347667695331129/34359738368","n":41006,"q":62,"u":"493489"},{"bound":"5653358278090699/549755813888","n":41713,"q":62,"u":"494196"},{"bound":"11488057991064297/1099511627776","n":42420,"q":62,"u":"494903"},{"bound":"11669390968794923/1099511627776","n":43127,"q":62,"u":"495610"},{"bound":"11850715877593021/1099511627776","n":43834,"q":62,"u":"496317"},{"bound":"12032033082259401/1099511627776","n":44541,"q":62,"u":"497024"},{"bound":"12213342925916743/1099511627776","n":45248,"q":62,"u":"497731"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":497731,"b":547504,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/53387240943025971524443957764137900593643520000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/1000666181581987892434026122152424318552064000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"509485950911993/1099511627776","n":778,"q":252,"u":"31904557/64"},{"bound":"758863141076057/1099511627776","n":1556,"q":235,"u":"15977165/32"},{"bound":"124311705279635/137438953472","n":2334,"q":206,"u":"32004103/64"},{"bound":"1220634705514177/1099511627776","n":3111,"q":180,"u":"8013469/16"},{"bound":"1440333225337537/1099511627776","n":3889,"q":158,"u":"32103649/64"},{"bound":"12929316998661/8589934592","n":4667,"q":147,"u":"16076711/32"},{"bound":"1865475956564399/1099511627776","n":5444,"q":138,"u":"32203195/64"},{"bound":"2072943926131479/1099511627776","n":6222,"q":125,"u":"4031621/8"},{"bound":"569522764110327/274877906944","n":7000,"q":118,"u":"32302741/64"},{"bound":"1240624750676423/549755813888","n":7778,"q":113,"u":"16176257/32"},{"bound":"2682514830495431/1099511627776","n":8555,"q":108,"u":"32402287/64"},{"bound":"2882687711450437/1099511627776","n":9333,"q":104,"u":"8113015/16"},{"bound":"1540864402487245/549755813888","n":10111,"q":101,"u":"32501833/64"},{"bound":"1639773745481787/549755813888","n":10888,"q":98,"u":"16275803/32"},{"bound":"3476799572938379/1099511627776","n":11666,"q":95,"u":"32601379/64"},{"bound":"1836672082006241/549755813888","n":12444,"q":93,"u":"2040697/4"},{"bound":"120907036544209/34359738368","n":13221,"q":91,"u":"32700925/64"},{"bound":"2032213897604391/549755813888","n":13999,"q":89,"u":"16375349/32"},{"bound":"1064838359290807/274877906944","n":14777,"q":88,"u":"32800471/64"},{"bound":"2226936317464977/549755813888","n":15555,"q":86,"u":"8212561/16"},{"bound":"2323880644484085/549755813888","n":16332,"q":85,"u":"32900017/64"},{"bound":"4841578467866797/1099511627776","n":17110,"q":84,"u":"16474895/32"},{"bound":"2517551839052349/549755813888","n":17888,"q":83,"u":"32999563/64"},{"bound":"5228116924095101/1099511627776","n":18665,"q":82,"u":"4131167/8"},{"bound":"5421142751279725/1099511627776","n":19443,"q":81,"u":"33099109/64"},{"bound":"5613960146921353/1099511627776","n":20221,"q":80,"u":"16574441/32"},{"bound":"5806334085106887/1099511627776","n":20998,"q":80,"u":"33198655/64"},{"bound":"2999378004353343/549755813888","n":21776,"q":79,"u":"8312107/16"},{"bound":"3095518015211401/549755813888","n":22554,"q":78,"u":"33298201/64"},{"bound":"6383169244131699/1099511627776","n":23332,"q":78,"u":"16673987/32"},{"bound":"6574900177888977/1099511627776","n":24109,"q":77,"u":"33397747/64"},{"bound":"1691696560669715/274877906944","n":24887,"q":77,"u":"1045235/2"},{"bound":"6958513808156793/1099511627776","n":25665,"q":76,"u":"33497293/64"},{"bound":"1787482069653827/274877906944","n":26442,"q":76,"u":"16773533/32"},{"bound":"3670728473085385/549755813888","n":27220,"q":75,"u":"33596839/64"},{"bound":"7532911445421359/1099511627776","n":27998,"q":75,"u":"8411653/16"},{"bound":"7724292251164043/1099511627776","n":28776,"q":74,"u":"33696385/64"},{"bound":"7915311290581761/1099511627776","n":29553,"q":74,"u":"16873079/32"},{"bound":"8106541299592363/1099511627776","n":30331,"q":74,"u":"33795931/64"},{"bound":"4148843455242983/549755813888","n":31109,"q":73,"u":"4230713/8"},{"bound":"8488500975352799/1099511627776","n":31886,"q":73,"u":"33895477/64"},{"bound":"4339765971407499/549755813888","n":32664,"q":73,"u":"16972625/32"},{"bound":"8870516959690009/1099511627776","n":33442,"q":72,"u":"33995023/64"},{"bound":"9061148624433511/1099511627776","n":34219,"q":72,"u":"8511199/16"},{"bound":"4626000859092639/549755813888","n":34997,"q":72,"u":"34094569/64"},{"bound":"147544255198421/17179869184","n":35775,"q":72,"u":"17072171/32"},{"bound":"4816807585073125/549755813888","n":36553,"q":71,"u":"34194115/64"},{"bound":"9824063497642635/1099511627776","n":37330,"q":71,"u":"2140243/4"},{"bound":"5007368947334117/549755813888","n":38108,"q":71,"u":"34293661/64"},{"bound":"2491551344983/268435456","n":38886,"q":71,"u":"17171717/32"},{"bound":"649736793928099/68719476736","n":39663,"q":71,"u":"34393207/64"},{"bound":"2646590420450099/274877906944","n":40441,"q":70,"u":"8610745/16"},{"bound":"10776879918542619/1099511627776","n":41219,"q":70,"u":"34492753/64"},{"bound":"2741784664231979/274877906944","n":41996,"q":70,"u":"17271263/32"},{"bound":"11157628372750497/1099511627776","n":42774,"q":70,"u":"34592299/64"},{"bound":"11348104893252199/1099511627776","n":43552,"q":70,"u":"4330259/8"},{"bound":"2884642217977663/274877906944","n":44330,"q":70,"u":"34691845/64"},{"bound":"11728712802898103/1099511627776","n":45107,"q":69,"u":"17370809/32"},{"bound":"5959535158271305/549755813888","n":45885,"q":69,"u":"34791391/64"},{"bound":"1513677105419035/137438953472","n":46663,"q":69,"u":"8710291/16"},{"bound":"12299508252049197/1099511627776","n":47440,"q":69,"u":"34890937/64"},{"bound":"12489834316879577/1099511627776","n":48218,"q":69,"u":"17470355/32"},{"bound":"12680150833548259/1099511627776","n":48996,"q":69,"u":"34990483/64"},{"bound":"3217553405065825/274877906944","n":49773,"q":69,"u":"547504"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":547504,"b":602254,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/71058276110407705369829085023024184840683520000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/1331885957890299555499467889962391758176256000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"34589597114321/68719476736","n":856,"q":308,"u":"17547503/32"},{"bound":"818781764785427/1099511627776","n":1711,"q":269,"u":"8787439/16"},{"bound":"534820146421693/549755813888","n":2567,"q":235,"u":"17602253/32"},{"bound":"1310323523198857/1099511627776","n":3422,"q":206,"u":"4407407/8"},{"bound":"772019778628777/549755813888","n":4278,"q":193,"u":"17657003/32"},{"bound":"1771592667562255/1099511627776","n":5133,"q":169,"u":"8842189/16"},{"bound":"1995187428015673/1099511627776","n":5989,"q":158,"u":"17711753/32"},{"bound":"2215013114955741/1099511627776","n":6844,"q":147,"u":"2217391/4"},{"bound":"2432293274898077/1099511627776","n":7700,"q":138,"u":"17766503/32"},{"bound":"661764735712399/274877906944","n":8555,"q":129,"u":"8896939/16"},{"bound":"715040577342745/274877906944","n":9411,"q":124,"u":"17821253/32"},{"bound":"3071459381629743/1099511627776","n":10266,"q":120,"u":"4462157/8"},{"bound":"820420102820869/274877906944","n":11122,"q":116,"u":"17876003/32"},{"bound":"872630377669381/274877906944","n":11977,"q":112,"u":"8951689/16"},{"bound":"1849321726139751/549755813888","n":12833,"q":109,"u":"17930753/32"},{"bound":"488211046628209/137438953472","n":13688,"q":106,"u":"1122383/2"},{"bound":"4112004141119853/1099511627776","n":14543,"q":104,"u":"17985503/32"},{"bound":"4317927406590257/1099511627776","n":15399,"q":102,"u":"9006439/16"},{"bound":"4523046908999641/1099511627776","n":16254,"q":100,"u":"18040253/32"},{"bound":"4727912465077749/1099511627776","n":17110,"q":98,"u":"4516907/8"},{"bound":"4932103872620707/1099511627776","n":17965,"q":97,"u":"18095003/32"},{"bound":"5136130505818895/1099511627776","n":18821,"q":95,"u":"9061189/16"},{"bound":"2669783798174163/549755813888","n":19676,"q":94,"u":"18149753/32"},{"bound":"5542930338705075/1099511627776","n":20532,"q":93,"u":"2272141/4"},{"bound":"2872884376117763/549755813888","n":21387,"q":92,"u":"18204503/32"},{"bound":"2974290891296007/549755813888","n":22243,"q":91,"u":"9115939/16"},{"bound":"3075459670257425/549755813888","n":23098,"q":90,"u":"18259253/32"},{"bound":"3176639220225939/549755813888","n":23954,"q":89,"u":"4571657/8"},{"bound":"6555209846867079/1099511627776","n":24809,"q":88,"u":"18314003/32"},{"bound":"3378604840689877/549755813888","n":25665,"q":87,"u":"9170689/16"},{"bound":"6958775810815949/1099511627776","n":26520,"q":87,"u":"18368753/32"},{"bound":"7160202568136567/1099511627776","n":27375,"q":86,"u":"574879"},{"bound":"7361745050944549/1099511627776","n":28231,"q":86,"u":"18423503/32"},{"bound":"7562881275422583/1099511627776","n":29086,"q":85,"u":"9225439/16"},{"bound":"1941043982542241/274877906944","n":29942,"q":84,"u":"18478253/32"},{"bound":"7965077412026637/1099511627776","n":30797,"q":84,"u":"4626407/8"},{"bound":"8166159662117849/1099511627776","n":31653,"q":83,"u":"18533003/32"},{"bound":"2091713557555053/274877906944","n":32508,"q":83,"u":"9280189/16"},{"bound":"4283870522337881/549755813888","n":33364,"q":83,"u":"18587753/32"},{"bound":"2192068107695685/274877906944","n":34219,"q":82,"u":"2326891/4"},{"bound":"4484486552621383/549755813888","n":35075,"q":82,"u":"18642503/32"},{"bound":"4584695690507503/549755813888","n":35930,"q":81,"u":"9334939/16"},{"bound":"9369919372504371/1099511627776","n":36786,"q":81,"u":"18697253/32"},{"bound":"9570182116105373/1099511627776","n":37641,"q":81,"u":"4681157/8"},{"bound":"9770637778001397/1099511627776","n":38497,"q":80,"u":"18752003/32"},{"bound":"9970743730755855/1099511627776","n":39352,"q":80,"u":"9389689/16"},{"bound":"5085528824477051/549755813888","n":40208,"q":80,"u":"18806753/32"},{"bound":"5185556508730061/549755813888","n":41063,"q":80,"u":"1177133/2"},{"bound":"2642771010190639/274877906944","n":41918,"q":79,"u":"18861503/32"},{"bound":"5385616281304927/549755813888","n":42774,"q":79,"u":"9444439/16"},{"bound":"10971126335359839/1099511627776","n":43629,"q":79,"u":"18916253/32"},{"bound":"5585617036277845/549755813888","n":44485,"q":79,"u":"4735907/8"},{"bound":"5685519257823827/549755813888","n":45340,"q":78,"u":"18971003/32"},{"bound":"5785509538602885/549755813888","n":46196,"q":78,"u":"9499189/16"},{"bound":"5885374454832057/549755813888","n":47051,"q":78,"u":"19025753/32"},{"bound":"2992674018815535/274877906944","n":47907,"q":78,"u":"2381641/4"},{"bound":"3042598552003505/274877906944","n":48762,"q":78,"u":"19080503/32"},{"bound":"12370250649425041/1099511627776","n":49618,"q":77,"u":"9553939/16"},{"bound":"12569835081112389/1099511627776","n":50473,"q":77,"u":"19135253/32"},{"bound":"798102462907197/68719476736","n":51329,"q":77,"u":"4790657/8"},{"bound":"1621149677199833/137438953472","n":52184,"q":77,"u":"19190003/32"},{"bound":"13168976504229093/1099511627776","n":53040,"q":77,"u":"9608689/16"},{"bound":"13368510444347241/1099511627776","n":53895,"q":77,"u":"19244753/32"},{"bound":"13567965900081489/1099511627776","n":54750,"q":76,"u":"602254"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":602254,"b":662479,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/94578394185610446295188274295917818434027520000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/1772736677745600412650351068096710798688256000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"300755868423017/549755813888","n":942,"q":352,"u":"38604481/64"},{"bound":"884317391973911/1099511627776","n":1883,"q":329,"u":"19332353/32"},{"bound":"1151281457796289/1099511627776","n":2824,"q":288,"u":"38724931/64"},{"bound":"1407575620880375/1099511627776","n":3765,"q":252,"u":"9696289/16"},{"bound":"827895175559029/549755813888","n":4706,"q":220,"u":"38845381/64"},{"bound":"474498560816107/274877906944","n":5647,"q":193,"u":"19452803/32"},{"bound":"2135123501507423/1099511627776","n":6588,"q":180,"u":"38965831/64"},{"bound":"2368402153675633/1099511627776","n":7529,"q":169,"u":"4878257/8"},{"bound":"162409110889007/68719476736","n":8470,"q":158,"u":"39086281/64"},{"bound":"1413110234493197/549755813888","n":9411,"q":147,"u":"19573253/32"},{"bound":"3051529111079295/1099511627776","n":10352,"q":147,"u":"39206731/64"},{"bound":"3274956620448105/1099511627776","n":11293,"q":138,"u":"9816739/16"},{"bound":"1748624005999169/549755813888","n":12234,"q":129,"u":"39327181/64"},{"bound":"929410889442053/274877906944","n":13175,"q":129,"u":"19693703/32"},{"bound":"3937193009898415/1099511627776","n":14116,"q":125,"u":"39447631/64"},{"bound":"2077881645327161/549755813888","n":15057,"q":122,"u":"2469241/4"},{"bound":"4373471828576719/1099511627776","n":15998,"q":119,"u":"39568081/64"},{"bound":"4590427815283291/1099511627776","n":16939,"q":116,"u":"19814153/32"},{"bound":"2403359311767275/549755813888","n":17880,"q":114,"u":"39688531/64"},{"bound":"1255605294671633/274877906944","n":18821,"q":112,"u":"9937189/16"},{"bound":"2618797902446515/549755813888","n":19762,"q":110,"u":"39808981/64"},{"bound":"1363075739183499/274877906944","n":20703,"q":108,"u":"19934603/32"},{"bound":"5666589372638931/1099511627776","n":21644,"q":107,"u":"39929431/64"},{"bound":"5880488042627689/1099511627776","n":22585,"q":105,"u":"4998707/8"},{"bound":"6094042224585809/1099511627776","n":23526,"q":104,"u":"40049881/64"},{"bound":"6307289951661185/1099511627776","n":24467,"q":103,"u":"20055053/32"},{"bound":"3260126630671119/549755813888","n":25408,"q":102,"u":"40170331/64"},{"bound":"105202397216437/17179869184","n":26349,"q":101,"u":"10057639/16"},{"bound":"1736352794470065/274877906944","n":27290,"q":100,"u":"40290781/64"},{"bound":"1789411739754509/274877906944","n":28231,"q":99,"u":"20175503/32"},{"bound":"3684840529576777/549755813888","n":29172,"q":98,"u":"40411231/64"},{"bound":"473845862076557/68719476736","n":30113,"q":97,"u":"1264733/2"},{"bound":"7793225636331933/1099511627776","n":31054,"q":96,"u":"40531681/64"},{"bound":"8004746650079587/1099511627776","n":31995,"q":96,"u":"20295953/32"},{"bound":"513507000885737/68719476736","n":32936,"q":95,"u":"40652131/64"},{"bound":"8427366041159549/1099511627776","n":33877,"q":94,"u":"10178089/16"},{"bound":"16871997728137/2147483648","n":34818,"q":94,"u":"40772581/64"},{"bound":"2212364825212749/274877906944","n":35759,"q":93,"u":"20416403/32"},{"bound":"9060336765276393/1099511627776","n":36700,"q":93,"u":"40893031/64"},{"bound":"1158889328320783/137438953472","n":37641,"q":92,"u":"5119157/8"},{"bound":"4740894451100801/549755813888","n":38582,"q":92,"u":"41013481/64"},{"bound":"9692386625982743/1099511627776","n":39523,"q":91,"u":"20536853/32"},{"bound":"9902872009866763/1099511627776","n":40464,"q":91,"u":"41133931/64"},{"bound":"10113319698240237/1099511627776","n":41405,"q":91,"u":"10298539/16"},{"bound":"5161818727486005/549755813888","n":42346,"q":90,"u":"41254381/64"},{"bound":"10533913163918379/1099511627776","n":43287,"q":90,"u":"20657303/32"},{"bound":"1343016994807743/137438953472","n":44228,"q":89,"u":"41374831/64"},{"bound":"2738562715971123/274877906944","n":45169,"q":89,"u":"2589691/4"},{"bound":"11164337273935989/1099511627776","n":46110,"q":89,"u":"41495281/64"},{"bound":"11374382736459989/1099511627776","n":47051,"q":88,"u":"20777753/32"},{"bound":"11584321516658459/1099511627776","n":47992,"q":88,"u":"41615731/64"},{"bound":"11794235920690987/1099511627776","n":48933,"q":88,"u":"10418989/16"},{"bound":"3001031806836227/274877906944","n":49874,"q":88,"u":"41736181/64"},{"bound":"12213938499284691/1099511627776","n":50815,"q":87,"u":"20898203/32"},{"bound":"12423695937189315/1099511627776","n":51756,"q":87,"u":"41856631/64"},{"bound":"6316716689795209/549755813888","n":52697,"q":87,"u":"5239607/8"},{"bound":"3210787951527183/274877906944","n":53638,"q":87,"u":"41977081/64"},{"bound":"13052801490930729/1099511627776","n":54579,"q":86,"u":"21018653/32"},{"bound":"103612483577683/8589934592","n":55520,"q":86,"u":"42097531/64"},{"bound":"6735988835693339/549755813888","n":56461,"q":86,"u":"10539439/16"},{"bound":"13681541575661155/1099511627776","n":57402,"q":86,"u":"42217981/64"},{"bound":"13891090328983705/1099511627776","n":58343,"q":86,"u":"21139103/32"},{"bound":"110160587498951/8589934592","n":59284,"q":85,"u":"42338431/64"},{"bound":"14309993642048521/1099511627776","n":60225,"q":85,"u":"662479"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":662479,"b":690988,"curvature_lower":"10943098041986104459882890287601735611427897342917213281/3596384156238249962814467148349440000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/2359508244115083547488216995084335075731456000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"222794587671063/549755813888","n":446,"q":308,"u":"42427165/64"},{"bound":"585888963391003/1099511627776","n":891,"q":376,"u":"21227837/32"},{"bound":"715318373494877/1099511627776","n":1337,"q":402,"u":"42484183/64"},{"bound":"839695804839961/1099511627776","n":1782,"q":376,"u":"10628173/16"},{"bound":"480496889853663/549755813888","n":2228,"q":376,"u":"42541201/64"},{"bound":"1079338461864871/1099511627776","n":2673,"q":352,"u":"21284855/32"},{"bound":"597856403096185/549755813888","n":3119,"q":329,"u":"42598219/64"},{"bound":"1309884354301877/1099511627776","n":3564,"q":308,"u":"5328341/8"},{"bound":"1422611427631529/1099511627776","n":4010,"q":288,"u":"42655237/64"},{"bound":"191692459111435/137438953472","n":4455,"q":288,"u":"21341873/32"},{"bound":"410732408291625/274877906944","n":4900,"q":269,"u":"42712255/64"},{"bound":"437854002955671/274877906944","n":5346,"q":252,"u":"10685191/16"},{"bound":"929334397561885/549755813888","n":5791,"q":252,"u":"42769273/64"},{"bound":"1964842936576029/1099511627776","n":6237,"q":235,"u":"21398891/32"},{"bound":"1035062209969405/549755813888","n":6682,"q":220,"u":"42826291/64"},{"bound":"2174581627201225/1099511627776","n":7128,"q":220,"u":"2678425/4"},{"bound":"2278229863298219/1099511627776","n":7573,"q":206,"u":"42883309/64"},{"bound":"2381219951169487/1099511627776","n":8019,"q":206,"u":"21455909/32"},{"bound":"1241796678181509/549755813888","n":8464,"q":193,"u":"42940327/64"},{"bound":"2585272002908839/1099511627776","n":8910,"q":193,"u":"10742209/16"},{"bound":"2686478865126561/1099511627776","n":9355,"q":193,"u":"42997345/64"},{"bound":"696758006818003/274877906944","n":9800,"q":180,"u":"21512927/32"},{"bound":"2887266629978519/1099511627776","n":10246,"q":180,"u":"43054363/64"},{"bound":"2987087465304147/1099511627776","n":10691,"q":180,"u":"5385359/8"},{"bound":"3086558903604829/1099511627776","n":11137,"q":169,"u":"43111381/64"},{"bound":"199086352617503/68719476736","n":11582,"q":169,"u":"21569945/32"},{"bound":"821068835732131/274877906944","n":12028,"q":169,"u":"43168399/64"},{"bound":"1691356869794675/549755813888","n":12473,"q":158,"u":"10799227/16"},{"bound":"870167842676595/274877906944","n":12919,"q":158,"u":"43225417/64"},{"bound":"3578285066096809/1099511627776","n":13364,"q":158,"u":"21626963/32"},{"bound":"919000869553079/274877906944","n":13810,"q":158,"u":"43282435/64"},{"bound":"3773397281026699/1099511627776","n":14255,"q":158,"u":"1353467/2"},{"bound":"3870283343587921/1099511627776","n":14700,"q":147,"u":"43339453/64"},{"bound":"3967036749111435/1099511627776","n":15146,"q":147,"u":"21683981/32"},{"bound":"1015870630388481/274877906944","n":15591,"q":147,"u":"43396471/64"},{"bound":"4160060456814421/1099511627776","n":16037,"q":147,"u":"10856245/16"},{"bound":"2128171602605631/549755813888","n":16482,"q":147,"u":"43453489/64"},{"bound":"4352720868565791/1099511627776","n":16928,"q":138,"u":"21740999/32"},{"bound":"1112081827268237/274877906944","n":17373,"q":138,"u":"43510507/64"},{"bound":"1136019914174321/274877906944","n":17819,"q":138,"u":"5442377/8"},{"bound":"4639552781113789/1099511627776","n":18264,"q":138,"u":"43567525/64"},{"bound":"4735179693023217/1099511627776","n":18710,"q":138,"u":"21798017/32"},{"bound":"2415267583565255/549755813888","n":19155,"q":138,"u":"43624543/64"},{"bound":"2462918494092095/549755813888","n":19600,"q":138,"u":"10913263/16"},{"bound":"5021197846700599/1099511627776","n":20046,"q":129,"u":"43681561/64"},{"bound":"639485600740783/137438953472","n":20491,"q":129,"u":"21855035/32"},{"bound":"5210735884291487/1099511627776","n":20937,"q":129,"u":"43738579/64"},{"bound":"2652664170410071/549755813888","n":21382,"q":129,"u":"2735443/4"},{"bound":"1350022433490547/274877906944","n":21828,"q":129,"u":"43795597/64"},{"bound":"2747291351257659/549755813888","n":22273,"q":128,"u":"21912053/32"},{"bound":"1397300184244487/274877906944","n":22719,"q":127,"u":"43852615/64"},{"bound":"1420880133971707/274877906944","n":23164,"q":127,"u":"10970281/16"},{"bound":"2888982629178985/549755813888","n":23610,"q":126,"u":"43909633/64"},{"bound":"5872123032969205/1099511627776","n":24055,"q":125,"u":"21969071/32"},{"bound":"2983105399519125/549755813888","n":24500,"q":124,"u":"43966651/64"},{"bound":"6060443194728383/1099511627776","n":24946,"q":124,"u":"5499395/8"},{"bound":"3077190971579035/549755813888","n":25391,"q":123,"u":"44023669/64"},{"bound":"6248473655939957/1099511627776","n":25837,"q":122,"u":"22026089/32"},{"bound":"3171150148367849/549755813888","n":26282,"q":122,"u":"44080687/64"},{"bound":"6436259503091145/1099511627776","n":26728,"q":121,"u":"11027299/16"},{"bound":"6529962407339093/1099511627776","n":27173,"q":120,"u":"44137705/64"},{"bound":"6623816867980729/1099511627776","n":27619,"q":120,"u":"22083107/32"},{"bound":"6717404300012817/1099511627776","n":28064,"q":119,"u":"44194723/64"},{"bound":"1702737391761291/274877906944","n":28509,"q":119,"u":"690988"}],"shi":"100000001/1000000000","slo":"1/20"}],"ratio":"11/10","shi":"100000001/1000000000","slo":"1/20"},"196608|11/10|0|64":{"J":196608,"band":0,"blocks":[{"a":196608,"b":216268,"curvature_lower":"1275146495651021014857680469275148288000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/13507216714613993323600615086358276434596167082354108463568735287377390856185686886700635786508052293721159057533294716384681012849736570224012165513830698920788226875707095693192112834964492748213144606392739959583275539352964730349694663772340737905508836796677","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/32076465715084613133430524179911722953342976000000000000000000000000000000","panels":64,"points":[{"bound":"117713373612469/549755813888","n":308,"q":66,"u":"3150643/16"},{"bound":"371938567038197/1099511627776","n":615,"q":55,"u":"1577779/8"},{"bound":"502274842494087/1099511627776","n":922,"q":47,"u":"3160473/16"},{"bound":"314543681826553/549755813888","n":1229,"q":42,"u":"791347/4"},{"bound":"753697810346325/1099511627776","n":1536,"q":39,"u":"3170303/16"},{"bound":"877269952309279/1099511627776","n":1844,"q":37,"u":"1587609/8"},{"bound":"124929545330803/137438953472","n":2151,"q":35,"u":"3180133/16"},{"bound":"560447424186515/549755813888","n":2458,"q":34,"u":"398131/2"},{"bound":"1241818971785829/1099511627776","n":2765,"q":33,"u":"3189963/16"},{"bound":"1362325451519235/1099511627776","n":3072,"q":32,"u":"1597439/8"},{"bound":"741457988648281/549755813888","n":3380,"q":31,"u":"3199793/16"},{"bound":"1602893137057107/1099511627776","n":3687,"q":31,"u":"801177/4"},{"bound":"26915744537229/17179869184","n":3994,"q":30,"u":"3209623/16"},{"bound":"1842213249807185/1099511627776","n":4301,"q":30,"u":"1607269/8"},{"bound":"1961652384371087/1099511627776","n":4608,"q":29,"u":"3219453/16"},{"bound":"2080960361206725/1099511627776","n":4915,"q":29,"u":"201523"},{"bound":"1100304446660339/549755813888","n":5223,"q":29,"u":"3229283/16"},{"bound":"579947679066103/274877906944","n":5530,"q":28,"u":"1617099/8"},{"bound":"2438822175987435/1099511627776","n":5837,"q":28,"u":"3239113/16"},{"bound":"639455693578371/274877906944","n":6144,"q":28,"u":"811007/4"},{"bound":"1338398313600297/549755813888","n":6451,"q":28,"u":"3248943/16"},{"bound":"1398067287620789/549755813888","n":6759,"q":28,"u":"1626929/8"},{"bound":"364383070018489/137438953472","n":7066,"q":28,"u":"3258773/16"},{"bound":"1516929123138167/549755813888","n":7373,"q":27,"u":"407961/2"},{"bound":"3152626093622839/1099511627776","n":7680,"q":27,"u":"3268603/16"},{"bound":"408922386260659/137438953472","n":7987,"q":27,"u":"1636759/8"},{"bound":"847626387600203/274877906944","n":8295,"q":27,"u":"3278433/16"},{"bound":"3509233278716473/1099511627776","n":8602,"q":27,"u":"820837/4"},{"bound":"906987560511667/274877906944","n":8909,"q":27,"u":"3288263/16"},{"bound":"3746657463692757/1099511627776","n":9216,"q":27,"u":"1646589/8"},{"bound":"483169480146551/137438953472","n":9523,"q":27,"u":"3298093/16"},{"bound":"3984046164979709/1099511627776","n":9830,"q":27,"u":"206438"},{"bound":"1025778092066521/274877906944","n":10138,"q":26,"u":"3307923/16"},{"bound":"2110845936725545/549755813888","n":10445,"q":26,"u":"1656419/8"},{"bound":"1085066234912613/274877906944","n":10752,"q":26,"u":"3317753/16"},{"bound":"4458832080557195/1099511627776","n":11059,"q":26,"u":"830667/4"},{"bound":"4577393756615677/1099511627776","n":11366,"q":26,"u":"3327583/16"},{"bound":"4696336551845865/1099511627776","n":11674,"q":26,"u":"1666249/8"},{"bound":"2407444242261405/549755813888","n":11981,"q":26,"u":"3337413/16"},{"bound":"1233359019426935/274877906944","n":12288,"q":26,"u":"417791/2"},{"bound":"1262994909221663/274877906944","n":12595,"q":26,"u":"3347243/16"},{"bound":"5170519439520323/1099511627776","n":12902,"q":26,"u":"1676079/8"},{"bound":"661180230555087/137438953472","n":13210,"q":26,"u":"3357073/16"},{"bound":"5407974859256379/1099511627776","n":13517,"q":26,"u":"840497/4"},{"bound":"5526504811834421/1099511627776","n":13824,"q":26,"u":"3366903/16"},{"bound":"5645031895070219/1099511627776","n":14131,"q":26,"u":"1685909/8"},{"bound":"5763556285987171/1099511627776","n":14438,"q":26,"u":"3376733/16"},{"bound":"2941039073668331/549755813888","n":14745,"q":26,"u":"211353"},{"bound":"375061480138585/68719476736","n":15053,"q":26,"u":"3386563/16"},{"bound":"6119500915398329/1099511627776","n":15360,"q":26,"u":"1695739/8"},{"bound":"3119008017669001/549755813888","n":15667,"q":26,"u":"3396393/16"},{"bound":"1589132290059543/274877906944","n":15974,"q":26,"u":"850327/4"},{"bound":"6475040399644891/1099511627776","n":16281,"q":26,"u":"3406223/16"},{"bound":"412120992293887/68719476736","n":16589,"q":26,"u":"1705569/8"},{"bound":"6712443637590133/1099511627776","n":16896,"q":26,"u":"3416053/16"},{"bound":"6830949797344387/1099511627776","n":17203,"q":26,"u":"427621/2"},{"bound":"1737363609468839/274877906944","n":17510,"q":26,"u":"3425883/16"},{"bound":"7067950804427499/1099511627776","n":17817,"q":25,"u":"1715399/8"},{"bound":"3593389267779047/549755813888","n":18125,"q":25,"u":"3435713/16"},{"bound":"1826304774793755/274877906944","n":18432,"q":25,"u":"860157/4"},{"bound":"1855914591757091/274877906944","n":18739,"q":25,"u":"3445543/16"},{"bound":"1885524100040801/274877906944","n":19046,"q":25,"u":"1725229/8"},{"bound":"3830266627924389/549755813888","n":19353,"q":25,"u":"3455373/16"},{"bound":"7778968987866013/1099511627776","n":19660,"q":25,"u":"216268"}],"shi":"1/20","slo":"-1/1000000000"},{"a":216268,"b":237894,"curvature_lower":"4911675390655784649822176622393163776000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/69248300143714544400115092340268227476179092867319791003704929977267691341720094082347308319117737695885626703230446464176786264932263644693360679032246668784823783578396779687205185422229524448955718040492678804259825492810453819537682351462051507007947052178723","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/42693302082842756689809001891807876387700736000000000000000000000000000000","panels":64,"points":[{"bound":"254017994198781/1099511627776","n":338,"q":76,"u":"6931389/32"},{"bound":"199533516100207/549755813888","n":676,"q":64,"u":"3471101/16"},{"bound":"537287923621631/1099511627776","n":1014,"q":55,"u":"6953015/32"},{"bound":"335761265471019/549755813888","n":1352,"q":49,"u":"1740957/8"},{"bound":"803229414517797/1099511627776","n":1690,"q":45,"u":"6974641/32"},{"bound":"116655693578603/137438953472","n":2028,"q":42,"u":"3492727/16"},{"bound":"531039781573463/549755813888","n":2366,"q":40,"u":"6996267/32"},{"bound":"595033517869527/549755813888","n":2704,"q":38,"u":"875885/4"},{"bound":"82337330393941/68719476736","n":3042,"q":37,"u":"7017893/32"},{"bound":"1444246842975423/1099511627776","n":3380,"q":36,"u":"3514353/16"},{"bound":"1570344201159917/1099511627776","n":3717,"q":35,"u":"7039519/32"},{"bound":"1696535547300291/1099511627776","n":4055,"q":34,"u":"1762583/8"},{"bound":"911210901841025/549755813888","n":4393,"q":34,"u":"7061145/32"},{"bound":"243519235651603/137438953472","n":4731,"q":33,"u":"3535979/16"},{"bound":"2073678534763651/1099511627776","n":5069,"q":33,"u":"7082771/32"},{"bound":"549783612208233/274877906944","n":5407,"q":33,"u":"443349/2"},{"bound":"2324368517481901/1099511627776","n":5745,"q":32,"u":"7104397/32"},{"bound":"612387461798459/274877906944","n":6083,"q":32,"u":"3557605/16"},{"bound":"1287344046359345/549755813888","n":6421,"q":32,"u":"7126023/32"},{"bound":"1349841638637481/549755813888","n":6759,"q":31,"u":"1784209/8"},{"bound":"1412301753850015/549755813888","n":7097,"q":31,"u":"7147649/32"},{"bound":"737281301849173/274877906944","n":7434,"q":31,"u":"3579231/16"},{"bound":"3073990912402803/1099511627776","n":7772,"q":31,"u":"7169275/32"},{"bound":"1599417035718365/549755813888","n":8110,"q":31,"u":"897511/4"},{"bound":"3323561103342211/1099511627776","n":8448,"q":30,"u":"7190901/32"},{"bound":"3448239746673025/1099511627776","n":8786,"q":30,"u":"3600857/16"},{"bound":"893225461214587/274877906944","n":9124,"q":30,"u":"7212527/32"},{"bound":"924387267836745/274877906944","n":9462,"q":30,"u":"1805835/8"},{"bound":"1911091440552743/549755813888","n":9800,"q":30,"u":"7234153/32"},{"bound":"3946804545171061/1099511627776","n":10138,"q":30,"u":"3622483/16"},{"bound":"1017853794710967/274877906944","n":10476,"q":30,"u":"7255779/32"},{"bound":"524455892249817/137438953472","n":10813,"q":30,"u":"227081"},{"bound":"4320202697213633/1099511627776","n":11151,"q":29,"u":"7277405/32"},{"bound":"4444684938603093/1099511627776","n":11489,"q":29,"u":"3644109/16"},{"bound":"2284579585342369/549755813888","n":11827,"q":29,"u":"7299031/32"},{"bound":"4693626030675403/1099511627776","n":12165,"q":29,"u":"1827461/8"},{"bound":"4818086089910501/1099511627776","n":12503,"q":29,"u":"7320657/32"},{"bound":"4942539862147639/1099511627776","n":12841,"q":29,"u":"3665735/16"},{"bound":"5066987810644681/1099511627776","n":13179,"q":29,"u":"7342283/32"},{"bound":"81116099284661/17179869184","n":13517,"q":29,"u":"919137/4"},{"bound":"5315867872450425/1099511627776","n":13855,"q":29,"u":"7363909/32"},{"bound":"2720150355089589/549755813888","n":14193,"q":29,"u":"3687361/16"},{"bound":"5564361055967613/1099511627776","n":14530,"q":29,"u":"7385535/32"},{"bound":"2844392729414905/549755813888","n":14868,"q":29,"u":"1849087/8"},{"bound":"5813206042898531/1099511627776","n":15206,"q":29,"u":"7407161/32"},{"bound":"2968811524118891/549755813888","n":15544,"q":29,"u":"3708987/16"},{"bound":"757754586899585/137438953472","n":15882,"q":29,"u":"7428787/32"},{"bound":"3093223593196573/549755813888","n":16220,"q":29,"u":"464975/2"},{"bound":"6310854708462737/1099511627776","n":16558,"q":29,"u":"7450413/32"},{"bound":"804407429200555/137438953472","n":16896,"q":29,"u":"3730613/16"},{"bound":"6559596568666881/1099511627776","n":17234,"q":28,"u":"7472039/32"},{"bound":"3341962695672301/549755813888","n":17572,"q":28,"u":"1870713/8"},{"bound":"6808251769486625/1099511627776","n":17910,"q":28,"u":"7493665/32"},{"bound":"3466104007611357/549755813888","n":18247,"q":28,"u":"3752239/16"},{"bound":"7056529895887701/1099511627776","n":18585,"q":28,"u":"7515291/32"},{"bound":"7180849699238777/1099511627776","n":18923,"q":28,"u":"940763/4"},{"bound":"7305167531331521/1099511627776","n":19261,"q":28,"u":"7536917/32"},{"bound":"7429483491121357/1099511627776","n":19599,"q":28,"u":"3773865/16"},{"bound":"7553797671048067/1099511627776","n":19937,"q":28,"u":"7558543/32"},{"bound":"3839055078781741/549755813888","n":20275,"q":28,"u":"1892339/8"},{"bound":"975302628951087/137438953472","n":20613,"q":28,"u":"7580169/32"},{"bound":"3963365184523179/549755813888","n":20951,"q":28,"u":"3795491/16"},{"bound":"2012759560263219/274877906944","n":21289,"q":28,"u":"7601795/32"},{"bound":"8174976945843563/1099511627776","n":21626,"q":28,"u":"237894"}],"shi":"1/20","slo":"-1/1000000000"},{"a":237894,"b":261683,"curvature_lower":"1060921884381649484361590150436923375616000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/19908518003466492890681634175548009450133936927495005011242206753179564711389195529340448240088807089707611588543820942096403811443957223723659302149502441741534550563222967139980183129423597489126341695719591406938540892811625700554818815747091330373120850899472449","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/56824211797750971614110843077142373656952832000000000000000000000000000000","panels":64,"points":[{"bound":"137361005412483/549755813888","n":372,"q":88,"u":"15249005/64"},{"bound":"214416989683979/549755813888","n":744,"q":74,"u":"7636397/32"},{"bound":"287725341430655/549755813888","n":1116,"q":64,"u":"15296583/64"},{"bound":"89652225862743/137438953472","n":1487,"q":57,"u":"3830093/16"},{"bound":"428236655325961/549755813888","n":1859,"q":52,"u":"15344161/64"},{"bound":"993764310414587/1099511627776","n":2231,"q":48,"u":"7683975/32"},{"bound":"1129305269147417/1099511627776","n":2602,"q":46,"u":"15391739/64"},{"bound":"1264194975656897/1099511627776","n":2974,"q":44,"u":"1926941/8"},{"bound":"1398313892857125/1099511627776","n":3346,"q":42,"u":"15439317/64"},{"bound":"765926098926709/549755813888","n":3718,"q":41,"u":"7731553/32"},{"bound":"1664571284869107/1099511627776","n":4089,"q":40,"u":"15486895/64"},{"bound":"1797272920398095/1099511627776","n":4461,"q":39,"u":"3877671/16"},{"bound":"30151272716725/17179869184","n":4833,"q":38,"u":"15534473/64"},{"bound":"2061510046452687/1099511627776","n":5204,"q":38,"u":"7779131/32"},{"bound":"548357731065121/274877906944","n":5576,"q":37,"u":"15582051/64"},{"bound":"2325252278702153/1099511627776","n":5948,"q":37,"u":"975365/4"},{"bound":"614121920408923/274877906944","n":6319,"q":36,"u":"15629629/64"},{"bound":"1294004534481597/549755813888","n":6691,"q":36,"u":"7826709/32"},{"bound":"339927414446335/137438953472","n":7063,"q":35,"u":"15677207/64"},{"bound":"2850688422763031/1099511627776","n":7435,"q":35,"u":"3925249/16"},{"bound":"1490782158750095/549755813888","n":7806,"q":35,"u":"15724785/64"},{"bound":"389094705149565/137438953472","n":8178,"q":35,"u":"7874287/32"},{"bound":"1621904338871615/549755813888","n":8550,"q":34,"u":"15772363/64"},{"bound":"3374453299207455/1099511627776","n":8921,"q":34,"u":"1974519/8"},{"bound":"3505424922719817/1099511627776","n":9293,"q":34,"u":"15819941/64"},{"bound":"454546761276701/137438953472","n":9665,"q":34,"u":"7921865/32"},{"bound":"3766951208632811/1099511627776","n":10036,"q":34,"u":"15867519/64"},{"bound":"3897799931311217/1099511627776","n":10408,"q":33,"u":"3972827/16"},{"bound":"4028576228376663/1099511627776","n":10780,"q":33,"u":"15915097/64"},{"bound":"2079668626652811/549755813888","n":11152,"q":33,"u":"7969443/32"},{"bound":"2144866474605375/549755813888","n":11523,"q":33,"u":"15962675/64"},{"bound":"2210233743211285/549755813888","n":11895,"q":33,"u":"499577/2"},{"bound":"2275595232959741/549755813888","n":12267,"q":33,"u":"16010253/64"},{"bound":"2340775745909281/549755813888","n":12638,"q":33,"u":"8017021/32"},{"bound":"1203063545006721/274877906944","n":13010,"q":33,"u":"16057831/64"},{"bound":"2471473955527675/549755813888","n":13382,"q":33,"u":"4020405/16"},{"bound":"5073545980410905/1099511627776","n":13754,"q":32,"u":"16105409/64"},{"bound":"5203776641865477/1099511627776","n":14125,"q":32,"u":"8064599/32"},{"bound":"1333587754824963/274877906944","n":14497,"q":32,"u":"16152987/64"},{"bound":"1366229650262781/274877906944","n":14869,"q":32,"u":"2022097/8"},{"bound":"5595128899783443/1099511627776","n":15240,"q":32,"u":"16200565/64"},{"bound":"2862842144602209/549755813888","n":15612,"q":32,"u":"8112177/32"},{"bound":"366014636481703/68719476736","n":15984,"q":32,"u":"16248143/64"},{"bound":"5986428022576971/1099511627776","n":16355,"q":32,"u":"4067983/16"},{"bound":"6116967987468549/1099511627776","n":16727,"q":32,"u":"16295721/64"},{"bound":"6247503446198635/1099511627776","n":17099,"q":32,"u":"8159755/32"},{"bound":"6378034675442051/1099511627776","n":17471,"q":32,"u":"16343299/64"},{"bound":"3254105527534547/549755813888","n":17842,"q":32,"u":"1022943/4"},{"bound":"1659683644622563/274877906944","n":18214,"q":32,"u":"16390877/64"},{"bound":"6769254577151705/1099511627776","n":18586,"q":32,"u":"8207333/32"},{"bound":"431213775256053/68719476736","n":18957,"q":32,"u":"16438455/64"},{"bound":"7029933946670927/1099511627776","n":19329,"q":32,"u":"4115561/16"},{"bound":"3580211755393125/549755813888","n":19701,"q":31,"u":"16486033/64"},{"bound":"3645255196191639/549755813888","n":20072,"q":31,"u":"8254911/32"},{"bound":"7420945163338007/1099511627776","n":20444,"q":31,"u":"16533611/64"},{"bound":"7551377323976781/1099511627776","n":20816,"q":31,"u":"2069675/8"},{"bound":"7681807007264077/1099511627776","n":21188,"q":31,"u":"16581189/64"},{"bound":"3905941864614681/549755813888","n":21559,"q":31,"u":"8302489/32"},{"bound":"3971154413887063/549755813888","n":21931,"q":31,"u":"16628767/64"},{"bound":"8072731797134039/1099511627776","n":22303,"q":31,"u":"4163139/16"},{"bound":"8202802147567925/1099511627776","n":22674,"q":31,"u":"16676345/64"},{"bound":"4166610580970603/549755813888","n":23046,"q":31,"u":"8350067/32"},{"bound":"8463638332979753/1099511627776","n":23418,"q":31,"u":"16723923/64"},{"bound":"8593703167826389/1099511627776","n":23789,"q":31,"u":"261683"}],"shi":"1/20","slo":"-1/1000000000"},{"a":261683,"b":287851,"curvature_lower":"1060921884381649484361590150436923375616000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/26498154612931231052717049823330869779481892267951315676639928029532405604150616973473532289528640840454229756083183241422026860758860223477762950928126869903118000330034188418717390475064682283233778668939312812897438083297659552767453120054637555263200147011598777","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/75632679073422824293182050914285843881394176000000000000000000000000000000","panels":64,"points":[{"bound":"148556466361867/549755813888","n":409,"q":101,"u":"2096735/8"},{"bound":"460769981117593/1099511627776","n":818,"q":87,"u":"1050003/4"},{"bound":"154061200880937/274877906944","n":1227,"q":74,"u":"2103277/8"},{"bound":"766731727246211/1099511627776","n":1636,"q":66,"u":"526637/2"},{"bound":"913926520042371/1099511627776","n":2045,"q":60,"u":"2109819/8"},{"bound":"264714735845847/274877906944","n":2454,"q":55,"u":"1056545/4"},{"bound":"1202163662357945/1099511627776","n":2863,"q":52,"u":"2116361/8"},{"bound":"167990902261359/137438953472","n":3271,"q":50,"u":"264954"},{"bound":"185641859522945/137438953472","n":3680,"q":48,"u":"2122903/8"},{"bound":"25400811216313/17179869184","n":4089,"q":46,"u":"1063087/4"},{"bound":"882796512096781/549755813888","n":4498,"q":45,"u":"2129445/8"},{"bound":"1905097488655951/1099511627776","n":4907,"q":44,"u":"533179/2"},{"bound":"2044241014663403/1099511627776","n":5316,"q":43,"u":"2135987/8"},{"bound":"2183096182227677/1099511627776","n":5725,"q":42,"u":"1069629/4"},{"bound":"2321685324515757/1099511627776","n":6134,"q":42,"u":"2142529/8"},{"bound":"1229856441754337/549755813888","n":6542,"q":41,"u":"268225"},{"bound":"2597941725416911/1099511627776","n":6951,"q":41,"u":"2149071/8"},{"bound":"1367978290315121/549755813888","n":7360,"q":40,"u":"1076171/4"},{"bound":"2873883900259733/1099511627776","n":7769,"q":40,"u":"2155613/8"},{"bound":"1505839605472911/549755813888","n":8178,"q":39,"u":"539721/2"},{"bound":"3149350021234035/1099511627776","n":8587,"q":39,"u":"2162155/8"},{"bound":"3286977319373741/1099511627776","n":8996,"q":39,"u":"1082713/4"},{"bound":"3424512153320007/1099511627776","n":9405,"q":38,"u":"2168697/8"},{"bound":"3561592947351965/1099511627776","n":9813,"q":38,"u":"271496"},{"bound":"1849489420780263/549755813888","n":10222,"q":38,"u":"2175239/8"},{"bound":"3836337134994059/1099511627776","n":10631,"q":38,"u":"1089255/4"},{"bound":"1986830022258449/549755813888","n":11040,"q":37,"u":"2181781/8"},{"bound":"1027712161088901/274877906944","n":11449,"q":37,"u":"546263/2"},{"bound":"2124008279428313/549755813888","n":11858,"q":37,"u":"2188323/8"},{"bound":"4385165729131499/1099511627776","n":12267,"q":37,"u":"1095797/4"},{"bound":"282643616285433/68719476736","n":12676,"q":37,"u":"2194865/8"},{"bound":"4659079227010439/1099511627776","n":13084,"q":37,"u":"274767"},{"bound":"2398090827532821/549755813888","n":13493,"q":37,"u":"2201407/8"},{"bound":"1233298598676087/274877906944","n":13902,"q":36,"u":"1102339/4"},{"bound":"1267541633505237/274877906944","n":14311,"q":36,"u":"2207949/8"},{"bound":"2603563662571875/549755813888","n":14720,"q":36,"u":"552805/2"},{"bound":"668009705073125/137438953472","n":15129,"q":36,"u":"2214491/8"},{"bound":"5481018265590025/1099511627776","n":15538,"q":36,"u":"1108881/4"},{"bound":"2808974954394021/549755813888","n":15947,"q":36,"u":"2221033/8"},{"bound":"1438634611301635/274877906944","n":16355,"q":36,"u":"278038"},{"bound":"368215875430035/68719476736","n":16764,"q":36,"u":"2227575/8"},{"bound":"3014181168402417/549755813888","n":17173,"q":36,"u":"1115423/4"},{"bound":"6165263916752809/1099511627776","n":17582,"q":36,"u":"2234117/8"},{"bound":"787765810654163/137438953472","n":17991,"q":35,"u":"559347/2"},{"bound":"6438930795531517/1099511627776","n":18400,"q":35,"u":"2240659/8"},{"bound":"6575729398277211/1099511627776","n":18809,"q":35,"u":"1121965/4"},{"bound":"6712522642423501/1099511627776","n":19218,"q":35,"u":"2247201/8"},{"bound":"6848976409438715/1099511627776","n":19626,"q":35,"u":"281309"},{"bound":"6985759885669523/1099511627776","n":20035,"q":35,"u":"2253743/8"},{"bound":"7122538892794399/1099511627776","n":20444,"q":35,"u":"1128507/4"},{"bound":"7259313683432219/1099511627776","n":20853,"q":35,"u":"2260285/8"},{"bound":"7396084491507761/1099511627776","n":21262,"q":35,"u":"565889/2"},{"bound":"7532851533950139/1099511627776","n":21671,"q":35,"u":"2266827/8"},{"bound":"7669615012209301/1099511627776","n":22080,"q":35,"u":"1135049/4"},{"bound":"7806375113612949/1099511627776","n":22489,"q":35,"u":"2273369/8"},{"bound":"1985699411852013/274877906944","n":22897,"q":35,"u":"284580"},{"bound":"4039775756898537/549755813888","n":23306,"q":35,"u":"2279911/8"},{"bound":"2054075622945883/274877906944","n":23715,"q":35,"u":"1141591/4"},{"bound":"4176525361614423/549755813888","n":24124,"q":35,"u":"2286453/8"},{"bound":"8489796340851623/1099511627776","n":24533,"q":35,"u":"572431/2"},{"bound":"8626539468952729/1099511627776","n":24942,"q":35,"u":"2292995/8"},{"bound":"1095410028009053/137438953472","n":25351,"q":35,"u":"1148133/4"},{"bound":"4450009357793431/549755813888","n":25760,"q":35,"u":"2299537/8"},{"bound":"282387094316847/34359738368","n":26168,"q":34,"u":"287851"}],"shi":"1/20","slo":"-1/1000000000"},{"a":287851,"b":316636,"curvature_lower":"16576904443463273193149846100576927744000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/551078287090908922516554073735469151008976672603138890008031180313545439714499575018630348232308980865430069724363988973273876401351441053906508771613958354665356946886854551476655174242415260476862450083839954188300601926994858912764518773374168863998154192706933","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/100666781099869197522050664553972124350414848000000000000000000000000000000","panels":64,"points":[{"bound":"160823387145711/549755813888","n":450,"q":117,"u":"18451249/64"},{"bound":"247811279668063/549755813888","n":900,"q":101,"u":"9240017/32"},{"bound":"660693531936907/1099511627776","n":1350,"q":86,"u":"18508819/64"},{"bound":"410112448114605/549755813888","n":1800,"q":76,"u":"4634401/16"},{"bound":"487847145006699/549755813888","n":2249,"q":69,"u":"18566389/64"},{"bound":"1128910814774273/1099511627776","n":2699,"q":64,"u":"9297587/32"},{"bound":"80015211375683/68719476736","n":3149,"q":60,"u":"18623959/64"},{"bound":"178771786974977/137438953472","n":3599,"q":57,"u":"2331593/8"},{"bound":"1578709241908515/1099511627776","n":4048,"q":55,"u":"18681529/64"},{"bound":"107920912310765/68719476736","n":4498,"q":53,"u":"9355157/32"},{"bound":"937050120647403/549755813888","n":4948,"q":51,"u":"18739099/64"},{"bound":"2020925186722371/1099511627776","n":5398,"q":50,"u":"4691971/16"},{"bound":"270874118160721/137438953472","n":5847,"q":49,"u":"18796669/64"},{"bound":"2313019294337297/1099511627776","n":6297,"q":48,"u":"9412727/32"},{"bound":"2458740369341815/1099511627776","n":6747,"q":47,"u":"18854239/64"},{"bound":"2604217412887945/1099511627776","n":7197,"q":46,"u":"1180189/4"},{"bound":"1374732624738713/549755813888","n":7647,"q":46,"u":"18911809/64"},{"bound":"723546434667203/274877906944","n":8096,"q":45,"u":"9470297/32"},{"bound":"189943907949475/68719476736","n":8546,"q":45,"u":"18969379/64"},{"bound":"1591914322448301/549755813888","n":8996,"q":44,"u":"4749541/16"},{"bound":"832115737003913/274877906944","n":9446,"q":44,"u":"19026949/64"},{"bound":"1736332470628395/549755813888","n":9895,"q":43,"u":"9527867/32"},{"bound":"3617055289197465/1099511627776","n":10345,"q":43,"u":"19084519/64"},{"bound":"3761403507157289/1099511627776","n":10795,"q":43,"u":"2389163/8"},{"bound":"1952835232112913/549755813888","n":11245,"q":42,"u":"19142089/64"},{"bound":"4049494508389575/1099511627776","n":11694,"q":42,"u":"9585437/32"},{"bound":"2096804066430505/549755813888","n":12144,"q":42,"u":"19199659/64"},{"bound":"2168847023849157/549755813888","n":12594,"q":42,"u":"4807111/16"},{"bound":"4481728628518765/1099511627776","n":13044,"q":41,"u":"19257229/64"},{"bound":"4625327317571475/1099511627776","n":13493,"q":41,"u":"9643007/32"},{"bound":"4769224665844549/1099511627776","n":13943,"q":41,"u":"19314799/64"},{"bound":"1228275672697423/274877906944","n":14393,"q":41,"u":"604487/2"},{"bound":"632120380217293/137438953472","n":14843,"q":41,"u":"19372369/64"},{"bound":"5200807185340357/1099511627776","n":15293,"q":41,"u":"9700577/32"},{"bound":"668033837446427/137438953472","n":15742,"q":40,"u":"19429939/64"},{"bound":"1371995320961919/274877906944","n":16192,"q":40,"u":"4864681/16"},{"bound":"5631678851990997/1099511627776","n":16642,"q":40,"u":"19487509/64"},{"bound":"5775364375569587/1099511627776","n":17092,"q":40,"u":"9758147/32"},{"bound":"2959359733583697/549755813888","n":17541,"q":40,"u":"19545079/64"},{"bound":"6062383472084447/1099511627776","n":17991,"q":40,"u":"2446733/8"},{"bound":"6206037822372215/1099511627776","n":18441,"q":40,"u":"19602649/64"},{"bound":"6349683173305709/1099511627776","n":18891,"q":40,"u":"9815717/32"},{"bound":"6493000937820241/1099511627776","n":19340,"q":40,"u":"19660219/64"},{"bound":"3318283658870579/549755813888","n":19790,"q":39,"u":"4922251/16"},{"bound":"6780100744630567/1099511627776","n":20240,"q":39,"u":"19717789/64"},{"bound":"3461813541487501/549755813888","n":20690,"q":39,"u":"9873287/32"},{"bound":"7066827839111687/1099511627776","n":21139,"q":39,"u":"19775359/64"},{"bound":"7210341275102839/1099511627776","n":21589,"q":39,"u":"1237759/4"},{"bound":"919231102195559/137438953472","n":22039,"q":39,"u":"19832929/64"},{"bound":"7497350804922509/1099511627776","n":22489,"q":39,"u":"9930857/32"},{"bound":"7640847550166479/1099511627776","n":22939,"q":39,"u":"19890499/64"},{"bound":"7784020477833113/1099511627776","n":23388,"q":39,"u":"4979821/16"},{"bound":"1981876899418529/274877906944","n":23838,"q":39,"u":"19948069/64"},{"bound":"4035495141719647/549755813888","n":24288,"q":39,"u":"9988427/32"},{"bound":"8214468767479563/1099511627776","n":24738,"q":39,"u":"20005639/64"},{"bound":"8357624438231887/1099511627776","n":25187,"q":39,"u":"2504303/8"},{"bound":"4250547580785895/549755813888","n":25637,"q":39,"u":"20063209/64"},{"bound":"2161140572331003/274877906944","n":26087,"q":39,"u":"10045997/32"},{"bound":"1098494732526619/137438953472","n":26537,"q":38,"u":"20120779/64"},{"bound":"2232757534991731/274877906944","n":26986,"q":38,"u":"5037391/16"},{"bound":"9074417882763175/1099511627776","n":27436,"q":38,"u":"20178349/64"},{"bound":"576112661698379/68719476736","n":27886,"q":38,"u":"10103567/32"},{"bound":"9361184392815897/1099511627776","n":28336,"q":38,"u":"20235919/64"},{"bound":"297007650430271/34359738368","n":28785,"q":38,"u":"316636"}],"shi":"1/20","slo":"-1/1000000000"},{"a":316636,"b":348299,"curvature_lower":"3093066718313846893182478572702400512000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/136859504979402856362860816890907969341718224250406419254217709139425973446527628696916958154835792290743691871124695121004155777239775967747971768252736664119589155331742175377428255115083770717609966941915710230325216205121377779289446328948007485262197896261711","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/133987358696199479038330580963111180370444288000000000000000000000000000000","panels":64,"points":[{"bound":"348373100380683/1099511627776","n":495,"q":138,"u":"20296367/64"},{"bound":"533337534167669/1099511627776","n":990,"q":118,"u":"10164015/32"},{"bound":"177163668096561/274877906944","n":1485,"q":101,"u":"20359693/64"},{"bound":"877523184244815/1099511627776","n":1979,"q":89,"u":"5097839/16"},{"bound":"260638127856837/274877906944","n":2474,"q":80,"u":"20423019/64"},{"bound":"1204615601037257/1099511627776","n":2969,"q":74,"u":"10227341/32"},{"bound":"1364502360474915/1099511627776","n":3464,"q":69,"u":"20486345/64"},{"bound":"190305512831415/137438953472","n":3958,"q":65,"u":"2564751/8"},{"bound":"839721974744837/549755813888","n":4453,"q":63,"u":"20549671/64"},{"bound":"917725311645771/549755813888","n":4948,"q":60,"u":"10290667/32"},{"bound":"995338089816097/549755813888","n":5443,"q":58,"u":"20612997/64"},{"bound":"2144945780900739/1099511627776","n":5937,"q":57,"u":"5161165/16"},{"bound":"2299008216889149/1099511627776","n":6432,"q":55,"u":"20676323/64"},{"bound":"2452621343129203/1099511627776","n":6927,"q":54,"u":"10353993/32"},{"bound":"2605873023045681/1099511627776","n":7422,"q":53,"u":"20739649/64"},{"bound":"2758509739507773/1099511627776","n":7916,"q":52,"u":"1298207/4"},{"bound":"363900062292819/137438953472","n":8411,"q":52,"u":"20802975/64"},{"bound":"3063620410363777/1099511627776","n":8906,"q":51,"u":"10417319/32"},{"bound":"3215555795629709/1099511627776","n":9400,"q":50,"u":"20866301/64"},{"bound":"1683818886620185/549755813888","n":9895,"q":50,"u":"5224491/16"},{"bound":"879883670842915/274877906944","n":10390,"q":49,"u":"20929627/64"},{"bound":"3671328451328727/1099511627776","n":10885,"q":49,"u":"10480645/32"},{"bound":"477833972096207/137438953472","n":11379,"q":48,"u":"20992953/64"},{"bound":"1987107225294055/549755813888","n":11874,"q":48,"u":"2628077/8"},{"bound":"1031427793174787/274877906944","n":12369,"q":48,"u":"21056279/64"},{"bound":"2138518953746483/549755813888","n":12864,"q":47,"u":"10543971/32"},{"bound":"4428016773369657/1099511627776","n":13358,"q":47,"u":"21119605/64"},{"bound":"4579267336305283/1099511627776","n":13853,"q":47,"u":"5287817/16"},{"bound":"2365206610350837/549755813888","n":14348,"q":46,"u":"21182931/64"},{"bound":"4881481799805653/1099511627776","n":14843,"q":46,"u":"10607297/32"},{"bound":"629027416934437/137438953472","n":15337,"q":46,"u":"21246257/64"},{"bound":"323952397776411/68719476736","n":15832,"q":46,"u":"664935/2"},{"bound":"2667107984762801/549755813888","n":16327,"q":45,"u":"21309583/64"},{"bound":"5484777246499305/1099511627776","n":16821,"q":45,"u":"10670623/32"},{"bound":"352226538471773/68719476736","n":17316,"q":45,"u":"21372909/64"},{"bound":"5786454739879311/1099511627776","n":17811,"q":45,"u":"5351143/16"},{"bound":"5937268933744511/1099511627776","n":18306,"q":45,"u":"21436235/64"},{"bound":"1521940937454659/274877906944","n":18800,"q":45,"u":"10733949/32"},{"bound":"6238540577959579/1099511627776","n":19295,"q":44,"u":"21499561/64"},{"bound":"6389215224022669/1099511627776","n":19790,"q":44,"u":"2691403/8"},{"bound":"3269938876744707/549755813888","n":20285,"q":44,"u":"21562887/64"},{"bound":"6690224649867281/1099511627776","n":20779,"q":44,"u":"10797275/32"},{"bound":"3420432675123637/549755813888","n":21274,"q":44,"u":"21626213/64"},{"bound":"6991496179674535/1099511627776","n":21769,"q":44,"u":"5414469/16"},{"bound":"7142117762699055/1099511627776","n":22264,"q":44,"u":"21689539/64"},{"bound":"7292426412115525/1099511627776","n":22758,"q":44,"u":"10860601/32"},{"bound":"7443031190637127/1099511627776","n":23253,"q":44,"u":"21752865/64"},{"bound":"7593612705613211/1099511627776","n":23748,"q":43,"u":"1361533/4"},{"bound":"7743814556253459/1099511627776","n":24242,"q":43,"u":"21816191/64"},{"bound":"7894313495387857/1099511627776","n":24737,"q":43,"u":"10923927/32"},{"bound":"4022402927303675/549755813888","n":25232,"q":43,"u":"21879517/64"},{"bound":"8195291996398207/1099511627776","n":25727,"q":43,"u":"5477795/16"},{"bound":"8345468262275949/1099511627776","n":26221,"q":43,"u":"21942843/64"},{"bound":"8495942965300959/1099511627776","n":26716,"q":43,"u":"10987253/32"},{"bound":"8646412389869021/1099511627776","n":27211,"q":43,"u":"22006169/64"},{"bound":"8796876806842081/1099511627776","n":27706,"q":43,"u":"2754729/8"},{"bound":"559189532160779/68719476736","n":28200,"q":43,"u":"22069495/64"},{"bound":"9097487666437387/1099511627776","n":28695,"q":43,"u":"11050579/32"},{"bound":"9247938519377485/1099511627776","n":29190,"q":43,"u":"22132821/64"},{"bound":"2349596319961597/274877906944","n":29685,"q":43,"u":"5541121/16"},{"bound":"9548524220115279/1099511627776","n":30179,"q":43,"u":"22196147/64"},{"bound":"9698963371281665/1099511627776","n":30674,"q":43,"u":"11113905/32"},{"bound":"9849338245479041/1099511627776","n":31169,"q":42,"u":"22259473/64"},{"bound":"9999398752041835/1099511627776","n":31663,"q":42,"u":"348299"}],"shi":"1/20","slo":"-1/1000000000"},{"a":348299,"b":383128,"curvature_lower":"2072113055432909149143730762572115968000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/122032109512207183998435423023526296625797111218448168321968090350085260300326428955047485224861653111604006440724810291594617618180682100005392625176056976347142434966298577551652954493115897414542269532225962163985188396036260734999756867299283237131014849315617","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/178336252786026416170425267308140012347850752000000000000000000000000000000","panels":64,"points":[{"bound":"94424451185673/274877906944","n":545,"q":158,"u":"22325965/64"},{"bound":"71780762075159/137438953472","n":1089,"q":138,"u":"11180397/32"},{"bound":"47523126293103/68719476736","n":1633,"q":117,"u":"22395623/64"},{"bound":"939792456387919/1099511627776","n":2177,"q":103,"u":"5607613/16"},{"bound":"557434030688843/549755813888","n":2722,"q":93,"u":"22465281/64"},{"bound":"1286259805863471/1099511627776","n":3266,"q":85,"u":"11250055/32"},{"bound":"363790275464427/274877906944","n":3810,"q":80,"u":"22534939/64"},{"bound":"1622169580979891/1099511627776","n":4354,"q":75,"u":"2821221/8"},{"bound":"893856506125899/549755813888","n":4898,"q":72,"u":"22604597/64"},{"bound":"1952395558286987/1099511627776","n":5443,"q":69,"u":"11319713/32"},{"bound":"2115853675029739/1099511627776","n":5987,"q":67,"u":"22674255/64"},{"bound":"2278543531876391/1099511627776","n":6531,"q":65,"u":"5677271/16"},{"bound":"1220299054859075/549755813888","n":7075,"q":63,"u":"22743913/64"},{"bound":"10164660943201/4294967296","n":7619,"q":61,"u":"11389371/32"},{"bound":"345441812230661/137438953472","n":8164,"q":60,"u":"22813571/64"},{"bound":"1462126231648697/549755813888","n":8708,"q":59,"u":"1428025/4"},{"bound":"3084651709952099/1099511627776","n":9252,"q":58,"u":"22883229/64"},{"bound":"3244778863932709/1099511627776","n":9796,"q":57,"u":"11459029/32"},{"bound":"3404660588456627/1099511627776","n":10340,"q":57,"u":"22952887/64"},{"bound":"891149939257205/274877906944","n":10885,"q":56,"u":"5746929/16"},{"bound":"1862042000450025/549755813888","n":11429,"q":55,"u":"23022545/64"},{"bound":"3883394066861059/1099511627776","n":11973,"q":55,"u":"11528687/32"},{"bound":"252659479267773/68719476736","n":12517,"q":54,"u":"23092203/64"},{"bound":"4201586460687615/1099511627776","n":13061,"q":54,"u":"2890879/8"},{"bound":"4360795035910885/1099511627776","n":13606,"q":53,"u":"23161861/64"},{"bound":"4519587034917309/1099511627776","n":14150,"q":53,"u":"11598345/32"},{"bound":"4678333402699735/1099511627776","n":14694,"q":53,"u":"23231519/64"},{"bound":"604615545072779/137438953472","n":15238,"q":52,"u":"5816587/16"},{"bound":"1248865749534309/274877906944","n":15782,"q":52,"u":"23301177/64"},{"bound":"5154258500091243/1099511627776","n":16327,"q":52,"u":"11668003/32"},{"bound":"5312646571389857/1099511627776","n":16871,"q":51,"u":"23370835/64"},{"bound":"1367742593333377/274877906944","n":17415,"q":51,"u":"731427/2"},{"bound":"1407316848093037/274877906944","n":17959,"q":51,"u":"23440493/64"},{"bound":"2893769913075953/549755813888","n":18503,"q":51,"u":"11737661/32"},{"bound":"1486501874763923/274877906944","n":19048,"q":50,"u":"23510151/64"},{"bound":"6104126017421039/1099511627776","n":19592,"q":50,"u":"5886245/16"},{"bound":"6262224848978347/1099511627776","n":20136,"q":50,"u":"23579809/64"},{"bound":"6420305448079777/1099511627776","n":20680,"q":50,"u":"11807319/32"},{"bound":"1644592282280767/274877906944","n":21224,"q":50,"u":"23649467/64"},{"bound":"6736672774781357/1099511627776","n":21769,"q":49,"u":"2960537/8"},{"bound":"6894606569747361/1099511627776","n":22313,"q":49,"u":"23719125/64"},{"bound":"7052526411103047/1099511627776","n":22857,"q":49,"u":"11876977/32"},{"bound":"7210433215666587/1099511627776","n":23401,"q":49,"u":"23788783/64"},{"bound":"3684163910796091/549755813888","n":23945,"q":49,"u":"5955903/16"},{"bound":"7526501212977451/1099511627776","n":24490,"q":49,"u":"23858441/64"},{"bound":"7684373642639279/1099511627776","n":25034,"q":49,"u":"11946635/32"},{"bound":"3921115599341417/549755813888","n":25578,"q":48,"u":"23928099/64"},{"bound":"1999999124619819/274877906944","n":26122,"q":48,"u":"1497683/4"},{"bound":"8157752672030047/1099511627776","n":26666,"q":48,"u":"23997757/64"},{"bound":"8315790208266885/1099511627776","n":27211,"q":48,"u":"12016293/32"},{"bound":"8473529634335899/1099511627776","n":27755,"q":48,"u":"24067415/64"},{"bound":"4315630690301139/549755813888","n":28299,"q":48,"u":"6025561/16"},{"bound":"4394492930271661/549755813888","n":28843,"q":48,"u":"24137073/64"},{"bound":"8946703458460605/1099511627776","n":29387,"q":48,"u":"12085951/32"},{"bound":"9104704436272475/1099511627776","n":29932,"q":48,"u":"24206731/64"},{"bound":"578900581728015/68719476736","n":30476,"q":48,"u":"3030195/8"},{"bound":"1177513537430039/137438953472","n":31020,"q":48,"u":"24276389/64"},{"bound":"4788885715776545/549755813888","n":31564,"q":47,"u":"12155609/32"},{"bound":"9735384943229413/1099511627776","n":32108,"q":47,"u":"24346047/64"},{"bound":"4946641497517703/549755813888","n":32653,"q":47,"u":"6095219/16"},{"bound":"10050886388461961/1099511627776","n":33197,"q":47,"u":"24415705/64"},{"bound":"10208485077836433/1099511627776","n":33741,"q":47,"u":"12225267/32"},{"bound":"10366079277710271/1099511627776","n":34285,"q":47,"u":"24485363/64"},{"bound":"5261834594888589/549755813888","n":34829,"q":47,"u":"383128"}],"shi":"1/20","slo":"-1/1000000000"},{"a":383128,"b":421440,"curvature_lower":"1199139499671822424272992339451456000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/93995262033695949139452083617685794049659274513437687394228762929516840853602418728026276289111667279207072091624162346779449302179645476867466649061788568998089861783975679519044376236630683671184546370323493517437079467410935121080683565300909713361114613","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/237363879690925853263182631164682255095300096000000000000000000000000000000","panels":64,"points":[{"bound":"102333156128525/274877906944","n":599,"q":180,"u":"3069813/8"},{"bound":"618668224360323/1099511627776","n":1198,"q":158,"u":"1537301/4"},{"bound":"408200288304545/549755813888","n":1796,"q":138,"u":"3079391/8"},{"bound":"503567196022639/549755813888","n":2395,"q":120,"u":"771045/2"},{"bound":"1192674724289579/1099511627776","n":2994,"q":108,"u":"3088969/8"},{"bound":"10735299469107/8589934592","n":3592,"q":99,"u":"1546879/4"},{"bound":"776510341293589/549755813888","n":4191,"q":92,"u":"3098547/8"},{"bound":"1729447795690145/1099511627776","n":4789,"q":87,"u":"387917"},{"bound":"952232708425067/549755813888","n":5388,"q":82,"u":"3108125/8"},{"bound":"1039057625341565/549755813888","n":5987,"q":79,"u":"1556457/4"},{"bound":"2250384533076131/1099511627776","n":6585,"q":76,"u":"3117703/8"},{"bound":"2422044569259441/1099511627776","n":7184,"q":74,"u":"780623/2"},{"bound":"1296478250242221/549755813888","n":7783,"q":72,"u":"3127281/8"},{"bound":"2762952024465691/1099511627776","n":8381,"q":70,"u":"1566035/4"},{"bound":"1466358158174597/549755813888","n":8980,"q":68,"u":"3136859/8"},{"bound":"387715841850711/137438953472","n":9578,"q":67,"u":"392706"},{"bound":"408830049726493/137438953472","n":10177,"q":66,"u":"3146437/8"},{"bound":"3439216829731377/1099511627776","n":10776,"q":65,"u":"1575613/4"},{"bound":"1803607849583583/549755813888","n":11374,"q":64,"u":"3156015/8"},{"bound":"1887619169919671/549755813888","n":11973,"q":63,"u":"790201/2"},{"bound":"3943042794650787/1099511627776","n":12572,"q":62,"u":"3165593/8"},{"bound":"2055179931728269/549755813888","n":13170,"q":62,"u":"1585191/4"},{"bound":"4277757019314079/1099511627776","n":13769,"q":61,"u":"3175171/8"},{"bound":"4444752024508287/1099511627776","n":14367,"q":60,"u":"397495"},{"bound":"2305918274448877/549755813888","n":14966,"q":60,"u":"3184749/8"},{"bound":"597354353411815/137438953472","n":15565,"q":59,"u":"1594769/4"},{"bound":"4945390035105049/1099511627776","n":16163,"q":59,"u":"3194327/8"},{"bound":"639021648560511/137438953472","n":16762,"q":59,"u":"799779/2"},{"bound":"329924792670175/68719476736","n":17361,"q":58,"u":"3203905/8"},{"bound":"1361271515708295/274877906944","n":17959,"q":58,"u":"1604347/4"},{"bound":"5611597769337217/1099511627776","n":18558,"q":57,"u":"3213483/8"},{"bound":"361105821340467/68719476736","n":19156,"q":57,"u":"402284"},{"bound":"92875521653829/17179869184","n":19755,"q":57,"u":"3223061/8"},{"bound":"3055171704767187/549755813888","n":20354,"q":57,"u":"1613925/4"},{"bound":"6276259747773359/1099511627776","n":20952,"q":56,"u":"3232639/8"},{"bound":"6442403359020275/1099511627776","n":21551,"q":56,"u":"809357/2"},{"bound":"6608522791646409/1099511627776","n":22150,"q":56,"u":"3242217/8"},{"bound":"6774342551506287/1099511627776","n":22748,"q":56,"u":"1623503/4"},{"bound":"6940357277315597/1099511627776","n":23347,"q":55,"u":"3251795/8"},{"bound":"7106032918060735/1099511627776","n":23945,"q":55,"u":"407073"},{"bound":"7271967265298861/1099511627776","n":24544,"q":55,"u":"3261373/8"},{"bound":"7437884482147207/1099511627776","n":25143,"q":55,"u":"1633081/4"},{"bound":"7603508739118863/1099511627776","n":25741,"q":55,"u":"3270951/8"},{"bound":"7769375784084311/1099511627776","n":26340,"q":54,"u":"818935/2"},{"bound":"3967576606425787/549755813888","n":26939,"q":54,"u":"3280529/8"},{"bound":"4050320239387849/549755813888","n":27537,"q":54,"u":"1642659/4"},{"bound":"4133195929173319/549755813888","n":28136,"q":54,"u":"3290107/8"},{"bound":"4215927333407287/549755813888","n":28734,"q":54,"u":"411862"},{"bound":"4298791489008573/549755813888","n":29333,"q":54,"u":"3299685/8"},{"bound":"8763300724038317/1099511627776","n":29932,"q":54,"u":"1652237/4"},{"bound":"8928730320618715/1099511627776","n":30530,"q":53,"u":"3309263/8"},{"bound":"9094344134526827/1099511627776","n":31129,"q":53,"u":"828513/2"},{"bound":"9259948845837947/1099511627776","n":31728,"q":53,"u":"3318841/8"},{"bound":"9425268487039309/1099511627776","n":32326,"q":53,"u":"1661815/4"},{"bound":"9590856412666897/1099511627776","n":32925,"q":53,"u":"3328419/8"},{"bound":"2439040039083495/274877906944","n":33523,"q":53,"u":"416651"},{"bound":"2480433240345079/274877906944","n":34122,"q":53,"u":"3337997/8"},{"bound":"5043649378409175/549755813888","n":34721,"q":53,"u":"1671393/4"},{"bound":"5126290747538031/549755813888","n":35319,"q":53,"u":"3347575/8"},{"bound":"10418134278786629/1099511627776","n":35918,"q":53,"u":"838091/2"},{"bound":"2645920252010021/274877906944","n":36517,"q":53,"u":"3357153/8"},{"bound":"10748875345837463/1099511627776","n":37115,"q":52,"u":"1680971/4"},{"bound":"5457168642905299/549755813888","n":37714,"q":52,"u":"3366731/8"},{"bound":"11079517637473935/1099511627776","n":38312,"q":52,"u":"421440"}],"shi":"1/20","slo":"-1/1000000000"},{"a":421440,"b":463584,"curvature_lower":"1199139499671822424272992339451456000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/125107693766849308304610723295139791880096494377385561921718483459186915176144819327002973740807629148624612953951760083563447021201108129710598109901240585336457606034471629439848064770955439966346631218900569871708752771123954646158389825415510828483643549903","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/315929524722127795505217779213481208184832000000000000000000000000000000000","panels":64,"points":[{"bound":"444101388206431/1099511627776","n":659,"q":206,"u":"844197/2"},{"bound":"666645508726227/1099511627776","n":1317,"q":180,"u":"422757"},{"bound":"877277962034169/1099511627776","n":1976,"q":158,"u":"846831/2"},{"bound":"1079689364044149/1099511627776","n":2634,"q":138,"u":"424074"},{"bound":"1276623222894801/1099511627776","n":3293,"q":126,"u":"849465/2"},{"bound":"1469041087418635/1099511627776","n":3951,"q":115,"u":"425391"},{"bound":"12957217331081/8589934592","n":4610,"q":107,"u":"852099/2"},{"bound":"1845220493213401/1099511627776","n":5268,"q":100,"u":"426708"},{"bound":"7930580895789/4294967296","n":5927,"q":95,"u":"854733/2"},{"bound":"553344836558463/274877906944","n":6585,"q":91,"u":"428025"},{"bound":"1197760877053641/549755813888","n":7244,"q":87,"u":"857367/2"},{"bound":"2576330897227405/1099511627776","n":7902,"q":84,"u":"429342"},{"bound":"2756527692351687/1099511627776","n":8561,"q":82,"u":"860001/2"},{"bound":"2935714526103123/1099511627776","n":9219,"q":80,"u":"430659"},{"bound":"3114536358914393/1099511627776","n":9878,"q":78,"u":"862635/2"},{"bound":"1646274962296881/549755813888","n":10536,"q":76,"u":"431976"},{"bound":"3470367475965927/1099511627776","n":11195,"q":75,"u":"865269/2"},{"bound":"3647520538940727/1099511627776","n":11853,"q":73,"u":"433293"},{"bound":"3824568573242957/1099511627776","n":12512,"q":72,"u":"867903/2"},{"bound":"4001042576797685/1099511627776","n":13170,"q":71,"u":"434610"},{"bound":"4177514063668773/1099511627776","n":13829,"q":70,"u":"870537/2"},{"bound":"2176737346436051/549755813888","n":14487,"q":70,"u":"435927"},{"bound":"2264731545714525/549755813888","n":15146,"q":69,"u":"873171/2"},{"bound":"4704997726644003/1099511627776","n":15804,"q":68,"u":"437244"},{"bound":"2440323120597989/549755813888","n":16463,"q":67,"u":"875805/2"},{"bound":"315989644261681/68719476736","n":17121,"q":67,"u":"438561"},{"bound":"653895670092723/137438953472","n":17780,"q":66,"u":"878439/2"},{"bound":"5406092376369307/1099511627776","n":18438,"q":66,"u":"439878"},{"bound":"5581170614920227/1099511627776","n":19097,"q":65,"u":"881073/2"},{"bound":"5755863136137795/1099511627776","n":19755,"q":65,"u":"441195"},{"bound":"5930752113475327/1099511627776","n":20414,"q":64,"u":"883707/2"},{"bound":"6105232660917187/1099511627776","n":21072,"q":64,"u":"442512"},{"bound":"6279938314622695/1099511627776","n":21731,"q":64,"u":"886341/2"},{"bound":"806785593899665/137438953472","n":22389,"q":63,"u":"443829"},{"bound":"6628803437293895/1099511627776","n":23048,"q":63,"u":"888975/2"},{"bound":"1700756382391459/274877906944","n":23706,"q":63,"u":"445146"},{"bound":"6977451476038407/1099511627776","n":24365,"q":62,"u":"891609/2"},{"bound":"3575753825646323/549755813888","n":25023,"q":62,"u":"446463"},{"bound":"3662901293470985/549755813888","n":25682,"q":62,"u":"894243/2"},{"bound":"1874952276668793/274877906944","n":26340,"q":62,"u":"447780"},{"bound":"3837009140470413/549755813888","n":26999,"q":61,"u":"896877/2"},{"bound":"7847879568960119/1099511627776","n":27657,"q":61,"u":"449097"},{"bound":"8021985256465125/1099511627776","n":28316,"q":61,"u":"899511/2"},{"bound":"8195808210268947/1099511627776","n":28974,"q":61,"u":"450414"},{"bound":"8369877925450035/1099511627776","n":29633,"q":61,"u":"902145/2"},{"bound":"4271808322439993/549755813888","n":30291,"q":60,"u":"451731"},{"bound":"8717560164116865/1099511627776","n":30950,"q":60,"u":"904779/2"},{"bound":"138925391218705/17179869184","n":31608,"q":60,"u":"453048"},{"bound":"4532569984978031/549755813888","n":32267,"q":60,"u":"907413/2"},{"bound":"9238777926651821/1099511627776","n":32925,"q":60,"u":"454365"},{"bound":"4706333704032211/549755813888","n":33584,"q":60,"u":"910047/2"},{"bound":"2396562991782161/274877906944","n":34242,"q":59,"u":"455682"},{"bound":"9760032712856745/1099511627776","n":34901,"q":59,"u":"912681/2"},{"bound":"9933539099628725/1099511627776","n":35559,"q":59,"u":"456999"},{"bound":"5053649526304571/549755813888","n":36218,"q":59,"u":"915315/2"},{"bound":"5140392869688005/549755813888","n":36876,"q":59,"u":"458316"},{"bound":"10454526953920161/1099511627776","n":37535,"q":59,"u":"917949/2"},{"bound":"10627995855409017/1099511627776","n":38193,"q":59,"u":"459633"},{"bound":"10801720123672075/1099511627776","n":38852,"q":59,"u":"920583/2"},{"bound":"1371895148524227/137438953472","n":39510,"q":58,"u":"460950"},{"bound":"5574396640964973/549755813888","n":40169,"q":58,"u":"923217/2"},{"bound":"11322154620902441/1099511627776","n":40827,"q":58,"u":"462267"},{"bound":"11495772469310829/1099511627776","n":41486,"q":58,"u":"925851/2"},{"bound":"364660006996275/34359738368","n":42144,"q":58,"u":"463584"}],"shi":"1/20","slo":"-1/1000000000"},{"a":463584,"b":509942,"curvature_lower":"132615235547706185545198768804615421952000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/18415552966248162260034405736117861287093722755600315915264822041581747358249979024401764999338516759693824290508406719489091778680377075258467516950824675677862021116995198369708537259974503081310050808310834296629029161035887486176964243646947343590726188067405897","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/420502197405152095817444864133143488094011392000000000000000000000000000000","panels":64,"points":[{"bound":"482082651276473/1099511627776","n":725,"q":235,"u":"14857867/32"},{"bound":"44935170737389/68719476736","n":1449,"q":220,"u":"7440523/16"},{"bound":"943197563798565/1099511627776","n":2174,"q":193,"u":"14904225/32"},{"bound":"1158439913489829/1099511627776","n":2898,"q":169,"u":"3731851/8"},{"bound":"1367302123052999/1099511627776","n":3622,"q":147,"u":"14950583/32"},{"bound":"785947737173217/549755813888","n":4347,"q":138,"u":"7486881/16"},{"bound":"1772338764371915/1099511627776","n":5071,"q":124,"u":"14996941/32"},{"bound":"1970053710341247/1099511627776","n":5795,"q":116,"u":"1877515/4"},{"bound":"2165776655356267/1099511627776","n":6520,"q":110,"u":"15043299/32"},{"bound":"2359403076262729/1099511627776","n":7244,"q":105,"u":"7533239/16"},{"bound":"637882732047421/274877906944","n":7968,"q":100,"u":"15089657/32"},{"bound":"685671263286635/274877906944","n":8693,"q":97,"u":"3778209/8"},{"bound":"733134753147759/274877906944","n":9417,"q":94,"u":"15136015/32"},{"bound":"97547238292765/34359738368","n":10141,"q":91,"u":"7579597/16"},{"bound":"1655000716848005/549755813888","n":10866,"q":89,"u":"15182373/32"},{"bound":"3497585867692587/1099511627776","n":11590,"q":87,"u":"950347/2"},{"bound":"3684611086777391/1099511627776","n":12314,"q":85,"u":"15228731/32"},{"bound":"967855289826385/274877906944","n":13039,"q":83,"u":"7625955/16"},{"bound":"2028763504276359/549755813888","n":13763,"q":82,"u":"15275089/32"},{"bound":"530408854127197/137438953472","n":14487,"q":81,"u":"3824567/8"},{"bound":"2214470423605737/549755813888","n":15212,"q":80,"u":"15321447/32"},{"bound":"4614055388937063/1099511627776","n":15936,"q":79,"u":"7672313/16"},{"bound":"1199725096317469/274877906944","n":16660,"q":78,"u":"15367805/32"},{"bound":"4983759725855379/1099511627776","n":17385,"q":77,"u":"1923873/4"},{"bound":"5168152223458147/1099511627776","n":18109,"q":76,"u":"15414163/32"},{"bound":"5352362153509837/1099511627776","n":18833,"q":75,"u":"7718671/16"},{"bound":"2768324627908875/549755813888","n":19558,"q":75,"u":"15460521/32"},{"bound":"11172852253989/2147483648","n":20282,"q":74,"u":"3870925/8"},{"bound":"738029928499017/137438953472","n":21006,"q":73,"u":"15506879/32"},{"bound":"190251964355371/34359738368","n":21731,"q":73,"u":"7765029/16"},{"bound":"391971297388439/68719476736","n":22455,"q":72,"u":"15553237/32"},{"bound":"3227438894586237/549755813888","n":23179,"q":72,"u":"486763"},{"bound":"3319201480901957/549755813888","n":23904,"q":71,"u":"15599595/32"},{"bound":"3410764018000553/549755813888","n":24628,"q":71,"u":"7811387/16"},{"bound":"7004864242541373/1099511627776","n":25353,"q":71,"u":"15645953/32"},{"bound":"898479196392129/137438953472","n":26077,"q":70,"u":"3917283/8"},{"bound":"7370728790361633/1099511627776","n":26801,"q":70,"u":"15692311/32"},{"bound":"7553842998653257/1099511627776","n":27526,"q":70,"u":"7857745/16"},{"bound":"7736589357510939/1099511627776","n":28250,"q":69,"u":"15738669/32"},{"bound":"3959641188841823/549755813888","n":28974,"q":69,"u":"1970231/4"},{"bound":"4051100107546113/549755813888","n":29699,"q":69,"u":"15785027/32"},{"bound":"8284802725555609/1099511627776","n":30423,"q":68,"u":"7904103/16"},{"bound":"4233658157895753/549755813888","n":31147,"q":68,"u":"15831385/32"},{"bound":"8650059137159237/1099511627776","n":31872,"q":68,"u":"3963641/8"},{"bound":"4416264243570421/549755813888","n":32596,"q":68,"u":"15877743/32"},{"bound":"9014951990408449/1099511627776","n":33320,"q":67,"u":"7950461/16"},{"bound":"9197538261986383/1099511627776","n":34045,"q":67,"u":"15924101/32"},{"bound":"9379854602853695/1099511627776","n":34769,"q":67,"u":"996705/2"},{"bound":"9562153902986223/1099511627776","n":35493,"q":67,"u":"15970459/32"},{"bound":"2436172220117697/274877906944","n":36218,"q":67,"u":"7996819/16"},{"bound":"4963466965266333/549755813888","n":36942,"q":66,"u":"16016817/32"},{"bound":"10109098465519899/1099511627776","n":37666,"q":66,"u":"4009999/8"},{"bound":"2572875188580279/274877906944","n":38391,"q":66,"u":"16063175/32"},{"bound":"10473638340397589/1099511627776","n":39115,"q":66,"u":"8043177/16"},{"bound":"10655763494443409/1099511627776","n":39839,"q":66,"u":"16109533/32"},{"bound":"42336438957367/4294967296","n":40564,"q":66,"u":"2016589/4"},{"bound":"5510115243359149/549755813888","n":41288,"q":66,"u":"16155891/32"},{"bound":"2800560362603223/274877906944","n":42012,"q":65,"u":"8089535/16"},{"bound":"11384492227278705/1099511627776","n":42737,"q":65,"u":"16202249/32"},{"bound":"5783240891030513/549755813888","n":43461,"q":65,"u":"4056357/8"},{"bound":"5874230979593627/549755813888","n":44185,"q":65,"u":"16248607/32"},{"bound":"11930684523258421/1099511627776","n":44910,"q":65,"u":"8135893/16"},{"bound":"6056323597551423/549755813888","n":45634,"q":65,"u":"16294965/32"},{"bound":"12294601701661089/1099511627776","n":46358,"q":65,"u":"509942"}],"shi":"1/20","slo":"-1/1000000000"},{"a":509942,"b":560936,"curvature_lower":"2072113055432909149143730762572115968000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/382985543437854820435051586311551633318393245928406955664458654628154909337280552308100340312335787004159312111309556723693249501601986400254930162746390685856206165806206964248586084096369011321974321377369663008639755453711380859276965832898456029793182845113751","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/559687107684599357031545731960690348941901824000000000000000000000000000000","panels":64,"points":[{"bound":"523380519706531/1099511627776","n":797,"q":269,"u":"16343641/32"},{"bound":"775775542261363/1099511627776","n":1594,"q":252,"u":"8184569/16"},{"bound":"1014218061279837/1099511627776","n":2391,"q":220,"u":"16394635/32"},{"bound":"621664927746911/549755813888","n":3188,"q":193,"u":"4105033/8"},{"bound":"91581308743791/68719476736","n":3984,"q":169,"u":"16445629/32"},{"bound":"1682233838147007/1099511627776","n":4781,"q":158,"u":"8235563/16"},{"bound":"236893423873995/137438953472","n":5578,"q":147,"u":"16496623/32"},{"bound":"2104841158867639/1099511627776","n":6375,"q":138,"u":"2065265/4"},{"bound":"2311797001611355/1099511627776","n":7172,"q":127,"u":"16547617/32"},{"bound":"314562034879619/137438953472","n":7968,"q":121,"u":"8286557/16"},{"bound":"2719721849510015/1099511627776","n":8765,"q":116,"u":"16598611/32"},{"bound":"1460749076953705/549755813888","n":9562,"q":111,"u":"4156027/8"},{"bound":"3122066106641537/1099511627776","n":10359,"q":107,"u":"16649605/32"},{"bound":"3321344314841843/1099511627776","n":11155,"q":104,"u":"8337551/16"},{"bound":"3519998057581719/1099511627776","n":11952,"q":101,"u":"16700599/32"},{"bound":"1858938399306453/549755813888","n":12749,"q":99,"u":"1045381/2"},{"bound":"3915100566491169/1099511627776","n":13546,"q":97,"u":"16751593/32"},{"bound":"4111744131815493/1099511627776","n":14343,"q":95,"u":"8388545/16"},{"bound":"538454521709687/137438953472","n":15139,"q":93,"u":"16802587/32"},{"bound":"4503322555245363/1099511627776","n":15936,"q":92,"u":"4207021/8"},{"bound":"2349304816524653/549755813888","n":16733,"q":90,"u":"16853581/32"},{"bound":"4893532800979349/1099511627776","n":17530,"q":89,"u":"8439539/16"},{"bound":"5087898347783109/1099511627776","n":18326,"q":88,"u":"16904575/32"},{"bound":"2641110701726435/549755813888","n":19123,"q":87,"u":"2116259/4"},{"bound":"2738141760135595/549755813888","n":19920,"q":86,"u":"16955569/32"},{"bound":"5670110102143273/1099511627776","n":20717,"q":85,"u":"8490533/16"},{"bound":"5863726349221031/1099511627776","n":21514,"q":84,"u":"17006563/32"},{"bound":"6056915012906379/1099511627776","n":22310,"q":83,"u":"4258015/8"},{"bound":"3125076053838821/549755813888","n":23107,"q":83,"u":"17057557/32"},{"bound":"6443221868819155/1099511627776","n":23904,"q":82,"u":"8541527/16"},{"bound":"6636167678381011/1099511627776","n":24701,"q":81,"u":"17108551/32"},{"bound":"3414352055556739/549755813888","n":25497,"q":81,"u":"535439"},{"bound":"7021373754154719/1099511627776","n":26294,"q":80,"u":"17159545/32"},{"bound":"7213918448661975/1099511627776","n":27091,"q":80,"u":"8592521/16"},{"bound":"7406359671607713/1099511627776","n":27888,"q":79,"u":"17210539/32"},{"bound":"7598690358917157/1099511627776","n":28685,"q":79,"u":"4309009/8"},{"bound":"7790709436956519/1099511627776","n":29481,"q":78,"u":"17261533/32"},{"bound":"7982843302499743/1099511627776","n":30278,"q":78,"u":"8643515/16"},{"bound":"4087469428274205/549755813888","n":31075,"q":78,"u":"17312527/32"},{"bound":"2091730614768505/274877906944","n":31872,"q":77,"u":"2167253/4"},{"bound":"4279420495872863/549755813888","n":32669,"q":77,"u":"17363521/32"},{"bound":"4375243639262073/549755813888","n":33465,"q":77,"u":"8694509/16"},{"bound":"139722858845365/17179869184","n":34262,"q":76,"u":"17414515/32"},{"bound":"9133989648511633/1099511627776","n":35059,"q":76,"u":"4360003/8"},{"bound":"9325690059085345/1099511627776","n":35856,"q":76,"u":"17465509/32"},{"bound":"9517085679793619/1099511627776","n":36652,"q":75,"u":"8745503/16"},{"bound":"2427160046544573/274877906944","n":37449,"q":75,"u":"17516503/32"},{"bound":"9900172513279151/1099511627776","n":38246,"q":75,"u":"1096375/2"},{"bound":"10091683923933045/1099511627776","n":39043,"q":75,"u":"17567497/32"},{"bound":"2570784441287527/274877906944","n":39840,"q":74,"u":"8796497/16"},{"bound":"1309284759583985/137438953472","n":40636,"q":74,"u":"17618491/32"},{"bound":"10665640616754763/1099511627776","n":41433,"q":74,"u":"4410997/8"},{"bound":"10856986194710691/1099511627776","n":42230,"q":74,"u":"17669485/32"},{"bound":"11048315691840001/1099511627776","n":43027,"q":74,"u":"8847491/16"},{"bound":"11239335786508135/1099511627776","n":43823,"q":73,"u":"17720479/32"},{"bound":"2857637187628395/274877906944","n":44620,"q":73,"u":"2218247/4"},{"bound":"11621747739704595/1099511627776","n":45417,"q":73,"u":"17771473/32"},{"bound":"11812933432651957/1099511627776","n":46214,"q":73,"u":"8898485/16"},{"bound":"375128327020349/34359738368","n":47011,"q":73,"u":"17822467/32"},{"bound":"3048756896949085/274877906944","n":47807,"q":73,"u":"4461991/8"},{"bound":"3096528258775815/274877906944","n":48604,"q":72,"u":"17873461/32"},{"bound":"6288585459053255/549755813888","n":49401,"q":72,"u":"8949479/16"},{"bound":"12768218160159513/1099511627776","n":50198,"q":72,"u":"17924455/32"},{"bound":"6479507771430807/549755813888","n":50994,"q":72,"u":"560936"}],"shi":"1/20","slo":"-1/1000000000"},{"a":560936,"b":617029,"curvature_lower":"3093066718313846893182478572702400512000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/760913011330662423641395976861261865281772238658937309603235365355157304965891595452872884291063829173077221888162735552414828109160542657245733603034949240395199837677655579100819627104862997855392953251804695169975540996517898680474040389941559340491214993972321","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/744942743506807737895319775386193350243647488000000000000000000000000000000","panels":64,"points":[{"bound":"568785143209301/1099511627776","n":877,"q":308,"u":"35955997/64"},{"bound":"837403514673407/1099511627776","n":1753,"q":288,"u":"18006045/32"},{"bound":"545667193202185/549755813888","n":2630,"q":252,"u":"36068183/64"},{"bound":"1334985130606317/1099511627776","n":3506,"q":220,"u":"9031069/16"},{"bound":"1571344139546673/1099511627776","n":4383,"q":206,"u":"36180369/64"},{"bound":"450406033939795/274877906944","n":5259,"q":180,"u":"18118231/32"},{"bound":"1013802989144445/549755813888","n":6136,"q":169,"u":"36292555/64"},{"bound":"2249741419277885/1099511627776","n":7012,"q":158,"u":"4543581/8"},{"bound":"1234586025581945/549755813888","n":7889,"q":147,"u":"36404741/64"},{"bound":"2685994020482937/1099511627776","n":8765,"q":138,"u":"18230417/32"},{"bound":"2901016189451961/1099511627776","n":9641,"q":138,"u":"36516927/64"},{"bound":"1557054060012605/549755813888","n":10518,"q":128,"u":"9143255/16"},{"bound":"207863510305981/68719476736","n":11394,"q":124,"u":"36629113/64"},{"bound":"884138898983613/274877906944","n":12271,"q":120,"u":"18342603/32"},{"bound":"1873009484482661/549755813888","n":13147,"q":116,"u":"36741299/64"},{"bound":"988705651721365/274877906944","n":14024,"q":113,"u":"2299837/4"},{"bound":"2081302609961325/549755813888","n":14900,"q":111,"u":"36853485/64"},{"bound":"4369938351135753/1099511627776","n":15777,"q":108,"u":"18454789/32"},{"bound":"572053422776599/137438953472","n":16653,"q":106,"u":"36965671/64"},{"bound":"2391309984157057/549755813888","n":17530,"q":104,"u":"9255441/16"},{"bound":"4988096939801391/1099511627776","n":18406,"q":103,"u":"37077857/64"},{"bound":"5193142405315877/1099511627776","n":19282,"q":101,"u":"18566975/32"},{"bound":"5398047114123657/1099511627776","n":20159,"q":100,"u":"37190043/64"},{"bound":"2801186542338757/549755813888","n":21035,"q":98,"u":"4655767/8"},{"bound":"5806608593934273/1099511627776","n":21912,"q":97,"u":"37302229/64"},{"bound":"3005166166379305/549755813888","n":22788,"q":96,"u":"18679161/32"},{"bound":"3107016080724535/549755813888","n":23665,"q":95,"u":"37414415/64"},{"bound":"6417265840499971/1099511627776","n":24541,"q":94,"u":"9367627/16"},{"bound":"3310259671619805/549755813888","n":25418,"q":93,"u":"37526601/64"},{"bound":"3411675582384589/549755813888","n":26294,"q":92,"u":"18791347/32"},{"bound":"1756551465090053/274877906944","n":27171,"q":92,"u":"37638787/64"},{"bound":"7228669974782905/1099511627776","n":28047,"q":91,"u":"1177965/2"},{"bound":"3715498635216923/549755813888","n":28923,"q":90,"u":"37750973/64"},{"bound":"7633394433216607/1099511627776","n":29800,"q":90,"u":"18903533/32"},{"bound":"979428600792801/137438953472","n":30676,"q":89,"u":"37863159/64"},{"bound":"4018795100603389/549755813888","n":31553,"q":89,"u":"9479813/16"},{"bound":"8239373526981581/1099511627776","n":32429,"q":88,"u":"37975345/64"},{"bound":"8441317821048701/1099511627776","n":33306,"q":88,"u":"19015719/32"},{"bound":"2160722742320825/274877906944","n":34182,"q":87,"u":"38087531/64"},{"bound":"2211158603937241/274877906944","n":35059,"q":87,"u":"4767953/8"},{"bound":"1130754744972527/137438953472","n":35935,"q":86,"u":"38199717/64"},{"bound":"9247594971790803/1099511627776","n":36812,"q":86,"u":"19127905/32"},{"bound":"2362217436950545/274877906944","n":37688,"q":85,"u":"38311903/64"},{"bound":"9650023722753531/1099511627776","n":38564,"q":85,"u":"9591999/16"},{"bound":"2462843797746165/274877906944","n":39441,"q":85,"u":"38424089/64"},{"bound":"2513108389056581/274877906944","n":40317,"q":84,"u":"19240091/32"},{"bound":"160212920062233/17179869184","n":41194,"q":84,"u":"38536275/64"},{"bound":"5227281857212001/549755813888","n":42070,"q":84,"u":"2412023/4"},{"bound":"5327847134000093/549755813888","n":42947,"q":83,"u":"38648461/64"},{"bound":"2714121603842881/274877906944","n":43823,"q":83,"u":"19352277/32"},{"bound":"2764371162097451/274877906944","n":44700,"q":83,"u":"38760647/64"},{"bound":"5629115913345963/549755813888","n":45576,"q":83,"u":"9704185/16"},{"bound":"716197118237551/68719476736","n":46453,"q":82,"u":"38872833/64"},{"bound":"11659770227305717/1099511627776","n":47329,"q":82,"u":"19464463/32"},{"bound":"11860367689488609/1099511627776","n":48205,"q":82,"u":"38985019/64"},{"bound":"12061176182213045/1099511627776","n":49082,"q":82,"u":"4880139/8"},{"bound":"12261738528868673/1099511627776","n":49958,"q":81,"u":"39097205/64"},{"bound":"3115607012768963/274877906944","n":50835,"q":81,"u":"19576649/32"},{"bound":"12662873074491753/1099511627776","n":51711,"q":81,"u":"39209391/64"},{"bound":"6431765984861985/549755813888","n":52588,"q":81,"u":"9816371/16"},{"bound":"13063947821243083/1099511627776","n":53464,"q":81,"u":"39321577/64"},{"bound":"13264578846277291/1099511627776","n":54341,"q":81,"u":"19688835/32"},{"bound":"13464902009795593/1099511627776","n":55217,"q":80,"u":"39433763/64"},{"bound":"13344920259465/1073741824","n":56093,"q":80,"u":"617029"}],"shi":"1/20","slo":"-1/1000000000"},{"a":617029,"b":678731,"curvature_lower":"1060921884381649484361590150436923375616000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/347380517916152214585223942803807695194184216646206188224183160330014361179345518685169720640796692340619199602033486025496780141483966763522367306788562599856684623320053844703663952073854770985451270962967485554847877926913351156833188018024350275798780356684002457","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/991515899149744784013532939711292603495350272000000000000000000000000000000","panels":64,"points":[{"bound":"38651184266339/68719476736","n":965,"q":376,"u":"19775779/32"},{"bound":"904672430181163/1099511627776","n":1929,"q":352,"u":"9903315/16"},{"bound":"1174874248358749/1099511627776","n":2893,"q":308,"u":"19837481/32"},{"bound":"1434296972506551/1099511627776","n":3857,"q":269,"u":"4967083/8"},{"bound":"1685568687579601/1099511627776","n":4821,"q":235,"u":"19899183/32"},{"bound":"965307249485801/549755813888","n":5785,"q":220,"u":"9965017/16"},{"bound":"542611351827431/274877906944","n":6749,"q":193,"u":"19960885/32"},{"bound":"1203122489349345/549755813888","n":7713,"q":180,"u":"2498967/4"},{"bound":"2638744785501319/1099511627776","n":8677,"q":169,"u":"20022587/32"},{"bound":"2868627647615725/1099511627776","n":9641,"q":158,"u":"10026719/16"},{"bound":"3096284598927447/1099511627776","n":10606,"q":158,"u":"20084289/32"},{"bound":"3321723499215881/1099511627776","n":11570,"q":147,"u":"5028785/8"},{"bound":"3545900411606403/1099511627776","n":12534,"q":147,"u":"20145991/32"},{"bound":"471015170304557/137438953472","n":13498,"q":138,"u":"10088421/16"},{"bound":"249360985227619/68719476736","n":14462,"q":138,"u":"20207693/32"},{"bound":"4209675876509207/1099511627776","n":15426,"q":129,"u":"1264909/2"},{"bound":"4428974583929201/1099511627776","n":16390,"q":127,"u":"20269395/32"},{"bound":"580935244193727/137438953472","n":17354,"q":124,"u":"10150123/16"},{"bound":"4865276812801093/1099511627776","n":18318,"q":121,"u":"20331097/32"},{"bound":"635303550561435/137438953472","n":19282,"q":119,"u":"5090487/8"},{"bound":"5299015006999609/1099511627776","n":20246,"q":117,"u":"20392799/32"},{"bound":"5515315927730627/1099511627776","n":21211,"q":115,"u":"10211825/16"},{"bound":"5730938433183759/1099511627776","n":22175,"q":113,"u":"20454501/32"},{"bound":"2973070687606611/549755813888","n":23139,"q":112,"u":"2560669/4"},{"bound":"6160971838465509/1099511627776","n":24103,"q":110,"u":"20516203/32"},{"bound":"6375456368151605/1099511627776","n":25067,"q":109,"u":"10273527/16"},{"bound":"6589638524528853/1099511627776","n":26031,"q":108,"u":"20577905/32"},{"bound":"425221170659969/68719476736","n":26995,"q":107,"u":"5152189/8"},{"bound":"877147083381757/137438953472","n":27959,"q":106,"u":"20639607/32"},{"bound":"1807642872204949/274877906944","n":28923,"q":105,"u":"10335229/16"},{"bound":"3721871004333495/549755813888","n":29887,"q":104,"u":"20701309/32"},{"bound":"957088357014725/137438953472","n":30851,"q":103,"u":"647880"},{"bound":"1967426316273951/274877906944","n":31816,"q":102,"u":"20763011/32"},{"bound":"4041157199106657/549755813888","n":32780,"q":101,"u":"10396931/16"},{"bound":"1036846745996577/137438953472","n":33744,"q":100,"u":"20824713/32"},{"bound":"4253531054919243/549755813888","n":34708,"q":100,"u":"5213891/8"},{"bound":"4359606383181105/549755813888","n":35672,"q":99,"u":"20886415/32"},{"bound":"8931259469110957/1099511627776","n":36636,"q":98,"u":"10458633/16"},{"bound":"4571570482457975/549755813888","n":37600,"q":98,"u":"20948117/32"},{"bound":"4677471015421465/549755813888","n":38564,"q":97,"u":"2622371/4"},{"bound":"1195826530597865/137438953472","n":39528,"q":97,"u":"21009819/32"},{"bound":"9778203527456591/1099511627776","n":40492,"q":96,"u":"10520335/16"},{"bound":"9989896612755995/1099511627776","n":41457,"q":96,"u":"21071521/32"},{"bound":"1275164176453013/137438953472","n":42421,"q":95,"u":"5275593/8"},{"bound":"5206301910621615/549755813888","n":43385,"q":95,"u":"21133223/32"},{"bound":"5311928674625331/549755813888","n":44349,"q":95,"u":"10582037/16"},{"bound":"10835000828269055/1099511627776","n":45313,"q":94,"u":"21194925/32"},{"bound":"11046086789677559/1099511627776","n":46277,"q":94,"u":"1326611/2"},{"bound":"11257134446174399/1099511627776","n":47241,"q":93,"u":"21256627/32"},{"bound":"2867015812142037/274877906944","n":48205,"q":93,"u":"10643739/16"},{"bound":"5839481916195431/549755813888","n":49169,"q":93,"u":"21318329/32"},{"bound":"5944916390534643/549755813888","n":50133,"q":92,"u":"5337295/8"},{"bound":"6050294273057829/549755813888","n":51097,"q":92,"u":"21380031/32"},{"bound":"12311538610640681/1099511627776","n":52062,"q":92,"u":"10705441/16"},{"bound":"12522246999746875/1099511627776","n":53026,"q":92,"u":"21441733/32"},{"bound":"12732877866294393/1099511627776","n":53990,"q":91,"u":"2684073/4"},{"bound":"3235863601482363/274877906944","n":54954,"q":91,"u":"21503435/32"},{"bound":"6577005437329201/549755813888","n":55918,"q":91,"u":"10767143/16"},{"bound":"13364548221123695/1099511627776","n":56882,"q":91,"u":"21565137/32"},{"bound":"6787503986474125/549755813888","n":57846,"q":90,"u":"5398997/8"},{"bound":"13785424649555125/1099511627776","n":58810,"q":90,"u":"21626839/32"},{"bound":"3498956130745997/274877906944","n":59774,"q":90,"u":"10828845/16"},{"bound":"3551552084955273/274877906944","n":60738,"q":90,"u":"21688541/32"},{"bound":"3604141007927683/274877906944","n":61702,"q":89,"u":"678731"}],"shi":"1/20","slo":"-1/1000000000"},{"a":678731,"b":690988,"curvature_lower":"555497880318311880910012416000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/191921184854616029741779266999962116263511771686484266689003173811380521020836452341397451241524973240273183074438366264089386627251284499264445451495052999813320011353015867980720496286365515678259654568029309813305636389905328926476431404982472038567969","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/1319702411969439867989576905875177986397831168000000000000000000000000000000","panels":64,"points":[{"bound":"192","n":192,"q":180,"u":"43451041/64"},{"bound":"384","n":384,"q":288,"u":"21731649/32"},{"bound":"490824464199729/1099511627776","n":575,"q":352,"u":"43475555/64"},{"bound":"34348204923507/68719476736","n":767,"q":402,"u":"10871953/16"},{"bound":"605512721279489/1099511627776","n":958,"q":402,"u":"43500069/64"},{"bound":"330059536193641/549755813888","n":1150,"q":430,"u":"21756163/32"},{"bound":"356680535318667/549755813888","n":1341,"q":430,"u":"43524583/64"},{"bound":"191512832909561/274877906944","n":1533,"q":430,"u":"5442105/8"},{"bound":"817798389806981/1099511627776","n":1724,"q":402,"u":"43549097/64"},{"bound":"869090801032273/1099511627776","n":1916,"q":402,"u":"21780677/32"},{"bound":"919610877190721/1099511627776","n":2107,"q":402,"u":"43573611/64"},{"bound":"969967254795619/1099511627776","n":2299,"q":402,"u":"10896467/16"},{"bound":"1019582516351977/1099511627776","n":2490,"q":376,"u":"43598125/64"},{"bound":"1068964371208967/1099511627776","n":2682,"q":376,"u":"21805191/32"},{"bound":"1117790453403171/1099511627776","n":2873,"q":376,"u":"43622639/64"},{"bound":"583231751304291/549755813888","n":3065,"q":352,"u":"2727181/4"},{"bound":"1214470710477397/1099511627776","n":3256,"q":352,"u":"43647153/64"},{"bound":"631252631886857/549755813888","n":3448,"q":352,"u":"21829705/32"},{"bound":"163738291664951/137438953472","n":3639,"q":329,"u":"43671667/64"},{"bound":"1357204723388529/1099511627776","n":3831,"q":329,"u":"10920981/16"},{"bound":"702041029714321/549755813888","n":4022,"q":329,"u":"43696181/64"},{"bound":"181358468716319/137438953472","n":4214,"q":308,"u":"21854219/32"},{"bound":"187136066799651/137438953472","n":4405,"q":308,"u":"43720695/64"},{"bound":"771704472051799/549755813888","n":4597,"q":308,"u":"5466619/8"},{"bound":"1589246558889071/1099511627776","n":4788,"q":288,"u":"43745209/64"},{"bound":"1634953654938403/1099511627776","n":4980,"q":288,"u":"21878733/32"},{"bound":"1680304420399425/1099511627776","n":5171,"q":288,"u":"43769723/64"},{"bound":"1725783138003509/1099511627776","n":5363,"q":288,"u":"10945495/16"},{"bound":"1770632171543639/1099511627776","n":5554,"q":269,"u":"43794237/64"},{"bound":"1815543984436413/1099511627776","n":5746,"q":269,"u":"21903247/32"},{"bound":"232516005382711/137438953472","n":5937,"q":269,"u":"43818751/64"},{"bound":"1904854740649971/1099511627776","n":6129,"q":252,"u":"1369719/2"},{"bound":"487289371531621/274877906944","n":6321,"q":252,"u":"43843265/64"},{"bound":"996573770643383/549755813888","n":6512,"q":252,"u":"21927761/32"},{"bound":"2037290889699085/1099511627776","n":6704,"q":252,"u":"43867779/64"},{"bound":"520283140876239/274877906944","n":6895,"q":252,"u":"10970009/16"},{"bound":"1062434057110339/549755813888","n":7087,"q":235,"u":"43892293/64"},{"bound":"271027015256273/137438953472","n":7278,"q":235,"u":"21952275/32"},{"bound":"1105863093490577/549755813888","n":7470,"q":235,"u":"43916807/64"},{"bound":"2254948803198447/1099511627776","n":7661,"q":235,"u":"5491133/8"},{"bound":"2298340025679645/1099511627776","n":7853,"q":235,"u":"43941321/64"},{"bound":"292643648269065/137438953472","n":8044,"q":220,"u":"21976789/32"},{"bound":"2384099872252505/1099511627776","n":8236,"q":220,"u":"43965835/64"},{"bound":"2426774486153663/1099511627776","n":8427,"q":220,"u":"10994523/16"},{"bound":"2469622621060853/1099511627776","n":8619,"q":220,"u":"43990349/64"},{"bound":"628050118430981/274877906944","n":8810,"q":220,"u":"22001303/32"},{"bound":"1277385653145163/549755813888","n":9002,"q":206,"u":"44014863/64"},{"bound":"649235913640185/274877906944","n":9193,"q":206,"u":"2751695/4"},{"bound":"1319646474759529/549755813888","n":9385,"q":206,"u":"44039377/64"},{"bound":"2681380112403531/1099511627776","n":9576,"q":206,"u":"22025817/32"},{"bound":"2723647790087805/1099511627776","n":9768,"q":206,"u":"44063891/64"},{"bound":"2765657504926379/1099511627776","n":9959,"q":206,"u":"11019037/16"},{"bound":"350963492262253/137438953472","n":10151,"q":193,"u":"44088405/64"},{"bound":"712336376397859/274877906944","n":10342,"q":193,"u":"22050331/32"},{"bound":"2891165381536239/1099511627776","n":10534,"q":193,"u":"44112919/64"},{"bound":"1466366727877101/549755813888","n":10725,"q":193,"u":"5515647/8"},{"bound":"2974486433511851/1099511627776","n":10917,"q":193,"u":"44137433/64"},{"bound":"3015990735526785/1099511627776","n":11108,"q":193,"u":"22074845/32"},{"bound":"1528841121970827/549755813888","n":11300,"q":193,"u":"44161947/64"},{"bound":"3099098765865075/1099511627776","n":11491,"q":180,"u":"11043551/16"},{"bound":"1570213535704103/549755813888","n":11683,"q":180,"u":"44186461/64"},{"bound":"795377874507227/274877906944","n":11874,"q":180,"u":"22099359/32"},{"bound":"1611391676777453/549755813888","n":12066,"q":180,"u":"44210975/64"},{"bound":"3263813763522365/1099511627776","n":12257,"q":180,"u":"690988"}],"shi":"1/20","slo":"-1/1000000000"}],"ratio":"11/10","shi":"1/20","slo":"-1/1000000000"},"196608|11/10|1|64":{"J":196608,"band":1,"blocks":[{"a":196608,"b":216268,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/3290427906192119976093179336555520338165760000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/61674935916948225539315516826113537998848000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"117315576665133/549755813888","n":308,"q":64,"u":"3150643/16"},{"bound":"371802140774711/1099511627776","n":615,"q":53,"u":"1577779/8"},{"bound":"502815753571615/1099511627776","n":922,"q":46,"u":"3160473/16"},{"bound":"39397137881405/68719476736","n":1229,"q":41,"u":"791347/4"},{"bound":"755744266102483/1099511627776","n":1536,"q":38,"u":"3170303/16"},{"bound":"440067051665005/549755813888","n":1844,"q":36,"u":"1587609/8"},{"bound":"250785780353511/274877906944","n":2151,"q":34,"u":"3180133/16"},{"bound":"562732014695507/549755813888","n":2458,"q":33,"u":"398131/2"},{"bound":"1247270765074139/1099511627776","n":2765,"q":32,"u":"3189963/16"},{"bound":"1368685210879961/1099511627776","n":3072,"q":31,"u":"1597439/8"},{"bound":"372554770496607/274877906944","n":3380,"q":30,"u":"3199793/16"},{"bound":"805535497469833/549755813888","n":3687,"q":30,"u":"801177/4"},{"bound":"432944129538725/274877906944","n":3994,"q":29,"u":"3209623/16"},{"bound":"231533500898687/137438953472","n":4301,"q":29,"u":"1607269/8"},{"bound":"1972695077446337/1099511627776","n":4608,"q":29,"u":"3219453/16"},{"bound":"1046485136235957/549755813888","n":4915,"q":28,"u":"201523"},{"bound":"2213521235075133/1099511627776","n":5223,"q":28,"u":"3229283/16"},{"bound":"2333641542796079/1099511627776","n":5530,"q":28,"u":"1617099/8"},{"bound":"306716052595615/137438953472","n":5837,"q":28,"u":"3239113/16"},{"bound":"2573719427225723/1099511627776","n":6144,"q":27,"u":"811007/4"},{"bound":"2693608416954217/1099511627776","n":6451,"q":27,"u":"3248943/16"},{"bound":"2813865209943635/1099511627776","n":6759,"q":27,"u":"1626929/8"},{"bound":"2933711696142149/1099511627776","n":7066,"q":27,"u":"3258773/16"},{"bound":"3053540689444115/1099511627776","n":7373,"q":27,"u":"407961/2"},{"bound":"1586677085748697/549755813888","n":7680,"q":27,"u":"3268603/16"},{"bound":"411644229415107/137438953472","n":7987,"q":27,"u":"1636759/8"},{"bound":"213330770631805/68719476736","n":8295,"q":26,"u":"3278433/16"},{"bound":"3532954146555397/1099511627776","n":8602,"q":26,"u":"820837/4"},{"bound":"3652605532039225/1099511627776","n":8909,"q":26,"u":"3288263/16"},{"bound":"943061869783799/274877906944","n":9216,"q":26,"u":"1646589/8"},{"bound":"1945940429145883/549755813888","n":9523,"q":26,"u":"3298093/16"},{"bound":"4011506436062589/1099511627776","n":9830,"q":26,"u":"206438"},{"bound":"2065757257929423/549755813888","n":10138,"q":26,"u":"3307923/16"},{"bound":"4251126427350211/1099511627776","n":10445,"q":26,"u":"1656419/8"},{"bound":"4370732353738457/1099511627776","n":10752,"q":26,"u":"3317753/16"},{"bound":"4490332773286915/1099511627776","n":11059,"q":26,"u":"830667/4"},{"bound":"4609928114605555/1099511627776","n":11366,"q":26,"u":"3327583/16"},{"bound":"4729908301739941/1099511627776","n":11674,"q":26,"u":"1666249/8"},{"bound":"4849494590673741/1099511627776","n":11981,"q":26,"u":"3337413/16"},{"bound":"621134606074051/137438953472","n":12288,"q":26,"u":"417791/2"},{"bound":"636081919959975/137438953472","n":12595,"q":26,"u":"3347243/16"},{"bound":"5208230382012355/1099511627776","n":12902,"q":26,"u":"1676079/8"},{"bound":"1332029083103741/274877906944","n":13210,"q":25,"u":"3357073/16"},{"bound":"680950772801879/137438953472","n":13517,"q":25,"u":"840497/4"},{"bound":"2783546532849947/549755813888","n":13824,"q":25,"u":"3366903/16"},{"bound":"710822146160029/137438953472","n":14131,"q":25,"u":"1685909/8"},{"bound":"5806058664768423/1099511627776","n":14438,"q":25,"u":"3376733/16"},{"bound":"1481384427482949/274877906944","n":14745,"q":25,"u":"211353"},{"bound":"6045403621493597/1099511627776","n":15053,"q":25,"u":"3386563/16"},{"bound":"96326221621099/17179869184","n":15360,"q":25,"u":"1695739/8"},{"bound":"1571087674803903/274877906944","n":15667,"q":25,"u":"3396393/16"},{"bound":"6403821282446961/1099511627776","n":15974,"q":25,"u":"850327/4"},{"bound":"3261645019803945/549755813888","n":16281,"q":25,"u":"3406223/16"},{"bound":"6643146209920891/1099511627776","n":16589,"q":25,"u":"1705569/8"},{"bound":"6762611598364557/1099511627776","n":16896,"q":25,"u":"3416053/16"},{"bound":"860259429536569/137438953472","n":17203,"q":25,"u":"427621/2"},{"bound":"1750384450767991/274877906944","n":17510,"q":25,"u":"3425883/16"},{"bound":"7120998772743065/1099511627776","n":17817,"q":25,"u":"1715399/8"},{"bound":"7240847531714895/1099511627776","n":18125,"q":25,"u":"3435713/16"},{"bound":"7360305906124133/1099511627776","n":18432,"q":25,"u":"860157/4"},{"bound":"7479763077962287/1099511627776","n":18739,"q":25,"u":"3445543/16"},{"bound":"7599219103941399/1099511627776","n":19046,"q":25,"u":"1725229/8"},{"bound":"3859337018631113/549755813888","n":19353,"q":25,"u":"3455373/16"},{"bound":"7838127927881883/1099511627776","n":19660,"q":25,"u":"216268"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":216268,"b":237894,"curvature_lower":"10534153059321461621167295729405183338127971489898258453508442759/141274689036611278796968967809416057323520000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/82088428738705057243475185839120770531328000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"63271908849939/274877906944","n":338,"q":74,"u":"6931389/32"},{"bound":"199407872756217/549755813888","n":676,"q":62,"u":"3471101/16"},{"bound":"134433300518639/274877906944","n":1014,"q":53,"u":"6953015/32"},{"bound":"336356831397131/549755813888","n":1352,"q":47,"u":"1740957/8"},{"bound":"805208794932345/1099511627776","n":1690,"q":44,"u":"6974641/32"},{"bound":"936048665984021/1099511627776","n":2028,"q":41,"u":"3492727/16"},{"bound":"532873447941513/549755813888","n":2366,"q":39,"u":"6996267/32"},{"bound":"1194622073114289/1099511627776","n":2704,"q":37,"u":"875885/4"},{"bound":"330716753569987/274877906944","n":3042,"q":36,"u":"7017893/32"},{"bound":"1450648175724767/1099511627776","n":3380,"q":35,"u":"3514353/16"},{"bound":"1577695304340363/1099511627776","n":3717,"q":34,"u":"7039519/32"},{"bound":"1704825775779057/1099511627776","n":4055,"q":34,"u":"1762583/8"},{"bound":"457921887725617/274877906944","n":4393,"q":33,"u":"7061145/32"},{"bound":"1958414781571909/1099511627776","n":4731,"q":33,"u":"3535979/16"},{"bound":"2084908707670297/1099511627776","n":5069,"q":32,"u":"7082771/32"},{"bound":"2211312203898131/1099511627776","n":5407,"q":32,"u":"443349/2"},{"bound":"1168812360227209/549755813888","n":5745,"q":31,"u":"7104397/32"},{"bound":"615940703053751/274877906944","n":6083,"q":31,"u":"3557605/16"},{"bound":"2589859307428279/1099511627776","n":6421,"q":31,"u":"7126023/32"},{"bound":"1357959999957427/549755813888","n":6759,"q":31,"u":"1784209/8"},{"bound":"2841899793136611/1099511627776","n":7097,"q":30,"u":"7147649/32"},{"bound":"1483694093013615/549755813888","n":7434,"q":30,"u":"3579231/16"},{"bound":"1546612167416479/549755813888","n":7772,"q":30,"u":"7169275/32"},{"bound":"402379840234763/137438953472","n":8110,"q":30,"u":"897511/4"},{"bound":"3344833802839453/1099511627776","n":8448,"q":30,"u":"7190901/32"},{"bound":"3470611677010733/1099511627776","n":8786,"q":30,"u":"3600857/16"},{"bound":"1798177798682085/549755813888","n":9124,"q":29,"u":"7212527/32"},{"bound":"3721987174445449/1099511627776","n":9462,"q":29,"u":"1805835/8"},{"bound":"3847605800034131/1099511627776","n":9800,"q":29,"u":"7234153/32"},{"bound":"1986606351284283/549755813888","n":10138,"q":29,"u":"3622483/16"},{"bound":"4098808959798465/1099511627776","n":10476,"q":29,"u":"7255779/32"},{"bound":"528002997099205/137438953472","n":10813,"q":29,"u":"227081"},{"bound":"2174800853615695/549755813888","n":11151,"q":29,"u":"7277405/32"},{"bound":"1118792831254097/274877906944","n":11489,"q":29,"u":"3644109/16"},{"bound":"4600733494414091/1099511627776","n":11827,"q":29,"u":"7299031/32"},{"bound":"4726288809063037/1099511627776","n":12165,"q":29,"u":"1827461/8"},{"bound":"1212959450280629/274877906944","n":12503,"q":29,"u":"7320657/32"},{"bound":"2488690474516883/549755813888","n":12841,"q":29,"u":"3665735/16"},{"bound":"2551432571828329/549755813888","n":13179,"q":28,"u":"7342283/32"},{"bound":"326769352344741/68719476736","n":13517,"q":28,"u":"919137/4"},{"bound":"1338437320361795/274877906944","n":13855,"q":28,"u":"7363909/32"},{"bound":"1369796102137813/274877906944","n":14193,"q":28,"u":"3687361/16"},{"bound":"5604244230656639/1099511627776","n":14530,"q":28,"u":"7385535/32"},{"bound":"5729671218612653/1099511627776","n":14868,"q":28,"u":"1849087/8"},{"bound":"5855094521987507/1099511627776","n":15206,"q":28,"u":"7407161/32"},{"bound":"5980514372600231/1099511627776","n":15544,"q":28,"u":"3708987/16"},{"bound":"6105930983216865/1099511627776","n":15882,"q":28,"u":"7428787/32"},{"bound":"3115672274734513/549755813888","n":16220,"q":28,"u":"464975/2"},{"bound":"1589188812886289/274877906944","n":16558,"q":28,"u":"7450413/32"},{"bound":"6482163255685283/1099511627776","n":16896,"q":28,"u":"3730613/16"},{"bound":"6607568715505413/1099511627776","n":17234,"q":28,"u":"7472039/32"},{"bound":"1683242943293451/274877906944","n":17572,"q":28,"u":"1870713/8"},{"bound":"6858372560458091/1099511627776","n":17910,"q":28,"u":"7493665/32"},{"bound":"6983400200823005/1099511627776","n":18247,"q":28,"u":"3752239/16"},{"bound":"7108796811470919/1099511627776","n":18585,"q":28,"u":"7515291/32"},{"bound":"1808547873297859/274877906944","n":18923,"q":28,"u":"940763/4"},{"bound":"3679792172290695/549755813888","n":19261,"q":28,"u":"7536917/32"},{"bound":"935621932203651/137438953472","n":19599,"q":28,"u":"3773865/16"},{"bound":"3805182459129771/549755813888","n":19937,"q":28,"u":"7558543/32"},{"bound":"3867876403412455/549755813888","n":20275,"q":28,"u":"1892339/8"},{"bound":"7861139198550253/1099511627776","n":20613,"q":28,"u":"7580169/32"},{"bound":"3993262081967795/549755813888","n":20951,"q":28,"u":"3795491/16"},{"bound":"8111907769121315/1099511627776","n":21289,"q":28,"u":"7601795/32"},{"bound":"8236919124505179/1099511627776","n":21626,"q":28,"u":"237894"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":237894,"b":261683,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/5829108213751277402172027045417020723036160000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/109258596389229404350241996171126648487936000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"273642200257343/1099511627776","n":372,"q":85,"u":"15249005/64"},{"bound":"428455554534445/1099511627776","n":744,"q":72,"u":"7636397/32"},{"bound":"575785192105525/1099511627776","n":1116,"q":62,"u":"15296583/64"},{"bound":"22446859684163/34359738368","n":1487,"q":55,"u":"3830093/16"},{"bound":"858355910989645/1099511627776","n":1859,"q":50,"u":"15344161/64"},{"bound":"498245668414141/549755813888","n":2231,"q":47,"u":"7683975/32"},{"bound":"1132913491539869/1099511627776","n":2602,"q":44,"u":"15391739/64"},{"bound":"1268721963447827/1099511627776","n":2974,"q":42,"u":"1926941/8"},{"bound":"1403769670285613/1099511627776","n":3346,"q":41,"u":"15439317/64"},{"bound":"1538269709026707/1099511627776","n":3718,"q":40,"u":"7731553/32"},{"bound":"1671959549430713/1099511627776","n":4089,"q":39,"u":"15486895/64"},{"bound":"112853054332691/68719476736","n":4461,"q":38,"u":"3877671/16"},{"bound":"242382886687299/137438953472","n":4833,"q":37,"u":"15534473/64"},{"bound":"129492901374781/68719476736","n":5204,"q":37,"u":"7779131/32"},{"bound":"2204839935510379/1099511627776","n":5576,"q":36,"u":"15582051/64"},{"bound":"1168832977199737/549755813888","n":5948,"q":36,"u":"975365/4"},{"bound":"2469965603162135/1099511627776","n":6319,"q":35,"u":"15629629/64"},{"bound":"650624630462195/274877906944","n":6691,"q":35,"u":"7826709/32"},{"bound":"170936306479819/68719476736","n":7063,"q":35,"u":"15677207/64"},{"bound":"716826989819891/274877906944","n":7435,"q":34,"u":"3925249/16"},{"bound":"1499600743363437/549755813888","n":7806,"q":34,"u":"15724785/64"},{"bound":"1565708260644589/549755813888","n":8178,"q":34,"u":"7874287/32"},{"bound":"1631800821625697/549755813888","n":8550,"q":34,"u":"15772363/64"},{"bound":"3395320557713665/1099511627776","n":8921,"q":33,"u":"1974519/8"},{"bound":"1763661316017885/549755813888","n":9293,"q":33,"u":"15819941/64"},{"bound":"457412887554931/137438953472","n":9665,"q":33,"u":"7921865/32"},{"bound":"947727377321769/274877906944","n":10036,"q":33,"u":"15867519/64"},{"bound":"3922853275598411/1099511627776","n":10408,"q":33,"u":"3972827/16"},{"bound":"4054781338829317/1099511627776","n":10780,"q":33,"u":"15915097/64"},{"bound":"4186661654607345/1099511627776","n":11152,"q":32,"u":"7969443/32"},{"bound":"1079524198734439/274877906944","n":11523,"q":32,"u":"15962675/64"},{"bound":"4449874057915825/1099511627776","n":11895,"q":32,"u":"499577/2"},{"bound":"4581640203417049/1099511627776","n":12267,"q":32,"u":"16010253/64"},{"bound":"4713041994032259/1099511627776","n":12638,"q":32,"u":"8017021/32"},{"bound":"2422394312187019/549755813888","n":13010,"q":32,"u":"16057831/64"},{"bound":"1244131660376305/274877906944","n":13382,"q":32,"u":"4020405/16"},{"bound":"5108256711810107/1099511627776","n":13754,"q":32,"u":"16105409/64"},{"bound":"654953168829791/137438953472","n":14125,"q":32,"u":"8064599/32"},{"bound":"2685670642050647/549755813888","n":14497,"q":32,"u":"16152987/64"},{"bound":"5503050898085961/1099511627776","n":14869,"q":32,"u":"2022097/8"},{"bound":"5634384915657813/1099511627776","n":15240,"q":31,"u":"16200565/64"},{"bound":"2882998248391773/549755813888","n":15612,"q":31,"u":"8112177/32"},{"bound":"2948801396504203/549755813888","n":15984,"q":31,"u":"16248143/64"},{"bound":"3014425194826477/549755813888","n":16355,"q":31,"u":"4067983/16"},{"bound":"385027946047169/68719476736","n":16727,"q":31,"u":"16295721/64"},{"bound":"3146019775396067/549755813888","n":17099,"q":31,"u":"8159755/32"},{"bound":"802953487257827/137438953472","n":17471,"q":31,"u":"16343299/64"},{"bound":"6554858706548343/1099511627776","n":17842,"q":31,"u":"1022943/4"},{"bound":"6686439645102519/1099511627776","n":18214,"q":31,"u":"16390877/64"},{"bound":"3409008597541131/549755813888","n":18586,"q":31,"u":"8207333/32"},{"bound":"6949237858579191/1099511627776","n":18957,"q":31,"u":"16438455/64"},{"bound":"7080809202393411/1099511627776","n":19329,"q":31,"u":"4115561/16"},{"bound":"1803094423247517/274877906944","n":19701,"q":31,"u":"16486033/64"},{"bound":"917948726965815/137438953472","n":20072,"q":31,"u":"8254911/32"},{"bound":"7475153055826617/1099511627776","n":20444,"q":31,"u":"16533611/64"},{"bound":"7606713870948371/1099511627776","n":20816,"q":31,"u":"2069675/8"},{"bound":"3869136192387627/549755813888","n":21188,"q":31,"u":"16581189/64"},{"bound":"7869475069507691/1099511627776","n":21559,"q":31,"u":"8302489/32"},{"bound":"4000514662416895/549755813888","n":21931,"q":31,"u":"16628767/64"},{"bound":"508286350167119/68719476736","n":22303,"q":31,"u":"4163139/16"},{"bound":"8263778369814043/1099511627776","n":22674,"q":31,"u":"16676345/64"},{"bound":"4197663487389635/549755813888","n":23046,"q":31,"u":"8350067/32"},{"bound":"1065859233505701/137438953472","n":23418,"q":31,"u":"16723923/64"},{"bound":"4329032756732273/549755813888","n":23789,"q":31,"u":"261683"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":261683,"b":287851,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/7758518774556392872605060851943901684039680000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/145422524928824102199016174381336407656448000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"73965907636473/274877906944","n":409,"q":99,"u":"2096735/8"},{"bound":"115062338488165/274877906944","n":818,"q":84,"u":"1050003/4"},{"bound":"616452268921069/1099511627776","n":1227,"q":72,"u":"2103277/8"},{"bound":"767702308325203/1099511627776","n":1636,"q":63,"u":"526637/2"},{"bound":"915704896324287/1099511627776","n":2045,"q":58,"u":"2109819/8"},{"bound":"265372747313839/274877906944","n":2454,"q":54,"u":"1056545/4"},{"bound":"1205696558432741/1099511627776","n":2863,"q":51,"u":"2116361/8"},{"bound":"674199413953577/549755813888","n":3271,"q":48,"u":"264954"},{"bound":"745283016808897/549755813888","n":3680,"q":47,"u":"2122903/8"},{"bound":"1632046320469299/1099511627776","n":4089,"q":45,"u":"1063087/4"},{"bound":"1772999219189359/1099511627776","n":4498,"q":44,"u":"2129445/8"},{"bound":"1913523973350699/1099511627776","n":4907,"q":43,"u":"533179/2"},{"bound":"513424505594619/274877906944","n":5316,"q":42,"u":"2135987/8"},{"bound":"2193596523130363/1099511627776","n":5725,"q":41,"u":"1069629/4"},{"bound":"1166623330804035/549755813888","n":6134,"q":41,"u":"2142529/8"},{"bound":"2472333880773111/1099511627776","n":6542,"q":40,"u":"268225"},{"bound":"2611629897701789/1099511627776","n":6951,"q":40,"u":"2149071/8"},{"bound":"2750730754576363/1099511627776","n":7360,"q":39,"u":"1076171/4"},{"bound":"1444865307342547/549755813888","n":7769,"q":39,"u":"2155613/8"},{"bound":"1514321219314633/549755813888","n":8178,"q":38,"u":"539721/2"},{"bound":"1583695541577301/549755813888","n":8587,"q":38,"u":"2162155/8"},{"bound":"826524493115533/274877906944","n":8996,"q":38,"u":"1082713/4"},{"bound":"3444768150497077/1099511627776","n":9405,"q":38,"u":"2168697/8"},{"bound":"3582955607888735/1099511627776","n":9813,"q":37,"u":"271496"},{"bound":"3721427743764523/1099511627776","n":10222,"q":37,"u":"2175239/8"},{"bound":"3859873400648013/1099511627776","n":10631,"q":37,"u":"1089255/4"},{"bound":"1999147664569239/549755813888","n":11040,"q":37,"u":"2181781/8"},{"bound":"4136695911231795/1099511627776","n":11449,"q":37,"u":"546263/2"},{"bound":"4274961157552209/1099511627776","n":11858,"q":36,"u":"2188323/8"},{"bound":"4413205258777205/1099511627776","n":12267,"q":36,"u":"1095797/4"},{"bound":"35558070444125/8589934592","n":12676,"q":36,"u":"2194865/8"},{"bound":"4689307965258165/1099511627776","n":13084,"q":36,"u":"274767"},{"bound":"4827507238686421/1099511627776","n":13493,"q":36,"u":"2201407/8"},{"bound":"4965694027962513/1099511627776","n":13902,"q":36,"u":"1102339/4"},{"bound":"5103869347108329/1099511627776","n":14311,"q":36,"u":"2207949/8"},{"bound":"5241981071710767/1099511627776","n":14720,"q":35,"u":"552805/2"},{"bound":"5380035991249909/1099511627776","n":15129,"q":35,"u":"2214491/8"},{"bound":"5518081617697383/1099511627776","n":15538,"q":35,"u":"1108881/4"},{"bound":"5656118631486621/1099511627776","n":15947,"q":35,"u":"2221033/8"},{"bound":"5793810178199259/1099511627776","n":16355,"q":35,"u":"278038"},{"bound":"2965915886776103/549755813888","n":16764,"q":35,"u":"2227575/8"},{"bound":"6069846436269753/1099511627776","n":17173,"q":35,"u":"1115423/4"},{"bound":"1551963657184115/274877906944","n":17582,"q":35,"u":"2234117/8"},{"bound":"3172928386546397/549755813888","n":17991,"q":35,"u":"559347/2"},{"bound":"810481656940273/137438953472","n":18400,"q":35,"u":"2240659/8"},{"bound":"6621844430001245/1099511627776","n":18809,"q":35,"u":"1121965/4"},{"bound":"1689957655397509/274877906944","n":19218,"q":35,"u":"2247201/8"},{"bound":"3448737385855505/549755813888","n":19626,"q":35,"u":"281309"},{"bound":"7035403314100805/1099511627776","n":20035,"q":34,"u":"2253743/8"},{"bound":"7173298337712527/1099511627776","n":20444,"q":34,"u":"1128507/4"},{"bound":"3655594659527305/549755813888","n":20853,"q":34,"u":"2260285/8"},{"bound":"7449076482608251/1099511627776","n":21262,"q":34,"u":"565889/2"},{"bound":"7586960036529559/1099511627776","n":21671,"q":34,"u":"2266827/8"},{"bound":"3862420087053779/549755813888","n":22080,"q":34,"u":"1135049/4"},{"bound":"1965679268767157/274877906944","n":22489,"q":34,"u":"2273369/8"},{"bound":"1000031726315891/137438953472","n":22897,"q":34,"u":"284580"},{"bound":"4069062367926199/549755813888","n":23306,"q":34,"u":"2279911/8"},{"bound":"4137996446566613/549755813888","n":23715,"q":34,"u":"1141591/4"},{"bound":"4206929209219917/549755813888","n":24124,"q":34,"u":"2286453/8"},{"bound":"8551721439065369/1099511627776","n":24533,"q":34,"u":"572431/2"},{"bound":"8689582074222549/1099511627776","n":24942,"q":34,"u":"2292995/8"},{"bound":"8827440435674977/1099511627776","n":25351,"q":34,"u":"1148133/4"},{"bound":"8965296628310165/1099511627776","n":25760,"q":34,"u":"2299537/8"},{"bound":"9102813701464901/1099511627776","n":26168,"q":34,"u":"287851"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":287851,"b":316636,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/10326578704909401081952260575191613130670080000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/193556775501615144843039048735933213640704000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"160104767210445/549755813888","n":450,"q":114,"u":"18451249/64"},{"bound":"494943210901817/1099511627776","n":900,"q":98,"u":"9240017/32"},{"bound":"660759974900107/1099511627776","n":1350,"q":83,"u":"18508819/64"},{"bound":"821066255769295/1099511627776","n":1800,"q":74,"u":"4634401/16"},{"bound":"244338379325529/274877906944","n":2249,"q":67,"u":"18566389/64"},{"bound":"1131437531323327/1099511627776","n":2699,"q":62,"u":"9297587/32"},{"bound":"160460367740561/137438953472","n":3149,"q":58,"u":"18623959/64"},{"bound":"358641788133215/274877906944","n":3599,"q":55,"u":"2331593/8"},{"bound":"1584070725353515/1099511627776","n":4048,"q":53,"u":"18681529/64"},{"bound":"1733111039072059/1099511627776","n":4498,"q":51,"u":"9355157/32"},{"bound":"1881498583655209/1099511627776","n":4948,"q":50,"u":"18739099/64"},{"bound":"1014693390909409/549755813888","n":5398,"q":49,"u":"4691971/16"},{"bound":"2176520154183707/1099511627776","n":5847,"q":48,"u":"18796669/64"},{"bound":"1161810181434119/549755813888","n":6297,"q":47,"u":"9412727/32"},{"bound":"617605644606785/274877906944","n":6747,"q":46,"u":"18854239/64"},{"bound":"1308495080230019/549755813888","n":7197,"q":45,"u":"1180189/4"},{"bound":"172710540172415/68719476736","n":7647,"q":45,"u":"18911809/64"},{"bound":"2909190719106535/1099511627776","n":8096,"q":44,"u":"9470297/32"},{"bound":"190952683375197/68719476736","n":8546,"q":44,"u":"18969379/64"},{"bound":"3201090361926295/1099511627776","n":8996,"q":43,"u":"4749541/16"},{"bound":"836716020141485/274877906944","n":9446,"q":43,"u":"19026949/64"},{"bound":"3492207123633881/1099511627776","n":9895,"q":42,"u":"9527867/32"},{"bound":"1818870325090633/549755813888","n":10345,"q":42,"u":"19084519/64"},{"bound":"3783233852243337/1099511627776","n":10795,"q":42,"u":"2389163/8"},{"bound":"982168816724043/274877906944","n":11245,"q":41,"u":"19142089/64"},{"bound":"1018411343003527/274877906944","n":11694,"q":41,"u":"9585437/32"},{"bound":"4218908930887735/1099511627776","n":12144,"q":41,"u":"19199659/64"},{"bound":"2182072988171953/549755813888","n":12594,"q":41,"u":"4807111/16"},{"bound":"4509359070208891/1099511627776","n":13044,"q":41,"u":"19257229/64"},{"bound":"4654149264312899/1099511627776","n":13493,"q":40,"u":"9643007/32"},{"bound":"4799202485537683/1099511627776","n":13943,"q":40,"u":"19314799/64"},{"bound":"4944237219772475/1099511627776","n":14393,"q":40,"u":"604487/2"},{"bound":"2544627523778355/549755813888","n":14843,"q":40,"u":"19372369/64"},{"bound":"20446317867565/4294967296","n":15293,"q":40,"u":"9700577/32"},{"bound":"5378923272155945/1099511627776","n":15742,"q":40,"u":"19429939/64"},{"bound":"5523873467674955/1099511627776","n":16192,"q":39,"u":"4864681/16"},{"bound":"5668734125505855/1099511627776","n":16642,"q":39,"u":"19487509/64"},{"bound":"5813583262516767/1099511627776","n":17092,"q":39,"u":"9758147/32"},{"bound":"5958099866950049/1099511627776","n":17541,"q":39,"u":"19545079/64"},{"bound":"6102928424398549/1099511627776","n":17991,"q":39,"u":"2446733/8"},{"bound":"780968468752325/137438953472","n":18441,"q":39,"u":"19602649/64"},{"bound":"3196279235616875/549755813888","n":18891,"q":39,"u":"9815717/32"},{"bound":"6537039384597735/1099511627776","n":19340,"q":39,"u":"19660219/64"},{"bound":"6681834578938851/1099511627776","n":19790,"q":39,"u":"4922251/16"},{"bound":"3413311369864061/549755813888","n":20240,"q":39,"u":"19717789/64"},{"bound":"871423875229759/137438953472","n":20690,"q":38,"u":"9873287/32"},{"bound":"889470093203941/137438953472","n":21139,"q":38,"u":"19775359/64"},{"bound":"1815111511672333/274877906944","n":21589,"q":38,"u":"1237759/4"},{"bound":"7405125712770695/1099511627776","n":22039,"q":38,"u":"19832929/64"},{"bound":"7549800067831161/1099511627776","n":22489,"q":38,"u":"9930857/32"},{"bound":"7694469411450269/1099511627776","n":22939,"q":38,"u":"19890499/64"},{"bound":"7838812549227381/1099511627776","n":23388,"q":38,"u":"4979821/16"},{"bound":"7983472691886567/1099511627776","n":23838,"q":38,"u":"19948069/64"},{"bound":"2032032149098335/274877906944","n":24288,"q":38,"u":"9988427/32"},{"bound":"258524390158429/34359738368","n":24738,"q":38,"u":"20005639/64"},{"bound":"8417107128849661/1099511627776","n":25187,"q":38,"u":"2504303/8"},{"bound":"4280875800400795/549755813888","n":25637,"q":38,"u":"20063209/64"},{"bound":"544149539800843/68719476736","n":26087,"q":38,"u":"10045997/32"},{"bound":"1106378800666605/137438953472","n":26537,"q":38,"u":"20120779/64"},{"bound":"2248835914238577/274877906944","n":26986,"q":38,"u":"5037391/16"},{"bound":"4569987679882951/549755813888","n":27436,"q":38,"u":"20178349/64"},{"bound":"9284604238457463/1099511627776","n":27886,"q":38,"u":"10103567/32"},{"bound":"147331725359079/17179869184","n":28336,"q":38,"u":"20235919/64"},{"bound":"9573532128603975/1099511627776","n":28785,"q":37,"u":"316636"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":316636,"b":348299,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/13744605224356563866699442567101349699256320000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/257623824104259176450823446643520610893824000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"346729918493333/1099511627776","n":495,"q":129,"u":"20296367/64"},{"bound":"33279839364927/68719476736","n":990,"q":114,"u":"10164015/32"},{"bound":"708560529355897/1099511627776","n":1485,"q":97,"u":"20359693/64"},{"bound":"878214203812805/1099511627776","n":1979,"q":86,"u":"5097839/16"},{"bound":"261018915263683/274877906944","n":2474,"q":77,"u":"20423019/64"},{"bound":"1207017036975639/1099511627776","n":2969,"q":71,"u":"10227341/32"},{"bound":"683913044841915/549755813888","n":3464,"q":67,"u":"20486345/64"},{"bound":"1526731140715695/1099511627776","n":3958,"q":63,"u":"2564751/8"},{"bound":"210590494469083/137438953472","n":4453,"q":61,"u":"20549671/64"},{"bound":"920886044319293/549755813888","n":4948,"q":59,"u":"10290667/32"},{"bound":"1998042200187913/1099511627776","n":5443,"q":57,"u":"20612997/64"},{"bound":"2153383626215061/1099511627776","n":5937,"q":55,"u":"5161165/16"},{"bound":"144283384080927/68719476736","n":6432,"q":54,"u":"20676323/64"},{"bound":"2463267810637453/1099511627776","n":6927,"q":53,"u":"10353993/32"},{"bound":"327205405307259/137438953472","n":7422,"q":52,"u":"20739649/64"},{"bound":"2771405378564377/1099511627776","n":7916,"q":51,"u":"1298207/4"},{"bound":"2925232007346453/1099511627776","n":8411,"q":50,"u":"20802975/64"},{"bound":"3078848746260547/1099511627776","n":8906,"q":50,"u":"10417319/32"},{"bound":"1615961376708535/549755813888","n":9400,"q":49,"u":"20866301/64"},{"bound":"3385193679811373/1099511627776","n":9895,"q":48,"u":"5224491/16"},{"bound":"3538256269265603/1099511627776","n":10390,"q":48,"u":"20929627/64"},{"bound":"3691257003343043/1099511627776","n":10885,"q":48,"u":"10480645/32"},{"bound":"1921880862361287/549755813888","n":11379,"q":47,"u":"20992953/64"},{"bound":"3996514002453653/1099511627776","n":11874,"q":47,"u":"2628077/8"},{"bound":"2074598140945179/549755813888","n":12369,"q":46,"u":"21056279/64"},{"bound":"4301730506340283/1099511627776","n":12864,"q":46,"u":"10543971/32"},{"bound":"4453920691988557/1099511627776","n":13358,"q":46,"u":"21119605/64"},{"bound":"4606386562635691/1099511627776","n":13853,"q":46,"u":"5287817/16"},{"bound":"297421086773735/68719476736","n":14348,"q":45,"u":"21182931/64"},{"bound":"1227755835151619/274877906944","n":14843,"q":45,"u":"10607297/32"},{"bound":"5062976962692139/1099511627776","n":15337,"q":45,"u":"21246257/64"},{"bound":"651901952024883/137438953472","n":15832,"q":45,"u":"664935/2"},{"bound":"5367430661505851/1099511627776","n":16327,"q":44,"u":"21309583/64"},{"bound":"689901415040031/137438953472","n":16821,"q":44,"u":"10670623/32"},{"bound":"177227543430201/34359738368","n":17316,"q":44,"u":"21372909/64"},{"bound":"5823335001416003/1099511627776","n":17811,"q":44,"u":"5351143/16"},{"bound":"2987686705829785/549755813888","n":18306,"q":44,"u":"21436235/64"},{"bound":"6127090645669909/1099511627776","n":18800,"q":44,"u":"10733949/32"},{"bound":"6279101963533371/1099511627776","n":19295,"q":44,"u":"21499561/64"},{"bound":"3215527153061657/549755813888","n":19790,"q":43,"u":"2691403/8"},{"bound":"6582944857422555/1099511627776","n":20285,"q":43,"u":"21562887/64"},{"bound":"841814726392747/137438953472","n":20779,"q":43,"u":"10797275/32"},{"bound":"6886387535066937/1099511627776","n":21274,"q":43,"u":"21626213/64"},{"bound":"1759561960617511/274877906944","n":21769,"q":43,"u":"5414469/16"},{"bound":"898762416250425/137438953472","n":22264,"q":43,"u":"21689539/64"},{"bound":"3670817899474693/549755813888","n":22758,"q":43,"u":"10860601/32"},{"bound":"3746735629673991/549755813888","n":23253,"q":43,"u":"21752865/64"},{"bound":"7645299412011635/1099511627776","n":23748,"q":43,"u":"1361533/4"},{"bound":"3898406990431377/549755813888","n":24242,"q":43,"u":"21816191/64"},{"bound":"7948576548600583/1099511627776","n":24737,"q":42,"u":"10923927/32"},{"bound":"8100303410690633/1099511627776","n":25232,"q":42,"u":"21879517/64"},{"bound":"8252024342486111/1099511627776","n":25727,"q":42,"u":"5477795/16"},{"bound":"8403433175032187/1099511627776","n":26221,"q":42,"u":"21942843/64"},{"bound":"4277571598737291/549755813888","n":26716,"q":42,"u":"10987253/32"},{"bound":"4353424093136733/549755813888","n":27211,"q":42,"u":"22006169/64"},{"bound":"4429274200018141/549755813888","n":27706,"q":42,"u":"2754729/8"},{"bound":"2252484407111037/274877906944","n":28200,"q":42,"u":"22069495/64"},{"bound":"9161629008192409/1099511627776","n":28695,"q":42,"u":"11050579/32"},{"bound":"4656658144702737/549755813888","n":29190,"q":42,"u":"22132821/64"},{"bound":"2366249917283569/274877906944","n":29685,"q":42,"u":"5541121/16"},{"bound":"4808186456029979/549755813888","n":30179,"q":42,"u":"22196147/64"},{"bound":"2442012259545575/274877906944","n":30674,"q":42,"u":"11113905/32"},{"bound":"4959860891404155/549755813888","n":31169,"q":42,"u":"22259473/64"},{"bound":"10071084898805951/1099511627776","n":31663,"q":42,"u":"348299"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":348299,"b":383128,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/18293940631285229538588256737162408870543360000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/342895537804665684664525865719816104708096000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"187928311703173/549755813888","n":545,"q":147,"u":"22325965/64"},{"bound":"573224381507809/1099511627776","n":1089,"q":129,"u":"11180397/32"},{"bound":"190024223777745/274877906944","n":1633,"q":114,"u":"22395623/64"},{"bound":"940319657067689/1099511627776","n":2177,"q":100,"u":"5607613/16"},{"bound":"558117669237495/549755813888","n":2722,"q":90,"u":"22465281/64"},{"bound":"1288515106432707/1099511627776","n":3266,"q":83,"u":"11250055/32"},{"bound":"1458345912271615/1099511627776","n":3810,"q":77,"u":"22534939/64"},{"bound":"813165983316669/549755813888","n":4354,"q":73,"u":"2821221/8"},{"bound":"1792894702888703/1099511627776","n":4898,"q":70,"u":"22604597/64"},{"bound":"1958622733639399/1099511627776","n":5443,"q":67,"u":"11319713/32"},{"bound":"132697075363935/68719476736","n":5987,"q":65,"u":"22674255/64"},{"bound":"2286940199441971/1099511627776","n":6531,"q":63,"u":"5677271/16"},{"bound":"2450124622676459/1099511627776","n":7075,"q":61,"u":"22743913/64"},{"bound":"2612803046053521/1099511627776","n":7619,"q":60,"u":"11389371/32"},{"bound":"2775361811737603/1099511627776","n":8164,"q":59,"u":"22813571/64"},{"bound":"2937255701622319/1099511627776","n":8708,"q":58,"u":"1428025/4"},{"bound":"3098831966515585/1099511627776","n":9252,"q":57,"u":"22883229/64"},{"bound":"3260137900560087/1099511627776","n":9796,"q":56,"u":"11459029/32"},{"bound":"53456573924073/17179869184","n":10340,"q":55,"u":"22952887/64"},{"bound":"3582414528945923/1099511627776","n":10885,"q":55,"u":"5746929/16"},{"bound":"1871542103334283/549755813888","n":11429,"q":54,"u":"23022545/64"},{"bound":"1951822861342145/549755813888","n":11973,"q":53,"u":"11528687/32"},{"bound":"4064017828446409/1099511627776","n":12517,"q":53,"u":"23092203/64"},{"bound":"1056081249006439/274877906944","n":13061,"q":52,"u":"2890879/8"},{"bound":"4384739253091209/1099511627776","n":13606,"q":52,"u":"23161861/64"},{"bound":"4544810692976473/1099511627776","n":14150,"q":52,"u":"11598345/32"},{"bound":"4704779718937983/1099511627776","n":14694,"q":51,"u":"23231519/64"},{"bound":"4864637211516127/1099511627776","n":15238,"q":51,"u":"5816587/16"},{"bound":"5024458510875955/1099511627776","n":15782,"q":51,"u":"23301177/64"},{"bound":"5184513248091755/1099511627776","n":16327,"q":50,"u":"11668003/32"},{"bound":"668018757629207/137438953472","n":16871,"q":50,"u":"23370835/64"},{"bound":"5503759003027941/1099511627776","n":17415,"q":50,"u":"731427/2"},{"bound":"2831671215260265/549755813888","n":17959,"q":50,"u":"23440493/64"},{"bound":"2911446176050219/549755813888","n":18503,"q":49,"u":"11737661/32"},{"bound":"747826573070537/137438953472","n":19048,"q":49,"u":"23510151/64"},{"bound":"3071009721134293/549755813888","n":19592,"q":49,"u":"5886245/16"},{"bound":"1575351887348747/274877906944","n":20136,"q":49,"u":"23579809/64"},{"bound":"807597286710009/137438953472","n":20680,"q":49,"u":"11807319/32"},{"bound":"6620132929084705/1099511627776","n":21224,"q":49,"u":"23649467/64"},{"bound":"6779705466150305/1099511627776","n":21769,"q":48,"u":"2960537/8"},{"bound":"6938931112094927/1099511627776","n":22313,"q":48,"u":"23719125/64"},{"bound":"3549071735404451/549755813888","n":22857,"q":48,"u":"11876977/32"},{"bound":"907167927097781/137438953472","n":23401,"q":48,"u":"23788783/64"},{"bound":"3708265874676993/549755813888","n":23945,"q":48,"u":"5955903/16"},{"bound":"7576001796631965/1099511627776","n":24490,"q":48,"u":"23858441/64"},{"bound":"1933792255049165/274877906944","n":25034,"q":48,"u":"11946635/32"},{"bound":"493395415805853/68719476736","n":25578,"q":48,"u":"23928099/64"},{"bound":"8053392620335505/1099511627776","n":26122,"q":47,"u":"1497683/4"},{"bound":"8212445236783701/1099511627776","n":26666,"q":47,"u":"23997757/64"},{"bound":"4185891007083155/549755813888","n":27211,"q":47,"u":"12016293/32"},{"bound":"8530818689282911/1099511627776","n":27755,"q":47,"u":"24067415/64"},{"bound":"1086231006899615/137438953472","n":28299,"q":47,"u":"6025561/16"},{"bound":"8848870505985033/1099511627776","n":28843,"q":47,"u":"24137073/64"},{"bound":"9007886407879761/1099511627776","n":29387,"q":47,"u":"12085951/32"},{"bound":"9167188393400567/1099511627776","n":29932,"q":47,"u":"24206731/64"},{"bound":"9326192186121535/1099511627776","n":30476,"q":47,"u":"3030195/8"},{"bound":"9485190385076183/1099511627776","n":31020,"q":47,"u":"24276389/64"},{"bound":"4822091633464155/549755813888","n":31564,"q":47,"u":"12155609/32"},{"bound":"4901566050505963/549755813888","n":32108,"q":46,"u":"24346047/64"},{"bound":"9962333712811219/1099511627776","n":32653,"q":46,"u":"6095219/16"},{"bound":"5060619256709921/549755813888","n":33197,"q":46,"u":"24415705/64"},{"bound":"2570034709499605/274877906944","n":33741,"q":46,"u":"12225267/32"},{"bound":"5219517445472959/549755813888","n":34285,"q":46,"u":"24485363/64"},{"bound":"5298963432198823/549755813888","n":34829,"q":46,"u":"383128"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":383128,"b":421440,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/24349096317697710636240291268861750149120000000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/456390744509348564575382930308058456260608000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"407205440811859/1099511627776","n":599,"q":180,"u":"3069813/8"},{"bound":"38587236497843/68719476736","n":1198,"q":158,"u":"1537301/4"},{"bound":"815977162219149/1099511627776","n":1796,"q":129,"u":"3079391/8"},{"bound":"1007475585950131/1099511627776","n":2395,"q":116,"u":"771045/2"},{"bound":"1193867253838853/1099511627776","n":2994,"q":104,"u":"3088969/8"},{"bound":"1376205410251553/1099511627776","n":3592,"q":96,"u":"1546879/4"},{"bound":"1556050032974977/1099511627776","n":4191,"q":89,"u":"3098547/8"},{"bound":"1733462672210815/1099511627776","n":4789,"q":84,"u":"387917"},{"bound":"29836040404059/17179869184","n":5388,"q":80,"u":"3108125/8"},{"bound":"2084231772842743/1099511627776","n":5987,"q":77,"u":"1556457/4"},{"bound":"1128795563131383/549755813888","n":6585,"q":74,"u":"3117703/8"},{"bound":"2430379554847169/1099511627776","n":7184,"q":72,"u":"780623/2"},{"bound":"2602437325137397/1099511627776","n":7783,"q":70,"u":"3127281/8"},{"bound":"2773599616754769/1099511627776","n":8381,"q":68,"u":"1566035/4"},{"bound":"2944556090302841/1099511627776","n":8980,"q":67,"u":"3136859/8"},{"bound":"3114771781827923/1099511627776","n":9578,"q":65,"u":"392706"},{"bound":"1642450451775009/549755813888","n":10177,"q":64,"u":"3146437/8"},{"bound":"3454709302820867/1099511627776","n":10776,"q":63,"u":"1575613/4"},{"bound":"3623956732782393/1099511627776","n":11374,"q":62,"u":"3156015/8"},{"bound":"3793250931631699/1099511627776","n":11973,"q":61,"u":"790201/2"},{"bound":"1981144575150105/549755813888","n":12572,"q":61,"u":"3165593/8"},{"bound":"1032716967072709/274877906944","n":13170,"q":60,"u":"1585191/4"},{"bound":"1074896438345073/274877906944","n":13769,"q":60,"u":"3175171/8"},{"bound":"2233906961412877/549755813888","n":14367,"q":59,"u":"397495"},{"bound":"2318122850881217/549755813888","n":14966,"q":58,"u":"3184749/8"},{"bound":"4804486722837083/1099511627776","n":15565,"q":58,"u":"1594769/4"},{"bound":"2486196805198643/549755813888","n":16163,"q":58,"u":"3194327/8"},{"bound":"40159622937723/8589934592","n":16762,"q":57,"u":"799779/2"},{"bound":"663549545558679/137438953472","n":17361,"q":57,"u":"3203905/8"},{"bound":"2738016738673789/549755813888","n":17959,"q":56,"u":"1604347/4"},{"bound":"2821898955364299/549755813888","n":18558,"q":56,"u":"3213483/8"},{"bound":"5811248184125893/1099511627776","n":19156,"q":56,"u":"402284"},{"bound":"5978947203773973/1099511627776","n":19755,"q":56,"u":"3223061/8"},{"bound":"6146534696321505/1099511627776","n":20354,"q":55,"u":"1613925/4"},{"bound":"3156891764000439/549755813888","n":20952,"q":55,"u":"3232639/8"},{"bound":"6481287194065235/1099511627776","n":21551,"q":55,"u":"809357/2"},{"bound":"3324383935902669/549755813888","n":22150,"q":55,"u":"3242217/8"},{"bound":"1703972879190095/274877906944","n":22748,"q":54,"u":"1623503/4"},{"bound":"6983224953745199/1099511627776","n":23347,"q":54,"u":"3251795/8"},{"bound":"446891271714845/68719476736","n":23945,"q":54,"u":"407073"},{"bound":"7317557628006001/1099511627776","n":24544,"q":54,"u":"3261373/8"},{"bound":"3742419313502705/549755813888","n":25143,"q":54,"u":"1633081/4"},{"bound":"7651814591152327/1099511627776","n":25741,"q":53,"u":"3270951/8"},{"bound":"7818969916089443/1099511627776","n":26340,"q":53,"u":"818935/2"},{"bound":"3993055816004665/549755813888","n":26939,"q":53,"u":"3280529/8"},{"bound":"4076480786406747/549755813888","n":27537,"q":53,"u":"1642659/4"},{"bound":"4160039266844599/549755813888","n":28136,"q":53,"u":"3290107/8"},{"bound":"8486905234633021/1099511627776","n":28734,"q":53,"u":"411862"},{"bound":"8654000277871677/1099511627776","n":29333,"q":53,"u":"3299685/8"},{"bound":"2205271321119405/274877906944","n":29932,"q":53,"u":"1652237/4"},{"bound":"8987811906417075/1099511627776","n":30530,"q":52,"u":"3309263/8"},{"bound":"9154792848092785/1099511627776","n":31129,"q":52,"u":"828513/2"},{"bound":"9321765141421503/1099511627776","n":31728,"q":52,"u":"3318841/8"},{"bound":"2372112627869041/274877906944","n":32326,"q":52,"u":"1661815/4"},{"bound":"603462928674809/68719476736","n":32925,"q":52,"u":"3328419/8"},{"bound":"9822077127798361/1099511627776","n":33523,"q":52,"u":"416651"},{"bound":"2497254778306959/274877906944","n":34122,"q":52,"u":"3337997/8"},{"bound":"10155954441529085/1099511627776","n":34721,"q":52,"u":"1671393/4"},{"bound":"5161302380659481/549755813888","n":35319,"q":52,"u":"3347575/8"},{"bound":"10489527733517309/1099511627776","n":35918,"q":52,"u":"838091/2"},{"bound":"5328204677866553/549755813888","n":36517,"q":51,"u":"3357153/8"},{"bound":"5411484377121601/549755813888","n":37115,"q":51,"u":"1680971/4"},{"bound":"5494900671966121/549755813888","n":37714,"q":51,"u":"3366731/8"},{"bound":"11156350326502537/1099511627776","n":38312,"q":51,"u":"421440"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":421440,"b":463584,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/32408647198855652856835827678854989448478720000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/607452621637986573583598352306259623936000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"110415888795745/274877906944","n":659,"q":206,"u":"844197/2"},{"bound":"665026025593481/1099511627776","n":1317,"q":180,"u":"422757"},{"bound":"876588468430929/1099511627776","n":1976,"q":158,"u":"846831/2"},{"bound":"134977071409845/137438953472","n":2634,"q":138,"u":"424074"},{"bound":"638809371487455/549755813888","n":3293,"q":122,"u":"849465/2"},{"bound":"367734502190193/274877906944","n":3951,"q":111,"u":"425391"},{"bound":"830685665718167/549755813888","n":4610,"q":103,"u":"852099/2"},{"bound":"462266281482723/274877906944","n":5268,"q":97,"u":"426708"},{"bound":"1017557637095621/549755813888","n":5927,"q":92,"u":"854733/2"},{"bound":"554835827597151/274877906944","n":6585,"q":88,"u":"428025"},{"bound":"1201302072601419/549755813888","n":7244,"q":85,"u":"857367/2"},{"bound":"2584552177570601/1099511627776","n":7902,"q":82,"u":"429342"},{"bound":"2765932270242467/1099511627776","n":8561,"q":79,"u":"860001/2"},{"bound":"2946310547743869/1099511627776","n":9219,"q":77,"u":"430659"},{"bound":"3126350130251041/1099511627776","n":9878,"q":76,"u":"862635/2"},{"bound":"3305592582980497/1099511627776","n":10536,"q":74,"u":"431976"},{"bound":"871166374037751/274877906944","n":11195,"q":73,"u":"865269/2"},{"bound":"3663083953744057/1099511627776","n":11853,"q":72,"u":"433293"},{"bound":"1920710847833545/549755813888","n":12512,"q":70,"u":"867903/2"},{"bound":"4019191577493447/1099511627776","n":13170,"q":69,"u":"434610"},{"bound":"4196958622340457/1099511627776","n":13829,"q":69,"u":"870537/2"},{"bound":"2187107258829403/549755813888","n":14487,"q":68,"u":"435927"},{"bound":"1137884182375485/274877906944","n":15146,"q":67,"u":"873171/2"},{"bound":"4728422610826267/1099511627776","n":15804,"q":66,"u":"437244"},{"bound":"4905379171981485/1099511627776","n":16463,"q":66,"u":"875805/2"},{"bound":"2540963495636569/549755813888","n":17121,"q":65,"u":"438561"},{"bound":"5258611005589585/1099511627776","n":17780,"q":65,"u":"878439/2"},{"bound":"5434888754175447/1099511627776","n":18438,"q":64,"u":"439878"},{"bound":"5611328938866945/1099511627776","n":19097,"q":64,"u":"881073/2"},{"bound":"1446850761219011/274877906944","n":19755,"q":63,"u":"441195"},{"bound":"5963623520360755/1099511627776","n":20414,"q":63,"u":"883707/2"},{"bound":"1534883783331813/274877906944","n":21072,"q":63,"u":"442512"},{"bound":"6315582444572483/1099511627776","n":21731,"q":62,"u":"886341/2"},{"bound":"6491301558023033/1099511627776","n":22389,"q":62,"u":"443829"},{"bound":"6667254989152089/1099511627776","n":23048,"q":62,"u":"888975/2"},{"bound":"1710709281640259/274877906944","n":23706,"q":61,"u":"445146"},{"bound":"1754654918280925/274877906944","n":24365,"q":61,"u":"891609/2"},{"bound":"3597054589431655/549755813888","n":25023,"q":61,"u":"446463"},{"bound":"921230116251485/137438953472","n":25682,"q":61,"u":"894243/2"},{"bound":"117893658348723/17179869184","n":26340,"q":60,"u":"447780"},{"bound":"241274271561809/34359738368","n":26999,"q":60,"u":"896877/2"},{"bound":"1974018177133701/274877906944","n":27657,"q":60,"u":"449097"},{"bound":"8071616317474621/1099511627776","n":28316,"q":60,"u":"899511/2"},{"bound":"8246866274595519/1099511627776","n":28974,"q":59,"u":"450414"},{"bound":"1052784862115851/137438953472","n":29633,"q":59,"u":"902145/2"},{"bound":"268669049459129/34359738368","n":30291,"q":59,"u":"451731"},{"bound":"8772791590039737/1099511627776","n":30950,"q":59,"u":"904779/2"},{"bound":"8947893521954841/1099511627776","n":31608,"q":59,"u":"453048"},{"bound":"9123248407946305/1099511627776","n":32267,"q":59,"u":"907413/2"},{"bound":"4649161986052777/549755813888","n":32925,"q":58,"u":"454365"},{"bound":"9473566683650691/1099511627776","n":33584,"q":58,"u":"910047/2"},{"bound":"9648532203288183/1099511627776","n":34242,"q":58,"u":"455682"},{"bound":"4911876472395829/549755813888","n":34901,"q":58,"u":"912681/2"},{"bound":"624918605670085/68719476736","n":35559,"q":58,"u":"456999"},{"bound":"317934334709893/34359738368","n":36218,"q":58,"u":"915315/2"},{"bound":"2587206193317845/274877906944","n":36876,"q":58,"u":"458316"},{"bound":"10524008023392479/1099511627776","n":37535,"q":58,"u":"917949/2"},{"bound":"2674729305348083/274877906944","n":38193,"q":58,"u":"459633"},{"bound":"10874012599818023/1099511627776","n":38852,"q":57,"u":"920583/2"},{"bound":"5524414012806529/549755813888","n":39510,"q":57,"u":"460950"},{"bound":"5611950942223283/549755813888","n":40169,"q":57,"u":"923217/2"},{"bound":"11398703177361079/1099511627776","n":40827,"q":57,"u":"462267"},{"bound":"11573763528705431/1099511627776","n":41486,"q":57,"u":"925851/2"},{"bound":"2937137985433453/274877906944","n":42144,"q":57,"u":"463584"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":463584,"b":509942,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/43135807914034632526516048706026231132323840000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/808519439400160129439769406919631559458816000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"59911453351009/137438953472","n":725,"q":235,"u":"14857867/32"},{"bound":"358573034994587/549755813888","n":1449,"q":206,"u":"7440523/16"},{"bound":"942184412601923/1099511627776","n":2174,"q":180,"u":"14904225/32"},{"bound":"579135680272875/549755813888","n":2898,"q":158,"u":"3731851/8"},{"bound":"1368166192025933/1099511627776","n":3622,"q":138,"u":"14950583/32"},{"bound":"98341706427175/68719476736","n":4347,"q":129,"u":"7486881/16"},{"bound":"1774982933531211/1099511627776","n":5071,"q":120,"u":"14996941/32"},{"bound":"986851011470647/549755813888","n":5795,"q":112,"u":"1877515/4"},{"bound":"1085237374492223/549755813888","n":6520,"q":106,"u":"15043299/32"},{"bound":"1182595424599549/549755813888","n":7244,"q":101,"u":"7533239/16"},{"bound":"1279224218592829/549755813888","n":7968,"q":97,"u":"15089657/32"},{"bound":"1375383404220715/549755813888","n":8693,"q":94,"u":"3778209/8"},{"bound":"2941810763190341/1099511627776","n":9417,"q":91,"u":"15136015/32"},{"bound":"3132010743573485/1099511627776","n":10141,"q":88,"u":"7579597/16"},{"bound":"3321739470627519/1099511627776","n":10866,"q":86,"u":"15182373/32"},{"bound":"219411936091895/68719476736","n":11590,"q":84,"u":"950347/2"},{"bound":"3698902967612935/1099511627776","n":12314,"q":83,"u":"15228731/32"},{"bound":"3887000509937431/1099511627776","n":13039,"q":81,"u":"7625955/16"},{"bound":"2037216299622483/549755813888","n":13763,"q":80,"u":"15275089/32"},{"bound":"4261510331121167/1099511627776","n":14487,"q":79,"u":"3824567/8"},{"bound":"4448524438576917/1099511627776","n":15212,"q":78,"u":"15321447/32"},{"bound":"2317495176956181/549755813888","n":15936,"q":77,"u":"7672313/16"},{"bound":"602649616464523/137438953472","n":16660,"q":76,"u":"15367805/32"},{"bound":"5007431201732547/1099511627776","n":17385,"q":75,"u":"1923873/4"},{"bound":"2596604821584923/549755813888","n":18109,"q":74,"u":"15414163/32"},{"bound":"1344705015784439/274877906944","n":18833,"q":73,"u":"7718671/16"},{"bound":"695560672560013/137438953472","n":19558,"q":73,"u":"15460521/32"},{"bound":"359359767937705/68719476736","n":20282,"q":72,"u":"3870925/8"},{"bound":"5934897601238589/1099511627776","n":21006,"q":72,"u":"15506879/32"},{"bound":"765017995650855/137438953472","n":21731,"q":71,"u":"7765029/16"},{"bound":"6305043646736179/1099511627776","n":22455,"q":71,"u":"15553237/32"},{"bound":"6489811828098855/1099511627776","n":23179,"q":70,"u":"486763"},{"bound":"3337373603540343/549755813888","n":23904,"q":70,"u":"15599595/32"},{"bound":"6859349806356051/1099511627776","n":24628,"q":69,"u":"7811387/16"},{"bound":"3522042382485257/549755813888","n":25353,"q":69,"u":"15645953/32"},{"bound":"7228527804148375/1099511627776","n":26077,"q":69,"u":"3917283/8"},{"bound":"1853219248326615/274877906944","n":26801,"q":68,"u":"15692311/32"},{"bound":"1899349094980115/274877906944","n":27526,"q":68,"u":"7857745/16"},{"bound":"7781631225505889/1099511627776","n":28250,"q":68,"u":"15738669/32"},{"bound":"1991452540307201/274877906944","n":28974,"q":67,"u":"1970231/4"},{"bound":"8150139504604537/1099511627776","n":29699,"q":67,"u":"15785027/32"},{"bound":"8334189897457947/1099511627776","n":30423,"q":67,"u":"7904103/16"},{"bound":"8518217205098793/1099511627776","n":31147,"q":67,"u":"15831385/32"},{"bound":"67987838804925/8589934592","n":31872,"q":66,"u":"3963641/8"},{"bound":"555395594811989/68719476736","n":32596,"q":66,"u":"15877743/32"},{"bound":"566887270216611/68719476736","n":33320,"q":66,"u":"7950461/16"},{"bound":"36149604929379/4294967296","n":34045,"q":66,"u":"15924101/32"},{"bound":"9438130327497329/1099511627776","n":34769,"q":66,"u":"996705/2"},{"bound":"4810948333632219/549755813888","n":35493,"q":65,"u":"15970459/32"},{"bound":"9805858262570717/1099511627776","n":36218,"q":65,"u":"7996819/16"},{"bound":"9989551481733457/1099511627776","n":36942,"q":65,"u":"16016817/32"},{"bound":"5086615433814599/549755813888","n":37666,"q":65,"u":"4009999/8"},{"bound":"5178575415119597/549755813888","n":38391,"q":65,"u":"16063175/32"},{"bound":"2635201172388387/274877906944","n":39115,"q":65,"u":"8043177/16"},{"bound":"10724403774970895/1099511627776","n":39839,"q":64,"u":"16109533/32"},{"bound":"10908203578169467/1099511627776","n":40564,"q":64,"u":"2016589/4"},{"bound":"11091739060306729/1099511627776","n":41288,"q":64,"u":"16155891/32"},{"bound":"11275264273285103/1099511627776","n":42012,"q":64,"u":"8089535/16"},{"bound":"358094786823059/34359738368","n":42737,"q":64,"u":"16202249/32"},{"bound":"2910634822388419/274877906944","n":43461,"q":64,"u":"4056357/8"},{"bound":"11826036521451051/1099511627776","n":44185,"q":64,"u":"16248607/32"},{"bound":"12009778712872817/1099511627776","n":44910,"q":64,"u":"8135893/16"},{"bound":"6096601464151537/549755813888","n":45634,"q":63,"u":"16294965/32"},{"bound":"3094149848456675/274877906944","n":46358,"q":63,"u":"509942"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":509942,"b":560936,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/57413698921526607930275127197394477860782080000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/1076136841464945377771373391690416166551552000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"260102142888269/549755813888","n":797,"q":269,"u":"16343641/32"},{"bound":"386833398528847/549755813888","n":1594,"q":252,"u":"8184569/16"},{"bound":"506528143758223/549755813888","n":2391,"q":206,"u":"16394635/32"},{"bound":"1243076693709805/1099511627776","n":3188,"q":180,"u":"4105033/8"},{"bound":"732915680302419/549755813888","n":3984,"q":169,"u":"16445629/32"},{"bound":"1683760924421143/1099511627776","n":4781,"q":147,"u":"8235563/16"},{"bound":"1897516624827165/1099511627776","n":5578,"q":138,"u":"16496623/32"},{"bound":"2108175111784197/1099511627776","n":6375,"q":129,"u":"2065265/4"},{"bound":"2316279297920935/1099511627776","n":7172,"q":123,"u":"16547617/32"},{"bound":"1261038913735437/549755813888","n":7968,"q":117,"u":"8286557/16"},{"bound":"681610586347611/274877906944","n":8765,"q":112,"u":"16598611/32"},{"bound":"2929400757257979/1099511627776","n":9562,"q":108,"u":"4156027/8"},{"bound":"782793606961293/274877906944","n":10359,"q":104,"u":"16649605/32"},{"bound":"1665847475035539/549755813888","n":11155,"q":101,"u":"8337551/16"},{"bound":"1765809244899409/549755813888","n":11952,"q":98,"u":"16700599/32"},{"bound":"3730788997291875/1099511627776","n":12749,"q":96,"u":"1045381/2"},{"bound":"1964662567452409/549755813888","n":13546,"q":94,"u":"16751593/32"},{"bound":"4127305796496079/1099511627776","n":14343,"q":92,"u":"8388545/16"},{"bound":"1081136125954201/274877906944","n":15139,"q":91,"u":"16802587/32"},{"bound":"282599634201055/68719476736","n":15936,"q":89,"u":"4207021/8"},{"bound":"4718258880889489/1099511627776","n":16733,"q":88,"u":"16853581/32"},{"bound":"4914587439170609/1099511627776","n":17530,"q":87,"u":"8439539/16"},{"bound":"1277590619199275/274877906944","n":18326,"q":86,"u":"16904575/32"},{"bound":"5306103330003925/1099511627776","n":19123,"q":85,"u":"2116259/4"},{"bound":"171924701151735/34359738368","n":19920,"q":84,"u":"16955569/32"},{"bound":"5696850059213403/1099511627776","n":20717,"q":83,"u":"8490533/16"},{"bound":"2945954200720363/549755813888","n":21514,"q":82,"u":"17006563/32"},{"bound":"3043273762815493/549755813888","n":22310,"q":81,"u":"4258015/8"},{"bound":"3140626245557445/549755813888","n":23107,"q":81,"u":"17057557/32"},{"bound":"3237893990917873/549755813888","n":23904,"q":80,"u":"8541527/16"},{"bound":"3335106304435823/549755813888","n":24701,"q":79,"u":"17108551/32"},{"bound":"6864221591019075/1099511627776","n":25497,"q":79,"u":"535439"},{"bound":"7058386847079233/1099511627776","n":26294,"q":78,"u":"17159545/32"},{"bound":"3626205086396287/549755813888","n":27091,"q":78,"u":"8592521/16"},{"bound":"7446365959720455/1099511627776","n":27888,"q":77,"u":"17210539/32"},{"bound":"7640179308421127/1099511627776","n":28685,"q":77,"u":"4309009/8"},{"bound":"3916853734258999/549755813888","n":29481,"q":77,"u":"17261533/32"},{"bound":"8027353029735661/1099511627776","n":30278,"q":76,"u":"8643515/16"},{"bound":"4110468367455221/549755813888","n":31075,"q":76,"u":"17312527/32"},{"bound":"525905196272543/68719476736","n":31872,"q":75,"u":"2167253/4"},{"bound":"8607893647594171/1099511627776","n":32669,"q":75,"u":"17363521/32"},{"bound":"8801031295606647/1099511627776","n":33465,"q":75,"u":"8694509/16"},{"bound":"8994383303512915/1099511627776","n":34262,"q":75,"u":"17414515/32"},{"bound":"4593812059584317/549755813888","n":35059,"q":74,"u":"4360003/8"},{"bound":"9380822669850067/1099511627776","n":35856,"q":74,"u":"17465509/32"},{"bound":"1196719395648259/137438953472","n":36652,"q":74,"u":"8745503/16"},{"bound":"610431334056787/68719476736","n":37449,"q":73,"u":"17516503/32"},{"bound":"4979968357342779/549755813888","n":38246,"q":73,"u":"1096375/2"},{"bound":"634559500547771/68719476736","n":39043,"q":73,"u":"17567497/32"},{"bound":"10345948350749123/1099511627776","n":39840,"q":73,"u":"8796497/16"},{"bound":"10538684661614137/1099511627776","n":40636,"q":73,"u":"17618491/32"},{"bound":"5365797613089123/549755813888","n":41433,"q":72,"u":"4410997/8"},{"bound":"5462225145062843/549755813888","n":42230,"q":72,"u":"17669485/32"},{"bound":"11117289921879365/1099511627776","n":43027,"q":72,"u":"8847491/16"},{"bound":"5654936490580699/549755813888","n":43823,"q":72,"u":"17720479/32"},{"bound":"11502684080645353/1099511627776","n":44620,"q":72,"u":"2218247/4"},{"bound":"11695474858494801/1099511627776","n":45417,"q":71,"u":"17771473/32"},{"bound":"11888176242464225/1099511627776","n":46214,"q":71,"u":"8898485/16"},{"bound":"1510108184630655/137438953472","n":47011,"q":71,"u":"17822467/32"},{"bound":"12273301387836331/1099511627776","n":47807,"q":71,"u":"4461991/8"},{"bound":"12465968018420805/1099511627776","n":48604,"q":71,"u":"17873461/32"},{"bound":"12658624112133251/1099511627776","n":49401,"q":71,"u":"8949479/16"},{"bound":"12851270142855071/1099511627776","n":50198,"q":71,"u":"17924455/32"},{"bound":"6521822158458839/549755813888","n":50994,"q":70,"u":"560936"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":560936,"b":617029,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/76417410339094010328595987646342397186539520000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/1432336603903706340452856440429159119847424000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"565182444070769/1099511627776","n":877,"q":308,"u":"35955997/64"},{"bound":"834838934059907/1099511627776","n":1753,"q":288,"u":"18006045/32"},{"bound":"544876065354649/549755813888","n":2630,"q":252,"u":"36068183/64"},{"bound":"1334269129451075/1099511627776","n":3506,"q":220,"u":"9031069/16"},{"bound":"1571540724214937/1099511627776","n":4383,"q":193,"u":"36180369/64"},{"bound":"901418211207651/549755813888","n":5259,"q":180,"u":"18118231/32"},{"bound":"2029879356398165/1099511627776","n":6136,"q":158,"u":"36292555/64"},{"bound":"1126527778632103/549755813888","n":7012,"q":147,"u":"4543581/8"},{"bound":"618402723505413/274877906944","n":7889,"q":138,"u":"36404741/64"},{"bound":"1345697193758797/549755813888","n":8765,"q":138,"u":"18230417/32"},{"bound":"2907237070374319/1099511627776","n":9641,"q":129,"u":"36516927/64"},{"bound":"3121790066445897/1099511627776","n":10518,"q":124,"u":"9143255/16"},{"bound":"833680552418407/274877906944","n":11394,"q":120,"u":"36629113/64"},{"bound":"3546719983589703/1099511627776","n":12271,"q":116,"u":"18342603/32"},{"bound":"939367837589823/274877906944","n":13147,"q":113,"u":"36741299/64"},{"bound":"1983794347115757/549755813888","n":14024,"q":110,"u":"2299837/4"},{"bound":"2088357846611557/549755813888","n":14900,"q":107,"u":"36853485/64"},{"bound":"2192702584235933/549755813888","n":15777,"q":105,"u":"18454789/32"},{"bound":"4593276815701675/1099511627776","n":16653,"q":103,"u":"36965671/64"},{"bound":"600109156652275/137438953472","n":17530,"q":101,"u":"9255441/16"},{"bound":"5007758793620625/1099511627776","n":18406,"q":100,"u":"37077857/64"},{"bound":"5214245057752319/1099511627776","n":19282,"q":98,"u":"18566975/32"},{"bound":"5420585645620441/1099511627776","n":20159,"q":97,"u":"37190043/64"},{"bound":"5626367515969925/1099511627776","n":21035,"q":96,"u":"4655767/8"},{"bound":"5832085386175721/1099511627776","n":21912,"q":95,"u":"37302229/64"},{"bound":"6037293896322551/1099511627776","n":22788,"q":94,"u":"18679161/32"},{"bound":"6242484885007767/1099511627776","n":23665,"q":93,"u":"37414415/64"},{"bound":"6447213112225457/1099511627776","n":24541,"q":92,"u":"9367627/16"},{"bound":"831496095116257/137438953472","n":25418,"q":91,"u":"37526601/64"},{"bound":"3428153768744691/549755813888","n":26294,"q":90,"u":"18791347/32"},{"bound":"3530359440156977/549755813888","n":27171,"q":89,"u":"37638787/64"},{"bound":"3632352288894513/549755813888","n":28047,"q":89,"u":"1177965/2"},{"bound":"3734277969070727/549755813888","n":28923,"q":88,"u":"37750973/64"},{"bound":"1918130225545607/274877906944","n":29800,"q":88,"u":"18903533/32"},{"bound":"1969022509696359/274877906944","n":30676,"q":87,"u":"37863159/64"},{"bound":"8079818518419005/1099511627776","n":31553,"q":86,"u":"9479813/16"},{"bound":"517697053654169/68719476736","n":32429,"q":86,"u":"37975345/64"},{"bound":"4243335802385025/549755813888","n":33306,"q":86,"u":"19015719/32"},{"bound":"2172451301129831/274877906944","n":34182,"q":85,"u":"38087531/64"},{"bound":"4446563022488077/549755813888","n":35059,"q":85,"u":"4767953/8"},{"bound":"9096105553914039/1099511627776","n":35935,"q":84,"u":"38199717/64"},{"bound":"4649621395249677/549755813888","n":36812,"q":84,"u":"19127905/32"},{"bound":"9502111159587131/1099511627776","n":37688,"q":83,"u":"38311903/64"},{"bound":"4852423180049033/549755813888","n":38564,"q":83,"u":"9591999/16"},{"bound":"2476945555150819/274877906944","n":39441,"q":83,"u":"38424089/64"},{"bound":"1263806958298843/137438953472","n":40317,"q":82,"u":"19240091/32"},{"bound":"5156618051103645/549755813888","n":41194,"q":82,"u":"38536275/64"},{"bound":"10515759381265793/1099511627776","n":42070,"q":82,"u":"2412023/4"},{"bound":"5359244679227399/549755813888","n":42947,"q":82,"u":"38648461/64"},{"bound":"10920912735749227/1099511627776","n":43823,"q":81,"u":"19352277/32"},{"bound":"5561751476133113/549755813888","n":44700,"q":81,"u":"38760647/64"},{"bound":"2831460307700385/274877906944","n":45576,"q":81,"u":"9704185/16"},{"bound":"11528390635266861/1099511627776","n":46453,"q":81,"u":"38872833/64"},{"bound":"11730644968977119/1099511627776","n":47329,"q":80,"u":"19464463/32"},{"bound":"11932837106002135/1099511627776","n":48205,"q":80,"u":"38985019/64"},{"bound":"6067621430678643/549755813888","n":49082,"q":80,"u":"4880139/8"},{"bound":"6168700746520631/549755813888","n":49958,"q":80,"u":"39097205/64"},{"bound":"6269887670874031/549755813888","n":50835,"q":80,"u":"19576649/32"},{"bound":"12741843123648173/1099511627776","n":51711,"q":79,"u":"39209391/64"},{"bound":"12944103510523879/1099511627776","n":52588,"q":79,"u":"9816371/16"},{"bound":"13146119637926843/1099511627776","n":53464,"q":79,"u":"39321577/64"},{"bound":"13348353349992153/1099511627776","n":54341,"q":79,"u":"19688835/32"},{"bound":"3387586008642623/274877906944","n":55217,"q":79,"u":"39433763/64"},{"bound":"3438080710883057/274877906944","n":56093,"q":79,"u":"617029"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":617029,"b":678731,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/101711168552557985972221726849724700300410880000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/1906434458330550515477880469228185775405056000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"614350862940769/1099511627776","n":965,"q":352,"u":"19775779/32"},{"bound":"56355993216049/68719476736","n":1929,"q":329,"u":"9903315/16"},{"bound":"586455386863923/549755813888","n":2893,"q":288,"u":"19837481/32"},{"bound":"179163994206061/137438953472","n":3857,"q":252,"u":"4967083/8"},{"bound":"1685646174526899/1099511627776","n":4821,"q":235,"u":"19899183/32"},{"bound":"120711798164601/68719476736","n":5785,"q":206,"u":"9965017/16"},{"bound":"543076051572047/274877906944","n":6749,"q":193,"u":"19960885/32"},{"bound":"602292395703341/274877906944","n":7713,"q":180,"u":"2498967/4"},{"bound":"2642741222253893/1099511627776","n":8677,"q":169,"u":"20022587/32"},{"bound":"1436768085762467/549755813888","n":9641,"q":158,"u":"10026719/16"},{"bound":"387807223044851/137438953472","n":10606,"q":147,"u":"20084289/32"},{"bound":"1664661125038645/549755813888","n":11570,"q":147,"u":"5028785/8"},{"bound":"3554276781097873/1099511627776","n":12534,"q":138,"u":"20145991/32"},{"bound":"3778429188240563/1099511627776","n":13498,"q":138,"u":"10088421/16"},{"bound":"500082133629049/137438953472","n":14462,"q":129,"u":"20207693/32"},{"bound":"4222227021661353/1099511627776","n":15426,"q":126,"u":"1264909/2"},{"bound":"4442907534311643/1099511627776","n":16390,"q":123,"u":"20269395/32"},{"bound":"1165700925796863/274877906944","n":17354,"q":120,"u":"10150123/16"},{"bound":"4882004380245595/1099511627776","n":18318,"q":118,"u":"20331097/32"},{"bound":"5100593235754317/1099511627776","n":19282,"q":116,"u":"5090487/8"},{"bound":"5318628414801179/1099511627776","n":20246,"q":114,"u":"20392799/32"},{"bound":"692049132567835/137438953472","n":21211,"q":112,"u":"10211825/16"},{"bound":"2876747035208739/549755813888","n":22175,"q":110,"u":"20454501/32"},{"bound":"5970198775342133/1099511627776","n":23139,"q":109,"u":"2560669/4"},{"bound":"3093269777952729/549755813888","n":24103,"q":107,"u":"20516203/32"},{"bound":"1600636708831435/274877906944","n":25067,"q":106,"u":"10273527/16"},{"bound":"6618261027055227/1099511627776","n":26031,"q":105,"u":"20577905/32"},{"bound":"6833703177934569/1099511627776","n":26995,"q":104,"u":"5152189/8"},{"bound":"7048893698470427/1099511627776","n":27959,"q":103,"u":"20639607/32"},{"bound":"3631926288239769/549755813888","n":28923,"q":102,"u":"10335229/16"},{"bound":"467412472494523/68719476736","n":29887,"q":101,"u":"20701309/32"},{"bound":"3846577157761077/549755813888","n":30851,"q":100,"u":"647880"},{"bound":"1976939703701985/274877906944","n":31816,"q":99,"u":"20763011/32"},{"bound":"2030491705543553/274877906944","n":32780,"q":99,"u":"10396931/16"},{"bound":"8336006403640565/1099511627776","n":33744,"q":98,"u":"20824713/32"},{"bound":"4274960607724143/549755813888","n":34708,"q":97,"u":"5213891/8"},{"bound":"8763695105282341/1099511627776","n":35672,"q":97,"u":"20886415/32"},{"bound":"8977334403055743/1099511627776","n":36636,"q":96,"u":"10458633/16"},{"bound":"2297720770511853/274877906944","n":37600,"q":96,"u":"20948117/32"},{"bound":"4702142282520943/549755813888","n":38564,"q":95,"u":"2622371/4"},{"bound":"2404406131291209/274877906944","n":39528,"q":95,"u":"21009819/32"},{"bound":"4915412572271029/549755813888","n":40492,"q":94,"u":"10520335/16"},{"bound":"5022096000571003/549755813888","n":41457,"q":94,"u":"21071521/32"},{"bound":"5128614174597727/549755813888","n":42421,"q":93,"u":"5275593/8"},{"bound":"10470192901792061/1099511627776","n":43385,"q":93,"u":"21133223/32"},{"bound":"10683102095800161/1099511627776","n":44349,"q":92,"u":"10582037/16"},{"bound":"10895897289761215/1099511627776","n":45313,"q":92,"u":"21194925/32"},{"bound":"5554330431118157/549755813888","n":46277,"q":92,"u":"1326611/2"},{"bound":"11321353598318249/1099511627776","n":47241,"q":91,"u":"21256627/32"},{"bound":"5766980909992805/549755813888","n":48205,"q":91,"u":"10643739/16"},{"bound":"2936635770377489/274877906944","n":49169,"q":91,"u":"21318329/32"},{"bound":"5979536528061993/549755813888","n":50133,"q":90,"u":"5337295/8"},{"bound":"1521438902830095/137438953472","n":51097,"q":90,"u":"21380031/32"},{"bound":"12384146520912937/1099511627776","n":52062,"q":90,"u":"10705441/16"},{"bound":"12596539430884497/1099511627776","n":53026,"q":90,"u":"21441733/32"},{"bound":"12808850377307841/1099511627776","n":53990,"q":89,"u":"2684073/4"},{"bound":"13021113071285307/1099511627776","n":54954,"q":89,"u":"21503435/32"},{"bound":"6616678297143927/549755813888","n":55918,"q":89,"u":"10767143/16"},{"bound":"6722790927089237/549755813888","n":56882,"q":89,"u":"21565137/32"},{"bound":"13657743824063005/1099511627776","n":57846,"q":88,"u":"5398997/8"},{"bound":"6934925031043345/549755813888","n":58810,"q":88,"u":"21626839/32"},{"bound":"14081940252136069/1099511627776","n":59774,"q":88,"u":"10828845/16"},{"bound":"14294015108555849/1099511627776","n":60738,"q":88,"u":"21688541/32"},{"bound":"3626518825966617/274877906944","n":61702,"q":88,"u":"678731"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":678731,"b":690988,"curvature_lower":"10943098041986104459882890287601735611427897342917213281/3596384156238249962814467148349440000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/2537454170001674973864500589110701805144064000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"192","n":192,"q":180,"u":"43451041/64"},{"bound":"384","n":384,"q":288,"u":"21731649/32"},{"bound":"486207617391321/1099511627776","n":575,"q":352,"u":"43475555/64"},{"bound":"545105231408497/1099511627776","n":767,"q":376,"u":"10871953/16"},{"bound":"75138490722355/137438953472","n":958,"q":402,"u":"43500069/64"},{"bound":"327975859116129/549755813888","n":1150,"q":402,"u":"21756163/32"},{"bound":"354700908376395/549755813888","n":1341,"q":402,"u":"43524583/64"},{"bound":"762253075950711/1099511627776","n":1533,"q":402,"u":"5442105/8"},{"bound":"814124623889519/1099511627776","n":1724,"q":402,"u":"43549097/64"},{"bound":"865687364684191/1099511627776","n":1916,"q":402,"u":"21780677/32"},{"bound":"916501301290627/1099511627776","n":2107,"q":402,"u":"43573611/64"},{"bound":"966949639758177/1099511627776","n":2299,"q":376,"u":"10896467/16"},{"bound":"1016726980336467/1099511627776","n":2490,"q":376,"u":"43598125/64"},{"bound":"1066436745762193/1099511627776","n":2682,"q":376,"u":"21805191/32"},{"bound":"1115330032883255/1099511627776","n":2873,"q":352,"u":"43622639/64"},{"bound":"1164175568624893/1099511627776","n":3065,"q":352,"u":"2727181/4"},{"bound":"303129128178839/274877906944","n":3256,"q":329,"u":"43647153/64"},{"bound":"39392637003667/34359738368","n":3448,"q":329,"u":"21829705/32"},{"bound":"1308156206155797/1099511627776","n":3639,"q":329,"u":"43671667/64"},{"bound":"677884809378141/549755813888","n":3831,"q":308,"u":"10920981/16"},{"bound":"701330865754247/549755813888","n":4022,"q":308,"u":"43696181/64"},{"bound":"1449635822647129/1099511627776","n":4214,"q":308,"u":"21854219/32"},{"bound":"187024276804563/137438953472","n":4405,"q":288,"u":"43720695/64"},{"bound":"385630580506385/274877906944","n":4597,"q":288,"u":"5466619/8"},{"bound":"1588475971099681/1099511627776","n":4788,"q":288,"u":"43745209/64"},{"bound":"408636920364333/274877906944","n":4980,"q":288,"u":"21878733/32"},{"bound":"840000401039183/549755813888","n":5171,"q":269,"u":"43769723/64"},{"bound":"1725481439386581/1099511627776","n":5363,"q":269,"u":"10945495/16"},{"bound":"1770621758505079/1099511627776","n":5554,"q":269,"u":"43794237/64"},{"bound":"1815854681042985/1099511627776","n":5746,"q":252,"u":"21903247/32"},{"bound":"1860462694892885/1099511627776","n":5937,"q":252,"u":"43818751/64"},{"bound":"952607292503861/549755813888","n":6129,"q":252,"u":"1369719/2"},{"bound":"1949882747120195/1099511627776","n":6321,"q":252,"u":"43843265/64"},{"bound":"1994198752823091/1099511627776","n":6512,"q":235,"u":"21927761/32"},{"bound":"2038349740873557/1099511627776","n":6704,"q":235,"u":"43867779/64"},{"bound":"32534330356523/17179869184","n":6895,"q":235,"u":"10970009/16"},{"bound":"265775586132359/137438953472","n":7087,"q":235,"u":"43892293/64"},{"bound":"2169918154937477/1099511627776","n":7278,"q":235,"u":"21952275/32"},{"bound":"2213604044890913/1099511627776","n":7470,"q":220,"u":"43916807/64"},{"bound":"1128431136384781/549755813888","n":7661,"q":220,"u":"5491133/8"},{"bound":"2300288167408633/1099511627776","n":7853,"q":220,"u":"43941321/64"},{"bound":"2343432617161823/1099511627776","n":8044,"q":220,"u":"21976789/32"},{"bound":"2386750419782133/1099511627776","n":8236,"q":220,"u":"43965835/64"},{"bound":"2429603082888065/1099511627776","n":8427,"q":206,"u":"10994523/16"},{"bound":"1236249184045181/549755813888","n":8619,"q":206,"u":"43990349/64"},{"bound":"2515122298453793/1099511627776","n":8810,"q":206,"u":"22001303/32"},{"bound":"1278961807726075/549755813888","n":9002,"q":206,"u":"44014863/64"},{"bound":"2600458712721413/1099511627776","n":9193,"q":206,"u":"2751695/4"},{"bound":"165198443278207/68719476736","n":9385,"q":206,"u":"44039377/64"},{"bound":"2685354884747623/1099511627776","n":9576,"q":193,"u":"22025817/32"},{"bound":"2727683898998765/1099511627776","n":9768,"q":193,"u":"44063891/64"},{"bound":"173109628286489/68719476736","n":9959,"q":193,"u":"11019037/16"},{"bound":"1406003804552081/549755813888","n":10151,"q":193,"u":"44088405/64"},{"bound":"2854006050286161/1099511627776","n":10342,"q":193,"u":"22050331/32"},{"bound":"362023836036757/137438953472","n":10534,"q":193,"u":"44112919/64"},{"bound":"2938108627015769/1099511627776","n":10725,"q":180,"u":"5515647/8"},{"bound":"744979236944117/274877906944","n":10917,"q":180,"u":"44137433/64"},{"bound":"3021475719367811/1099511627776","n":11108,"q":180,"u":"22074845/32"},{"bound":"3063221417681449/1099511627776","n":11300,"q":180,"u":"44161947/64"},{"bound":"1552360208835515/549755813888","n":11491,"q":180,"u":"11043551/16"},{"bound":"3146408432233277/1099511627776","n":11683,"q":180,"u":"44186461/64"},{"bound":"1593926155101525/549755813888","n":11874,"q":180,"u":"22099359/32"},{"bound":"3229487067895519/1099511627776","n":12066,"q":180,"u":"44210975/64"},{"bound":"3270869449883803/1099511627776","n":12257,"q":169,"u":"690988"}],"shi":"100000001/1000000000","slo":"1/20"}],"ratio":"11/10","shi":"100000001/1000000000","slo":"1/20"},"262144|11/10|0|64":{"J":262144,"band":0,"blocks":[{"a":262144,"b":288358,"curvature_lower":"386633339789230861647809821587800064000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/9707877984430277128251674305518730612996111399008329246276344698411677377923317515040478566300704747319853410952354213357776661225349674950300731982407395571298968602751113159041938681754904509190492543308226300880861505324935129114264449502887878418229719000871","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/76033103917237601501464946204235195148664832000000000000000000000000000000","panels":64,"points":[{"bound":"74415444910047/274877906944","n":410,"q":102,"u":"8401715/32"},{"bound":"230801668505951/549755813888","n":820,"q":87,"u":"4207411/16"},{"bound":"616973266032547/1099511627776","n":1229,"q":74,"u":"8427929/32"},{"bound":"191930306425259/274877906944","n":1639,"q":66,"u":"2110259/8"},{"bound":"228702875776443/274877906944","n":2048,"q":60,"u":"8454143/32"},{"bound":"1059992914674813/1099511627776","n":2458,"q":56,"u":"4233625/16"},{"bound":"150442976790213/137438953472","n":2868,"q":52,"u":"8480357/32"},{"bound":"336384692046563/274877906944","n":3277,"q":50,"u":"1061683/4"},{"bound":"1486979344619555/1099511627776","n":3687,"q":48,"u":"8506571/32"},{"bound":"1627390114609927/1099511627776","n":4096,"q":47,"u":"4259839/16"},{"bound":"441888680068319/274877906944","n":4506,"q":45,"u":"8532785/32"},{"bound":"238410465576483/137438953472","n":4916,"q":44,"u":"2136473/8"},{"bound":"2046313929071243/1099511627776","n":5325,"q":43,"u":"8558999/32"},{"bound":"1092698967397237/549755813888","n":5735,"q":42,"u":"4286053/16"},{"bound":"1161927043410125/549755813888","n":6144,"q":42,"u":"8585213/32"},{"bound":"2462451892880301/1099511627776","n":6554,"q":41,"u":"537395/2"},{"bound":"650221481800413/274877906944","n":6964,"q":41,"u":"8611427/32"},{"bound":"2738798827714841/1099511627776","n":7373,"q":40,"u":"4312267/16"},{"bound":"2876931698554931/1099511627776","n":7783,"q":40,"u":"8637641/32"},{"bound":"3014630388982791/1099511627776","n":8192,"q":39,"u":"2162687/8"},{"bound":"788126836699779/274877906944","n":8602,"q":39,"u":"8663855/32"},{"bound":"3290340470351723/1099511627776","n":9012,"q":39,"u":"4338481/16"},{"bound":"3427785568168553/1099511627776","n":9421,"q":38,"u":"8690069/32"},{"bound":"3565408985385111/1099511627776","n":9831,"q":38,"u":"1087897/4"},{"bound":"1851332850810469/549755813888","n":10240,"q":38,"u":"8716283/32"},{"bound":"1920115120040755/549755813888","n":10650,"q":38,"u":"4364695/16"},{"bound":"994442464512707/274877906944","n":11060,"q":38,"u":"8742497/32"},{"bound":"4114868174432315/1099511627776","n":11469,"q":37,"u":"2188901/8"},{"bound":"1063060816138479/274877906944","n":11879,"q":37,"u":"8768711/32"},{"bound":"4389264478047189/1099511627776","n":12288,"q":37,"u":"4390909/16"},{"bound":"4526603560906755/1099511627776","n":12698,"q":37,"u":"8794925/32"},{"bound":"582949009378545/137438953472","n":13107,"q":37,"u":"275251"},{"bound":"4800901231332803/1099511627776","n":13517,"q":37,"u":"8821139/32"},{"bound":"4938181902412919/1099511627776","n":13927,"q":36,"u":"4417123/16"},{"bound":"2537513734596791/549755813888","n":14336,"q":36,"u":"8847353/32"},{"bound":"1303049050768157/274877906944","n":14746,"q":36,"u":"2215115/8"},{"bound":"2674509931578313/549755813888","n":15155,"q":36,"u":"8873567/32"},{"bound":"1371542075949925/274877906944","n":15565,"q":36,"u":"4443337/16"},{"bound":"5623307694714123/1099511627776","n":15975,"q":36,"u":"8899781/32"},{"bound":"5760104226157175/1099511627776","n":16384,"q":36,"u":"1114111/4"},{"bound":"737153426861199/137438953472","n":16794,"q":36,"u":"8925995/32"},{"bound":"6034008897495639/1099511627776","n":17203,"q":36,"u":"4469551/16"},{"bound":"3085559008376975/549755813888","n":17613,"q":36,"u":"8952209/32"},{"bound":"394263798649795/68719476736","n":18023,"q":36,"u":"2241329/8"},{"bound":"6444947806759431/1099511627776","n":18432,"q":35,"u":"8978423/32"},{"bound":"1645488843808543/274877906944","n":18842,"q":35,"u":"4495765/16"},{"bound":"6718623399422151/1099511627776","n":19251,"q":35,"u":"9004637/32"},{"bound":"1713905126413867/274877906944","n":19661,"q":35,"u":"563609/2"},{"bound":"6992612834183301/1099511627776","n":20071,"q":35,"u":"9030851/32"},{"bound":"3564633274514107/549755813888","n":20480,"q":35,"u":"4521979/16"},{"bound":"7266250137649681/1099511627776","n":20890,"q":35,"u":"9057065/32"},{"bound":"7402895621995543/1099511627776","n":21299,"q":35,"u":"2267543/8"},{"bound":"7539871413395735/1099511627776","n":21709,"q":35,"u":"9083279/32"},{"bound":"7676843613611263/1099511627776","n":22119,"q":35,"u":"4548193/16"},{"bound":"7813478345252489/1099511627776","n":22528,"q":35,"u":"9109493/32"},{"bound":"1987610981077715/274877906944","n":22938,"q":35,"u":"1140325/4"},{"bound":"8087072389094595/1099511627776","n":23347,"q":35,"u":"9135707/32"},{"bound":"4112016001091135/549755813888","n":23757,"q":35,"u":"4574407/16"},{"bound":"1045123605999403/137438953472","n":24167,"q":35,"u":"9161921/32"},{"bound":"8497609028765913/1099511627776","n":24576,"q":35,"u":"2293757/8"},{"bound":"4317280369449221/549755813888","n":24986,"q":35,"u":"9188135/32"},{"bound":"8771176038146139/1099511627776","n":25395,"q":35,"u":"4600621/16"},{"bound":"2227030770508845/274877906944","n":25805,"q":35,"u":"9214349/32"},{"bound":"4522366969631977/549755813888","n":26214,"q":35,"u":"288358"}],"shi":"1/20","slo":"-1/1000000000"},{"a":288358,"b":317193,"curvature_lower":"1708408831532446834720757086049796096000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/57094146552397898579349543242809169144965791180912002595948422623608359568533169182176439057521636257945963409633351090887698025687025102318456749523819366867393218350555272882838670735717617700282392277380144067422679886522142409067329257498898356326245840404759","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/101199640171594159115239812083745283664510976000000000000000000000000000000","panels":64,"points":[{"bound":"40275281243755/137438953472","n":451,"q":118,"u":"18483747/64"},{"bound":"62055799564621/137438953472","n":902,"q":101,"u":"9256291/32"},{"bound":"661409151764675/1099511627776","n":1352,"q":87,"u":"18541417/64"},{"bound":"51324359345603/68719476736","n":1803,"q":76,"u":"4642563/16"},{"bound":"488447604959437/549755813888","n":2253,"q":69,"u":"18599087/64"},{"bound":"565169042573053/549755813888","n":2704,"q":64,"u":"9313961/32"},{"bound":"640779344441443/549755813888","n":3154,"q":60,"u":"18656757/64"},{"bound":"1431708795684929/1099511627776","n":3605,"q":57,"u":"2335699/8"},{"bound":"790226903944831/549755813888","n":4055,"q":55,"u":"18714427/64"},{"bound":"864345540421745/549755813888","n":4506,"q":53,"u":"9371631/32"},{"bound":"1876271861622547/1099511627776","n":4957,"q":51,"u":"18772097/64"},{"bound":"1011485964188993/549755813888","n":5407,"q":50,"u":"4700233/16"},{"bound":"542391815181515/274877906944","n":5858,"q":49,"u":"18829767/64"},{"bound":"1157736521593441/549755813888","n":6308,"q":48,"u":"9429301/32"},{"bound":"615350003069871/274877906944","n":6759,"q":47,"u":"18887437/64"},{"bound":"2606762515064057/1099511627776","n":7209,"q":46,"u":"1182267/4"},{"bound":"2752193480112557/1099511627776","n":7660,"q":46,"u":"18945107/64"},{"bound":"362140728365501/137438953472","n":8110,"q":45,"u":"9486971/32"},{"bound":"1521112848407297/549755813888","n":8561,"q":45,"u":"19002777/64"},{"bound":"398355716120999/137438953472","n":9011,"q":44,"u":"4757903/16"},{"bound":"3331663524381801/1099511627776","n":9462,"q":44,"u":"19060447/64"},{"bound":"3476406053019337/1099511627776","n":9913,"q":43,"u":"9544641/32"},{"bound":"3620659787397543/1099511627776","n":10363,"q":43,"u":"19118117/64"},{"bound":"3765191713936379/1099511627776","n":10814,"q":43,"u":"2393369/8"},{"bound":"3909363836059093/1099511627776","n":11264,"q":42,"u":"19175787/64"},{"bound":"4053692718120639/1099511627776","n":11715,"q":42,"u":"9602311/32"},{"bound":"2098835347052351/549755813888","n":12165,"q":42,"u":"19233457/64"},{"bound":"4341940750078615/1099511627776","n":12616,"q":42,"u":"4815573/16"},{"bound":"4485865786682365/1099511627776","n":13066,"q":42,"u":"19291127/64"},{"bound":"4629992530054589/1099511627776","n":13517,"q":41,"u":"9659981/32"},{"bound":"1193438852687623/274877906944","n":13967,"q":41,"u":"19348797/64"},{"bound":"4917818327484893/1099511627776","n":14418,"q":41,"u":"605551/2"},{"bound":"2530931722895431/549755813888","n":14869,"q":41,"u":"19406467/64"},{"bound":"650696613229357/137438953472","n":15319,"q":41,"u":"9717651/32"},{"bound":"5349586732222545/1099511627776","n":15770,"q":41,"u":"19464137/64"},{"bound":"5493177832785207/1099511627776","n":16220,"q":40,"u":"4873243/16"},{"bound":"5637061178747181/1099511627776","n":16671,"q":40,"u":"19521807/64"},{"bound":"2890306701565059/549755813888","n":17121,"q":40,"u":"9775321/32"},{"bound":"5924473397897053/1099511627776","n":17572,"q":40,"u":"19579477/64"},{"bound":"3034001999538865/549755813888","n":18022,"q":40,"u":"2451039/8"},{"bound":"1552960961244119/274877906944","n":18473,"q":40,"u":"19637147/64"},{"bound":"198604866308989/34359738368","n":18923,"q":40,"u":"9832991/32"},{"bound":"812397257627901/137438953472","n":19374,"q":40,"u":"19694817/64"},{"bound":"6642992486954411/1099511627776","n":19825,"q":40,"u":"4930913/16"},{"bound":"6786407381424501/1099511627776","n":20275,"q":39,"u":"19752487/64"},{"bound":"3465060203811933/549755813888","n":20726,"q":39,"u":"9890661/32"},{"bound":"7073508097779549/1099511627776","n":21176,"q":39,"u":"19810157/64"},{"bound":"7217208130247243/1099511627776","n":21627,"q":39,"u":"1239937/4"},{"bound":"3680291810887125/549755813888","n":22077,"q":39,"u":"19867827/64"},{"bound":"3752136068545743/549755813888","n":22528,"q":39,"u":"9948331/32"},{"bound":"7647636790407113/1099511627776","n":22978,"q":39,"u":"19925497/64"},{"bound":"1947828762379199/274877906944","n":23429,"q":39,"u":"4988583/16"},{"bound":"991833753741681/137438953472","n":23879,"q":39,"u":"19983167/64"},{"bound":"4039169558065271/549755813888","n":24330,"q":39,"u":"10006001/32"},{"bound":"4111001985231573/549755813888","n":24781,"q":39,"u":"20040837/64"},{"bound":"8365346276793403/1099511627776","n":25231,"q":39,"u":"2508709/8"},{"bound":"8509003314972349/1099511627776","n":25682,"q":39,"u":"20098507/64"},{"bound":"8652338213870069/1099511627776","n":26132,"q":39,"u":"10063671/32"},{"bound":"2198997048644957/274877906944","n":26583,"q":39,"u":"20156177/64"},{"bound":"8939283881273497/1099511627776","n":27033,"q":38,"u":"5046253/16"},{"bound":"1135357423307609/137438953472","n":27484,"q":38,"u":"20213847/64"},{"bound":"9226113492501283/1099511627776","n":27934,"q":38,"u":"10121341/32"},{"bound":"9369683024720333/1099511627776","n":28385,"q":38,"u":"20271517/64"},{"bound":"9512931442685077/1099511627776","n":28835,"q":38,"u":"317193"}],"shi":"1/20","slo":"-1/1000000000"},{"a":317193,"b":348912,"curvature_lower":"355300592495354792377182915393024000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/15804204644090843705871845508080790305834832976067661958764523705523962477275019416735670786637978612598642081226609707050196908702376746849430994992985517733104942165016199902271925905279419176441695627811137600069273136890452907449050880830058575890810537909","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/134695701908133225007094043821736991219777536000000000000000000000000000000","panels":64,"points":[{"bound":"174467553978713/549755813888","n":496,"q":138,"u":"20332071/64"},{"bound":"267077769711337/549755813888","n":992,"q":118,"u":"10181895/32"},{"bound":"354681070481963/549755813888","n":1487,"q":101,"u":"20395509/64"},{"bound":"878801665421749/1099511627776","n":1983,"q":89,"u":"5106807/16"},{"bound":"1044048114725131/1099511627776","n":2479,"q":80,"u":"20458947/64"},{"bound":"602996232056397/549755813888","n":2974,"q":74,"u":"10245333/32"},{"bound":"683043795567205/549755813888","n":3470,"q":69,"u":"20522385/64"},{"bound":"1524227239309285/1099511627776","n":3965,"q":66,"u":"2569263/8"},{"bound":"1681419964885363/1099511627776","n":4461,"q":63,"u":"20585823/64"},{"bound":"918813974286247/549755813888","n":4957,"q":60,"u":"10308771/32"},{"bound":"996366261285677/549755813888","n":5452,"q":58,"u":"20649261/64"},{"bound":"536873123103565/274877906944","n":5948,"q":57,"u":"5170245/16"},{"bound":"2301441725973155/1099511627776","n":6443,"q":55,"u":"20712699/64"},{"bound":"2455236646941053/1099511627776","n":6939,"q":54,"u":"10372209/32"},{"bound":"2608671585457689/1099511627776","n":7435,"q":53,"u":"20776137/64"},{"bound":"345186701808627/137438953472","n":7930,"q":52,"u":"1300491/4"},{"bound":"2914345683814105/1099511627776","n":8426,"q":52,"u":"20839575/64"},{"bound":"1533322739647277/549755813888","n":8921,"q":51,"u":"10435647/32"},{"bound":"804769623952023/274877906944","n":9417,"q":50,"u":"20903013/64"},{"bound":"421415262947347/137438953472","n":9913,"q":50,"u":"5233683/16"},{"bound":"1761552860397333/549755813888","n":10408,"q":49,"u":"20966451/64"},{"bound":"1837530746492265/549755813888","n":10904,"q":49,"u":"10499085/32"},{"bound":"3826908337491517/1099511627776","n":11400,"q":48,"u":"21029889/64"},{"bound":"3978307554865369/1099511627776","n":11895,"q":48,"u":"2632701/8"},{"bound":"1032491608116433/274877906944","n":12391,"q":48,"u":"21093327/64"},{"bound":"2140595120730755/549755813888","n":12886,"q":47,"u":"10562523/32"},{"bound":"4432637608158207/1099511627776","n":13382,"q":47,"u":"21156765/64"},{"bound":"4584050793250791/1099511627776","n":13878,"q":47,"u":"5297121/16"},{"bound":"2367549988914365/549755813888","n":14373,"q":46,"u":"21220203/64"},{"bound":"4886332091864155/1099511627776","n":14869,"q":46,"u":"10625961/32"},{"bound":"5037233279231055/1099511627776","n":15364,"q":46,"u":"21283641/64"},{"bound":"1297103879986359/274877906944","n":15860,"q":46,"u":"666105/2"},{"bound":"2669787980583457/549755813888","n":16356,"q":46,"u":"21347079/64"},{"bound":"5490334963368253/1099511627776","n":16851,"q":45,"u":"10689399/32"},{"bound":"2820673218133519/549755813888","n":17347,"q":45,"u":"21410517/64"},{"bound":"181001129566175/34359738368","n":17842,"q":45,"u":"5360559/16"},{"bound":"5943014260969957/1099511627776","n":18338,"q":45,"u":"21473955/64"},{"bound":"3046988765994659/549755813888","n":18834,"q":45,"u":"10752837/32"},{"bound":"780577839396691/137438953472","n":19329,"q":45,"u":"21537393/64"},{"bound":"3197758372472093/549755813888","n":19825,"q":44,"u":"2696139/8"},{"bound":"6546040106878591/1099511627776","n":20320,"q":44,"u":"21600831/64"},{"bound":"6696856195066855/1099511627776","n":20816,"q":44,"u":"10816275/32"},{"bound":"6847661661379817/1099511627776","n":21312,"q":44,"u":"21664269/64"},{"bound":"3499076589393513/549755813888","n":21807,"q":44,"u":"5423997/16"},{"bound":"7148939421498177/1099511627776","n":22303,"q":44,"u":"21727707/64"},{"bound":"7299716933245965/1099511627776","n":22799,"q":44,"u":"10879713/32"},{"bound":"3725091140817503/549755813888","n":23294,"q":44,"u":"21791145/64"},{"bound":"3800471947338035/549755813888","n":23790,"q":44,"u":"1363929/4"},{"bound":"7751375042111397/1099511627776","n":24285,"q":43,"u":"21854583/64"},{"bound":"7902039781781087/1099511627776","n":24781,"q":43,"u":"10943151/32"},{"bound":"8052697898442923/1099511627776","n":25277,"q":43,"u":"21918021/64"},{"bound":"8203046029479277/1099511627776","n":25772,"q":43,"u":"5487435/16"},{"bound":"1044211497513655/137438953472","n":26268,"q":43,"u":"21981459/64"},{"bound":"8504028620221941/1099511627776","n":26763,"q":43,"u":"11006589/32"},{"bound":"8654663662811463/1099511627776","n":27259,"q":43,"u":"22044897/64"},{"bound":"8805293664641577/1099511627776","n":27755,"q":43,"u":"2759577/8"},{"bound":"4477807602419127/549755813888","n":28250,"q":43,"u":"22108335/64"},{"bound":"9106235880283775/1099511627776","n":28746,"q":43,"u":"11070027/32"},{"bound":"9256548570647941/1099511627776","n":29241,"q":43,"u":"22171773/64"},{"bound":"9407160807440865/1099511627776","n":29737,"q":43,"u":"5550873/16"},{"bound":"9557769119135031/1099511627776","n":30233,"q":43,"u":"22235211/64"},{"bound":"9708070053807225/1099511627776","n":30728,"q":43,"u":"11133465/32"},{"bound":"9858671059190377/1099511627776","n":31224,"q":43,"u":"22298649/64"},{"bound":"10008942357129773/1099511627776","n":31719,"q":42,"u":"348912"}],"shi":"1/20","slo":"-1/1000000000"},{"a":348912,"b":383803,"curvature_lower":"3093066718313846893182478572702400512000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/183123203601039397884529128381851942605911811247223413125808441453566394476148366874756925414498579874918531364421471853425943901815446098664148380002604151078525245738588974234531671951891061114672235371043958084136050859636934741909209891418351514430865779599903","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/179279516797321936440867860181852211636076544000000000000000000000000000000","panels":64,"points":[{"bound":"378274038581499/1099511627776","n":546,"q":158,"u":"22365259/64"},{"bound":"287530466384255/549755813888","n":1091,"q":138,"u":"11200075/32"},{"bound":"761408280007307/1099511627776","n":1636,"q":118,"u":"22435041/64"},{"bound":"117630472363089/137438953472","n":2181,"q":103,"u":"5617483/16"},{"bound":"558000808142769/549755813888","n":2726,"q":93,"u":"22504823/64"},{"bound":"1287906016001711/1099511627776","n":3272,"q":86,"u":"11269857/32"},{"bound":"182123895253347/137438953472","n":3817,"q":80,"u":"22574605/64"},{"bound":"1624187338590359/1099511627776","n":4362,"q":75,"u":"2826187/8"},{"bound":"1789903590056083/1099511627776","n":4907,"q":72,"u":"22644387/64"},{"bound":"1954461280898685/1099511627776","n":5452,"q":69,"u":"11339639/32"},{"bound":"2118087640011871/1099511627776","n":5997,"q":67,"u":"22714169/64"},{"bound":"1140623247688013/549755813888","n":6543,"q":65,"u":"5687265/16"},{"bound":"2443473760625175/1099511627776","n":7088,"q":63,"u":"22783951/64"},{"bound":"2605187119884067/1099511627776","n":7633,"q":62,"u":"11409421/32"},{"bound":"2766451061959983/1099511627776","n":8178,"q":60,"u":"22853733/64"},{"bound":"1463665539503187/549755813888","n":8723,"q":59,"u":"1430539/4"},{"bound":"1543947006650241/549755813888","n":9268,"q":58,"u":"22923515/64"},{"bound":"3248480439889449/1099511627776","n":9814,"q":57,"u":"11479203/32"},{"bound":"3408502111906033/1099511627776","n":10359,"q":57,"u":"22993297/64"},{"bound":"3568315538109477/1099511627776","n":10904,"q":56,"u":"5757047/16"},{"bound":"3727970243749403/1099511627776","n":11449,"q":55,"u":"23063079/64"},{"bound":"1943710459682537/549755813888","n":11994,"q":55,"u":"11548985/32"},{"bound":"4046752244403473/1099511627776","n":12539,"q":54,"u":"23132861/64"},{"bound":"4206219940845055/1099511627776","n":13085,"q":54,"u":"2895969/8"},{"bound":"545664201520197/137438953472","n":13630,"q":53,"u":"23202643/64"},{"bound":"4524246969571245/1099511627776","n":14175,"q":53,"u":"11618767/32"},{"bound":"2341567209877891/549755813888","n":14720,"q":53,"u":"23272425/64"},{"bound":"1210476923636743/274877906944","n":15265,"q":52,"u":"5826829/16"},{"bound":"5000588078298779/1099511627776","n":15810,"q":52,"u":"23342207/64"},{"bound":"2579762421277747/549755813888","n":16356,"q":52,"u":"11688549/32"},{"bound":"1329525177572779/274877906944","n":16901,"q":51,"u":"23411989/64"},{"bound":"5476566862328433/1099511627776","n":17446,"q":51,"u":"732715/2"},{"bound":"5635006069111001/1099511627776","n":17991,"q":51,"u":"23481771/64"},{"bound":"5793420541346075/1099511627776","n":18536,"q":51,"u":"11758331/32"},{"bound":"1488020705325473/274877906944","n":19082,"q":50,"u":"23551553/64"},{"bound":"3055172165866611/549755813888","n":19627,"q":50,"u":"5896611/16"},{"bound":"48973328405295/8589934592","n":20172,"q":50,"u":"23621335/64"},{"bound":"3213404698377139/549755813888","n":20717,"q":50,"u":"11828113/32"},{"bound":"1646253934151841/274877906944","n":21262,"q":50,"u":"23691117/64"},{"bound":"1685801563364485/274877906944","n":21807,"q":50,"u":"2965751/8"},{"bound":"6901600445985769/1099511627776","n":22353,"q":49,"u":"23760899/64"},{"bound":"7059663938448651/1099511627776","n":22898,"q":49,"u":"11897895/32"},{"bound":"1804428578702007/274877906944","n":23443,"q":49,"u":"23830681/64"},{"bound":"1843938104558559/274877906944","n":23988,"q":49,"u":"5966393/16"},{"bound":"1883444755271287/274877906944","n":24533,"q":49,"u":"23900463/64"},{"bound":"7691794832192825/1099511627776","n":25078,"q":49,"u":"11967677/32"},{"bound":"1962522603246523/274877906944","n":25624,"q":49,"u":"23970245/64"},{"bound":"8008068207135323/1099511627776","n":26169,"q":48,"u":"1500321/4"},{"bound":"8165968877230957/1099511627776","n":26714,"q":48,"u":"24040027/64"},{"bound":"8323860888049915/1099511627776","n":27259,"q":48,"u":"12037459/32"},{"bound":"8481744723182787/1099511627776","n":27804,"q":48,"u":"24109809/64"},{"bound":"1079952603855839/137438953472","n":28349,"q":48,"u":"6036175/16"},{"bound":"8797779288100909/1099511627776","n":28895,"q":48,"u":"24179591/64"},{"bound":"559727571698207/68719476736","n":29440,"q":48,"u":"12107241/32"},{"bound":"9113496441959469/1099511627776","n":29985,"q":48,"u":"24249373/64"},{"bound":"4635672753879347/549755813888","n":30530,"q":48,"u":"3035533/8"},{"bound":"9429188657397633/1099511627776","n":31075,"q":48,"u":"24319155/64"},{"bound":"4793513091545815/549755813888","n":31620,"q":48,"u":"12177023/32"},{"bound":"9745135038754791/1099511627776","n":32166,"q":47,"u":"24388937/64"},{"bound":"9902888782302657/1099511627776","n":32711,"q":47,"u":"6105957/16"},{"bound":"2515159390695001/274877906944","n":33256,"q":47,"u":"24458719/64"},{"bound":"2554595402510675/274877906944","n":33801,"q":47,"u":"12246805/32"},{"bound":"10376121139962293/1099511627776","n":34346,"q":47,"u":"24528501/64"},{"bound":"10533856355474031/1099511627776","n":34891,"q":47,"u":"383803"}],"shi":"1/20","slo":"-1/1000000000"},{"a":383803,"b":422183,"curvature_lower":"1060921884381649484361590150436923375616000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/83601607289484914918801469857819808786007010040532159229511488710386400668222203542849286904701457998468375847962228228331978453506515686466103330125139527741123464203443797861203084609252318681839022783437168629180802037198717180152688561262608648832053370822366949","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/238620663820878564881145107639592615092944896000000000000000000000000000000","panels":64,"points":[{"bound":"204963862032287/549755813888","n":600,"q":180,"u":"6150443/16"},{"bound":"619489848822805/1099511627776","n":1200,"q":158,"u":"3080019/8"},{"bound":"817748835377675/1099511627776","n":1800,"q":138,"u":"6169633/16"},{"bound":"252089531228107/274877906944","n":2399,"q":121,"u":"1544807/4"},{"bound":"1194087500971973/1099511627776","n":2999,"q":108,"u":"6188823/16"},{"bound":"344002863793019/274877906944","n":3599,"q":99,"u":"3099209/8"},{"bound":"777393698013383/549755813888","n":4198,"q":92,"u":"6208013/16"},{"bound":"1731672517331689/1099511627776","n":4798,"q":87,"u":"777201/2"},{"bound":"953425055831713/549755813888","n":5398,"q":83,"u":"6227203/16"},{"bound":"1040185725137687/549755813888","n":5997,"q":79,"u":"3118399/8"},{"bound":"2253085793540731/1099511627776","n":6597,"q":76,"u":"6246393/16"},{"bound":"606222958707915/274877906944","n":7197,"q":74,"u":"1563997/4"},{"bound":"2595667792230025/1099511627776","n":7796,"q":72,"u":"6265583/16"},{"bound":"2766099981793729/1099511627776","n":8396,"q":70,"u":"3137589/8"},{"bound":"734003019618311/274877906944","n":8996,"q":69,"u":"6284773/16"},{"bound":"776292224517245/274877906944","n":9595,"q":67,"u":"393398"},{"bound":"51159723429475/17179869184","n":10195,"q":66,"u":"6303963/16"},{"bound":"1721469998272697/549755813888","n":10795,"q":65,"u":"3156779/8"},{"bound":"3611362583141047/1099511627776","n":11395,"q":64,"u":"6323153/16"},{"bound":"118101551392465/34359738368","n":11994,"q":63,"u":"1583187/4"},{"bound":"493400132454217/137438953472","n":12594,"q":62,"u":"6342343/16"},{"bound":"514364579286839/137438953472","n":13194,"q":62,"u":"3175969/8"},{"bound":"2141092040174687/549755813888","n":13793,"q":61,"u":"6361533/16"},{"bound":"2224797560062277/549755813888","n":14393,"q":61,"u":"796391/2"},{"bound":"2308407135755137/549755813888","n":14993,"q":60,"u":"6380723/16"},{"bound":"298979876965749/68719476736","n":15592,"q":60,"u":"3195159/8"},{"bound":"2475321577645829/549755813888","n":16192,"q":59,"u":"6399913/16"},{"bound":"5117545863094113/1099511627776","n":16792,"q":59,"u":"1602377/4"},{"bound":"330253210065523/68719476736","n":17391,"q":58,"u":"6419103/16"},{"bound":"5450738996424949/1099511627776","n":17991,"q":58,"u":"3214349/8"},{"bound":"702173475897263/137438953472","n":18591,"q":58,"u":"6438293/16"},{"bound":"5783631136285313/1099511627776","n":19190,"q":57,"u":"402993"},{"bound":"2975046017780717/549755813888","n":19790,"q":57,"u":"6457483/16"},{"bound":"6116522541056299/1099511627776","n":20390,"q":57,"u":"3233539/8"},{"bound":"6282886603181487/1099511627776","n":20990,"q":56,"u":"6476673/16"},{"bound":"1612218601667347/274877906944","n":21589,"q":56,"u":"1621567/4"},{"bound":"3307557510808951/549755813888","n":22189,"q":56,"u":"6495863/16"},{"bound":"6781333106935835/1099511627776","n":22789,"q":56,"u":"3252729/8"},{"bound":"6947248104835353/1099511627776","n":23388,"q":55,"u":"6515053/16"},{"bound":"7113322781330085/1099511627776","n":23988,"q":55,"u":"815581/2"},{"bound":"7279378994083107/1099511627776","n":24588,"q":55,"u":"6534243/16"},{"bound":"3722570630273213/549755813888","n":25187,"q":55,"u":"3271919/8"},{"bound":"7611164170042373/1099511627776","n":25787,"q":55,"u":"6553433/16"},{"bound":"7777172008129975/1099511627776","n":26387,"q":55,"u":"1640757/4"},{"bound":"7942840624072969/1099511627776","n":26986,"q":54,"u":"6572623/16"},{"bound":"8108727285481071/1099511627776","n":27586,"q":54,"u":"3291109/8"},{"bound":"8274601242021501/1099511627776","n":28186,"q":54,"u":"6591813/16"},{"bound":"8440186815619507/1099511627776","n":28785,"q":54,"u":"412588"},{"bound":"8606037569970759/1099511627776","n":29385,"q":54,"u":"6611003/16"},{"bound":"2192969424408037/274877906944","n":29985,"q":54,"u":"3310299/8"},{"bound":"558606736883863/68719476736","n":30585,"q":54,"u":"6630193/16"},{"bound":"2275810591849705/274877906944","n":31184,"q":53,"u":"1659947/4"},{"bound":"4634485275795649/549755813888","n":31784,"q":53,"u":"6649383/16"},{"bound":"2358672515644857/274877906944","n":32384,"q":53,"u":"3329489/8"},{"bound":"4800062585317215/549755813888","n":32983,"q":53,"u":"6668573/16"},{"bound":"9765828664815057/1099511627776","n":33583,"q":53,"u":"834771/2"},{"bound":"9931524743623441/1099511627776","n":34183,"q":53,"u":"6687763/16"},{"bound":"10096937629412423/1099511627776","n":34782,"q":53,"u":"3348679/8"},{"bound":"10262619959977673/1099511627776","n":35382,"q":53,"u":"6706953/16"},{"bound":"10428295900943079/1099511627776","n":35982,"q":53,"u":"1679137/4"},{"bound":"10593689640573407/1099511627776","n":36581,"q":53,"u":"6726143/16"},{"bound":"5379676846323875/549755813888","n":37181,"q":53,"u":"3367869/8"},{"bound":"10924961690032357/1099511627776","n":37781,"q":52,"u":"6745333/16"},{"bound":"11090266617670657/1099511627776","n":38380,"q":52,"u":"422183"}],"shi":"1/20","slo":"-1/1000000000"},{"a":422183,"b":464401,"curvature_lower":"3093066718313846893182478572702400512000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/324412605411853628994311421867170817358164186034173551502838492646258574344109883700445462311736236802797499290082940477671704860166201904504898081293848426662639269052051565030937409654476749455360460449678087168337337076941921678664213184448189209209565707049189","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/317603426485435467776737183085108923440562176000000000000000000000000000000","panels":64,"points":[{"bound":"444717816691777/1099511627776","n":660,"q":206,"u":"13530965/32"},{"bound":"667787092668605/1099511627776","n":1320,"q":193,"u":"6776037/16"},{"bound":"109787811317295/137438953472","n":1979,"q":158,"u":"13573183/32"},{"bound":"1081203846943179/1099511627776","n":2639,"q":138,"u":"3398573/8"},{"bound":"639147825909547/549755813888","n":3299,"q":126,"u":"13615401/32"},{"bound":"367718938529727/274877906944","n":3958,"q":115,"u":"6818255/16"},{"bound":"830255941270337/549755813888","n":4618,"q":107,"u":"13657619/32"},{"bound":"1847645233917749/1099511627776","n":5278,"q":100,"u":"1709841/4"},{"bound":"2032516304885247/1099511627776","n":5937,"q":95,"u":"13699837/32"},{"bound":"2216084263314589/1099511627776","n":6597,"q":91,"u":"6860473/16"},{"bound":"299796272328041/137438953472","n":7257,"q":87,"u":"13742055/32"},{"bound":"1289656446625563/549755813888","n":7916,"q":85,"u":"3440791/8"},{"bound":"344954770689163/137438953472","n":8576,"q":82,"u":"13784273/32"},{"bound":"2939224948516957/1099511627776","n":9236,"q":80,"u":"6902691/16"},{"bound":"779476554590531/274877906944","n":9895,"q":78,"u":"13826491/32"},{"bound":"1648162213518047/549755813888","n":10555,"q":76,"u":"865475/2"},{"bound":"3474258422167313/1099511627776","n":11215,"q":75,"u":"13868709/32"},{"bound":"3651531459799727/1099511627776","n":11874,"q":74,"u":"6944909/16"},{"bound":"1914359667101859/549755813888","n":12534,"q":73,"u":"13910927/32"},{"bound":"4005584455804483/1099511627776","n":13194,"q":71,"u":"3483009/8"},{"bound":"1045476159353399/274877906944","n":13853,"q":71,"u":"13953145/32"},{"bound":"4358237305680581/1099511627776","n":14513,"q":70,"u":"6987127/16"},{"bound":"283396968940641/68719476736","n":15173,"q":69,"u":"13995363/32"},{"bound":"4710014352537727/1099511627776","n":15832,"q":68,"u":"1752059/4"},{"bound":"2442888945759369/549755813888","n":16492,"q":68,"u":"14037581/32"},{"bound":"5061345492547327/1099511627776","n":17152,"q":67,"u":"7029345/16"},{"bound":"1309135987760053/274877906944","n":17811,"q":66,"u":"14079799/32"},{"bound":"2705917598729613/549755813888","n":18471,"q":66,"u":"3525227/8"},{"bound":"2793524932618779/549755813888","n":19131,"q":65,"u":"14122017/32"},{"bound":"1440460359572271/274877906944","n":19790,"q":65,"u":"7071563/16"},{"bound":"5936850955285777/1099511627776","n":20450,"q":65,"u":"14164235/32"},{"bound":"6111450655281983/1099511627776","n":21109,"q":64,"u":"443292"},{"bound":"785781932368731/137438953472","n":21769,"q":64,"u":"14206453/32"},{"bound":"6461011595351923/1099511627776","n":22429,"q":63,"u":"7113781/16"},{"bound":"6635365521822215/1099511627776","n":23088,"q":63,"u":"14248671/32"},{"bound":"212811000963041/34359738368","n":23748,"q":63,"u":"3567445/8"},{"bound":"3492254462083391/549755813888","n":24408,"q":63,"u":"14290889/32"},{"bound":"3579342302377157/549755813888","n":25067,"q":62,"u":"7155999/16"},{"bound":"57289686034373/8589934592","n":25727,"q":62,"u":"14333107/32"},{"bound":"7507450902890657/1099511627776","n":26387,"q":62,"u":"1794277/4"},{"bound":"7681535370211453/1099511627776","n":27046,"q":62,"u":"14375325/32"},{"bound":"3927889377331645/549755813888","n":27706,"q":61,"u":"7198217/16"},{"bound":"8029985335256803/1099511627776","n":28366,"q":61,"u":"14417543/32"},{"bound":"8203909328187775/1099511627776","n":29025,"q":61,"u":"3609663/8"},{"bound":"2094519934829405/274877906944","n":29685,"q":61,"u":"14459761/32"},{"bound":"1069029212991151/137438953472","n":30345,"q":61,"u":"7240435/16"},{"bound":"4363014067984449/549755813888","n":31004,"q":60,"u":"14501979/32"},{"bound":"4450029262807375/549755813888","n":31664,"q":60,"u":"907693/2"},{"bound":"2268518739505473/274877906944","n":32324,"q":60,"u":"14544197/32"},{"bound":"9247814589348793/1099511627776","n":32983,"q":60,"u":"7282653/16"},{"bound":"9421805430980609/1099511627776","n":33643,"q":60,"u":"14586415/32"},{"bound":"9595784508539375/1099511627776","n":34303,"q":60,"u":"3651881/8"},{"bound":"1221180908793029/137438953472","n":34962,"q":59,"u":"14628633/32"},{"bound":"9943319701667557/1099511627776","n":35622,"q":59,"u":"7324871/16"},{"bound":"10117181948039965/1099511627776","n":36282,"q":59,"u":"14670851/32"},{"bound":"2572692779935467/274877906944","n":36941,"q":59,"u":"1836495/4"},{"bound":"10464614524082911/1099511627776","n":37601,"q":59,"u":"14713069/32"},{"bound":"1329806148907511/137438953472","n":38261,"q":59,"u":"7367089/16"},{"bound":"10812012175517821/1099511627776","n":38920,"q":59,"u":"14755287/32"},{"bound":"10985830617640125/1099511627776","n":39580,"q":59,"u":"3694099/8"},{"bound":"11159638595751789/1099511627776","n":40240,"q":58,"u":"14797505/32"},{"bound":"5666551679338491/549755813888","n":40899,"q":58,"u":"7409307/16"},{"bound":"11506824349580457/1099511627776","n":41559,"q":58,"u":"14839723/32"},{"bound":"5840137726297567/549755813888","n":42218,"q":58,"u":"464401"}],"shi":"1/20","slo":"-1/1000000000"},{"a":464401,"b":510841,"curvature_lower":"1060921884381649484361590150436923375616000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/148104973009327406211507513294364919565128428745709454028265273562723517922716389010482821044788849732032823145267485033582780471752742706573967712397212587793747573525309649134556933688728288120165591139893200219839290456512838204292942937380775188848129405964283067","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/422729341410439758089858076424972834122498048000000000000000000000000000000","panels":64,"points":[{"bound":"482726176413183/1099511627776","n":726,"q":235,"u":"3721013/8"},{"bound":"720107306216921/1099511627776","n":1452,"q":220,"u":"1863409/4"},{"bound":"236049493919581/274877906944","n":2177,"q":193,"u":"3732623/8"},{"bound":"1159903691853443/1099511627776","n":2903,"q":169,"u":"934607/2"},{"bound":"1369222861224719/1099511627776","n":3629,"q":147,"u":"3744233/8"},{"bound":"1573658314696253/1099511627776","n":4354,"q":138,"u":"1875019/4"},{"bound":"1774542325698573/1099511627776","n":5080,"q":124,"u":"3755843/8"},{"bound":"986196600964701/549755813888","n":5805,"q":116,"u":"470206"},{"bound":"2168244032447705/1099511627776","n":6531,"q":110,"u":"3767453/8"},{"bound":"1181131008586943/549755813888","n":7257,"q":105,"u":"1886629/4"},{"bound":"638629318853885/274877906944","n":7982,"q":101,"u":"3779063/8"},{"bound":"343223275601449/137438953472","n":8708,"q":97,"u":"946217/2"},{"bound":"1468008826931597/549755813888","n":9434,"q":94,"u":"3790673/8"},{"bound":"3125109639796733/1099511627776","n":10159,"q":91,"u":"1898239/4"},{"bound":"414213343351457/137438953472","n":10885,"q":89,"u":"3802283/8"},{"bound":"875350397024615/274877906944","n":11610,"q":87,"u":"476011"},{"bound":"3688798169142769/1099511627776","n":12336,"q":85,"u":"3813893/8"},{"bound":"3875709521736853/1099511627776","n":13062,"q":84,"u":"1909849/4"},{"bound":"4061928189041981/1099511627776","n":13787,"q":82,"u":"3825503/8"},{"bound":"1062006805148013/274877906944","n":14513,"q":81,"u":"957827/2"},{"bound":"4433797108130847/1099511627776","n":15239,"q":80,"u":"3837113/8"},{"bound":"4619013355596923/1099511627776","n":15964,"q":79,"u":"1921459/4"},{"bound":"1201054182132317/274877906944","n":16690,"q":78,"u":"3848723/8"},{"bound":"1247231526497543/274877906944","n":17415,"q":77,"u":"481816"},{"bound":"646710012764395/137438953472","n":18141,"q":76,"u":"3860333/8"},{"bound":"5358252991442199/1099511627776","n":18867,"q":75,"u":"1933069/4"},{"bound":"5542363321464789/1099511627776","n":19592,"q":75,"u":"3871943/8"},{"bound":"5726579769528253/1099511627776","n":20318,"q":74,"u":"969437/2"},{"bound":"5910670462491991/1099511627776","n":21044,"q":74,"u":"3883553/8"},{"bound":"3047167066013591/549755813888","n":21769,"q":73,"u":"1944679/4"},{"bound":"6278178118796123/1099511627776","n":22495,"q":73,"u":"3895163/8"},{"bound":"3230798866069825/549755813888","n":23220,"q":72,"u":"487621"},{"bound":"6645217493403051/1099511627776","n":23946,"q":72,"u":"3906773/8"},{"bound":"6828699767987535/1099511627776","n":24672,"q":71,"u":"1956289/4"},{"bound":"876482749897525/137438953472","n":25397,"q":71,"u":"3918383/8"},{"bound":"899401052487363/137438953472","n":26123,"q":70,"u":"981047/2"},{"bound":"3689217756350779/549755813888","n":26849,"q":70,"u":"3929993/8"},{"bound":"7561376472593957/1099511627776","n":27574,"q":70,"u":"1967899/4"},{"bound":"3872252117213379/549755813888","n":28300,"q":69,"u":"3941603/8"},{"bound":"1981819322735709/274877906944","n":29025,"q":69,"u":"493426"},{"bound":"253446087041759/34359738368","n":29751,"q":69,"u":"3953213/8"},{"bound":"4146623214705385/549755813888","n":30477,"q":69,"u":"1979509/4"},{"bound":"4237928818158119/549755813888","n":31202,"q":68,"u":"3964823/8"},{"bound":"8658680773731927/1099511627776","n":31928,"q":68,"u":"992657/2"},{"bound":"8841482343849899/1099511627776","n":32654,"q":68,"u":"3976433/8"},{"bound":"564000744111781/68719476736","n":33379,"q":68,"u":"1991119/4"},{"bound":"9206713477060817/1099511627776","n":34105,"q":67,"u":"3988043/8"},{"bound":"4694555512841619/549755813888","n":34830,"q":67,"u":"499231"},{"bound":"4785871496270883/549755813888","n":35556,"q":67,"u":"3999653/8"},{"bound":"9754358747326407/1099511627776","n":36282,"q":67,"u":"2002729/4"},{"bound":"4968353839120697/549755813888","n":37007,"q":67,"u":"4011263/8"},{"bound":"10119249670742349/1099511627776","n":37733,"q":66,"u":"1004267/2"},{"bound":"10301733607366621/1099511627776","n":38459,"q":66,"u":"4022873/8"},{"bound":"2620988251830147/274877906944","n":39184,"q":66,"u":"2014339/4"},{"bound":"10666411221916625/1099511627776","n":39910,"q":66,"u":"4034483/8"},{"bound":"10848606241825703/1099511627776","n":40635,"q":66,"u":"505036"},{"bound":"11031041263747355/1099511627776","n":41361,"q":66,"u":"4046093/8"},{"bound":"11213461630015831/1099511627776","n":42087,"q":65,"u":"2025949/4"},{"bound":"11395543662609011/1099511627776","n":42812,"q":65,"u":"4057703/8"},{"bound":"11577866936199629/1099511627776","n":43538,"q":65,"u":"1015877/2"},{"bound":"11760180757195667/1099511627776","n":44264,"q":65,"u":"4069313/8"},{"bound":"11942234455979001/1099511627776","n":44989,"q":65,"u":"2037559/4"},{"bound":"6062265328026079/549755813888","n":45715,"q":65,"u":"4080923/8"},{"bound":"12306567545644877/1099511627776","n":46440,"q":65,"u":"510841"}],"shi":"1/20","slo":"-1/1000000000"},{"a":510841,"b":561925,"curvature_lower":"801442388550956280014893233412767744000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/148914286721327761296347353221649656354159178013911204375562990989340224216290782662559747346343791857673772035033531126043330228982940568498018153443619452488014360527717475625798430868165106311512387215947933433244687111291542341160512923985404514187697071","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/562652422990097932246282719698378836628471808000000000000000000000000000000","panels":64,"points":[{"bound":"524384811967471/1099511627776","n":799,"q":269,"u":"8186227/16"},{"bound":"388465292290245/549755813888","n":1597,"q":252,"u":"4099499/8"},{"bound":"1015525109510151/1099511627776","n":2395,"q":220,"u":"8211769/16"},{"bound":"622393365931043/549755813888","n":3193,"q":193,"u":"2056135/4"},{"bound":"1467191611597467/1099511627776","n":3991,"q":169,"u":"8237311/16"},{"bound":"421126415174719/274877906944","n":4790,"q":158,"u":"4125041/8"},{"bound":"948767019105491/549755813888","n":5588,"q":147,"u":"8262853/16"},{"bound":"1053670116386251/549755813888","n":6386,"q":138,"u":"1034453/2"},{"bound":"2314435974153475/1099511627776","n":7184,"q":127,"u":"8288395/16"},{"bound":"2519500955132723/1099511627776","n":7982,"q":121,"u":"4150583/8"},{"bound":"2723084877698889/1099511627776","n":8781,"q":116,"u":"8313937/16"},{"bound":"2924970761591475/1099511627776","n":9579,"q":111,"u":"2081677/4"},{"bound":"3125631294439261/1099511627776","n":10377,"q":108,"u":"8339479/16"},{"bound":"3325265473977611/1099511627776","n":11175,"q":105,"u":"4176125/8"},{"bound":"110125171893011/34359738368","n":11973,"q":102,"u":"8365021/16"},{"bound":"3721985665318931/1099511627776","n":12771,"q":99,"u":"523612"},{"bound":"979886476059965/274877906944","n":13570,"q":97,"u":"8390563/16"},{"bound":"4116281379259247/1099511627776","n":14368,"q":95,"u":"4201667/8"},{"bound":"4312514433069941/1099511627776","n":15166,"q":93,"u":"8416105/16"},{"bound":"2254138382301619/549755813888","n":15964,"q":92,"u":"2107219/4"},{"bound":"4703660490140949/1099511627776","n":16762,"q":91,"u":"8441647/16"},{"bound":"4898911453865665/1099511627776","n":17561,"q":89,"u":"4227209/8"},{"bound":"1273400430147343/274877906944","n":18359,"q":88,"u":"8467189/16"},{"bound":"5288006714831161/1099511627776","n":19157,"q":87,"u":"1059995/2"},{"bound":"685269056513527/137438953472","n":19955,"q":86,"u":"8492731/16"},{"bound":"2838032218612073/549755813888","n":20753,"q":85,"u":"4252751/8"},{"bound":"5870010512173637/1099511627776","n":21552,"q":84,"u":"8518273/16"},{"bound":"47371217762329/8589934592","n":22350,"q":84,"u":"2132761/4"},{"bound":"3128412210286355/549755813888","n":23148,"q":83,"u":"8543815/16"},{"bound":"6449985571645071/1099511627776","n":23946,"q":82,"u":"4278293/8"},{"bound":"6643008233896657/1099511627776","n":24744,"q":82,"u":"8569357/16"},{"bound":"3417930391968497/549755813888","n":25542,"q":81,"u":"536383"},{"bound":"3514434111322343/549755813888","n":26341,"q":80,"u":"8594899/16"},{"bound":"7221470666753991/1099511627776","n":27139,"q":80,"u":"4303835/8"},{"bound":"1853502821313841/274877906944","n":27937,"q":79,"u":"8620441/16"},{"bound":"3803200105045903/549755813888","n":28735,"q":79,"u":"2158303/4"},{"bound":"7798745082956197/1099511627776","n":29533,"q":79,"u":"8645983/16"},{"bound":"1997799149725653/274877906944","n":30332,"q":78,"u":"4329377/8"},{"bound":"8183350666435147/1099511627776","n":31130,"q":78,"u":"8671525/16"},{"bound":"523465067129715/68719476736","n":31928,"q":77,"u":"1085537/2"},{"bound":"8567418774404581/1099511627776","n":32726,"q":77,"u":"8697067/16"},{"bound":"1094920602108483/137438953472","n":33524,"q":77,"u":"4354919/8"},{"bound":"8951492158394813/1099511627776","n":34323,"q":76,"u":"8722609/16"},{"bound":"9143278508630683/1099511627776","n":35121,"q":76,"u":"2183845/4"},{"bound":"9335038459219649/1099511627776","n":35919,"q":76,"u":"8748151/16"},{"bound":"9526773604320119/1099511627776","n":36717,"q":76,"u":"4380461/8"},{"bound":"607400332678251/68719476736","n":37515,"q":75,"u":"8773693/16"},{"bound":"4954998921302563/549755813888","n":38313,"q":75,"u":"549154"},{"bound":"5050904697255443/549755813888","n":39112,"q":75,"u":"8799235/16"},{"bound":"10293361024329713/1099511627776","n":39910,"q":75,"u":"4406003/8"},{"bound":"10484826510608551/1099511627776","n":40708,"q":74,"u":"8824777/16"},{"bound":"10676249859990741/1099511627776","n":41506,"q":74,"u":"2209387/4"},{"bound":"10867656163673811/1099511627776","n":42304,"q":74,"u":"8850319/16"},{"bound":"11059286134206433/1099511627776","n":43103,"q":74,"u":"4431545/8"},{"bound":"5625330461330289/549755813888","n":43901,"q":74,"u":"8875861/16"},{"bound":"11441949784736449/1099511627776","n":44699,"q":73,"u":"1111079/2"},{"bound":"11633210231501879/1099511627776","n":45497,"q":73,"u":"8901403/16"},{"bound":"5912228658104509/549755813888","n":46295,"q":73,"u":"4457087/8"},{"bound":"6007965655607519/549755813888","n":47094,"q":73,"u":"8926945/16"},{"bound":"6103576765517405/549755813888","n":47892,"q":73,"u":"2234929/4"},{"bound":"6199182093294905/549755813888","n":48690,"q":73,"u":"8952487/16"},{"bound":"1573687097546101/137438953472","n":49488,"q":72,"u":"4482629/8"},{"bound":"1597575772923505/137438953472","n":50286,"q":72,"u":"8978029/16"},{"bound":"12971705365258965/1099511627776","n":51084,"q":72,"u":"561925"}],"shi":"1/20","slo":"-1/1000000000"},{"a":561925,"b":618117,"curvature_lower":"39293403125246277198577412979145310208000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/9717637677644031673678150871372534884441304491213874521785592015564201421228014419627663372117022237018222647811210206222149606398960551827389184394828684931460174286112219513664862023949691887041080076788541018546559509849786792749873874143538604125649070886920213","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/748889975183060928698963924036622483456000000000000000000000000000000000000","panels":64,"points":[{"bound":"35593433450515/68719476736","n":878,"q":308,"u":"562803"},{"bound":"209644269407955/274877906944","n":1756,"q":288,"u":"563681"},{"bound":"1092650738961487/1099511627776","n":2634,"q":252,"u":"564559"},{"bound":"1336718943772749/1099511627776","n":3512,"q":220,"u":"565437"},{"bound":"786584706886741/549755813888","n":4390,"q":206,"u":"566315"},{"bound":"901931071604703/549755813888","n":5268,"q":180,"u":"567193"},{"bound":"2029938659932319/1099511627776","n":6146,"q":169,"u":"568071"},{"bound":"2252430054401383/1099511627776","n":7024,"q":158,"u":"568949"},{"bound":"1235987036230875/549755813888","n":7902,"q":147,"u":"569827"},{"bound":"2689153304934111/1099511627776","n":8780,"q":138,"u":"570705"},{"bound":"2904451842184649/1099511627776","n":9658,"q":138,"u":"571583"},{"bound":"1558838676488135/549755813888","n":10536,"q":129,"u":"572461"},{"bound":"3329706155078137/1099511627776","n":11414,"q":124,"u":"573339"},{"bound":"3540528728388179/1099511627776","n":12292,"q":120,"u":"574217"},{"bound":"3750314787690239/1099511627776","n":13170,"q":117,"u":"575095"},{"bound":"1979598075354181/549755813888","n":14048,"q":114,"u":"575973"},{"bound":"520910909884413/137438953472","n":14926,"q":111,"u":"576851"},{"bound":"546837378802605/137438953472","n":15804,"q":109,"u":"577729"},{"bound":"4581502090563967/1099511627776","n":16682,"q":107,"u":"578607"},{"bound":"2393879904113399/549755813888","n":17560,"q":105,"u":"579485"},{"bound":"2496767760173949/549755813888","n":18438,"q":103,"u":"580363"},{"bound":"5198893821486825/1099511627776","n":19316,"q":101,"u":"581241"},{"bound":"1350964055316879/274877906944","n":20194,"q":100,"u":"582119"},{"bound":"5608484587982971/1099511627776","n":21072,"q":99,"u":"582997"},{"bound":"1453199197503081/274877906944","n":21950,"q":97,"u":"583875"},{"bound":"1504203927828101/274877906944","n":22828,"q":96,"u":"584753"},{"bound":"388786228342225/68719476736","n":23706,"q":95,"u":"585631"},{"bound":"6424110995372023/1099511627776","n":24584,"q":94,"u":"586509"},{"bound":"1656857197524911/274877906944","n":25462,"q":94,"u":"587387"},{"bound":"6830531350347753/1099511627776","n":26340,"q":93,"u":"588265"},{"bound":"879181891955535/137438953472","n":27218,"q":92,"u":"589143"},{"bound":"113065965125655/17179869184","n":28096,"q":91,"u":"590021"},{"bound":"1859710392374481/274877906944","n":28974,"q":91,"u":"590899"},{"bound":"955160902356111/137438953472","n":29852,"q":90,"u":"591777"},{"bound":"7843628088284369/1099511627776","n":30730,"q":89,"u":"592655"},{"bound":"8045826587691441/1099511627776","n":31608,"q":89,"u":"593533"},{"bound":"8247918933113277/1099511627776","n":32486,"q":88,"u":"594411"},{"bound":"8449900711121565/1099511627776","n":33364,"q":88,"u":"595289"},{"bound":"4325892797711535/549755813888","n":34242,"q":87,"u":"596167"},{"bound":"4426783491360893/549755813888","n":35120,"q":87,"u":"597045"},{"bound":"4527642582307977/549755813888","n":35998,"q":86,"u":"597923"},{"bound":"9256880642338639/1099511627776","n":36876,"q":86,"u":"598801"},{"bound":"4729219926893251/549755813888","n":37754,"q":86,"u":"599679"},{"bound":"9659895773777057/1099511627776","n":38632,"q":85,"u":"600557"},{"bound":"9861286107023543/1099511627776","n":39510,"q":85,"u":"601435"},{"bound":"10062646077809513/1099511627776","n":40388,"q":85,"u":"602313"},{"bound":"641493684296941/68719476736","n":41266,"q":84,"u":"603191"},{"bound":"5232552270762553/549755813888","n":42144,"q":84,"u":"604069"},{"bound":"10666284417905425/1099511627776","n":43022,"q":84,"u":"604947"},{"bound":"2716848283347007/274877906944","n":43900,"q":83,"u":"605825"},{"bound":"11068431347031819/1099511627776","n":44778,"q":83,"u":"606703"},{"bound":"11269447554293651/1099511627776","n":45656,"q":83,"u":"607581"},{"bound":"2867610728035023/274877906944","n":46534,"q":83,"u":"608459"},{"bound":"11671357713998007/1099511627776","n":47412,"q":82,"u":"609337"},{"bound":"5936112353541727/549755813888","n":48290,"q":82,"u":"610215"},{"bound":"12073073643565715/1099511627776","n":49168,"q":82,"u":"611093"},{"bound":"12273905409874063/1099511627776","n":50046,"q":82,"u":"611971"},{"bound":"6237351783147933/549755813888","n":50924,"q":81,"u":"612849"},{"bound":"12675418606763277/1099511627776","n":51802,"q":81,"u":"613727"},{"bound":"3219029655361579/274877906944","n":52680,"q":81,"u":"614605"},{"bound":"817300268886415/68719476736","n":53558,"q":81,"u":"615483"},{"bound":"6638738149467077/549755813888","n":54436,"q":81,"u":"616361"},{"bound":"13478135222911363/1099511627776","n":55314,"q":81,"u":"617239"},{"bound":"13678710853189761/1099511627776","n":56192,"q":80,"u":"618117"}],"shi":"1/20","slo":"-1/1000000000"},{"a":618117,"b":679928,"curvature_lower":"2072113055432909149143730762572115968000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/682073567631841465678150092254051994182669460356359030633428066789739209231646349336156025712215322748129766865714906016880854319462240570378059804859743126900012075915744438754247774520397257932278069853600093697429154647582123970305325350436320378190984793238717","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/996770138079646734512143948664252779015962624000000000000000000000000000000","panels":64,"points":[{"bound":"619150782151471/1099511627776","n":966,"q":376,"u":"39621299/64"},{"bound":"905839445405149/1099511627776","n":1932,"q":352,"u":"19841555/32"},{"bound":"1176442172681827/1099511627776","n":2898,"q":308,"u":"39744921/64"},{"bound":"1436249014709915/1099511627776","n":3864,"q":269,"u":"9951683/16"},{"bound":"421911085264613/274877906944","n":4829,"q":235,"u":"39868543/64"},{"bound":"483254331006655/274877906944","n":5795,"q":220,"u":"19965177/32"},{"bound":"1086618351832517/549755813888","n":6761,"q":193,"u":"39992165/64"},{"bound":"2409367368201557/1099511627776","n":7727,"q":180,"u":"5006747/8"},{"bound":"2642192237656885/1099511627776","n":8693,"q":169,"u":"40115787/64"},{"bound":"1436086195664117/549755813888","n":9658,"q":158,"u":"20088799/32"},{"bound":"3099839287828179/1099511627776","n":10624,"q":158,"u":"40239409/64"},{"bound":"831407153539393/274877906944","n":11590,"q":147,"u":"10075305/16"},{"bound":"443755845140351/137438953472","n":12556,"q":147,"u":"40363031/64"},{"bound":"3772611875412737/1099511627776","n":13522,"q":138,"u":"20212421/32"},{"bound":"1997137536606511/549755813888","n":14487,"q":138,"u":"40486653/64"},{"bound":"4214538798800673/1099511627776","n":15453,"q":129,"u":"2534279/4"},{"bound":"4434106451763545/1099511627776","n":16419,"q":127,"u":"40610275/64"},{"bound":"1163225054068135/274877906944","n":17385,"q":124,"u":"20336043/32"},{"bound":"4870976546710931/1099511627776","n":18351,"q":122,"u":"40733897/64"},{"bound":"5088185388999007/1099511627776","n":19316,"q":119,"u":"10198927/16"},{"bound":"1326262044273475/274877906944","n":20282,"q":117,"u":"40857519/64"},{"bound":"2760701695639355/549755813888","n":21248,"q":115,"u":"20459665/32"},{"bound":"5737298904516611/1099511627776","n":22214,"q":114,"u":"40981141/64"},{"bound":"1488192316713495/274877906944","n":23180,"q":112,"u":"5130369/8"},{"bound":"1541914315869073/274877906944","n":24145,"q":111,"u":"41104763/64"},{"bound":"6382408794942827/1099511627776","n":25111,"q":109,"u":"20583287/32"},{"bound":"6596853658052891/1099511627776","n":26077,"q":108,"u":"41228385/64"},{"bound":"1702754368247925/274877906944","n":27043,"q":107,"u":"10322549/16"},{"bound":"3512460014851377/549755813888","n":28009,"q":106,"u":"41352007/64"},{"bound":"7238359490779113/1099511627776","n":28974,"q":105,"u":"20706909/32"},{"bound":"1862949297355727/274877906944","n":29940,"q":104,"u":"41475629/64"},{"bound":"3832515258396051/549755813888","n":30906,"q":103,"u":"1298045/2"},{"bound":"7878078152074803/1099511627776","n":31872,"q":102,"u":"41599251/64"},{"bound":"252842464095287/34359738368","n":32838,"q":101,"u":"20830531/32"},{"bound":"8303448619276755/1099511627776","n":33803,"q":101,"u":"41722873/64"},{"bound":"8515996143614559/1099511627776","n":34769,"q":100,"u":"10446171/16"},{"bound":"4364211055530993/549755813888","n":35735,"q":99,"u":"41846495/64"},{"bound":"4470353994016577/549755813888","n":36701,"q":99,"u":"20954153/32"},{"bound":"2288216055845595/274877906944","n":37667,"q":98,"u":"41970117/64"},{"bound":"9364709941085423/1099511627776","n":38632,"q":98,"u":"5253991/8"},{"bound":"1197079061452373/137438953472","n":39598,"q":97,"u":"42093739/64"},{"bound":"2447123210350617/274877906944","n":40564,"q":97,"u":"21077775/32"},{"bound":"10000216726341567/1099511627776","n":41530,"q":96,"u":"42217361/64"},{"bound":"10211886058914653/1099511627776","n":42496,"q":96,"u":"10569793/16"},{"bound":"5211613654908141/549755813888","n":43461,"q":95,"u":"42340983/64"},{"bound":"1329339766963727/137438953472","n":44427,"q":95,"u":"21201397/32"},{"bound":"10846149971521259/1099511627776","n":45393,"q":94,"u":"42464605/64"},{"bound":"2764368399774619/274877906944","n":46359,"q":94,"u":"2657901/4"},{"bound":"2817191448381379/274877906944","n":47325,"q":94,"u":"42588227/64"},{"bound":"2869940231932691/274877906944","n":48290,"q":93,"u":"21325019/32"},{"bound":"11690899455065489/1099511627776","n":49256,"q":93,"u":"42711849/64"},{"bound":"11902011092290825/1099511627776","n":50222,"q":93,"u":"10693415/16"},{"bound":"3028264480744261/274877906944","n":51188,"q":92,"u":"42835471/64"},{"bound":"6162013843407615/549755813888","n":52154,"q":92,"u":"21448641/32"},{"bound":"12534755879194725/1099511627776","n":53119,"q":92,"u":"42959093/64"},{"bound":"6372840197004845/549755813888","n":54085,"q":92,"u":"5377613/8"},{"bound":"12956502356951781/1099511627776","n":55051,"q":91,"u":"43082715/64"},{"bound":"13167297456391977/1099511627776","n":56017,"q":91,"u":"21572263/32"},{"bound":"13378073309019955/1099511627776","n":56983,"q":91,"u":"43206337/64"},{"bound":"13588612644172737/1099511627776","n":57948,"q":91,"u":"10817037/16"},{"bound":"13799276200877409/1099511627776","n":58914,"q":90,"u":"43329959/64"},{"bound":"14009915129634747/1099511627776","n":59880,"q":90,"u":"21695885/32"},{"bound":"1777567237135943/137438953472","n":60846,"q":90,"u":"43453581/64"},{"bound":"450966474956971/34359738368","n":61811,"q":90,"u":"679928"}],"shi":"1/20","slo":"-1/1000000000"},{"a":679928,"b":690988,"curvature_lower":"555497880318311880910012416000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/191921184854616029741779266999962116263511771686484266689003173811380521020836452341397451241524973240273183074438366264089386627251284499264445451495052999813320011353015867980720496286365515678259654568029309813305636389905328926476431404982472038567969","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/1326696956193564465558019225413745628619472896000000000000000000000000000000","panels":64,"points":[{"bound":"173","n":173,"q":158,"u":"10881613/16"},{"bound":"346","n":346,"q":269,"u":"5442189/8"},{"bound":"59096403560617/137438953472","n":519,"q":352,"u":"10887143/16"},{"bound":"526825881494083/1099511627776","n":692,"q":376,"u":"2722477/4"},{"bound":"289105047242715/549755813888","n":865,"q":402,"u":"10892673/16"},{"bound":"313889605225207/549755813888","n":1037,"q":430,"u":"5447719/8"},{"bound":"676500004533835/1099511627776","n":1210,"q":430,"u":"10898203/16"},{"bound":"90553377479767/137438953472","n":1383,"q":430,"u":"1362621/2"},{"bound":"192927040919229/274877906944","n":1556,"q":430,"u":"10903733/16"},{"bound":"818455377266461/1099511627776","n":1729,"q":430,"u":"5453249/8"},{"bound":"27011269238559/34359738368","n":1901,"q":402,"u":"10909263/16"},{"bound":"113760936120047/137438953472","n":2074,"q":402,"u":"2728007/4"},{"bound":"955454390211007/1099511627776","n":2247,"q":402,"u":"10914793/16"},{"bound":"1000510288049479/1099511627776","n":2420,"q":402,"u":"5458779/8"},{"bound":"1045069762528147/1099511627776","n":2593,"q":376,"u":"10920323/16"},{"bound":"1089086016370753/1099511627776","n":2765,"q":376,"u":"682693"},{"bound":"17705121954409/17179869184","n":2938,"q":376,"u":"10925853/16"},{"bound":"294198043410623/274877906944","n":3111,"q":352,"u":"5464309/8"},{"bound":"1220147511599793/1099511627776","n":3284,"q":352,"u":"10931383/16"},{"bound":"1263322900322063/1099511627776","n":3457,"q":352,"u":"2733537/4"},{"bound":"653113408692353/549755813888","n":3630,"q":329,"u":"10936913/16"},{"bound":"674264623930557/549755813888","n":3802,"q":329,"u":"5469839/8"},{"bound":"1390932280215485/1099511627776","n":3975,"q":329,"u":"10942443/16"},{"bound":"1433202461661093/1099511627776","n":4148,"q":329,"u":"1368151/2"},{"bound":"1475041288203181/1099511627776","n":4321,"q":308,"u":"10947973/16"},{"bound":"379188350421705/274877906944","n":4494,"q":308,"u":"5475369/8"},{"bound":"779056921206771/549755813888","n":4666,"q":308,"u":"10953503/16"},{"bound":"799738920859683/549755813888","n":4839,"q":288,"u":"2739067/4"},{"bound":"1640553437163993/1099511627776","n":5012,"q":288,"u":"10959033/16"},{"bound":"1681533213905115/1099511627776","n":5185,"q":288,"u":"5480899/8"},{"bound":"861212005544753/549755813888","n":5358,"q":288,"u":"10964563/16"},{"bound":"1762833397020993/1099511627776","n":5530,"q":269,"u":"685458"},{"bound":"112702061525903/68719476736","n":5703,"q":269,"u":"10970093/16"},{"bound":"1843554182238621/1099511627776","n":5876,"q":269,"u":"5486429/8"},{"bound":"117737626505539/68719476736","n":6049,"q":269,"u":"10975623/16"},{"bound":"1923899123540575/1099511627776","n":6222,"q":252,"u":"2744597/4"},{"bound":"981851277742353/549755813888","n":6395,"q":252,"u":"10981153/16"},{"bound":"2003210880286705/1099511627776","n":6567,"q":252,"u":"5491959/8"},{"bound":"255360913328125/137438953472","n":6740,"q":252,"u":"10986683/16"},{"bound":"1041252740266263/549755813888","n":6913,"q":252,"u":"1373681/2"},{"bound":"2121906731946961/1099511627776","n":7086,"q":235,"u":"10992213/16"},{"bound":"2161091765903649/1099511627776","n":7259,"q":235,"u":"5497489/8"},{"bound":"549999345411783/274877906944","n":7431,"q":235,"u":"10997743/16"},{"bound":"2239078755165913/1099511627776","n":7604,"q":235,"u":"2750127/4"},{"bound":"2278112143126455/1099511627776","n":7777,"q":235,"u":"11003273/16"},{"bound":"1158534233231335/549755813888","n":7950,"q":220,"u":"5503019/8"},{"bound":"2355715846905705/1099511627776","n":8123,"q":220,"u":"11008803/16"},{"bound":"598523945862769/274877906944","n":8295,"q":220,"u":"688223"},{"bound":"1216328329770963/549755813888","n":8468,"q":220,"u":"11014333/16"},{"bound":"617794297770413/274877906944","n":8641,"q":220,"u":"5508549/8"},{"bound":"2509659235805487/1099511627776","n":8814,"q":220,"u":"11019863/16"},{"bound":"1274031923322811/549755813888","n":8987,"q":206,"u":"2755657/4"},{"bound":"161636778419091/68719476736","n":9160,"q":206,"u":"11025393/16"},{"bound":"2624056845432335/1099511627776","n":9332,"q":206,"u":"5514079/8"},{"bound":"1331055446719903/549755813888","n":9505,"q":206,"u":"11030923/16"},{"bound":"2700131794047401/1099511627776","n":9678,"q":206,"u":"1379211/2"},{"bound":"1369060464043185/549755813888","n":9851,"q":206,"u":"11036453/16"},{"bound":"2776079599681475/1099511627776","n":10024,"q":206,"u":"5519609/8"},{"bound":"175856752765493/68719476736","n":10196,"q":193,"u":"11041983/16"},{"bound":"2851338256853379/1099511627776","n":10369,"q":193,"u":"2761187/4"},{"bound":"722234867709111/274877906944","n":10542,"q":193,"u":"11047513/16"},{"bound":"1463256401980573/549755813888","n":10715,"q":193,"u":"5525139/8"},{"bound":"370507414563355/137438953472","n":10888,"q":193,"u":"11053043/16"},{"bound":"3001363204639179/1099511627776","n":11060,"q":193,"u":"690988"}],"shi":"1/20","slo":"-1/1000000000"}],"ratio":"11/10","shi":"1/20","slo":"-1/1000000000"},"262144|11/10|1|64":{"J":262144,"band":1,"blocks":[{"a":262144,"b":288358,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/7799586911105522860519446018015050764124160000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/146192440692025423500599743587824682663936000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"37051247737527/137438953472","n":410,"q":99,"u":"8401715/32"},{"bound":"14408797120767/34359738368","n":820,"q":84,"u":"4207411/16"},{"bound":"617176084594429/1099511627776","n":1229,"q":72,"u":"8427929/32"},{"bound":"768689796642709/1099511627776","n":1639,"q":64,"u":"2110259/8"},{"bound":"916587445622317/1099511627776","n":2048,"q":58,"u":"8454143/32"},{"bound":"531310969547821/549755813888","n":2458,"q":54,"u":"4233625/16"},{"bound":"150883634918987/137438953472","n":2868,"q":51,"u":"8480357/32"},{"bound":"1350010909933043/1099511627776","n":3277,"q":49,"u":"1061683/4"},{"bound":"1492406078739011/1099511627776","n":3687,"q":47,"u":"8506571/32"},{"bound":"1633779586866027/1099511627776","n":4096,"q":45,"u":"4259839/16"},{"bound":"1774957759661273/1099511627776","n":4506,"q":44,"u":"8532785/32"},{"bound":"1915709035520271/1099511627776","n":4916,"q":43,"u":"2136473/8"},{"bound":"2055769322352277/1099511627776","n":5325,"q":42,"u":"8558999/32"},{"bound":"2195898956804377/1099511627776","n":5735,"q":41,"u":"4286053/16"},{"bound":"2335415212778835/1099511627776","n":6144,"q":41,"u":"8585213/32"},{"bound":"618769455648853/274877906944","n":6554,"q":40,"u":"537395/2"},{"bound":"2614580834352463/1099511627776","n":6964,"q":40,"u":"8611427/32"},{"bound":"1376789962169451/549755813888","n":7373,"q":39,"u":"4312267/16"},{"bound":"2892787220998877/1099511627776","n":7783,"q":39,"u":"8637641/32"},{"bound":"1515800651985399/549755813888","n":8192,"q":39,"u":"2162687/8"},{"bound":"3170559633077577/1099511627776","n":8602,"q":38,"u":"8663855/32"},{"bound":"827368581952421/274877906944","n":9012,"q":38,"u":"4338481/16"},{"bound":"1724006678411035/549755813888","n":9421,"q":38,"u":"8690069/32"},{"bound":"3586790370446801/1099511627776","n":9831,"q":37,"u":"1087897/4"},{"bound":"116410398294061/34359738368","n":10240,"q":37,"u":"8716283/32"},{"bound":"965946681387995/274877906944","n":10650,"q":37,"u":"4364695/16"},{"bound":"4002416802715355/1099511627776","n":11060,"q":37,"u":"8742497/32"},{"bound":"1035171833058049/274877906944","n":11469,"q":37,"u":"2188901/8"},{"bound":"534901710272665/137438953472","n":11879,"q":36,"u":"8768711/32"},{"bound":"4417329321435207/1099511627776","n":12288,"q":36,"u":"4390909/16"},{"bound":"1138941551491755/274877906944","n":12698,"q":36,"u":"8794925/32"},{"bound":"2346925241554707/549755813888","n":13107,"q":36,"u":"275251"},{"bound":"4832258668996437/1099511627776","n":13517,"q":36,"u":"8821139/32"},{"bound":"1242663569473001/274877906944","n":13927,"q":36,"u":"4417123/16"},{"bound":"1277175205770239/274877906944","n":14336,"q":36,"u":"8847353/32"},{"bound":"327942141326907/68719476736","n":14746,"q":36,"u":"2215115/8"},{"bound":"5385016205085473/1099511627776","n":15155,"q":35,"u":"8873567/32"},{"bound":"2761635961847165/549755813888","n":15565,"q":35,"u":"4443337/16"},{"bound":"5661518964546939/1099511627776","n":15975,"q":35,"u":"8899781/32"},{"bound":"2899710394636357/549755813888","n":16384,"q":35,"u":"1114111/4"},{"bound":"5937652296070321/1099511627776","n":16794,"q":35,"u":"8925995/32"},{"bound":"1518884923453219/274877906944","n":17203,"q":35,"u":"4469551/16"},{"bound":"6213757713670731/1099511627776","n":17613,"q":35,"u":"8952209/32"},{"bound":"1587992409973337/274877906944","n":18023,"q":35,"u":"2241329/8"},{"bound":"6489838780081111/1099511627776","n":18432,"q":35,"u":"8978423/32"},{"bound":"6628039667088229/1099511627776","n":18842,"q":35,"u":"4495765/16"},{"bound":"6765898476237705/1099511627776","n":19251,"q":35,"u":"9004637/32"},{"bound":"6904089634624689/1099511627776","n":19661,"q":35,"u":"563609/2"},{"bound":"3521138175502565/549755813888","n":20071,"q":35,"u":"9030851/32"},{"bound":"7180089653935067/1099511627776","n":20480,"q":34,"u":"4521979/16"},{"bound":"1829547954680409/274877906944","n":20890,"q":34,"u":"9057065/32"},{"bound":"7455953316438385/1099511627776","n":21299,"q":34,"u":"2267543/8"},{"bound":"949256000858221/137438953472","n":21709,"q":34,"u":"9083279/32"},{"bound":"7732139255095693/1099511627776","n":22119,"q":34,"u":"4548193/16"},{"bound":"983736305772265/137438953472","n":22528,"q":34,"u":"9109493/32"},{"bound":"8007975348430461/1099511627776","n":22938,"q":34,"u":"1140325/4"},{"bound":"4072860266704327/549755813888","n":23347,"q":34,"u":"9135707/32"},{"bound":"4141899859099511/549755813888","n":23757,"q":34,"u":"4574407/16"},{"bound":"2105469062792325/274877906944","n":24167,"q":34,"u":"9161921/32"},{"bound":"8559613497739513/1099511627776","n":24576,"q":34,"u":"2293757/8"},{"bound":"2174421277404551/274877906944","n":24986,"q":34,"u":"9188135/32"},{"bound":"4417708839416105/549755813888","n":25395,"q":34,"u":"4600621/16"},{"bound":"4486742409906797/549755813888","n":25805,"q":34,"u":"9214349/32"},{"bound":"4555606566568361/549755813888","n":26214,"q":34,"u":"288358"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":288358,"b":317193,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/10381171630684641619043856941945047492853760000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/194581328810988831050359872407416922062848000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"320761892719957/1099511627776","n":451,"q":114,"u":"18483747/64"},{"bound":"247882031840407/549755813888","n":902,"q":98,"u":"9256291/32"},{"bound":"661470592535377/1099511627776","n":1352,"q":84,"u":"18541417/64"},{"bound":"822025463972231/1099511627776","n":1803,"q":74,"u":"4642563/16"},{"bound":"978550591193649/1099511627776","n":2253,"q":67,"u":"18599087/64"},{"bound":"1132863124218427/1099511627776","n":2704,"q":62,"u":"9313961/32"},{"bound":"1284997160426543/1099511627776","n":3154,"q":58,"u":"18656757/64"},{"bound":"359025461946017/274877906944","n":3605,"q":56,"u":"2335699/8"},{"bound":"1585819735124621/1099511627776","n":4055,"q":53,"u":"18714427/64"},{"bound":"1735075124659627/1099511627776","n":4506,"q":51,"u":"9371631/32"},{"bound":"1883663893762307/1099511627776","n":4957,"q":50,"u":"18772097/64"},{"bound":"507856554659451/274877906944","n":5407,"q":49,"u":"4700233/16"},{"bound":"1089545637662501/549755813888","n":5858,"q":48,"u":"18829767/64"},{"bound":"2326070171675511/1099511627776","n":6308,"q":47,"u":"9429301/32"},{"bound":"2473080164533067/1099511627776","n":6759,"q":46,"u":"18887437/64"},{"bound":"2619532725861293/1099511627776","n":7209,"q":45,"u":"1182267/4"},{"bound":"2766095781022763/1099511627776","n":7660,"q":45,"u":"18945107/64"},{"bound":"2912131953457945/1099511627776","n":8110,"q":44,"u":"9486971/32"},{"bound":"1529184389733855/549755813888","n":8561,"q":44,"u":"19002777/64"},{"bound":"1602055026965717/549755813888","n":9011,"q":43,"u":"4757903/16"},{"bound":"3350068867251785/1099511627776","n":9462,"q":43,"u":"19060447/64"},{"bound":"1747978839142071/549755813888","n":9913,"q":42,"u":"9544641/32"},{"bound":"910338433181725/274877906944","n":10363,"q":42,"u":"19118117/64"},{"bound":"3787032333244961/1099511627776","n":10814,"q":42,"u":"2393369/8"},{"bound":"3932351945726599/1099511627776","n":11264,"q":42,"u":"19175787/64"},{"bound":"509732329199699/137438953472","n":11715,"q":41,"u":"9602311/32"},{"bound":"1055746439788101/274877906944","n":12165,"q":41,"u":"19233457/64"},{"bound":"4368408721341697/1099511627776","n":12616,"q":41,"u":"4815573/16"},{"bound":"2256742598587107/549755813888","n":13066,"q":41,"u":"19291127/64"},{"bound":"4658835788613959/1099511627776","n":13517,"q":40,"u":"9659981/32"},{"bound":"4803753826195133/1099511627776","n":13967,"q":40,"u":"19348797/64"},{"bound":"1237243826998047/274877906944","n":14418,"q":40,"u":"605551/2"},{"bound":"2547089882113387/549755813888","n":14869,"q":40,"u":"19406467/64"},{"bound":"5239046700267505/1099511627776","n":15319,"q":40,"u":"9717651/32"},{"bound":"1346055307427529/274877906944","n":15770,"q":40,"u":"19464137/64"},{"bound":"5529060687917309/1099511627776","n":16220,"q":40,"u":"4873243/16"},{"bound":"5674147926798747/1099511627776","n":16671,"q":39,"u":"19521807/64"},{"bound":"5818863121961999/1099511627776","n":17121,"q":39,"u":"9775321/32"},{"bound":"1490972290399925/274877906944","n":17572,"q":39,"u":"19579477/64"},{"bound":"6108583677181789/1099511627776","n":18022,"q":39,"u":"2451039/8"},{"bound":"6253590449264963/1099511627776","n":18473,"q":39,"u":"19637147/64"},{"bound":"6398267061382633/1099511627776","n":18923,"q":39,"u":"9832991/32"},{"bound":"1635814273937243/274877906944","n":19374,"q":39,"u":"19694817/64"},{"bound":"6688239565576725/1099511627776","n":19825,"q":39,"u":"4930913/16"},{"bound":"6832893506680775/1099511627776","n":20275,"q":39,"u":"19752487/64"},{"bound":"6977862266153303/1099511627776","n":20726,"q":39,"u":"9890661/32"},{"bound":"7122489931371489/1099511627776","n":21176,"q":38,"u":"19810157/64"},{"bound":"7267363862624813/1099511627776","n":21627,"q":38,"u":"1239937/4"},{"bound":"926488863698229/137438953472","n":22077,"q":38,"u":"19867827/64"},{"bound":"3778386914673759/549755813888","n":22528,"q":38,"u":"9948331/32"},{"bound":"7701310514670425/1099511627776","n":22978,"q":38,"u":"19925497/64"},{"bound":"980770453733191/137438953472","n":23429,"q":38,"u":"4988583/16"},{"bound":"1997672767210879/274877906944","n":23879,"q":38,"u":"19983167/64"},{"bound":"1016941927022539/137438953472","n":24330,"q":38,"u":"10006001/32"},{"bound":"8280375718889441/1099511627776","n":24781,"q":38,"u":"20040837/64"},{"bound":"8424891044506763/1099511627776","n":25231,"q":38,"u":"2508709/8"},{"bound":"4284861938757105/549755813888","n":25682,"q":38,"u":"20098507/64"},{"bound":"8714232124420537/1099511627776","n":26132,"q":38,"u":"10063671/32"},{"bound":"2214764553376485/274877906944","n":26583,"q":38,"u":"20156177/64"},{"bound":"9003560058518075/1099511627776","n":27033,"q":38,"u":"5046253/16"},{"bound":"4574190019181633/549755813888","n":27484,"q":38,"u":"20213847/64"},{"bound":"72600594333281/8589934592","n":27934,"q":38,"u":"10121341/32"},{"bound":"9437690502710205/1099511627776","n":28385,"q":38,"u":"20271517/64"},{"bound":"9582181252367325/1099511627776","n":28835,"q":38,"u":"317193"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":317193,"b":348912,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/13817303799408241729546655890701519201239040000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/258985789059851972440471990131350195017728000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"347295423892153/1099511627776","n":496,"q":129,"u":"20332071/64"},{"bound":"533292893181979/1099511627776","n":992,"q":114,"u":"10181895/32"},{"bound":"709265573897245/1099511627776","n":1487,"q":98,"u":"20395509/64"},{"bound":"13742042798397/17179869184","n":1983,"q":86,"u":"5106807/16"},{"bound":"522785211484555/549755813888","n":2479,"q":78,"u":"20458947/64"},{"bound":"604196492709233/549755813888","n":2974,"q":72,"u":"10245333/32"},{"bound":"684703737120919/549755813888","n":3470,"q":67,"u":"20522385/64"},{"bound":"1528510695401751/1099511627776","n":3965,"q":64,"u":"2569263/8"},{"bound":"843350269112837/549755813888","n":4461,"q":61,"u":"20585823/64"},{"bound":"1843938478076771/1099511627776","n":4957,"q":59,"u":"10308771/32"},{"bound":"2000086306814271/1099511627776","n":5452,"q":57,"u":"20649261/64"},{"bound":"2155939083487175/1099511627776","n":5948,"q":55,"u":"5170245/16"},{"bound":"2310957882264125/1099511627776","n":6443,"q":54,"u":"20712699/64"},{"bound":"1232937311358465/549755813888","n":6939,"q":53,"u":"10372209/32"},{"bound":"1310217354446527/549755813888","n":7435,"q":52,"u":"20776137/64"},{"bound":"2774383673191175/1099511627776","n":7930,"q":51,"u":"1300491/4"},{"bound":"1464199490697629/549755813888","n":8426,"q":50,"u":"20839575/64"},{"bound":"3081868593923207/1099511627776","n":8921,"q":50,"u":"10435647/32"},{"bound":"1617722237588573/549755813888","n":9417,"q":49,"u":"20903013/64"},{"bound":"3388893069312415/1099511627776","n":9913,"q":49,"u":"5233683/16"},{"bound":"1770913561563835/549755813888","n":10408,"q":48,"u":"20966451/64"},{"bound":"3694991152051479/1099511627776","n":10904,"q":48,"u":"10499085/32"},{"bound":"962001007487035/274877906944","n":11400,"q":47,"u":"21029889/64"},{"bound":"4000611768742049/1099511627776","n":11895,"q":47,"u":"2632701/8"},{"bound":"32449091328365/8589934592","n":12391,"q":47,"u":"21093327/64"},{"bound":"33639756862591/8589934592","n":12886,"q":46,"u":"10562523/32"},{"bound":"2229275722974393/549755813888","n":13382,"q":46,"u":"21156765/64"},{"bound":"576397672350239/137438953472","n":13878,"q":46,"u":"5297121/16"},{"bound":"2381717890709183/549755813888","n":14373,"q":45,"u":"21220203/64"},{"bound":"2457943382787781/549755813888","n":14869,"q":45,"u":"10625961/32"},{"bound":"5068005545678159/1099511627776","n":15364,"q":45,"u":"21283641/64"},{"bound":"2610204461057409/549755813888","n":15860,"q":45,"u":"666105/2"},{"bound":"1343197873719285/274877906944","n":16356,"q":45,"u":"21347079/64"},{"bound":"5524789844935155/1099511627776","n":16851,"q":44,"u":"10689399/32"},{"bound":"1419256398373175/274877906944","n":17347,"q":44,"u":"21410517/64"},{"bound":"2914468950105759/549755813888","n":17842,"q":44,"u":"5360559/16"},{"bound":"2990570907397649/549755813888","n":18338,"q":44,"u":"21473955/64"},{"bound":"6133331566635735/1099511627776","n":18834,"q":44,"u":"10752837/32"},{"bound":"6285201389368643/1099511627776","n":19329,"q":44,"u":"21537393/64"},{"bound":"6437365828366219/1099511627776","n":19825,"q":44,"u":"2696139/8"},{"bound":"1647284068333185/274877906944","n":20320,"q":43,"u":"21600831/64"},{"bound":"6741182553454463/1099511627776","n":20816,"q":43,"u":"10816275/32"},{"bound":"3446609349810685/549755813888","n":21312,"q":43,"u":"21664269/64"},{"bound":"7044938871648989/1099511627776","n":21807,"q":43,"u":"5423997/16"},{"bound":"7196956679975985/1099511627776","n":22303,"q":43,"u":"21727707/64"},{"bound":"7348966160827815/1099511627776","n":22799,"q":43,"u":"10879713/32"},{"bound":"1875165343268011/274877906944","n":23294,"q":43,"u":"21791145/64"},{"bound":"7652655691941555/1099511627776","n":23790,"q":43,"u":"1363929/4"},{"bound":"7804336665017845/1099511627776","n":24285,"q":43,"u":"21854583/64"},{"bound":"7956317540999823/1099511627776","n":24781,"q":43,"u":"10943151/32"},{"bound":"2027060990608111/274877906944","n":25277,"q":42,"u":"21918021/64"},{"bound":"4129913061000033/549755813888","n":25772,"q":42,"u":"5487435/16"},{"bound":"8411708867657363/1099511627776","n":26268,"q":42,"u":"21981459/64"},{"bound":"2140820017024703/274877906944","n":26763,"q":42,"u":"11006589/32"},{"bound":"8715152411245405/1099511627776","n":27259,"q":42,"u":"22044897/64"},{"bound":"554188746732541/68719476736","n":27755,"q":42,"u":"2759577/8"},{"bound":"9018576749429779/1099511627776","n":28250,"q":42,"u":"22108335/64"},{"bound":"9170435393446821/1099511627776","n":28746,"q":42,"u":"11070027/32"},{"bound":"4660991878789909/549755813888","n":29241,"q":42,"u":"22171773/64"},{"bound":"9473834356510357/1099511627776","n":29737,"q":42,"u":"5550873/16"},{"bound":"9625681213717359/1099511627776","n":30233,"q":42,"u":"22235211/64"},{"bound":"2444304592835629/274877906944","n":30728,"q":42,"u":"11133465/32"},{"bound":"9929058264126573/1099511627776","n":31224,"q":42,"u":"22298649/64"},{"bound":"2520147196895785/274877906944","n":31719,"q":42,"u":"348912"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":348912,"b":383803,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/18390802606618771859818505405748949140111360000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/344709196078808287801179012253218464858112000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"376425803498019/1099511627776","n":546,"q":158,"u":"22365259/64"},{"bound":"574045792358513/1099511627776","n":1091,"q":129,"u":"11200075/32"},{"bound":"761131577028143/1099511627776","n":1636,"q":114,"u":"22435041/64"},{"bound":"235391433533831/274877906944","n":2181,"q":100,"u":"5617483/16"},{"bound":"1117363880641327/1099511627776","n":2726,"q":90,"u":"22504823/64"},{"bound":"80634682276169/68719476736","n":3272,"q":83,"u":"11269857/32"},{"bound":"730088877440007/549755813888","n":3817,"q":77,"u":"22574605/64"},{"bound":"1628344579243753/1099511627776","n":4362,"q":73,"u":"2826187/8"},{"bound":"448770459914689/274877906944","n":4907,"q":70,"u":"22644387/64"},{"bound":"1960685148979319/1099511627776","n":5452,"q":67,"u":"11339639/32"},{"bound":"1062692939299719/549755813888","n":5997,"q":65,"u":"22714169/64"},{"bound":"2289646157977513/1099511627776","n":6543,"q":63,"u":"5687265/16"},{"bound":"1226502955969325/549755813888","n":7088,"q":61,"u":"22783951/64"},{"bound":"2615843974933575/1099511627776","n":7633,"q":60,"u":"11409421/32"},{"bound":"1389132820543053/549755813888","n":8178,"q":59,"u":"22853733/64"},{"bound":"2940322600854789/1099511627776","n":8723,"q":58,"u":"1430539/4"},{"bound":"387757958991515/137438953472","n":9268,"q":57,"u":"22923515/64"},{"bound":"203989526866865/68719476736","n":9814,"q":56,"u":"11479203/32"},{"bound":"1712541873841861/549755813888","n":10359,"q":55,"u":"22993297/64"},{"bound":"3586123133049817/1099511627776","n":10904,"q":55,"u":"5757047/16"},{"bound":"1873482377817201/549755813888","n":11449,"q":54,"u":"23063079/64"},{"bound":"3907691690831245/1099511627776","n":11994,"q":54,"u":"11548985/32"},{"bound":"2034107649862403/549755813888","n":12539,"q":53,"u":"23132861/64"},{"bound":"4228964044203401/1099511627776","n":13085,"q":53,"u":"2895969/8"},{"bound":"548657192446771/137438953472","n":13630,"q":52,"u":"23202643/64"},{"bound":"4549471403853373/1099511627776","n":14175,"q":52,"u":"11618767/32"},{"bound":"4709623838421991/1099511627776","n":14720,"q":51,"u":"23272425/64"},{"bound":"1217406107089461/274877906944","n":15265,"q":51,"u":"5826829/16"},{"bound":"2514794302828525/549755813888","n":15810,"q":51,"u":"23342207/64"},{"bound":"648726645080039/137438953472","n":16356,"q":51,"u":"11688549/32"},{"bound":"2674806306727031/549755813888","n":16901,"q":50,"u":"23411989/64"},{"bound":"5509365098001041/1099511627776","n":17446,"q":50,"u":"732715/2"},{"bound":"1417272978251373/274877906944","n":17991,"q":50,"u":"23481771/64"},{"bound":"2914397584369861/549755813888","n":18536,"q":50,"u":"11758331/32"},{"bound":"5988702469535629/1099511627776","n":19082,"q":49,"u":"23551553/64"},{"bound":"768531696950791/137438953472","n":19627,"q":49,"u":"5896611/16"},{"bound":"6307785817062663/1099511627776","n":20172,"q":49,"u":"23621335/64"},{"bound":"404206286870895/68719476736","n":20717,"q":49,"u":"11828113/32"},{"bound":"3313399577844475/549755813888","n":21262,"q":49,"u":"23691117/64"},{"bound":"6786282657078305/1099511627776","n":21807,"q":49,"u":"2965751/8"},{"bound":"3472974420088163/549755813888","n":22353,"q":48,"u":"23760899/64"},{"bound":"444081635913747/68719476736","n":22898,"q":48,"u":"11897895/32"},{"bound":"3632325510339839/549755813888","n":23443,"q":48,"u":"23830681/64"},{"bound":"463999011405603/68719476736","n":23988,"q":48,"u":"5966393/16"},{"bound":"947913299568081/137438953472","n":24533,"q":48,"u":"23900463/64"},{"bound":"967827292333821/137438953472","n":25078,"q":48,"u":"11967677/32"},{"bound":"3951106459710053/549755813888","n":25624,"q":48,"u":"23970245/64"},{"bound":"8061499626135211/1099511627776","n":26169,"q":47,"u":"1500321/4"},{"bound":"1027587266139039/137438953472","n":26714,"q":47,"u":"24040027/64"},{"bound":"8379888389222461/1099511627776","n":27259,"q":47,"u":"12037459/32"},{"bound":"8539070867470441/1099511627776","n":27804,"q":47,"u":"24109809/64"},{"bound":"8698245991092779/1099511627776","n":28349,"q":47,"u":"6036175/16"},{"bound":"4428853101055165/549755813888","n":28895,"q":47,"u":"24179591/64"},{"bound":"2254216941554313/274877906944","n":29440,"q":47,"u":"12107241/32"},{"bound":"9176023084213215/1099511627776","n":29985,"q":47,"u":"24249373/64"},{"bound":"9335172475567987/1099511627776","n":30530,"q":47,"u":"3035533/8"},{"bound":"1186789529789907/137438953472","n":31075,"q":47,"u":"24319155/64"},{"bound":"2413363662710273/274877906944","n":31620,"q":47,"u":"12177023/32"},{"bound":"9812879956661599/1099511627776","n":32166,"q":47,"u":"24388937/64"},{"bound":"2492998010156665/274877906944","n":32711,"q":46,"u":"6105957/16"},{"bound":"10131043687563697/1099511627776","n":33256,"q":46,"u":"24458719/64"},{"bound":"1286261353837219/137438953472","n":33801,"q":46,"u":"12246805/32"},{"bound":"653070854730445/68719476736","n":34346,"q":46,"u":"24528501/64"},{"bound":"10608172415851385/1099511627776","n":34891,"q":46,"u":"383803"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":383803,"b":422183,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/24478106087509477285297663436231901613916160000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/458807222726268185520719732623563476011008000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"407789911516821/1099511627776","n":600,"q":180,"u":"6150443/16"},{"bound":"618202355638225/1099511627776","n":1200,"q":158,"u":"3080019/8"},{"bound":"817335236360785/1099511627776","n":1800,"q":129,"u":"6169633/16"},{"bound":"1008696606886987/1099511627776","n":2399,"q":117,"u":"1544807/4"},{"bound":"1195275023690109/1099511627776","n":2999,"q":105,"u":"6188823/16"},{"bound":"689047136183327/549755813888","n":3599,"q":96,"u":"3099209/8"},{"bound":"389453258134843/274877906944","n":4198,"q":89,"u":"6208013/16"},{"bound":"433921915010101/274877906944","n":4798,"q":84,"u":"777201/2"},{"bound":"119493222461867/68719476736","n":5398,"q":80,"u":"6227203/16"},{"bound":"521619938843939/274877906944","n":5997,"q":77,"u":"3118399/8"},{"bound":"2260287798742165/1099511627776","n":6597,"q":74,"u":"6246393/16"},{"bound":"2433223855583041/1099511627776","n":7197,"q":72,"u":"1563997/4"},{"bound":"2605145588397241/1099511627776","n":7796,"q":70,"u":"6265583/16"},{"bound":"2776748639564159/1099511627776","n":8396,"q":68,"u":"3137589/8"},{"bound":"2947842891169549/1099511627776","n":8996,"q":67,"u":"6284773/16"},{"bound":"3118219434250919/1099511627776","n":9595,"q":65,"u":"393398"},{"bound":"1644245209652709/549755813888","n":10195,"q":64,"u":"6303963/16"},{"bound":"864610591297121/274877906944","n":10795,"q":63,"u":"3156779/8"},{"bound":"3628117943725287/1099511627776","n":11395,"q":62,"u":"6323153/16"},{"bound":"1898624668891595/549755813888","n":11994,"q":62,"u":"1583187/4"},{"bound":"991608823182845/274877906944","n":12594,"q":61,"u":"6342343/16"},{"bound":"1033861504990523/274877906944","n":13194,"q":60,"u":"3175969/8"},{"bound":"2152001195640061/549755813888","n":13793,"q":60,"u":"6361533/16"},{"bound":"4472665255188453/1099511627776","n":14393,"q":59,"u":"796391/2"},{"bound":"2320611200457533/549755813888","n":14993,"q":59,"u":"6380723/16"},{"bound":"4809334258904607/1099511627776","n":15592,"q":58,"u":"3195159/8"},{"bound":"2488821276783647/549755813888","n":16192,"q":58,"u":"6399913/16"},{"bound":"1286460297791369/274877906944","n":16792,"q":57,"u":"1602377/4"},{"bound":"5313646890829641/1099511627776","n":17391,"q":57,"u":"6419103/16"},{"bound":"5481692224206935/1099511627776","n":17991,"q":57,"u":"3214349/8"},{"bound":"706201925164637/137438953472","n":18591,"q":56,"u":"6438293/16"},{"bound":"1454296908522311/274877906944","n":19190,"q":56,"u":"402993"},{"bound":"5985008170301751/1099511627776","n":19790,"q":56,"u":"6457483/16"},{"bound":"6152766889719099/1099511627776","n":20390,"q":55,"u":"3233539/8"},{"bound":"3160208879496235/549755813888","n":20990,"q":55,"u":"6476673/16"},{"bound":"6487764263742531/1099511627776","n":21589,"q":55,"u":"1621567/4"},{"bound":"3327683521974157/549755813888","n":22189,"q":55,"u":"6495863/16"},{"bound":"3411474203373417/549755813888","n":22789,"q":55,"u":"3252729/8"},{"bound":"6990125822984101/1099511627776","n":23388,"q":54,"u":"6515053/16"},{"bound":"7157563495990485/1099511627776","n":23988,"q":54,"u":"815581/2"},{"bound":"915622952187083/137438953472","n":24588,"q":54,"u":"6534243/16"},{"bound":"7492108370857113/1099511627776","n":25187,"q":54,"u":"3271919/8"},{"bound":"3829748420404801/549755813888","n":25787,"q":54,"u":"6553433/16"},{"bound":"3913414896645483/549755813888","n":26387,"q":53,"u":"1640757/4"},{"bound":"7993816497957021/1099511627776","n":26986,"q":53,"u":"6572623/16"},{"bound":"4080534571215651/549755813888","n":27586,"q":53,"u":"3291109/8"},{"bound":"8328309713755977/1099511627776","n":28186,"q":53,"u":"6591813/16"},{"bound":"8495260218663287/1099511627776","n":28785,"q":53,"u":"412588"},{"bound":"2165619686229657/274877906944","n":29385,"q":53,"u":"6611003/16"},{"bound":"8829687175981619/1099511627776","n":29985,"q":53,"u":"3310299/8"},{"bound":"2249221518678529/274877906944","n":30585,"q":53,"u":"6630193/16"},{"bound":"2290929993557081/274877906944","n":31184,"q":52,"u":"1659947/4"},{"bound":"4665408413826589/549755813888","n":31784,"q":52,"u":"6649383/16"},{"bound":"9497905441310129/1099511627776","n":32384,"q":52,"u":"3329489/8"},{"bound":"302022118150633/34359738368","n":32983,"q":52,"u":"6668573/16"},{"bound":"9831781179958737/1099511627776","n":33583,"q":52,"u":"834771/2"},{"bound":"9998847536003453/1099511627776","n":34183,"q":52,"u":"6687763/16"},{"bound":"5082814384406669/549755813888","n":34782,"q":52,"u":"3348679/8"},{"bound":"1291585258534469/137438953472","n":35382,"q":52,"u":"6706953/16"},{"bound":"10499729300249481/1099511627776","n":35982,"q":52,"u":"1679137/4"},{"bound":"10666492352038907/1099511627776","n":36581,"q":52,"u":"6726143/16"},{"bound":"5416756676909049/549755813888","n":37181,"q":51,"u":"3367869/8"},{"bound":"11000471444086345/1099511627776","n":37781,"q":51,"u":"6745333/16"},{"bound":"5583573076232483/549755813888","n":38380,"q":51,"u":"422183"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":422183,"b":464401,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/32580296062461638388428368125238754074951680000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/610671111633120845732819137947272495720448000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"442268283140115/1099511627776","n":660,"q":206,"u":"13530965/32"},{"bound":"666172506391343/1099511627776","n":1320,"q":180,"u":"6776037/16"},{"bound":"27424753858889/34359738368","n":1979,"q":158,"u":"13573183/32"},{"bound":"540654569724795/549755813888","n":2639,"q":138,"u":"3398573/8"},{"bound":"639642895082911/549755813888","n":3299,"q":122,"u":"13615401/32"},{"bound":"736384778068159/549755813888","n":3958,"q":111,"u":"6818255/16"},{"bound":"103959934662485/68719476736","n":4618,"q":103,"u":"13657619/32"},{"bound":"1851485378796999/1099511627776","n":5278,"q":97,"u":"1709841/4"},{"bound":"2037398803123459/1099511627776","n":5937,"q":92,"u":"13699837/32"},{"bound":"1111024012009567/549755813888","n":6597,"q":88,"u":"6860473/16"},{"bound":"2405442120076497/1099511627776","n":7257,"q":85,"u":"13742055/32"},{"bound":"2587527948889701/1099511627776","n":7916,"q":82,"u":"3440791/8"},{"bound":"173064834098855/68719476736","n":8576,"q":80,"u":"13784273/32"},{"bound":"1474911258498747/549755813888","n":9236,"q":78,"u":"6902691/16"},{"bound":"391214382393427/137438953472","n":9895,"q":76,"u":"13826491/32"},{"bound":"103417686095229/34359738368","n":10555,"q":74,"u":"865475/2"},{"bound":"3488556799887539/1099511627776","n":11215,"q":73,"u":"13868709/32"},{"bound":"3667094798057325/1099511627776","n":11874,"q":72,"u":"6944909/16"},{"bound":"60086882670929/17179869184","n":12534,"q":71,"u":"13910927/32"},{"bound":"4023719305580445/1099511627776","n":13194,"q":70,"u":"3483009/8"},{"bound":"2100668670473667/549755813888","n":13853,"q":69,"u":"13953145/32"},{"bound":"2189494422760941/549755813888","n":14513,"q":68,"u":"6987127/16"},{"bound":"4556439168786503/1099511627776","n":15173,"q":67,"u":"13995363/32"},{"bound":"1183361442890889/274877906944","n":15832,"q":67,"u":"1752059/4"},{"bound":"2455255573362337/549755813888","n":16492,"q":66,"u":"14037581/32"},{"bound":"5087460663548845/1099511627776","n":17152,"q":65,"u":"7029345/16"},{"bound":"2631987966164101/549755813888","n":17811,"q":65,"u":"14079799/32"},{"bound":"2720329202594563/549755813888","n":18471,"q":64,"u":"3525227/8"},{"bound":"2808599055617629/549755813888","n":19131,"q":64,"u":"14122017/32"},{"bound":"5793412836268055/1099511627776","n":19790,"q":63,"u":"7071563/16"},{"bound":"2984866703626945/549755813888","n":20450,"q":63,"u":"14164235/32"},{"bound":"3072872572651577/549755813888","n":21109,"q":63,"u":"443292"},{"bound":"3160968843232687/549755813888","n":21769,"q":62,"u":"14206453/32"},{"bound":"1624506099828271/274877906944","n":22429,"q":62,"u":"7113781/16"},{"bound":"1668452863281423/274877906944","n":23088,"q":62,"u":"14248671/32"},{"bound":"6849810837781175/1099511627776","n":23748,"q":61,"u":"3567445/8"},{"bound":"1756423636392721/274877906944","n":24408,"q":61,"u":"14290889/32"},{"bound":"7201285320261425/1099511627776","n":25067,"q":61,"u":"7155999/16"},{"bound":"922139744435303/137438953472","n":25727,"q":61,"u":"14333107/32"},{"bound":"7552894569454109/1099511627776","n":26387,"q":60,"u":"1794277/4"},{"bound":"7728312720177577/1099511627776","n":27046,"q":60,"u":"14375325/32"},{"bound":"1975994204880537/274877906944","n":27706,"q":60,"u":"7198217/16"},{"bound":"1009952748027573/137438953472","n":28366,"q":60,"u":"14417543/32"},{"bound":"2063745833384177/274877906944","n":29025,"q":60,"u":"3609663/8"},{"bound":"8430551322993975/1099511627776","n":29685,"q":59,"u":"14459761/32"},{"bound":"1075756327953167/137438953472","n":30345,"q":59,"u":"7240435/16"},{"bound":"4390634561346955/549755813888","n":31004,"q":59,"u":"14501979/32"},{"bound":"1119592433418667/137438953472","n":31664,"q":59,"u":"907693/2"},{"bound":"9132196571025403/1099511627776","n":32324,"q":59,"u":"14544197/32"},{"bound":"9307375366458445/1099511627776","n":32983,"q":59,"u":"7282653/16"},{"bound":"4741396087033497/549755813888","n":33643,"q":58,"u":"14586415/32"},{"bound":"9658126833867029/1099511627776","n":34303,"q":58,"u":"3651881/8"},{"bound":"614574069322019/68719476736","n":34962,"q":58,"u":"14628633/32"},{"bound":"10008498848766859/1099511627776","n":35622,"q":58,"u":"7324871/16"},{"bound":"10183802928467717/1099511627776","n":36282,"q":58,"u":"14670851/32"},{"bound":"10358832247023541/1099511627776","n":36941,"q":58,"u":"1836495/4"},{"bound":"5267059229173137/549755813888","n":37601,"q":58,"u":"14713069/32"},{"bound":"10709396385051575/1099511627776","n":38261,"q":58,"u":"7367089/16"},{"bound":"10884400872467799/1099511627776","n":38920,"q":58,"u":"14755287/32"},{"bound":"11059599338244967/1099511627776","n":39580,"q":57,"u":"3694099/8"},{"bound":"5617388615430179/549755813888","n":40240,"q":57,"u":"14797505/32"},{"bound":"5704841382093043/549755813888","n":40899,"q":57,"u":"7409307/16"},{"bound":"1448105884289445/137438953472","n":41559,"q":57,"u":"14839723/32"},{"bound":"11759739655993597/1099511627776","n":42218,"q":57,"u":"464401"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":464401,"b":510841,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/43364348592685775124954352192553282206433280000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/812801674389014780981655782063598548834304000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"239961164538043/549755813888","n":726,"q":235,"u":"3721013/8"},{"bound":"718297930966261/1099511627776","n":1452,"q":206,"u":"1863409/4"},{"bound":"943196514632371/1099511627776","n":2177,"q":180,"u":"3732623/8"},{"bound":"579874268683335/549755813888","n":2903,"q":158,"u":"934607/2"},{"bound":"1370101019795867/1099511627776","n":3629,"q":138,"u":"3744233/8"},{"bound":"787624855129919/549755813888","n":4354,"q":129,"u":"1875019/4"},{"bound":"1777181041391409/1099511627776","n":5080,"q":120,"u":"3755843/8"},{"bound":"1976038467630761/1099511627776","n":5805,"q":112,"u":"470206"},{"bound":"2172941712955357/1099511627776","n":6531,"q":106,"u":"3767453/8"},{"bound":"2368053348620109/1099511627776","n":7257,"q":102,"u":"1886629/4"},{"bound":"2561432907103101/1099511627776","n":7982,"q":97,"u":"3779063/8"},{"bound":"2753865149274809/1099511627776","n":8708,"q":94,"u":"946217/2"},{"bound":"2945290405095239/1099511627776","n":9434,"q":91,"u":"3790673/8"},{"bound":"3135604611807077/1099511627776","n":10159,"q":89,"u":"1898239/4"},{"bound":"3325450713730659/1099511627776","n":10885,"q":86,"u":"3802283/8"},{"bound":"1757206094193721/549755813888","n":11610,"q":85,"u":"476011"},{"bound":"3703082805234565/1099511627776","n":12336,"q":83,"u":"3813893/8"},{"bound":"3891298189533847/1099511627776","n":13062,"q":81,"u":"1909849/4"},{"bound":"4078829264351627/1099511627776","n":13787,"q":80,"u":"3825503/8"},{"bound":"4266265356346261/1099511627776","n":14513,"q":79,"u":"957827/2"},{"bound":"4453380733039083/1099511627776","n":15239,"q":78,"u":"3837113/8"},{"bound":"1159987467009997/274877906944","n":15964,"q":77,"u":"1921459/4"},{"bound":"1206629585534825/274877906944","n":16690,"q":76,"u":"3848723/8"},{"bound":"5012602518901041/1099511627776","n":17415,"q":75,"u":"481816"},{"bound":"2599373119006667/549755813888","n":18141,"q":74,"u":"3860333/8"},{"bound":"5384703424448329/1099511627776","n":18867,"q":74,"u":"1933069/4"},{"bound":"5570211182911431/1099511627776","n":19592,"q":73,"u":"3871943/8"},{"bound":"2877925779588861/549755813888","n":20318,"q":72,"u":"969437/2"},{"bound":"2970663491200093/549755813888","n":21044,"q":72,"u":"3883553/8"},{"bound":"23931385070169/4294967296","n":21769,"q":71,"u":"1944679/4"},{"bound":"1577917116942171/274877906944","n":22495,"q":71,"u":"3895163/8"},{"bound":"6496556785542367/1099511627776","n":23220,"q":70,"u":"487621"},{"bound":"6681571487110743/1099511627776","n":23946,"q":70,"u":"3906773/8"},{"bound":"3433271454041541/549755813888","n":24672,"q":70,"u":"1956289/4"},{"bound":"881389103699067/137438953472","n":25397,"q":69,"u":"3918383/8"},{"bound":"3617945176182723/549755813888","n":26123,"q":69,"u":"981047/2"},{"bound":"7420622285999427/1099511627776","n":26849,"q":68,"u":"3929993/8"},{"bound":"3802483905982947/549755813888","n":27574,"q":68,"u":"1967899/4"},{"bound":"3894768690275623/549755813888","n":28300,"q":68,"u":"3941603/8"},{"bound":"7973824629819843/1099511627776","n":29025,"q":68,"u":"493426"},{"bound":"8158260128894613/1099511627776","n":29751,"q":67,"u":"3953213/8"},{"bound":"4171322819441553/549755813888","n":30477,"q":67,"u":"1979509/4"},{"bound":"8526753953842749/1099511627776","n":31202,"q":67,"u":"3964823/8"},{"bound":"4355547217228597/549755813888","n":31928,"q":67,"u":"992657/2"},{"bound":"2223835351168889/274877906944","n":32654,"q":66,"u":"3976433/8"},{"bound":"4539644994339419/549755813888","n":33379,"q":66,"u":"1991119/4"},{"bound":"4631736986503989/549755813888","n":34105,"q":66,"u":"3988043/8"},{"bound":"4723693516451893/549755813888","n":34830,"q":66,"u":"499231"},{"bound":"9631537503878685/1099511627776","n":35556,"q":66,"u":"3999653/8"},{"bound":"4907799170771593/549755813888","n":36282,"q":65,"u":"2002729/4"},{"bound":"9999374033495807/1099511627776","n":37007,"q":65,"u":"4011263/8"},{"bound":"10183389275195617/1099511627776","n":37733,"q":65,"u":"1004267/2"},{"bound":"1295923914432087/137438953472","n":38459,"q":65,"u":"4022873/8"},{"bound":"5275563712063091/549755813888","n":39184,"q":65,"u":"2014339/4"},{"bound":"10735105101981569/1099511627776","n":39910,"q":65,"u":"4034483/8"},{"bound":"5459383113384831/549755813888","n":40635,"q":64,"u":"505036"},{"bound":"11102638207674305/1099511627776","n":41361,"q":64,"u":"4046093/8"},{"bound":"11286499837283199/1099511627776","n":42087,"q":64,"u":"2025949/4"},{"bound":"11470098380566945/1099511627776","n":42812,"q":64,"u":"4057703/8"},{"bound":"11653940782086367/1099511627776","n":43538,"q":64,"u":"1015877/2"},{"bound":"5918887116588895/549755813888","n":44264,"q":64,"u":"4069313/8"},{"bound":"12021345947785865/1099511627776","n":44989,"q":64,"u":"2037559/4"},{"bound":"12205162716066789/1099511627776","n":45715,"q":64,"u":"4080923/8"},{"bound":"12388672882049581/1099511627776","n":46440,"q":63,"u":"510841"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":510841,"b":561925,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/57717917162470977163696641544248360960000000000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/1081838393283796937625594602472425794934784000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"260597821728175/549755813888","n":799,"q":269,"u":"8186227/16"},{"bound":"387401585092423/549755813888","n":1597,"q":252,"u":"4099499/8"},{"bound":"1014373724780183/1099511627776","n":2395,"q":206,"u":"8211769/16"},{"bound":"622274618115983/549755813888","n":3193,"q":180,"u":"2056135/4"},{"bound":"183461451266349/137438953472","n":3991,"q":169,"u":"8237311/16"},{"bound":"210757161536423/137438953472","n":4790,"q":147,"u":"4125041/8"},{"bound":"949961823622123/549755813888","n":5588,"q":138,"u":"8262853/16"},{"bound":"2110701855019605/1099511627776","n":6386,"q":129,"u":"1034453/2"},{"bound":"579727764694655/274877906944","n":7184,"q":123,"u":"8288395/16"},{"bound":"2525078852717975/1099511627776","n":7982,"q":117,"u":"4150583/8"},{"bound":"2729805537553485/1099511627776","n":8781,"q":112,"u":"8313937/16"},{"bound":"2932864092593099/1099511627776","n":9579,"q":108,"u":"2081677/4"},{"bound":"195921489547017/68719476736","n":10377,"q":104,"u":"8339479/16"},{"bound":"3335613316037245/1099511627776","n":11175,"q":101,"u":"4176125/8"},{"bound":"3535622419644323/1099511627776","n":11973,"q":99,"u":"8365021/16"},{"bound":"3734897331752145/1099511627776","n":12771,"q":96,"u":"523612"},{"bound":"1966886778600161/549755813888","n":13570,"q":94,"u":"8390563/16"},{"bound":"4131845642637897/1099511627776","n":14368,"q":93,"u":"4201667/8"},{"bound":"1082352655717503/274877906944","n":15166,"q":91,"u":"8416105/16"},{"bound":"2263279880205469/549755813888","n":15964,"q":89,"u":"2107219/4"},{"bound":"4723303628192349/1099511627776","n":16762,"q":88,"u":"8441647/16"},{"bound":"2459979337728737/549755813888","n":17561,"q":87,"u":"4227209/8"},{"bound":"2558030635872709/549755813888","n":18359,"q":86,"u":"8467189/16"},{"bound":"5311885179948743/1099511627776","n":19157,"q":85,"u":"1059995/2"},{"bound":"5507457127404073/1099511627776","n":19955,"q":84,"u":"8492731/16"},{"bound":"712850434967359/137438953472","n":20753,"q":83,"u":"4252751/8"},{"bound":"2949097461061137/549755813888","n":21552,"q":82,"u":"8518273/16"},{"bound":"3046583460318547/549755813888","n":22350,"q":82,"u":"2132761/4"},{"bound":"392995700573481/68719476736","n":23148,"q":81,"u":"8543815/16"},{"bound":"1620639952073417/274877906944","n":23946,"q":80,"u":"4278293/8"},{"bound":"6677055729869387/1099511627776","n":24744,"q":80,"u":"8569357/16"},{"bound":"6871390838686535/1099511627776","n":25542,"q":79,"u":"536383"},{"bound":"7065888377644381/1099511627776","n":26341,"q":79,"u":"8594899/16"},{"bound":"1814994913929195/274877906944","n":27139,"q":78,"u":"4303835/8"},{"bound":"7454012766174193/1099511627776","n":27937,"q":78,"u":"8620441/16"},{"bound":"7647909498935857/1099511627776","n":28735,"q":77,"u":"2158303/4"},{"bound":"3920869833223929/549755813888","n":29533,"q":77,"u":"8645983/16"},{"bound":"4017866856379901/549755813888","n":30332,"q":76,"u":"4329377/8"},{"bound":"8229376871372315/1099511627776","n":31130,"q":76,"u":"8671525/16"},{"bound":"8422985620840391/1099511627776","n":31928,"q":76,"u":"1085537/2"},{"bound":"4308251692381047/549755813888","n":32726,"q":75,"u":"8697067/16"},{"bound":"8809943661415881/1099511627776","n":33524,"q":75,"u":"4354919/8"},{"bound":"140681216558671/17179869184","n":34323,"q":75,"u":"8722609/16"},{"bound":"574809601822195/68719476736","n":35121,"q":74,"u":"2183845/4"},{"bound":"9390212778588733/1099511627776","n":35919,"q":74,"u":"8748151/16"},{"bound":"9583448119520851/1099511627776","n":36717,"q":74,"u":"4380461/8"},{"bound":"9776661063674007/1099511627776","n":37515,"q":74,"u":"8773693/16"},{"bound":"2492452756760235/274877906944","n":38313,"q":73,"u":"549154"},{"bound":"5081564734663571/549755813888","n":39112,"q":73,"u":"8799235/16"},{"bound":"5178093451825915/549755813888","n":39910,"q":73,"u":"4406003/8"},{"bound":"10549226338511825/1099511627776","n":40708,"q":73,"u":"8824777/16"},{"bound":"1342781093033059/137438953472","n":41506,"q":73,"u":"2209387/4"},{"bound":"1366897646743631/137438953472","n":42304,"q":72,"u":"8850319/16"},{"bound":"1391040544751811/137438953472","n":43103,"q":72,"u":"4431545/8"},{"bound":"707575692895321/68719476736","n":43901,"q":72,"u":"8875861/16"},{"bound":"11514083839101521/1099511627776","n":44699,"q":72,"u":"1111079/2"},{"bound":"2926735826771883/274877906944","n":45497,"q":72,"u":"8901403/16"},{"bound":"11899773649165053/1099511627776","n":46295,"q":71,"u":"4457087/8"},{"bound":"12092766995139765/1099511627776","n":47094,"q":71,"u":"8926945/16"},{"bound":"3071376788866571/274877906944","n":47892,"q":71,"u":"2234929/4"},{"bound":"6239118110203167/549755813888","n":48690,"q":71,"u":"8952487/16"},{"bound":"12670954696252507/1099511627776","n":49488,"q":71,"u":"4482629/8"},{"bound":"6431831529465033/549755813888","n":50286,"q":71,"u":"8978029/16"},{"bound":"13056361756241905/1099511627776","n":51084,"q":71,"u":"561925"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":561925,"b":618117,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/76822361316350422698431132845029115916451840000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/1439926132714163115985939134793521888000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"565876965664745/1099511627776","n":878,"q":308,"u":"562803"},{"bound":"835991543075933/1099511627776","n":1756,"q":288,"u":"563681"},{"bound":"1091041703191999/1099511627776","n":2634,"q":252,"u":"564559"},{"bound":"1335973001069515/1099511627776","n":3512,"q":220,"u":"565437"},{"bound":"393345567053125/274877906944","n":4390,"q":193,"u":"566315"},{"bound":"1805037457368417/1099511627776","n":5268,"q":180,"u":"567193"},{"bound":"2032236881926041/1099511627776","n":6146,"q":158,"u":"568071"},{"bound":"2255778059255167/1099511627776","n":7024,"q":147,"u":"568949"},{"bound":"2476367365098503/1099511627776","n":7902,"q":147,"u":"569827"},{"bound":"336813225800179/137438953472","n":8780,"q":138,"u":"570705"},{"bound":"1455356700601733/549755813888","n":9658,"q":129,"u":"571583"},{"bound":"3125353343935191/1099511627776","n":10536,"q":124,"u":"572461"},{"bound":"1669304585466459/549755813888","n":11414,"q":120,"u":"573339"},{"bound":"3550692489525689/1099511627776","n":12292,"q":116,"u":"574217"},{"bound":"940440131219923/274877906944","n":13170,"q":113,"u":"575095"},{"bound":"992989455074185/274877906944","n":14048,"q":110,"u":"575973"},{"bound":"4181393994980477/1099511627776","n":14926,"q":108,"u":"576851"},{"bound":"2195083825699671/549755813888","n":15804,"q":105,"u":"577729"},{"bound":"4598349480991927/1099511627776","n":16682,"q":103,"u":"578607"},{"bound":"1201501383046695/274877906944","n":17560,"q":102,"u":"579485"},{"bound":"5013199792049253/1099511627776","n":18438,"q":100,"u":"580363"},{"bound":"5219993561090203/1099511627776","n":19316,"q":99,"u":"581241"},{"bound":"5426402649156515/1099511627776","n":20194,"q":97,"u":"582119"},{"bound":"2816239990515451/549755813888","n":21072,"q":96,"u":"582997"},{"bound":"5838259734749927/1099511627776","n":21950,"q":95,"u":"583875"},{"bound":"6043765896592303/1099511627776","n":22828,"q":94,"u":"584753"},{"bound":"6249021786897925/1099511627776","n":23706,"q":93,"u":"585631"},{"bound":"1613512583467223/274877906944","n":24584,"q":92,"u":"586509"},{"bound":"1664718576597347/274877906944","n":25462,"q":91,"u":"587387"},{"bound":"6863516515478873/1099511627776","n":26340,"q":90,"u":"588265"},{"bound":"1766992586011755/274877906944","n":27218,"q":90,"u":"589143"},{"bound":"3636127780450025/549755813888","n":28096,"q":89,"u":"590021"},{"bound":"3738207101633313/549755813888","n":28974,"q":88,"u":"590899"},{"bound":"7680416377312161/1099511627776","n":29852,"q":88,"u":"591777"},{"bound":"3942147633268097/549755813888","n":30730,"q":87,"u":"592655"},{"bound":"2022016377572081/274877906944","n":31608,"q":87,"u":"593533"},{"bound":"4145854035205837/549755813888","n":32486,"q":86,"u":"594411"},{"bound":"8495264800033391/1099511627776","n":33364,"q":86,"u":"595289"},{"bound":"8698713707725219/1099511627776","n":34242,"q":85,"u":"596167"},{"bound":"556379564886459/68719476736","n":35120,"q":85,"u":"597045"},{"bound":"4552685461267577/549755813888","n":35998,"q":84,"u":"597923"},{"bound":"9308547222832525/1099511627776","n":36876,"q":84,"u":"598801"},{"bound":"9511688793385611/1099511627776","n":37754,"q":84,"u":"599679"},{"bound":"9714743534653611/1099511627776","n":38632,"q":83,"u":"600557"},{"bound":"38741089507647/4294967296","n":39510,"q":83,"u":"601435"},{"bound":"1265083152621109/137438953472","n":40388,"q":83,"u":"602313"},{"bound":"5161769388909687/549755813888","n":41266,"q":82,"u":"603191"},{"bound":"10526333336916599/1099511627776","n":42144,"q":82,"u":"604069"},{"bound":"10729103274430255/1099511627776","n":43022,"q":82,"u":"604947"},{"bound":"10931849960444261/1099511627776","n":43900,"q":82,"u":"605825"},{"bound":"11134488656526465/1099511627776","n":44778,"q":81,"u":"606703"},{"bound":"11337098543382945/1099511627776","n":45656,"q":81,"u":"607581"},{"bound":"5769844235706051/549755813888","n":46534,"q":81,"u":"608459"},{"bound":"11742259473666623/1099511627776","n":47412,"q":81,"u":"609337"},{"bound":"2986185950606225/274877906944","n":48290,"q":80,"u":"610215"},{"bound":"3036797704780355/274877906944","n":49168,"q":80,"u":"611093"},{"bound":"96481417192251/8589934592","n":50046,"q":80,"u":"611971"},{"bound":"12552036342052223/1099511627776","n":50924,"q":80,"u":"612849"},{"bound":"12754436388083643/1099511627776","n":51802,"q":80,"u":"613727"},{"bound":"6478375016876299/549755813888","n":52680,"q":79,"u":"614605"},{"bound":"3289759672640489/274877906944","n":53558,"q":79,"u":"615483"},{"bound":"13361314250780437/1099511627776","n":54436,"q":79,"u":"616361"},{"bound":"3390894325085507/274877906944","n":55314,"q":79,"u":"617239"},{"bound":"13765828390708711/1099511627776","n":56192,"q":79,"u":"618117"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":618117,"b":679928,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/102250247105477030100810730282369605288591360000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/1916537031730388765279808964113442230269952000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"615085716304623/1099511627776","n":966,"q":352,"u":"39621299/64"},{"bound":"451436060683461/549755813888","n":1932,"q":329,"u":"19841555/32"},{"bound":"1174491169157389/1099511627776","n":2898,"q":288,"u":"39744921/64"},{"bound":"1435278275993353/1099511627776","n":3864,"q":252,"u":"9951683/16"},{"bound":"1687684820664535/1099511627776","n":4829,"q":235,"u":"39868543/64"},{"bound":"1933812334762715/1099511627776","n":5795,"q":206,"u":"19965177/32"},{"bound":"1087526321091561/549755813888","n":6761,"q":193,"u":"39992165/64"},{"bound":"2412246724618727/1099511627776","n":7727,"q":180,"u":"5006747/8"},{"bound":"2646141229747491/1099511627776","n":8693,"q":169,"u":"40115787/64"},{"bound":"2877029183112195/1099511627776","n":9658,"q":158,"u":"20088799/32"},{"bound":"3106061180917305/1099511627776","n":10624,"q":147,"u":"40239409/64"},{"bound":"3333170535261293/1099511627776","n":11590,"q":147,"u":"10075305/16"},{"bound":"1779233484272761/549755813888","n":12556,"q":138,"u":"40363031/64"},{"bound":"3782860311960305/1099511627776","n":13522,"q":138,"u":"20212421/32"},{"bound":"1001304057512575/274877906944","n":14487,"q":129,"u":"40486653/64"},{"bound":"4227070991342897/1099511627776","n":15453,"q":126,"u":"2534279/4"},{"bound":"4448038660610071/1099511627776","n":16419,"q":123,"u":"40610275/64"},{"bound":"4668223509537129/1099511627776","n":17385,"q":121,"u":"20336043/32"},{"bound":"4887700454101287/1099511627776","n":18351,"q":118,"u":"40733897/64"},{"bound":"638292433755643/137438953472","n":19316,"q":116,"u":"10198927/16"},{"bound":"5324653558964625/1099511627776","n":20282,"q":114,"u":"40857519/64"},{"bound":"1385618464209277/274877906944","n":21248,"q":112,"u":"20459665/32"},{"bound":"5759858964281597/1099511627776","n":22214,"q":110,"u":"40981141/64"},{"bound":"5976825711939763/1099511627776","n":23180,"q":109,"u":"5130369/8"},{"bound":"6193224298494913/1099511627776","n":24145,"q":108,"u":"41104763/64"},{"bound":"3204751543668585/549755813888","n":25111,"q":106,"u":"20583287/32"},{"bound":"6625482946730919/1099511627776","n":26077,"q":105,"u":"41228385/64"},{"bound":"855148972576133/137438953472","n":27043,"q":104,"u":"10322549/16"},{"bound":"7056650110684859/1099511627776","n":28009,"q":103,"u":"41352007/64"},{"bound":"7271655348476847/1099511627776","n":28974,"q":102,"u":"20706909/32"},{"bound":"7486672935153135/1099511627776","n":29940,"q":101,"u":"41475629/64"},{"bound":"962687464874987/137438953472","n":30906,"q":100,"u":"1298045/2"},{"bound":"7916143574402041/1099511627776","n":31872,"q":100,"u":"41599251/64"},{"bound":"8130601825399687/1099511627776","n":32838,"q":99,"u":"20830531/32"},{"bound":"8344695310082507/1099511627776","n":33803,"q":98,"u":"41722873/64"},{"bound":"8558885515648219/1099511627776","n":34769,"q":98,"u":"10446171/16"},{"bound":"8772900217178789/1099511627776","n":35735,"q":97,"u":"41846495/64"},{"bound":"8986819361766333/1099511627776","n":36701,"q":96,"u":"20954153/32"},{"bound":"2300151675734257/274877906944","n":37667,"q":96,"u":"41970117/64"},{"bound":"9414069348955785/1099511627776","n":38632,"q":95,"u":"5253991/8"},{"bound":"601728011413457/68719476736","n":39598,"q":95,"u":"42093739/64"},{"bound":"9841133860163673/1099511627776","n":40564,"q":94,"u":"21077775/32"},{"bound":"10054518753002779/1099511627776","n":41530,"q":94,"u":"42217361/64"},{"bound":"5133921546762209/549755813888","n":42496,"q":93,"u":"10569793/16"},{"bound":"10480826441938565/1099511627776","n":43461,"q":93,"u":"42340983/64"},{"bound":"1336749380735447/137438953472","n":44427,"q":93,"u":"21201397/32"},{"bound":"2726765455942223/274877906944","n":45393,"q":92,"u":"42464605/64"},{"bound":"5560032551959713/549755813888","n":46359,"q":92,"u":"2657901/4"},{"bound":"1416629794041587/137438953472","n":47325,"q":92,"u":"42588227/64"},{"bound":"11545680770629477/1099511627776","n":48290,"q":91,"u":"21325019/32"},{"bound":"5879251034260787/549755813888","n":49256,"q":91,"u":"42711849/64"},{"bound":"2992824419562049/274877906944","n":50222,"q":91,"u":"10693415/16"},{"bound":"12184009788025365/1099511627776","n":51188,"q":90,"u":"42835471/64"},{"bound":"12396665182170387/1099511627776","n":52154,"q":90,"u":"21448641/32"},{"bound":"1576134787210913/137438953472","n":53119,"q":90,"u":"42959093/64"},{"bound":"3205422617799439/274877906944","n":54085,"q":90,"u":"5377613/8"},{"bound":"13034197124528411/1099511627776","n":55051,"q":89,"u":"43082715/64"},{"bound":"13246681474503343/1099511627776","n":56017,"q":89,"u":"21572263/32"},{"bound":"3364786860557037/274877906944","n":56983,"q":89,"u":"43206337/64"},{"bound":"13671375967577383/1099511627776","n":57948,"q":89,"u":"10817037/16"},{"bound":"6941873388763771/549755813888","n":58914,"q":88,"u":"43329959/64"},{"bound":"14096078270709397/1099511627776","n":59880,"q":88,"u":"21695885/32"},{"bound":"7154197165062941/549755813888","n":60846,"q":88,"u":"43453581/64"},{"bound":"14520475866578797/1099511627776","n":61811,"q":88,"u":"679928"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":679928,"b":690988,"curvature_lower":"10943098041986104459882890287601735611427897342917213281/3596384156238249962814467148349440000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/2550902910602428748698488161239998957355008000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"173","n":173,"q":158,"u":"10881613/16"},{"bound":"346","n":346,"q":269,"u":"5442189/8"},{"bound":"468195134601485/1099511627776","n":519,"q":352,"u":"10887143/16"},{"bound":"522242330848703/1099511627776","n":692,"q":376,"u":"2722477/4"},{"bound":"573759551826843/1099511627776","n":865,"q":402,"u":"10892673/16"},{"bound":"623467994991315/1099511627776","n":1037,"q":402,"u":"5447719/8"},{"bound":"672412747487813/1099511627776","n":1210,"q":402,"u":"10898203/16"},{"bound":"360258258342779/549755813888","n":1383,"q":402,"u":"1362621/2"},{"bound":"383968678500029/549755813888","n":1556,"q":402,"u":"10903733/16"},{"bound":"407397258018123/549755813888","n":1729,"q":402,"u":"5453249/8"},{"bound":"215228273545839/274877906944","n":1901,"q":402,"u":"10909263/16"},{"bound":"906901406223819/1099511627776","n":2074,"q":402,"u":"2728007/4"},{"bound":"952435170825503/1099511627776","n":2247,"q":376,"u":"10914793/16"},{"bound":"31173077270361/34359738368","n":2420,"q":376,"u":"5458779/8"},{"bound":"521179314376209/549755813888","n":2593,"q":376,"u":"10920323/16"},{"bound":"543310771457081/549755813888","n":2765,"q":352,"u":"682693"},{"bound":"1130693247942039/1099511627776","n":2938,"q":352,"u":"10925853/16"},{"bound":"587275891802191/549755813888","n":3111,"q":352,"u":"5464309/8"},{"bound":"304553475427815/274877906944","n":3284,"q":329,"u":"10931383/16"},{"bound":"630700732291283/549755813888","n":3457,"q":329,"u":"2733537/4"},{"bound":"1304420903999699/1099511627776","n":3630,"q":329,"u":"10936913/16"},{"bound":"84190059082177/68719476736","n":3802,"q":329,"u":"5469839/8"},{"bound":"694764054849941/549755813888","n":3975,"q":308,"u":"10942443/16"},{"bound":"715904614729457/549755813888","n":4148,"q":308,"u":"1368151/2"},{"bound":"1473965120492767/1099511627776","n":4321,"q":308,"u":"10947973/16"},{"bound":"1515885333557959/1099511627776","n":4494,"q":288,"u":"5475369/8"},{"bound":"778625995507769/549755813888","n":4666,"q":288,"u":"10953503/16"},{"bound":"1598753543231453/1099511627776","n":4839,"q":288,"u":"2739067/4"},{"bound":"1640157204810655/1099511627776","n":5012,"q":288,"u":"10959033/16"},{"bound":"210156977234845/137438953472","n":5185,"q":269,"u":"5480899/8"},{"bound":"215268639869923/137438953472","n":5358,"q":269,"u":"10964563/16"},{"bound":"440680402911101/274877906944","n":5530,"q":269,"u":"685458"},{"bound":"901725411411703/549755813888","n":5703,"q":269,"u":"10970093/16"},{"bound":"921953126951217/549755813888","n":5876,"q":252,"u":"5486429/8"},{"bound":"942087684222131/549755813888","n":6049,"q":252,"u":"10975623/16"},{"bound":"60136693026853/34359738368","n":6222,"q":252,"u":"2744597/4"},{"bound":"3836927724763/2147483648","n":6395,"q":252,"u":"10981153/16"},{"bound":"501074497835183/274877906944","n":6567,"q":235,"u":"5491959/8"},{"bound":"1021990888245593/549755813888","n":6740,"q":235,"u":"10986683/16"},{"bound":"2083605795129133/1099511627776","n":6913,"q":235,"u":"1373681/2"},{"bound":"2123173393459755/1099511627776","n":7086,"q":235,"u":"10992213/16"},{"bound":"1081343834104951/549755813888","n":7259,"q":235,"u":"5497489/8"},{"bound":"1100949539364521/549755813888","n":7431,"q":220,"u":"10997743/16"},{"bound":"280126715143099/137438953472","n":7604,"q":220,"u":"2750127/4"},{"bound":"2280079445308051/1099511627776","n":7777,"q":220,"u":"11003273/16"},{"bound":"2319098723336059/1099511627776","n":7950,"q":220,"u":"5503019/8"},{"bound":"589518465219031/274877906944","n":8123,"q":220,"u":"11008803/16"},{"bound":"2396782080720127/1099511627776","n":8295,"q":220,"u":"688223"},{"bound":"2435530269072683/1099511627776","n":8468,"q":206,"u":"11014333/16"},{"bound":"1237046953021953/549755813888","n":8641,"q":206,"u":"5508549/8"},{"bound":"1256309191784285/549755813888","n":8814,"q":206,"u":"11019863/16"},{"bound":"1275552737849231/549755813888","n":8987,"q":206,"u":"2755657/4"},{"bound":"2589556849346897/1099511627776","n":9160,"q":206,"u":"11025393/16"},{"bound":"1313876051381159/549755813888","n":9332,"q":206,"u":"5514079/8"},{"bound":"2666100638520385/1099511627776","n":9505,"q":193,"u":"11030923/16"},{"bound":"2704177768116829/1099511627776","n":9678,"q":193,"u":"1379211/2"},{"bound":"2742222647703009/1099511627776","n":9851,"q":193,"u":"11036453/16"},{"bound":"2780236601210905/1099511627776","n":10024,"q":193,"u":"5519609/8"},{"bound":"2818001400763439/1099511627776","n":10196,"q":193,"u":"11041983/16"},{"bound":"2855957350353711/1099511627776","n":10369,"q":193,"u":"2761187/4"},{"bound":"2893885923894297/1099511627776","n":10542,"q":193,"u":"11047513/16"},{"bound":"2931788183878089/1099511627776","n":10715,"q":193,"u":"5525139/8"},{"bound":"2969534513240713/1099511627776","n":10888,"q":180,"u":"11053043/16"},{"bound":"93965264038811/34359738368","n":11060,"q":180,"u":"690988"}],"shi":"100000001/1000000000","slo":"1/20"}],"ratio":"11/10","shi":"100000001/1000000000","slo":"1/20"},"327680|11/10|0|64":{"J":327680,"band":0,"blocks":[{"a":327680,"b":360448,"curvature_lower":"30153213526251917197714367103939235210418701171875000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/1478735358886081585129166957324582057846064870097371062670050561473990711727169317362385497881119436996321827134928337380695315119055379650708706350558420943643183008161439100432071066688003272808000140263200005566000000202400000006600000000183333333337","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/148502156088354690432548723055146865524736000000000000000000000000000000000","panels":64,"points":[{"bound":"358484336552885/1099511627776","n":512,"q":147,"u":"328192"},{"bound":"547481258703535/1099511627776","n":1024,"q":124,"u":"328704"},{"bound":"726577775148167/1099511627776","n":1536,"q":106,"u":"329216"},{"bound":"899352289377797/1099511627776","n":2048,"q":94,"u":"329728"},{"bound":"1067773441104969/1099511627776","n":2560,"q":84,"u":"330240"},{"bound":"154136011381323/137438953472","n":3072,"q":78,"u":"330752"},{"bound":"349029952106223/274877906944","n":3584,"q":73,"u":"331264"},{"bound":"1557426220434419/1099511627776","n":4096,"q":69,"u":"331776"},{"bound":"1717405704159123/1099511627776","n":4608,"q":66,"u":"332288"},{"bound":"469083862947071/274877906944","n":5120,"q":63,"u":"332800"},{"bound":"2034427815692135/1099511627776","n":5632,"q":61,"u":"333312"},{"bound":"2191849669377883/1099511627776","n":6144,"q":59,"u":"333824"},{"bound":"146793166491235/68719476736","n":6656,"q":58,"u":"334336"},{"bound":"156567623312379/68719476736","n":7168,"q":57,"u":"334848"},{"bound":"166317472945347/68719476736","n":7680,"q":56,"u":"335360"},{"bound":"704183836358063/274877906944","n":8192,"q":55,"u":"335872"},{"bound":"1486049582554401/549755813888","n":8704,"q":54,"u":"336384"},{"bound":"1563610177146779/549755813888","n":9216,"q":53,"u":"336896"},{"bound":"1641074448781767/549755813888","n":9728,"q":52,"u":"337408"},{"bound":"3436857526612637/1099511627776","n":10240,"q":52,"u":"337920"},{"bound":"3591417449315595/1099511627776","n":10752,"q":51,"u":"338432"},{"bound":"1872914495231515/549755813888","n":11264,"q":51,"u":"338944"},{"bound":"1950057904025931/549755813888","n":11776,"q":50,"u":"339456"},{"bound":"2027134265844275/549755813888","n":12288,"q":50,"u":"339968"},{"bound":"263023246208295/68719476736","n":12800,"q":50,"u":"340480"},{"bound":"4362301361190843/1099511627776","n":13312,"q":49,"u":"340992"},{"bound":"4516186122608395/1099511627776","n":13824,"q":49,"u":"341504"},{"bound":"4670034441517785/1099511627776","n":14336,"q":49,"u":"342016"},{"bound":"1205935343151493/274877906944","n":14848,"q":48,"u":"342528"},{"bound":"4977401728915799/1099511627776","n":15360,"q":48,"u":"343040"},{"bound":"5131034267703339/1099511627776","n":15872,"q":48,"u":"343552"},{"bound":"2642320707530901/549755813888","n":16384,"q":48,"u":"344064"},{"bound":"1359531157506051/274877906944","n":16896,"q":47,"u":"344576"},{"bound":"5591572898062125/1099511627776","n":17408,"q":47,"u":"345088"},{"bound":"2872500553548211/549755813888","n":17920,"q":47,"u":"345600"},{"bound":"2949205411219461/549755813888","n":18432,"q":47,"u":"346112"},{"bound":"189118857828217/34359738368","n":18944,"q":47,"u":"346624"},{"bound":"6205123356495637/1099511627776","n":19456,"q":46,"u":"347136"},{"bound":"6358383202465029/1099511627776","n":19968,"q":46,"u":"347648"},{"bound":"3255814547922259/549755813888","n":20480,"q":46,"u":"348160"},{"bound":"3332430999537203/549755813888","n":20992,"q":46,"u":"348672"},{"bound":"426130174249721/68719476736","n":21504,"q":46,"u":"349184"},{"bound":"871411532672831/137438953472","n":22016,"q":46,"u":"349696"},{"bound":"3562245574622275/549755813888","n":22528,"q":46,"u":"350208"},{"bound":"1819418386367861/274877906944","n":23040,"q":45,"u":"350720"},{"bound":"3715382083887973/549755813888","n":23552,"q":45,"u":"351232"},{"bound":"3791922922541541/549755813888","n":24064,"q":45,"u":"351744"},{"bound":"3868459554173271/549755813888","n":24576,"q":45,"u":"352256"},{"bound":"7889984447287885/1099511627776","n":25088,"q":45,"u":"352768"},{"bound":"1005380289290641/137438953472","n":25600,"q":45,"u":"353280"},{"bound":"4098046564030149/549755813888","n":26112,"q":45,"u":"353792"},{"bound":"8349137276382687/1099511627776","n":26624,"q":45,"u":"354304"},{"bound":"8502175119236343/1099511627776","n":27136,"q":45,"u":"354816"},{"bound":"8655206991093459/1099511627776","n":27648,"q":45,"u":"355328"},{"bound":"8808233203169497/1099511627776","n":28160,"q":45,"u":"355840"},{"bound":"1120156755676375/137438953472","n":28672,"q":45,"u":"356352"},{"bound":"9114211577961661/1099511627776","n":29184,"q":44,"u":"356864"},{"bound":"9267147865783325/1099511627776","n":29696,"q":44,"u":"357376"},{"bound":"4710039716299023/549755813888","n":30208,"q":44,"u":"357888"},{"bound":"9573006504664211/1099511627776","n":30720,"q":44,"u":"358400"},{"bound":"9725929294003329/1099511627776","n":31232,"q":44,"u":"358912"},{"bound":"1234855999937867/137438953472","n":31744,"q":44,"u":"359424"},{"bound":"10031762807918481/1099511627776","n":32256,"q":44,"u":"359936"},{"bound":"10184673894784853/1099511627776","n":32768,"q":44,"u":"360448"}],"shi":"1/20","slo":"-1/1000000000"},{"a":360448,"b":396492,"curvature_lower":"32313653885893320064619583042060288000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/2109202852978822334907236901867588598643890418004761362144840119723022085832265873436816392123200375263726601670007059277257069609565182523754761809808736060363604381762690836309901996617108178548161067468147161996624021553603518138055271027992077087781951734593","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/197656369753600092965722350386400478013423616000000000000000000000000000000","panels":64,"points":[{"bound":"388843821519763/1099511627776","n":564,"q":169,"u":"5776179/16"},{"bound":"18431591448569/34359738368","n":1127,"q":147,"u":"2892595/8"},{"bound":"48754060808265/68719476736","n":1690,"q":124,"u":"5794201/16"},{"bound":"963406752910607/1099511627776","n":2253,"q":109,"u":"1450803/4"},{"bound":"1141899339212865/1099511627776","n":2816,"q":98,"u":"5812223/16"},{"bound":"329296831367493/274877906944","n":3380,"q":90,"u":"2910617/8"},{"bound":"1489549123295211/1099511627776","n":3943,"q":84,"u":"5830245/16"},{"bound":"829959949880971/549755813888","n":4506,"q":79,"u":"729907/2"},{"bound":"1828745060136465/1099511627776","n":5069,"q":75,"u":"5848267/16"},{"bound":"249542251335237/137438953472","n":5632,"q":72,"u":"2928639/8"},{"bound":"2163234736211321/1099511627776","n":6196,"q":70,"u":"5866289/16"},{"bound":"291129117897185/137438953472","n":6759,"q":68,"u":"1468825/4"},{"bound":"1247078606167383/549755813888","n":7322,"q":66,"u":"5884311/16"},{"bound":"1329367701547527/549755813888","n":7885,"q":64,"u":"2946661/8"},{"bound":"2822823990580779/1099511627776","n":8448,"q":63,"u":"5902333/16"},{"bound":"2986520536567995/1099511627776","n":9011,"q":62,"u":"369459"},{"bound":"3150161476676193/1099511627776","n":9575,"q":61,"u":"5920355/16"},{"bound":"828302677793089/274877906944","n":10138,"q":60,"u":"2964683/8"},{"bound":"869000477299561/274877906944","n":10701,"q":59,"u":"5938377/16"},{"bound":"3638578216540243/1099511627776","n":11264,"q":58,"u":"1486847/4"},{"bound":"3800934440252027/1099511627776","n":11827,"q":58,"u":"5956399/16"},{"bound":"3963396646312505/1099511627776","n":12391,"q":57,"u":"2982705/8"},{"bound":"1031361772239771/274877906944","n":12954,"q":57,"u":"5974421/16"},{"bound":"2143651397076829/549755813888","n":13517,"q":56,"u":"747929/2"},{"bound":"4449085003926545/1099511627776","n":14080,"q":56,"u":"5992443/16"},{"bound":"2305351409140943/549755813888","n":14643,"q":55,"u":"3000727/8"},{"bound":"4772533926808347/1099511627776","n":15207,"q":55,"u":"6010465/16"},{"bound":"4933993743795907/1099511627776","n":15770,"q":54,"u":"1504869/4"},{"bound":"2547662725708857/549755813888","n":16333,"q":54,"u":"6028487/16"},{"bound":"2628309992899555/549755813888","n":16896,"q":54,"u":"3018749/8"},{"bound":"5417851790670859/1099511627776","n":17459,"q":53,"u":"6046509/16"},{"bound":"1394740507853257/274877906944","n":18022,"q":53,"u":"378470"},{"bound":"2870164740935707/549755813888","n":18586,"q":53,"u":"6064531/16"},{"bound":"5901384285195527/1099511627776","n":19149,"q":53,"u":"3036771/8"},{"bound":"3031185720893967/549755813888","n":19712,"q":52,"u":"6082553/16"},{"bound":"6223268866896859/1099511627776","n":20275,"q":52,"u":"1522891/4"},{"bound":"3192072534212829/549755813888","n":20838,"q":52,"u":"6100575/16"},{"bound":"818160913499101/137438953472","n":21402,"q":52,"u":"3054793/8"},{"bound":"3353062787934899/549755813888","n":21965,"q":52,"u":"6118597/16"},{"bound":"1716726214488263/274877906944","n":22528,"q":51,"u":"765951/2"},{"bound":"7027609890517873/1099511627776","n":23091,"q":51,"u":"6136619/16"},{"bound":"898537485368991/137438953472","n":23654,"q":51,"u":"3072815/8"},{"bound":"1837315300579159/274877906944","n":24218,"q":51,"u":"6154641/16"},{"bound":"7509923967125133/1099511627776","n":24781,"q":51,"u":"1540913/4"},{"bound":"7670574408278763/1099511627776","n":25344,"q":51,"u":"6172663/16"},{"bound":"3915606642102165/549755813888","n":25907,"q":51,"u":"3090837/8"},{"bound":"7991774883051541/1099511627776","n":26470,"q":50,"u":"6190685/16"},{"bound":"4076151546595071/549755813888","n":27033,"q":50,"u":"387481"},{"bound":"8313106571950255/1099511627776","n":27597,"q":50,"u":"6208707/16"},{"bound":"8473615653991087/1099511627776","n":28160,"q":50,"u":"3108859/8"},{"bound":"8634115977729325/1099511627776","n":28723,"q":50,"u":"6226729/16"},{"bound":"8794608022678245/1099511627776","n":29286,"q":50,"u":"1558935/4"},{"bound":"8955092233952145/1099511627776","n":29849,"q":50,"u":"6244751/16"},{"bound":"9115854057635547/1099511627776","n":30413,"q":50,"u":"3126881/8"},{"bound":"2319080950495801/274877906944","n":30976,"q":50,"u":"6262773/16"},{"bound":"9436763247476321/1099511627776","n":31539,"q":49,"u":"783973/2"},{"bound":"4798571267217039/549755813888","n":32102,"q":49,"u":"6280795/16"},{"bound":"4878757832294777/549755813888","n":32665,"q":49,"u":"3144903/8"},{"bound":"1239770971968191/137438953472","n":33229,"q":49,"u":"6298817/16"},{"bound":"2519632364902619/274877906944","n":33792,"q":49,"u":"1576957/4"},{"bound":"10238885827558499/1099511627776","n":34355,"q":49,"u":"6316839/16"},{"bound":"1299904640688015/137438953472","n":34918,"q":49,"u":"3162925/8"},{"bound":"10559583584417093/1099511627776","n":35481,"q":49,"u":"6334861/16"},{"bound":"5359962710720605/549755813888","n":36044,"q":49,"u":"396492"}],"shi":"1/20","slo":"-1/1000000000"},{"a":396492,"b":436141,"curvature_lower":"1060921884381649484361590150436923375616000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/92170755480298840537907658773956432736331833961427198662049010088142968335130121188644718212612134119630344751210663107328218169176372723681165185536661388626527398832910525610236689517093722500038021707283201027232803966884495951806279685706392045264023480282686367","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/263079035698916439529752105959092404432666624000000000000000000000000000000","panels":64,"points":[{"bound":"105381301177157/274877906944","n":620,"q":193,"u":"25415137/64"},{"bound":"635608895933339/1099511627776","n":1240,"q":169,"u":"12727393/32"},{"bound":"837821462297235/1099511627776","n":1859,"q":147,"u":"25494435/64"},{"bound":"64548361022085/68719476736","n":2479,"q":127,"u":"6383521/16"},{"bound":"1222046394418943/1099511627776","n":3098,"q":114,"u":"25573733/64"},{"bound":"1407670088539959/1099511627776","n":3718,"q":104,"u":"12806691/32"},{"bound":"795007678810233/549755813888","n":4337,"q":97,"u":"25653031/64"},{"bound":"885182989702817/549755813888","n":4957,"q":91,"u":"3211585/8"},{"bound":"1948627749471865/1099511627776","n":5576,"q":87,"u":"25732329/64"},{"bound":"2125740367744257/1099511627776","n":6196,"q":83,"u":"12885989/32"},{"bound":"287675989347147/137438953472","n":6815,"q":80,"u":"25811627/64"},{"bound":"619102162070129/274877906944","n":7435,"q":77,"u":"6462819/16"},{"bound":"1325163484874925/549755813888","n":8054,"q":75,"u":"25890925/64"},{"bound":"2823866204856473/1099511627776","n":8674,"q":73,"u":"12965287/32"},{"bound":"1498281485590273/549755813888","n":9293,"q":72,"u":"25970223/64"},{"bound":"3169047205920581/1099511627776","n":9913,"q":70,"u":"1625617/4"},{"bound":"3340840545275069/1099511627776","n":10532,"q":69,"u":"26049521/64"},{"bound":"3512555104805861/1099511627776","n":11152,"q":68,"u":"13044585/32"},{"bound":"460459509905273/137438953472","n":11771,"q":67,"u":"26128819/64"},{"bound":"3854794235215871/1099511627776","n":12391,"q":66,"u":"6542117/16"},{"bound":"1006348651157891/274877906944","n":13010,"q":65,"u":"26208117/64"},{"bound":"2098032795928589/549755813888","n":13630,"q":64,"u":"13123883/32"},{"bound":"4366254927680005/1099511627776","n":14249,"q":64,"u":"26287415/64"},{"bound":"4536536337038903/1099511627776","n":14869,"q":63,"u":"3290883/8"},{"bound":"4706428643015745/1099511627776","n":15488,"q":62,"u":"26366713/64"},{"bound":"304774700907911/68719476736","n":16108,"q":62,"u":"13203181/32"},{"bound":"5046023149314371/1099511627776","n":16727,"q":61,"u":"26446011/64"},{"bound":"5215744899798905/1099511627776","n":17347,"q":61,"u":"6621415/16"},{"bound":"5385143411503093/1099511627776","n":17966,"q":61,"u":"26525309/64"},{"bound":"5554681412652937/1099511627776","n":18586,"q":60,"u":"13282479/32"},{"bound":"5723868658652445/1099511627776","n":19205,"q":60,"u":"26604607/64"},{"bound":"5893291071854335/1099511627776","n":19825,"q":60,"u":"832633/2"},{"bound":"6062567141065125/1099511627776","n":20445,"q":59,"u":"26683905/64"},{"bound":"778941346763283/137438953472","n":21064,"q":59,"u":"13361777/32"},{"bound":"6400737276598513/1099511627776","n":21684,"q":59,"u":"26763203/64"},{"bound":"3284789552187377/549755813888","n":22303,"q":58,"u":"6700713/16"},{"bound":"1684655288830011/274877906944","n":22923,"q":58,"u":"26842501/64"},{"bound":"6907366369142019/1099511627776","n":23542,"q":58,"u":"13441075/32"},{"bound":"7076361699719121/1099511627776","n":24162,"q":58,"u":"26921799/64"},{"bound":"7245021416471703/1099511627776","n":24781,"q":57,"u":"3370181/8"},{"bound":"3706936774970053/549755813888","n":25401,"q":57,"u":"27001097/64"},{"bound":"473902177895633/68719476736","n":26020,"q":57,"u":"13520373/32"},{"bound":"1937812785006855/274877906944","n":26640,"q":57,"u":"27080395/64"},{"bound":"1979944741653571/274877906944","n":27259,"q":57,"u":"6780011/16"},{"bound":"2022138400736753/274877906944","n":27879,"q":56,"u":"27159693/64"},{"bound":"2064239576758273/274877906944","n":28498,"q":56,"u":"13599671/32"},{"bound":"4212810706072183/549755813888","n":29118,"q":56,"u":"27238991/64"},{"bound":"8593999645746563/1099511627776","n":29737,"q":56,"u":"1704915/4"},{"bound":"8762637782746157/1099511627776","n":30357,"q":56,"u":"27318289/64"},{"bound":"8930992513482903/1099511627776","n":30976,"q":56,"u":"13678969/32"},{"bound":"9099608430049159/1099511627776","n":31596,"q":56,"u":"27397587/64"},{"bound":"9267931150495267/1099511627776","n":32215,"q":55,"u":"6859309/16"},{"bound":"9436442933779351/1099511627776","n":32835,"q":55,"u":"27476885/64"},{"bound":"9604673615184289/1099511627776","n":33454,"q":55,"u":"13758267/32"},{"bound":"9773167233032085/1099511627776","n":34074,"q":55,"u":"27556183/64"},{"bound":"4970690353941369/549755813888","n":34693,"q":55,"u":"3449479/8"},{"bound":"10109857959837957/1099511627776","n":35313,"q":55,"u":"27635481/64"},{"bound":"1284756988116199/137438953472","n":35932,"q":55,"u":"13837565/32"},{"bound":"5223259180155981/549755813888","n":36552,"q":55,"u":"27714779/64"},{"bound":"2653675560326683/274877906944","n":37171,"q":55,"u":"6938607/16"},{"bound":"10783151274906611/1099511627776","n":37791,"q":55,"u":"27794077/64"},{"bound":"10951283078110031/1099511627776","n":38410,"q":54,"u":"13916863/32"},{"bound":"5559823017240021/549755813888","n":39030,"q":54,"u":"27873375/64"},{"bound":"11287731639251083/1099511627776","n":39649,"q":54,"u":"436141"}],"shi":"1/20","slo":"-1/1000000000"},{"a":436141,"b":479755,"curvature_lower":"8487375075053195874892721203495387004928000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/981433590644852554231717711006980963513736467446842027685493052331967324181811273201922878015161916807039501227273173781106426232430539274140855483965087702185865127558753845098193695688027491202438646660926559886040764773982096569789153418487054812587881355204877","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/350157714802405231072233538241891650668331008000000000000000000000000000000","panels":64,"points":[{"bound":"457365521985319/1099511627776","n":682,"q":220,"u":"13978319/32"},{"bound":"684932173964357/1099511627776","n":1363,"q":193,"u":"7000063/16"},{"bound":"900339733673421/1099511627776","n":2045,"q":169,"u":"14021933/32"},{"bound":"1107258409181831/1099511627776","n":2726,"q":147,"u":"3510935/8"},{"bound":"1308624335335577/1099511627776","n":3408,"q":129,"u":"14065547/32"},{"bound":"188133560389083/137438953472","n":4089,"q":121,"u":"7043677/16"},{"bound":"1698535493630409/1099511627776","n":4771,"q":113,"u":"14109161/32"},{"bound":"944550292598563/549755813888","n":5452,"q":106,"u":"1766371/4"},{"bound":"2077868388785667/1099511627776","n":6134,"q":100,"u":"14152775/32"},{"bound":"2264701854713879/1099511627776","n":6815,"q":95,"u":"7087291/16"},{"bound":"2450442521313389/1099511627776","n":7497,"q":92,"u":"14196389/32"},{"bound":"2634797123410599/1099511627776","n":8178,"q":89,"u":"3554549/8"},{"bound":"2818476980768923/1099511627776","n":8860,"q":86,"u":"14240003/32"},{"bound":"3001110778162993/1099511627776","n":9541,"q":84,"u":"7130905/16"},{"bound":"3183335226173085/1099511627776","n":10223,"q":82,"u":"14283617/32"},{"bound":"420588668672533/137438953472","n":10904,"q":80,"u":"894089/2"},{"bound":"3545595638650501/1099511627776","n":11585,"q":78,"u":"14327231/32"},{"bound":"3726307810516041/1099511627776","n":12267,"q":77,"u":"7174519/16"},{"bound":"1953193166211399/549755813888","n":12948,"q":76,"u":"14370845/32"},{"bound":"1021598793270663/274877906944","n":13630,"q":75,"u":"3598163/8"},{"bound":"4265839503218523/1099511627776","n":14311,"q":74,"u":"14414459/32"},{"bound":"1111319680090153/274877906944","n":14993,"q":73,"u":"7218133/16"},{"bound":"2312109057626475/549755813888","n":15674,"q":72,"u":"14458073/32"},{"bound":"4803215053843269/1099511627776","n":16356,"q":71,"u":"1809985/4"},{"bound":"2490888335737381/549755813888","n":17037,"q":70,"u":"14501687/32"},{"bound":"645050937305369/137438953472","n":17719,"q":70,"u":"7261747/16"},{"bound":"5338623920060261/1099511627776","n":18400,"q":69,"u":"14545301/32"},{"bound":"5516983441561747/1099511627776","n":19082,"q":69,"u":"3641777/8"},{"bound":"2847458303721965/549755813888","n":19763,"q":68,"u":"14588915/32"},{"bound":"1468258071951983/274877906944","n":20445,"q":68,"u":"7305361/16"},{"bound":"1512685556494559/274877906944","n":21126,"q":67,"u":"14632529/32"},{"bound":"6228376304418273/1099511627776","n":21807,"q":67,"u":"457948"},{"bound":"6406183624157625/1099511627776","n":22489,"q":66,"u":"14676143/32"},{"bound":"6583617138828553/1099511627776","n":23170,"q":66,"u":"7348975/16"},{"bound":"6761274386180247/1099511627776","n":23852,"q":66,"u":"14719757/32"},{"bound":"6938572225389449/1099511627776","n":24533,"q":65,"u":"3685391/8"},{"bound":"7116051215842457/1099511627776","n":25215,"q":65,"u":"14763371/32"},{"bound":"3646620196616783/549755813888","n":25896,"q":65,"u":"7392589/16"},{"bound":"7470636653941527/1099511627776","n":26578,"q":64,"u":"14806985/32"},{"bound":"7647666740656325/1099511627776","n":27259,"q":64,"u":"1853599/4"},{"bound":"1956233133064617/274877906944","n":27941,"q":64,"u":"14850599/32"},{"bound":"4000957897742205/549755813888","n":28622,"q":64,"u":"7436203/16"},{"bound":"8179118528542295/1099511627776","n":29304,"q":63,"u":"14894213/32"},{"bound":"8355961754197481/1099511627776","n":29985,"q":63,"u":"3729005/8"},{"bound":"1066630720359911/137438953472","n":30667,"q":63,"u":"14937827/32"},{"bound":"8709852396540849/1099511627776","n":31348,"q":63,"u":"7479817/16"},{"bound":"8886901971362541/1099511627776","n":32030,"q":63,"u":"14981441/32"},{"bound":"4531829820732725/549755813888","n":32711,"q":62,"u":"937703/2"},{"bound":"9240327528692349/1099511627776","n":33392,"q":62,"u":"15025055/32"},{"bound":"9417240631039803/1099511627776","n":34074,"q":62,"u":"7523431/16"},{"bound":"9593880925891719/1099511627776","n":34755,"q":62,"u":"15068669/32"},{"bound":"2442691977347765/274877906944","n":35437,"q":62,"u":"3772619/8"},{"bound":"4973691763483391/549755813888","n":36118,"q":62,"u":"15112283/32"},{"bound":"10124247103126593/1099511627776","n":36800,"q":62,"u":"7567045/16"},{"bound":"5150386452710815/549755813888","n":37481,"q":61,"u":"15155897/32"},{"bound":"163711431880535/17179869184","n":38163,"q":61,"u":"1897213/4"},{"bound":"2663505325032515/274877906944","n":38844,"q":61,"u":"15199511/32"},{"bound":"2707690173700635/274877906944","n":39526,"q":61,"u":"7610659/16"},{"bound":"2751807995011193/274877906944","n":40207,"q":61,"u":"15243125/32"},{"bound":"2795988463024679/274877906944","n":40889,"q":61,"u":"3816233/8"},{"bound":"2840102115745075/274877906944","n":41570,"q":61,"u":"15286739/32"},{"bound":"11537114409071555/1099511627776","n":42252,"q":61,"u":"7654273/16"},{"bound":"5856760553604677/549755813888","n":42933,"q":60,"u":"15330353/32"},{"bound":"11889878599198165/1099511627776","n":43614,"q":60,"u":"479755"}],"shi":"1/20","slo":"-1/1000000000"},{"a":479755,"b":527730,"curvature_lower":"114558026604216551599351058248237056000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/17631524622218240973064509317763092171532564149049605614193481459487709953647803122911421441232544875688338026433014117892634138613847314117625957770662004000627078346579827407755769375539002624390252986593348499310991462595110433341504229904665291969327465619","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/466059626965919959799321814986734914502656000000000000000000000000000000000","panels":64,"points":[{"bound":"496457334117015/1099511627776","n":750,"q":252,"u":"30752295/64"},{"bound":"369512429510971/549755813888","n":1500,"q":235,"u":"15400135/32"},{"bound":"967917897749663/1099511627776","n":2249,"q":193,"u":"30848245/64"},{"bound":"1188214276842425/1099511627776","n":2999,"q":169,"u":"7724055/16"},{"bound":"1401909860149989/1099511627776","n":3749,"q":158,"u":"30944195/64"},{"bound":"201315497963365/137438953472","n":4498,"q":138,"u":"15496085/32"},{"bound":"1815500378359627/1099511627776","n":5248,"q":129,"u":"31040145/64"},{"bound":"2017257164914093/1099511627776","n":5997,"q":122,"u":"3886015/8"},{"bound":"2216935087784303/1099511627776","n":6747,"q":116,"u":"31136095/64"},{"bound":"2414684963193793/1099511627776","n":7497,"q":110,"u":"15592035/32"},{"bound":"2610600919811361/1099511627776","n":8246,"q":106,"u":"31232045/64"},{"bound":"2805461164041781/1099511627776","n":8996,"q":102,"u":"7820005/16"},{"bound":"1499483549961233/549755813888","n":9745,"q":98,"u":"31327995/64"},{"bound":"3191800779718905/1099511627776","n":10495,"q":96,"u":"15687985/32"},{"bound":"3383831251702445/1099511627776","n":11245,"q":93,"u":"31423945/64"},{"bound":"446865889865009/137438953472","n":11994,"q":91,"u":"1966995/4"},{"bound":"3765685304217403/1099511627776","n":12744,"q":89,"u":"31519895/64"},{"bound":"1977839610835885/549755813888","n":13493,"q":87,"u":"15783935/32"},{"bound":"1036364426460187/274877906944","n":14243,"q":86,"u":"31615845/64"},{"bound":"4334853823138885/1099511627776","n":14993,"q":85,"u":"7915955/16"},{"bound":"2261812006965465/549755813888","n":15742,"q":83,"u":"31711795/64"},{"bound":"4712332095700101/1099511627776","n":16492,"q":82,"u":"15879885/32"},{"bound":"4900759693005273/1099511627776","n":17242,"q":81,"u":"31807745/64"},{"bound":"1272171159994047/274877906944","n":17991,"q":80,"u":"3981965/8"},{"bound":"5276636755695253/1099511627776","n":18741,"q":79,"u":"31903695/64"},{"bound":"341507490153013/68719476736","n":19490,"q":79,"u":"15975835/32"},{"bound":"2825827601772223/549755813888","n":20240,"q":78,"u":"31999645/64"},{"bound":"5839034359130807/1099511627776","n":20990,"q":77,"u":"8011905/16"},{"bound":"3013007032447105/549755813888","n":21739,"q":77,"u":"32095595/64"},{"bound":"6213071959198497/1099511627776","n":22489,"q":76,"u":"16071785/32"},{"bound":"6399791695221435/1099511627776","n":23238,"q":75,"u":"32191545/64"},{"bound":"6586586727994767/1099511627776","n":23988,"q":75,"u":"1007485/2"},{"bound":"3386663152936949/549755813888","n":24738,"q":74,"u":"32287495/64"},{"bound":"3479826722057021/549755813888","n":25487,"q":74,"u":"16167735/32"},{"bound":"446636532874331/68719476736","n":26237,"q":74,"u":"32383445/64"},{"bound":"3666171650308145/549755813888","n":26986,"q":73,"u":"8107855/16"},{"bound":"3759339992676021/549755813888","n":27736,"q":73,"u":"32479395/64"},{"bound":"7704973957260721/1099511627776","n":28486,"q":72,"u":"16263685/32"},{"bound":"1972720893835291/274877906944","n":29235,"q":72,"u":"32575345/64"},{"bound":"8077009763519135/1099511627776","n":29985,"q":72,"u":"4077915/8"},{"bound":"4131429159350561/549755813888","n":30734,"q":72,"u":"32671295/64"},{"bound":"4224414160555869/549755813888","n":31484,"q":71,"u":"16359635/32"},{"bound":"4317383719473633/549755813888","n":32234,"q":71,"u":"32767245/64"},{"bound":"4410217085000717/549755813888","n":32983,"q":71,"u":"8203805/16"},{"bound":"4503149037608025/549755813888","n":33733,"q":70,"u":"32863195/64"},{"bound":"4596034963085383/549755813888","n":34483,"q":70,"u":"16455585/32"},{"bound":"9377573499056641/1099511627776","n":35232,"q":70,"u":"32959145/64"},{"bound":"2390826332728257/274877906944","n":35982,"q":70,"u":"2062945/4"},{"bound":"9748771243741501/1099511627776","n":36731,"q":70,"u":"33055095/64"},{"bound":"9934387386017049/1099511627776","n":37481,"q":69,"u":"16551535/32"},{"bound":"2529993796192569/274877906944","n":38231,"q":69,"u":"33151045/64"},{"bound":"1288162484751487/137438953472","n":38980,"q":69,"u":"8299755/16"},{"bound":"1311357144530293/137438953472","n":39730,"q":69,"u":"33246995/64"},{"bound":"10676152972350511/1099511627776","n":40479,"q":69,"u":"16647485/32"},{"bound":"5430821248229875/549755813888","n":41229,"q":68,"u":"33342945/64"},{"bound":"11047074294179111/1099511627776","n":41979,"q":68,"u":"4173865/8"},{"bound":"11232246631222245/1099511627776","n":42728,"q":68,"u":"33438895/64"},{"bound":"11417654555551803/1099511627776","n":43478,"q":68,"u":"16743435/32"},{"bound":"5801402101373141/549755813888","n":44227,"q":68,"u":"33534845/64"},{"bound":"11788190486994727/1099511627776","n":44977,"q":68,"u":"8395705/16"},{"bound":"11973566696013269/1099511627776","n":45727,"q":68,"u":"33630795/64"},{"bound":"12158630614803561/1099511627776","n":46476,"q":67,"u":"16839385/32"},{"bound":"6171954881371643/549755813888","n":47226,"q":67,"u":"33726745/64"},{"bound":"6264466489485967/549755813888","n":47975,"q":67,"u":"527730"}],"shi":"1/20","slo":"-1/1000000000"},{"a":527730,"b":580503,"curvature_lower":"114558026604216551599351058248237056000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/23467559272172478735148861901942675680309842882385025072491523822578141948305225956595101938280517229541177913182341790915096038495030775090560149792751127324834641279297750279722929038842412493063426725155746852582929636714091986777542130003109503611174856738889","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/620323600305385035916800925602630196002816000000000000000000000000000000000","panels":64,"points":[{"bound":"33703032404129/68719476736","n":825,"q":288,"u":"33827493/64"},{"bound":"797507673054859/1099511627776","n":1650,"q":269,"u":"16940133/32"},{"bound":"260285891543609/274877906944","n":2474,"q":235,"u":"33933039/64"},{"bound":"637742720547045/549755813888","n":3299,"q":206,"u":"8496453/16"},{"bound":"1502433571787885/1099511627776","n":4123,"q":180,"u":"34038585/64"},{"bound":"431063051762001/274877906944","n":4948,"q":169,"u":"17045679/32"},{"bound":"970954262917899/549755813888","n":5773,"q":158,"u":"34144131/64"},{"bound":"2155752106677749/1099511627776","n":6597,"q":138,"u":"4274613/8"},{"bound":"2367199342190591/1099511627776","n":7422,"q":138,"u":"34249677/64"},{"bound":"1287999893214973/549755813888","n":8246,"q":127,"u":"17151225/32"},{"bound":"1391700856482999/549755813888","n":9071,"q":122,"u":"34355223/64"},{"bound":"2989028506243357/1099511627776","n":9895,"q":117,"u":"8601999/16"},{"bound":"99800690138921/34359738368","n":10720,"q":113,"u":"34460769/64"},{"bound":"3397127820896291/1099511627776","n":11545,"q":110,"u":"17256771/32"},{"bound":"1799723128638385/549755813888","n":12369,"q":107,"u":"34566315/64"},{"bound":"1900597309890367/549755813888","n":13194,"q":104,"u":"2163693/4"},{"bound":"2001003078729543/549755813888","n":14018,"q":102,"u":"34671861/64"},{"bound":"4202442490703725/1099511627776","n":14843,"q":100,"u":"17362317/32"},{"bound":"4402087276979807/1099511627776","n":15667,"q":98,"u":"34777407/64"},{"bound":"4601495331539241/1099511627776","n":16492,"q":96,"u":"8707545/16"},{"bound":"4800490336350527/1099511627776","n":17317,"q":95,"u":"34882953/64"},{"bound":"4998845530986725/1099511627776","n":18141,"q":93,"u":"17467863/32"},{"bound":"5197106163537343/1099511627776","n":18966,"q":92,"u":"34988499/64"},{"bound":"5394823446421913/1099511627776","n":19790,"q":91,"u":"4380159/8"},{"bound":"2796251235531047/549755813888","n":20615,"q":90,"u":"35094045/64"},{"bound":"1447481884993051/274877906944","n":21440,"q":89,"u":"17573409/32"},{"bound":"5986883754042077/1099511627776","n":22264,"q":88,"u":"35199591/64"},{"bound":"6183873045145689/1099511627776","n":23089,"q":87,"u":"8813091/16"},{"bound":"797555218946073/137438953472","n":23913,"q":86,"u":"35305137/64"},{"bound":"6577067628667801/1099511627776","n":24738,"q":86,"u":"17678955/32"},{"bound":"6773279686709507/1099511627776","n":25562,"q":85,"u":"35410683/64"},{"bound":"6969605686180987/1099511627776","n":26387,"q":84,"u":"1108233/2"},{"bound":"7165778888251751/1099511627776","n":27212,"q":84,"u":"35516229/64"},{"bound":"3680795457219889/549755813888","n":28036,"q":83,"u":"17784501/32"},{"bound":"3778766334635433/549755813888","n":28861,"q":83,"u":"35621775/64"},{"bound":"7753114195464511/1099511627776","n":29685,"q":82,"u":"8918637/16"},{"bound":"3974421678511093/549755813888","n":30510,"q":82,"u":"35727321/64"},{"bound":"8144239164348059/1099511627776","n":31334,"q":81,"u":"17890047/32"},{"bound":"4169886106138223/549755813888","n":32159,"q":81,"u":"35832867/64"},{"bound":"66681750066221/8589934592","n":32984,"q":80,"u":"4485705/8"},{"bound":"8730378828328989/1099511627776","n":33808,"q":80,"u":"35938413/64"},{"bound":"8925696508126123/1099511627776","n":34633,"q":80,"u":"17995593/32"},{"bound":"9120722176981293/1099511627776","n":35457,"q":79,"u":"36043959/64"},{"bound":"9315875583309513/1099511627776","n":36282,"q":79,"u":"9024183/16"},{"bound":"2377750170050663/274877906944","n":37107,"q":79,"u":"36149505/64"},{"bound":"4852931180096159/549755813888","n":37931,"q":78,"u":"18101139/32"},{"bound":"4950418955785231/549755813888","n":38756,"q":78,"u":"36255051/64"},{"bound":"2523888319251363/274877906944","n":39580,"q":78,"u":"2269239/4"},{"bound":"2572620605829741/274877906944","n":40405,"q":78,"u":"36360597/64"},{"bound":"10485132083031161/1099511627776","n":41229,"q":77,"u":"18206685/32"},{"bound":"333747715348515/34359738368","n":42054,"q":77,"u":"36466143/64"},{"bound":"2718675601576173/274877906944","n":42879,"q":77,"u":"9129729/16"},{"bound":"11069223588201465/1099511627776","n":43703,"q":77,"u":"36571689/64"},{"bound":"2815990880653413/274877906944","n":44528,"q":77,"u":"18312231/32"},{"bound":"5729191291999915/549755813888","n":45352,"q":76,"u":"36677235/64"},{"bound":"5826501386127065/549755813888","n":46177,"q":76,"u":"4591251/8"},{"bound":"11847372030503281/1099511627776","n":47001,"q":76,"u":"36782781/64"},{"bound":"12041962857903989/1099511627776","n":47826,"q":76,"u":"18417777/32"},{"bound":"764783752741399/68719476736","n":48651,"q":76,"u":"36888327/64"},{"bound":"12430833249547213/1099511627776","n":49475,"q":75,"u":"9235275/16"},{"bound":"12625303158110917/1099511627776","n":50300,"q":75,"u":"36993873/64"},{"bound":"50076270966847/4294967296","n":51124,"q":75,"u":"18523323/32"},{"bound":"13013971828254237/1099511627776","n":51949,"q":75,"u":"37099419/64"},{"bound":"3302042914968661/274877906944","n":52773,"q":75,"u":"580503"}],"shi":"1/20","slo":"-1/1000000000"},{"a":580503,"b":638553,"curvature_lower":"39293403125246277198577412979145310208000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/10713700136914013447469718281409956000972793595897298916460726496600787283245810812661700780503088546086146223923320137334619382983702902792942811907536768449926083950958499937608304410851441502067738385747002000318868751105364469621465596233383080887096958350523777","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/825650712006467482805262031977100790879748096000000000000000000000000000000","panels":64,"points":[{"bound":"293094155852705/549755813888","n":908,"q":329,"u":"18605121/32"},{"bound":"26909458146853/34359738368","n":1815,"q":308,"u":"9317073/16"},{"bound":"560331369047835/549755813888","n":2722,"q":269,"u":"18663171/32"},{"bound":"1369948843548153/1099511627776","n":3629,"q":235,"u":"4673049/8"},{"bound":"1611563280060619/1099511627776","n":4536,"q":220,"u":"18721221/32"},{"bound":"1846966806483905/1099511627776","n":5443,"q":193,"u":"9375123/16"},{"bound":"259723386706593/137438953472","n":6350,"q":180,"u":"18779271/32"},{"bound":"2304856075141913/1099511627776","n":7257,"q":169,"u":"2351037/4"},{"bound":"2528767503018629/1099511627776","n":8164,"q":158,"u":"18837321/32"},{"bound":"2750142474482307/1099511627776","n":9071,"q":147,"u":"9433173/16"},{"bound":"2969557299795631/1099511627776","n":9978,"q":138,"u":"18895371/32"},{"bound":"3187159255983409/1099511627776","n":10885,"q":138,"u":"4731099/8"},{"bound":"3403116633912155/1099511627776","n":11792,"q":129,"u":"18953421/32"},{"bound":"3617892171380439/1099511627776","n":12699,"q":126,"u":"9491223/16"},{"bound":"3831591667300815/1099511627776","n":13606,"q":122,"u":"19011471/32"},{"bound":"1011084326064999/274877906944","n":14513,"q":119,"u":"1190031/2"},{"bound":"4256254303734889/1099511627776","n":15420,"q":116,"u":"19069521/32"},{"bound":"4467443655472443/1099511627776","n":16327,"q":114,"u":"9549273/16"},{"bound":"4677989051545059/1099511627776","n":17234,"q":111,"u":"19127571/32"},{"bound":"4887960856469799/1099511627776","n":18141,"q":109,"u":"4789149/8"},{"bound":"2548713356986189/549755813888","n":19048,"q":108,"u":"19185621/32"},{"bound":"2653213441411723/549755813888","n":19955,"q":106,"u":"9607323/16"},{"bound":"2757515903756601/549755813888","n":20862,"q":104,"u":"19243671/32"},{"bound":"5723254884828771/1099511627776","n":21769,"q":103,"u":"2409087/4"},{"bound":"5931155499887295/1099511627776","n":22676,"q":102,"u":"19301721/32"},{"bound":"6138756466710103/1099511627776","n":23583,"q":101,"u":"9665373/16"},{"bound":"6346072960436781/1099511627776","n":24490,"q":99,"u":"19359771/32"},{"bound":"6553138010125645/1099511627776","n":25397,"q":98,"u":"4847199/8"},{"bound":"844997070424889/137438953472","n":26304,"q":98,"u":"19417821/32"},{"bound":"3483295733189397/549755813888","n":27211,"q":97,"u":"9723423/16"},{"bound":"3586505575314905/549755813888","n":28118,"q":96,"u":"19475871/32"},{"bound":"7379256046273047/1099511627776","n":29025,"q":95,"u":"609528"},{"bound":"1896393470192187/274877906944","n":29933,"q":94,"u":"19533921/32"},{"bound":"1947875491303979/274877906944","n":30840,"q":94,"u":"9781473/16"},{"bound":"7997276168602697/1099511627776","n":31747,"q":93,"u":"19591971/32"},{"bound":"8202946225224699/1099511627776","n":32654,"q":92,"u":"4905249/8"},{"bound":"4204229093837911/549755813888","n":33561,"q":92,"u":"19650021/32"},{"bound":"8613881131146065/1099511627776","n":34468,"q":91,"u":"9839523/16"},{"bound":"4409589135965647/549755813888","n":35375,"q":91,"u":"19708071/32"},{"bound":"9024393325449505/1099511627776","n":36282,"q":90,"u":"2467137/4"},{"bound":"4614745726818071/549755813888","n":37189,"q":90,"u":"19766121/32"},{"bound":"9434537492044169/1099511627776","n":38096,"q":89,"u":"9897573/16"},{"bound":"1204931331050273/137438953472","n":39003,"q":89,"u":"19824171/32"},{"bound":"9844327267761457/1099511627776","n":39910,"q":89,"u":"4963299/8"},{"bound":"5024553788576299/549755813888","n":40817,"q":88,"u":"19882221/32"},{"bound":"2563453953067415/274877906944","n":41724,"q":88,"u":"9955623/16"},{"bound":"163413958383317/17179869184","n":42631,"q":88,"u":"19940271/32"},{"bound":"10663064407902763/1099511627776","n":43538,"q":87,"u":"1248081/2"},{"bound":"5433793841084987/549755813888","n":44445,"q":87,"u":"19998321/32"},{"bound":"11072084854910417/1099511627776","n":45352,"q":87,"u":"10013673/16"},{"bound":"11276502704653445/1099511627776","n":46259,"q":86,"u":"20056371/32"},{"bound":"5740429006819589/549755813888","n":47166,"q":86,"u":"5021349/8"},{"bound":"5842595459508639/549755813888","n":48073,"q":86,"u":"20114421/32"},{"bound":"1486187821984065/137438953472","n":48980,"q":86,"u":"10071723/16"},{"bound":"1511714278844563/137438953472","n":49887,"q":85,"u":"20172471/32"},{"bound":"6148948504559701/549755813888","n":50794,"q":85,"u":"2525187/4"},{"bound":"6251030669102225/549755813888","n":51701,"q":85,"u":"20230521/32"},{"bound":"6353104053672463/549755813888","n":52608,"q":85,"u":"10129773/16"},{"bound":"6455143411588393/549755813888","n":53515,"q":84,"u":"20288571/32"},{"bound":"13114316046825451/1099511627776","n":54422,"q":84,"u":"5079399/8"},{"bound":"13318329870231341/1099511627776","n":55329,"q":84,"u":"20346621/32"},{"bound":"3380582247608305/274877906944","n":56236,"q":84,"u":"10187823/16"},{"bound":"13726314062983789/1099511627776","n":57143,"q":84,"u":"20404671/32"},{"bound":"3482560220343883/274877906944","n":58050,"q":83,"u":"638553"}],"shi":"1/20","slo":"-1/1000000000"},{"a":638553,"b":690988,"curvature_lower":"555497880318311880910012416000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/191921184854616029741779266999962116263511771686484266689003173811380521020836452341397451241524973240273183074438366264089386627251284499264445451495052999813320011353015867980720496286365515678259654568029309813305636389905328926476431404982472038567969","curvature_upper":"4237099714294016270834278961546803277074523332524327006463209268415009/1098939548794206338233978271395114141819600896000000000000000000000000000000","panels":64,"points":[{"bound":"143698899680415/274877906944","n":820,"q":376,"u":"40919827/64"},{"bound":"204437464211019/274877906944","n":1639,"q":376,"u":"20486131/32"},{"bound":"1047116062872909/1099511627776","n":2458,"q":352,"u":"41024697/64"},{"bound":"633961717556909/549755813888","n":3278,"q":308,"u":"10269283/16"},{"bound":"370488870529127/274877906944","n":4097,"q":269,"u":"41129567/64"},{"bound":"1690357987308893/1099511627776","n":4916,"q":252,"u":"20591001/32"},{"bound":"1894730465963185/1099511627776","n":5736,"q":235,"u":"41234437/64"},{"bound":"1047612712984871/549755813888","n":6555,"q":220,"u":"5160859/8"},{"bound":"2292637807950303/1099511627776","n":7374,"q":206,"u":"41339307/64"},{"bound":"2487448016887467/1099511627776","n":8193,"q":193,"u":"20695871/32"},{"bound":"1340174603052401/549755813888","n":9013,"q":180,"u":"41444177/64"},{"bound":"1435643486550005/549755813888","n":9832,"q":169,"u":"10374153/16"},{"bound":"382540924371483/137438953472","n":10651,"q":169,"u":"41549047/64"},{"bound":"101510705555455/34359738368","n":11471,"q":158,"u":"20800741/32"},{"bound":"3434906200565517/1099511627776","n":12290,"q":158,"u":"41653917/64"},{"bound":"3620451355978293/1099511627776","n":13109,"q":147,"u":"2606647/4"},{"bound":"3805024846308371/1099511627776","n":13929,"q":147,"u":"41758787/64"},{"bound":"1994503722262575/549755813888","n":14748,"q":147,"u":"20905611/32"},{"bound":"4171639812427851/1099511627776","n":15567,"q":138,"u":"41863657/64"},{"bound":"272119736151717/68719476736","n":16386,"q":138,"u":"10479023/16"},{"bound":"567019121680887/137438953472","n":17206,"q":138,"u":"41968527/64"},{"bound":"4716923493295897/1099511627776","n":18025,"q":129,"u":"21010481/32"},{"bound":"4897417987806615/1099511627776","n":18844,"q":129,"u":"42073397/64"},{"bound":"317362077867441/68719476736","n":19664,"q":127,"u":"5265729/8"},{"bound":"5257538189792957/1099511627776","n":20483,"q":125,"u":"42178267/64"},{"bound":"2718455535873617/549755813888","n":21302,"q":123,"u":"21115351/32"},{"bound":"2808084480660245/549755813888","n":22122,"q":121,"u":"42283137/64"},{"bound":"5794880111638045/1099511627776","n":22941,"q":120,"u":"10583893/16"},{"bound":"2986659259276099/549755813888","n":23760,"q":119,"u":"42388007/64"},{"bound":"3075738761456765/549755813888","n":24579,"q":117,"u":"21220221/32"},{"bound":"791201377820097/137438953472","n":25399,"q":116,"u":"42492877/64"},{"bound":"1626825711692335/274877906944","n":26218,"q":115,"u":"1329541/2"},{"bound":"1671196020314845/274877906944","n":27037,"q":114,"u":"42597747/64"},{"bound":"857785568972977/137438953472","n":27857,"q":113,"u":"21325091/32"},{"bound":"3519692277455947/549755813888","n":28676,"q":112,"u":"42702617/64"},{"bound":"1804078467514055/274877906944","n":29495,"q":111,"u":"10688763/16"},{"bound":"3696542827898267/549755813888","n":30314,"q":110,"u":"42807487/64"},{"bound":"946241082370009/137438953472","n":31134,"q":109,"u":"21429961/32"},{"bound":"7746418926805099/1099511627776","n":31953,"q":109,"u":"42912357/64"},{"bound":"3961379556221293/549755813888","n":32772,"q":108,"u":"5370599/8"},{"bound":"4049601051014945/549755813888","n":33592,"q":107,"u":"43017227/64"},{"bound":"4137665566574107/549755813888","n":34411,"q":106,"u":"21534831/32"},{"bound":"4225659162253611/549755813888","n":35230,"q":106,"u":"43122097/64"},{"bound":"8627438820875509/1099511627776","n":36050,"q":105,"u":"10793633/16"},{"bound":"8803242917872547/1099511627776","n":36869,"q":105,"u":"43226967/64"},{"bound":"8978950981052427/1099511627776","n":37688,"q":104,"u":"21639701/32"},{"bound":"4577291731610411/549755813888","n":38507,"q":104,"u":"43331837/64"},{"bound":"9330333423444879/1099511627776","n":39327,"q":103,"u":"2711517/4"},{"bound":"9505804464857221/1099511627776","n":40146,"q":103,"u":"43436707/64"},{"bound":"2420298176366507/274877906944","n":40965,"q":102,"u":"21744571/32"},{"bound":"9856725646734591/1099511627776","n":41785,"q":102,"u":"43541577/64"},{"bound":"10031991627783919/1099511627776","n":42604,"q":101,"u":"10898503/16"},{"bound":"637947925645789/68719476736","n":43423,"q":101,"u":"43646447/64"},{"bound":"2595631948946657/274877906944","n":44243,"q":101,"u":"21849441/32"},{"bound":"10557589208556301/1099511627776","n":45062,"q":100,"u":"43751317/64"},{"bound":"5366301462614949/549755813888","n":45881,"q":100,"u":"5475469/8"},{"bound":"5453796138490549/549755813888","n":46700,"q":100,"u":"43856187/64"},{"bound":"11082699443144791/1099511627776","n":47520,"q":99,"u":"21954311/32"},{"bound":"11257564415097947/1099511627776","n":48339,"q":99,"u":"43961057/64"},{"bound":"11432408054229389/1099511627776","n":49158,"q":99,"u":"11003373/16"},{"bound":"11607383738755525/1099511627776","n":49978,"q":98,"u":"44065927/64"},{"bound":"2945527779420523/274877906944","n":50797,"q":98,"u":"22059181/32"},{"bound":"5978409846133985/549755813888","n":51616,"q":98,"u":"44170797/64"},{"bound":"6065743823874649/549755813888","n":52435,"q":97,"u":"690988"}],"shi":"1/20","slo":"-1/1000000000"}],"ratio":"11/10","shi":"1/20","slo":"-1/1000000000"},"327680|11/10|1|64":{"J":327680,"band":1,"blocks":[{"a":327680,"b":360448,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/15233631580238928166915017370820846089666560000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/285532110726612155274608874194970083328000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"356723281964661/1099511627776","n":512,"q":138,"u":"328192"},{"bound":"68318858133117/137438953472","n":1024,"q":120,"u":"328704"},{"bound":"726420140374245/1099511627776","n":1536,"q":103,"u":"329216"},{"bound":"112498200857099/137438953472","n":2048,"q":90,"u":"329728"},{"bound":"133655129015245/137438953472","n":2560,"q":82,"u":"330240"},{"bound":"617717762580131/549755813888","n":3072,"q":75,"u":"330752"},{"bound":"699698549802697/549755813888","n":3584,"q":70,"u":"331264"},{"bound":"1561672054819151/1099511627776","n":4096,"q":67,"u":"331776"},{"bound":"215331672095695/137438953472","n":4608,"q":64,"u":"332288"},{"bound":"941312265537821/549755813888","n":5120,"q":61,"u":"332800"},{"bound":"510445645098483/274877906944","n":5632,"q":59,"u":"333312"},{"bound":"2200271882300575/1099511627776","n":6144,"q":58,"u":"333824"},{"bound":"589559133794949/274877906944","n":6656,"q":56,"u":"334336"},{"bound":"1257867026005941/549755813888","n":7168,"q":55,"u":"334848"},{"bound":"1336430311502649/549755813888","n":7680,"q":54,"u":"335360"},{"bound":"707417837244143/274877906944","n":8192,"q":53,"u":"335872"},{"bound":"746554970527513/274877906944","n":8704,"q":52,"u":"336384"},{"bound":"3142497873327007/1099511627776","n":9216,"q":52,"u":"336896"},{"bound":"824645293404681/274877906944","n":9728,"q":51,"u":"337408"},{"bound":"3454517189288925/1099511627776","n":10240,"q":51,"u":"337920"},{"bound":"3610239445390449/1099511627776","n":10752,"q":50,"u":"338432"},{"bound":"3765881633896509/1099511627776","n":11264,"q":50,"u":"338944"},{"bound":"1960670410048197/549755813888","n":11776,"q":49,"u":"339456"},{"bound":"4076726705314677/1099511627776","n":12288,"q":49,"u":"339968"},{"bound":"2116010071585979/549755813888","n":12800,"q":48,"u":"340480"},{"bound":"1096795170565295/274877906944","n":13312,"q":48,"u":"340992"},{"bound":"283893914434081/68719476736","n":13824,"q":48,"u":"341504"},{"bound":"2348685403355697/549755813888","n":14336,"q":47,"u":"342016"},{"bound":"4852300747771505/1099511627776","n":14848,"q":47,"u":"342528"},{"bound":"1251800382162331/274877906944","n":15360,"q":47,"u":"343040"},{"bound":"5162075774414507/1099511627776","n":15872,"q":47,"u":"343552"},{"bound":"5316924702099375/1099511627776","n":16384,"q":46,"u":"344064"},{"bound":"5471638194432449/1099511627776","n":16896,"q":46,"u":"344576"},{"bound":"2813165443227907/549755813888","n":17408,"q":46,"u":"345088"},{"bound":"5781004447943157/1099511627776","n":17920,"q":46,"u":"345600"},{"bound":"741957546803215/137438953472","n":18432,"q":46,"u":"346112"},{"bound":"3045150004681789/549755813888","n":18944,"q":46,"u":"346624"},{"bound":"6244884383771961/1099511627776","n":19456,"q":45,"u":"347136"},{"bound":"3199696513792019/549755813888","n":19968,"q":45,"u":"347648"},{"bound":"6553888367145475/1099511627776","n":20480,"q":45,"u":"348160"},{"bound":"6708371321656223/1099511627776","n":20992,"q":45,"u":"348672"},{"bound":"3431421363740389/549755813888","n":21504,"q":45,"u":"349184"},{"bound":"7017303347280439/1099511627776","n":22016,"q":45,"u":"349696"},{"bound":"7171753877962627/1099511627776","n":22528,"q":45,"u":"350208"},{"bound":"915774369702801/137438953472","n":23040,"q":45,"u":"350720"},{"bound":"7480596751859541/1099511627776","n":23552,"q":44,"u":"351232"},{"bound":"7634932749654021/1099511627776","n":24064,"q":44,"u":"351744"},{"bound":"3894630363502055/549755813888","n":24576,"q":44,"u":"352256"},{"bound":"7943581151373651/1099511627776","n":25088,"q":44,"u":"352768"},{"bound":"4048947227285445/549755813888","n":25600,"q":44,"u":"353280"},{"bound":"8252201036086207/1099511627776","n":26112,"q":44,"u":"353792"},{"bound":"8406501266061621/1099511627776","n":26624,"q":44,"u":"354304"},{"bound":"8560795487938611/1099511627776","n":27136,"q":44,"u":"354816"},{"bound":"8715084020824217/1099511627776","n":27648,"q":44,"u":"355328"},{"bound":"2217341790402449/274877906944","n":28160,"q":44,"u":"355840"},{"bound":"2255911296718023/274877906944","n":28672,"q":44,"u":"356352"},{"bound":"9177918354582297/1099511627776","n":29184,"q":44,"u":"356864"},{"bound":"9332186905645345/1099511627776","n":29696,"q":44,"u":"357376"},{"bound":"2371597706142543/274877906944","n":30208,"q":43,"u":"357888"},{"bound":"4820289220976293/549755813888","n":30720,"q":43,"u":"358400"},{"bound":"9794761978627823/1099511627776","n":31232,"q":43,"u":"358912"},{"bound":"2487235406079483/274877906944","n":31744,"q":43,"u":"359424"},{"bound":"5051558778579615/549755813888","n":32256,"q":43,"u":"359936"},{"bound":"5128644972286849/549755813888","n":32768,"q":43,"u":"360448"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":360448,"b":396492,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/20275840901650592641984748050797102461091840000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/380043239377120778670504411553505180909568000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"96712642059963/274877906944","n":564,"q":158,"u":"5776179/16"},{"bound":"588672668824283/1099511627776","n":1127,"q":138,"u":"2892595/8"},{"bound":"779721894037687/1099511627776","n":1690,"q":120,"u":"5794201/16"},{"bound":"481934780492005/549755813888","n":2253,"q":105,"u":"1450803/4"},{"bound":"285801165592367/274877906944","n":2816,"q":95,"u":"5812223/16"},{"bound":"1319383253721851/1099511627776","n":3380,"q":87,"u":"2910617/8"},{"bound":"1492682742337895/1099511627776","n":3943,"q":81,"u":"5830245/16"},{"bound":"1664035768193583/1099511627776","n":4506,"q":77,"u":"729907/2"},{"bound":"916937225624891/549755813888","n":5069,"q":73,"u":"5848267/16"},{"bound":"1001261331829641/549755813888","n":5632,"q":70,"u":"2928639/8"},{"bound":"2170507557112699/1099511627776","n":6196,"q":68,"u":"5866289/16"},{"bound":"1168706207348347/549755813888","n":6759,"q":66,"u":"1468825/4"},{"bound":"2503670073604545/1099511627776","n":7322,"q":64,"u":"5884311/16"},{"bound":"1334699041238077/549755813888","n":7885,"q":63,"u":"2946661/8"},{"bound":"1417332547116471/549755813888","n":8448,"q":61,"u":"5902333/16"},{"bound":"2999538750120281/1099511627776","n":9011,"q":60,"u":"369459"},{"bound":"197773647951939/68719476736","n":9575,"q":59,"u":"5920355/16"},{"bound":"416080803155179/137438953472","n":10138,"q":58,"u":"2964683/8"},{"bound":"3492652671831197/1099511627776","n":10701,"q":58,"u":"5938377/16"},{"bound":"3656428525400355/1099511627776","n":11264,"q":57,"u":"1486847/4"},{"bound":"3820036305756219/1099511627776","n":11827,"q":56,"u":"5956399/16"},{"bound":"3983751543084825/1099511627776","n":12391,"q":56,"u":"2982705/8"},{"bound":"2073510861762759/549755813888","n":12954,"q":55,"u":"5974421/16"},{"bound":"33673175164661/8589934592","n":13517,"q":55,"u":"747929/2"},{"bound":"4473184850563023/1099511627776","n":14080,"q":54,"u":"5992443/16"},{"bound":"2318041262334549/549755813888","n":14643,"q":54,"u":"3000727/8"},{"bound":"599902816590369/137438953472","n":15207,"q":54,"u":"6010465/16"},{"bound":"4961901162806091/1099511627776","n":15770,"q":53,"u":"1504869/4"},{"bound":"2562270223262237/549755813888","n":16333,"q":53,"u":"6028487/16"},{"bound":"2643572165800605/549755813888","n":16896,"q":53,"u":"3018749/8"},{"bound":"5449605279677427/1099511627776","n":17459,"q":52,"u":"6046509/16"},{"bound":"2806012749458517/549755813888","n":18022,"q":52,"u":"378470"},{"bound":"5774706642042007/1099511627776","n":18586,"q":52,"u":"6064531/16"},{"bound":"2968536078678725/549755813888","n":19149,"q":51,"u":"3036771/8"},{"bound":"762413059986077/137438953472","n":19712,"q":51,"u":"6082553/16"},{"bound":"3130757472546021/549755813888","n":20275,"q":51,"u":"1522891/4"},{"bound":"6423705208782079/1099511627776","n":20838,"q":51,"u":"6100575/16"},{"bound":"3293082398291927/549755813888","n":21402,"q":51,"u":"3054793/8"},{"bound":"1687079740354311/274877906944","n":21965,"q":51,"u":"6118597/16"},{"bound":"863795187667767/137438953472","n":22528,"q":50,"u":"765951/2"},{"bound":"7072382829768375/1099511627776","n":23091,"q":50,"u":"6136619/16"},{"bound":"7234389846030321/1099511627776","n":23654,"q":50,"u":"3072815/8"},{"bound":"1849167803038329/274877906944","n":24218,"q":50,"u":"6154641/16"},{"bound":"7558652323268535/1099511627776","n":24781,"q":50,"u":"1540913/4"},{"bound":"3860310855662441/549755813888","n":25344,"q":50,"u":"6172663/16"},{"bound":"985321959826361/137438953472","n":25907,"q":49,"u":"3090837/8"},{"bound":"8044433909443861/1099511627776","n":26470,"q":49,"u":"6190685/16"},{"bound":"4103141103712765/549755813888","n":27033,"q":49,"u":"387481"},{"bound":"8368408599044751/1099511627776","n":27597,"q":49,"u":"6208707/16"},{"bound":"2132559675333887/274877906944","n":28160,"q":49,"u":"3108859/8"},{"bound":"8692060473390397/1099511627776","n":28723,"q":49,"u":"6226729/16"},{"bound":"2213468592990773/274877906944","n":29286,"q":49,"u":"1558935/4"},{"bound":"9015680820994621/1099511627776","n":29849,"q":49,"u":"6244751/16"},{"bound":"9177767596364143/1099511627776","n":30413,"q":49,"u":"3126881/8"},{"bound":"2334890072373793/274877906944","n":30976,"q":49,"u":"6262773/16"},{"bound":"4750667690765701/549755813888","n":31539,"q":48,"u":"783973/2"},{"bound":"9663038603571587/1099511627776","n":32102,"q":48,"u":"6280795/16"},{"bound":"2456183992581565/274877906944","n":32665,"q":48,"u":"3144903/8"},{"bound":"9986714958216629/1099511627776","n":33229,"q":48,"u":"6298817/16"},{"bound":"10148401440332537/1099511627776","n":33792,"q":48,"u":"1576957/4"},{"bound":"1288760358483789/137438953472","n":34355,"q":48,"u":"6316839/16"},{"bound":"10471759474954341/1099511627776","n":34918,"q":48,"u":"3162925/8"},{"bound":"5316715740731603/549755813888","n":35481,"q":48,"u":"6334861/16"},{"bound":"10795099094097435/1099511627776","n":36044,"q":48,"u":"396492"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":396492,"b":436141,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/26987107113865528406337844951205522209505280000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/505834489745324041475994614178605176061952000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"419294701562571/1099511627776","n":620,"q":180,"u":"25415137/64"},{"bound":"9910842435737/17179869184","n":1240,"q":169,"u":"12727393/32"},{"bound":"418638005419129/549755813888","n":1859,"q":138,"u":"25494435/64"},{"bound":"1033043971554753/1099511627776","n":2479,"q":123,"u":"6383521/16"},{"bound":"1223169292420327/1099511627776","n":3098,"q":110,"u":"25573733/64"},{"bound":"352422366832417/274877906944","n":3718,"q":101,"u":"12806691/32"},{"bound":"398245560908201/274877906944","n":4337,"q":94,"u":"25653031/64"},{"bound":"221790808043283/137438953472","n":4957,"q":88,"u":"3211585/8"},{"bound":"15262639526525/8589934592","n":5576,"q":84,"u":"25732329/64"},{"bound":"532952566354429/274877906944","n":6196,"q":80,"u":"12885989/32"},{"bound":"577144941271323/274877906944","n":6815,"q":78,"u":"25811627/64"},{"bound":"621175538079963/274877906944","n":7435,"q":75,"u":"6462819/16"},{"bound":"1329889785673591/549755813888","n":8054,"q":73,"u":"25890925/64"},{"bound":"2834498964444259/1099511627776","n":8674,"q":71,"u":"12965287/32"},{"bound":"3008392950375355/1099511627776","n":9293,"q":70,"u":"25970223/64"},{"bound":"795524814190665/274877906944","n":9913,"q":68,"u":"1625617/4"},{"bound":"838779836002207/274877906944","n":10532,"q":67,"u":"26049521/64"},{"bound":"3528076532051067/1099511627776","n":11152,"q":66,"u":"13044585/32"},{"bound":"3700453726753349/1099511627776","n":11771,"q":65,"u":"26128819/64"},{"bound":"3872847567786131/1099511627776","n":12391,"q":64,"u":"6542117/16"},{"bound":"505592678268317/137438953472","n":13010,"q":63,"u":"26208117/64"},{"bound":"2108335777872117/549755813888","n":13630,"q":63,"u":"13123883/32"},{"bound":"2194075700000317/549755813888","n":14249,"q":62,"u":"26287415/64"},{"bound":"4559771711521179/1099511627776","n":14869,"q":62,"u":"3290883/8"},{"bound":"1182728718116749/274877906944","n":15488,"q":61,"u":"26366713/64"},{"bound":"4902261965653551/1099511627776","n":16108,"q":61,"u":"13203181/32"},{"bound":"2536570839129349/549755813888","n":16727,"q":60,"u":"26446011/64"},{"bound":"655530641174699/137438953472","n":17347,"q":60,"u":"6621415/16"},{"bound":"5414933528503715/1099511627776","n":17966,"q":59,"u":"26525309/64"},{"bound":"1396454549098779/274877906944","n":18586,"q":59,"u":"13282479/32"},{"bound":"5756387607080109/1099511627776","n":19205,"q":59,"u":"26604607/64"},{"bound":"370442247963993/68719476736","n":19825,"q":58,"u":"832633/2"},{"bound":"6097729667624993/1099511627776","n":20445,"q":58,"u":"26683905/64"},{"bound":"6268077103359489/1099511627776","n":21064,"q":58,"u":"13361777/32"},{"bound":"1609648623938029/274877906944","n":21684,"q":57,"u":"26763203/64"},{"bound":"6608773523611119/1099511627776","n":22303,"q":57,"u":"6700713/16"},{"bound":"6779202629940555/1099511627776","n":22923,"q":57,"u":"26842501/64"},{"bound":"6949333866620609/1099511627776","n":23542,"q":57,"u":"13441075/32"},{"bound":"3559830609801341/549755813888","n":24162,"q":56,"u":"26921799/64"},{"bound":"1822411586770189/274877906944","n":24781,"q":56,"u":"3370181/8"},{"bound":"3729943613771941/549755813888","n":25401,"q":56,"u":"27001097/64"},{"bound":"3814917977939591/549755813888","n":26020,"q":56,"u":"13520373/32"},{"bound":"487502674437583/68719476736","n":26640,"q":56,"u":"27080395/64"},{"bound":"1992483613671753/274877906944","n":27259,"q":55,"u":"6780011/16"},{"bound":"127187745570533/17179869184","n":27879,"q":55,"u":"27159693/64"},{"bound":"4154904436885649/549755813888","n":28498,"q":55,"u":"13599671/32"},{"bound":"8479863361149429/1099511627776","n":29118,"q":55,"u":"27238991/64"},{"bound":"8649631378845217/1099511627776","n":29737,"q":55,"u":"1704915/4"},{"bound":"8819662156065093/1099511627776","n":30357,"q":55,"u":"27318289/64"},{"bound":"8989407857356009/1099511627776","n":30976,"q":55,"u":"13678969/32"},{"bound":"9159394793478685/1099511627776","n":31596,"q":54,"u":"27397587/64"},{"bound":"4664517530658177/549755813888","n":32215,"q":54,"u":"6859309/16"},{"bound":"9498940039703757/1099511627776","n":32835,"q":54,"u":"27476885/64"},{"bound":"2417140534847281/274877906944","n":33454,"q":54,"u":"13758267/32"},{"bound":"9838449870764751/1099511627776","n":34074,"q":54,"u":"27556183/64"},{"bound":"10008055635225493/1099511627776","n":34693,"q":54,"u":"3449479/8"},{"bound":"10177927830742153/1099511627776","n":35313,"q":54,"u":"27635481/64"},{"bound":"10347518854241807/1099511627776","n":35932,"q":54,"u":"13837565/32"},{"bound":"2629344251455833/274877906944","n":36552,"q":54,"u":"27714779/64"},{"bound":"10686954681600909/1099511627776","n":37171,"q":54,"u":"6938607/16"},{"bound":"10856759453470773/1099511627776","n":37791,"q":53,"u":"27794077/64"},{"bound":"11026250412365853/1099511627776","n":38410,"q":53,"u":"13916863/32"},{"bound":"11196009414689011/1099511627776","n":39030,"q":53,"u":"27873375/64"},{"bound":"11365489108641365/1099511627776","n":39649,"q":53,"u":"436141"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":436141,"b":479755,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/35919817107199996901681835451771477032960000000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/673264779638968671657269911673086319376384000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"56855712071303/137438953472","n":682,"q":220,"u":"13978319/32"},{"bound":"341634580120661/549755813888","n":1363,"q":193,"u":"7000063/16"},{"bound":"899622011785301/1099511627776","n":2045,"q":169,"u":"14021933/32"},{"bound":"69209456789079/68719476736","n":2726,"q":147,"u":"3510935/8"},{"bound":"327358485787537/274877906944","n":3408,"q":129,"u":"14065547/32"},{"bound":"1506890978494333/1099511627776","n":4089,"q":117,"u":"7043677/16"},{"bound":"1701311661048227/1099511627776","n":4771,"q":109,"u":"14109161/32"},{"bound":"473218988367753/274877906944","n":5452,"q":102,"u":"1766371/4"},{"bound":"1041345843828043/549755813888","n":6134,"q":97,"u":"14152775/32"},{"bound":"2270608687215545/1099511627776","n":6815,"q":92,"u":"7087291/16"},{"bound":"2457467389485789/1099511627776","n":7497,"q":89,"u":"14196389/32"},{"bound":"1321484547553193/549755813888","n":8178,"q":86,"u":"3554549/8"},{"bound":"706959945731025/274877906944","n":8860,"q":83,"u":"14240003/32"},{"bound":"1505833479107165/549755813888","n":9541,"q":81,"u":"7130905/16"},{"bound":"24961878647623/8589934592","n":10223,"q":79,"u":"14283617/32"},{"bound":"1688875391293205/549755813888","n":10904,"q":78,"u":"894089/2"},{"bound":"889972775188013/274877906944","n":11585,"q":76,"u":"14327231/32"},{"bound":"1870943988057399/549755813888","n":12267,"q":75,"u":"7174519/16"},{"bound":"1961629375667939/549755813888","n":12948,"q":74,"u":"14370845/32"},{"bound":"4104572099739521/1099511627776","n":13630,"q":73,"u":"3598163/8"},{"bound":"133916578613431/34359738368","n":14311,"q":72,"u":"14414459/32"},{"bound":"4466098611940069/1099511627776","n":14993,"q":71,"u":"7218133/16"},{"bound":"2323189731000937/549755813888","n":15674,"q":70,"u":"14458073/32"},{"bound":"2413368072279039/549755813888","n":16356,"q":69,"u":"1809985/4"},{"bound":"1251659841410493/274877906944","n":17037,"q":69,"u":"14501687/32"},{"bound":"648328467091919/137438953472","n":17719,"q":68,"u":"7261747/16"},{"bound":"167695159471637/34359738368","n":18400,"q":67,"u":"14545301/32"},{"bound":"2772966823885037/549755813888","n":19082,"q":67,"u":"3641777/8"},{"bound":"1431323908513523/274877906944","n":19763,"q":66,"u":"14588915/32"},{"bound":"2952373153133573/549755813888","n":20445,"q":66,"u":"7305361/16"},{"bound":"6083885433452309/1099511627776","n":21126,"q":66,"u":"14632529/32"},{"bound":"3131444916908871/549755813888","n":21807,"q":65,"u":"457948"},{"bound":"1610521112833769/274877906944","n":22489,"q":65,"u":"14676143/32"},{"bound":"3310487186041515/549755813888","n":23170,"q":64,"u":"7348975/16"},{"bound":"1699995024185243/274877906944","n":23852,"q":64,"u":"14719757/32"},{"bound":"6978690614582273/1099511627776","n":24533,"q":64,"u":"3685391/8"},{"bound":"1789408307729647/274877906944","n":25215,"q":64,"u":"14763371/32"},{"bound":"3668098798916195/549755813888","n":25896,"q":63,"u":"7392589/16"},{"bound":"7514976315565399/1099511627776","n":26578,"q":63,"u":"14806985/32"},{"bound":"7693468242602615/1099511627776","n":27259,"q":63,"u":"1853599/4"},{"bound":"984024908157515/137438953472","n":27941,"q":63,"u":"14850599/32"},{"bound":"8050557148734091/1099511627776","n":28622,"q":62,"u":"7436203/16"},{"bound":"8229144164757257/1099511627776","n":29304,"q":62,"u":"14894213/32"},{"bound":"4203725117010529/549755813888","n":29985,"q":62,"u":"3729005/8"},{"bound":"2146500052057855/274877906944","n":30667,"q":62,"u":"14937827/32"},{"bound":"8764271066527937/1099511627776","n":31348,"q":61,"u":"7479817/16"},{"bound":"8942693995536181/1099511627776","n":32030,"q":61,"u":"14981441/32"},{"bound":"9120840179595771/1099511627776","n":32711,"q":61,"u":"937703/2"},{"bound":"9298972116226117/1099511627776","n":33392,"q":61,"u":"15025055/32"},{"bound":"9477352153621261/1099511627776","n":34074,"q":61,"u":"7523431/16"},{"bound":"2413864482020465/274877906944","n":34755,"q":61,"u":"15068669/32"},{"bound":"9833813203109035/1099511627776","n":35437,"q":61,"u":"3772619/8"},{"bound":"2502956863889071/274877906944","n":36118,"q":60,"u":"15112283/32"},{"bound":"5095037200665207/549755813888","n":36800,"q":60,"u":"7567045/16"},{"bound":"1296006198341549/137438953472","n":37481,"q":60,"u":"15155897/32"},{"bound":"10546276227402411/1099511627776","n":38163,"q":60,"u":"1897213/4"},{"bound":"10724232156384547/1099511627776","n":38844,"q":60,"u":"15199511/32"},{"bound":"1362805058181221/137438953472","n":39526,"q":60,"u":"7610659/16"},{"bound":"11080378979669535/1099511627776","n":40207,"q":60,"u":"15243125/32"},{"bound":"703660667672379/68719476736","n":40889,"q":60,"u":"3816233/8"},{"bound":"11436447308563571/1099511627776","n":41570,"q":59,"u":"15286739/32"},{"bound":"11614546933961075/1099511627776","n":42252,"q":59,"u":"7654273/16"},{"bound":"11792378268425437/1099511627776","n":42933,"q":59,"u":"15330353/32"},{"bound":"11970202778834833/1099511627776","n":43614,"q":59,"u":"479755"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":479755,"b":527730,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/47809140678642391978173481742013887938560000000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/896114861341546200063009319588994143488000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"493582161345495/1099511627776","n":750,"q":252,"u":"30752295/64"},{"bound":"368523228523601/549755813888","n":1500,"q":220,"u":"15400135/32"},{"bound":"30212436095145/34359738368","n":2249,"q":193,"u":"30848245/64"},{"bound":"1187942365841597/1099511627776","n":2999,"q":169,"u":"7724055/16"},{"bound":"701311045918527/549755813888","n":3749,"q":147,"u":"30944195/64"},{"bound":"1612050074384607/1099511627776","n":4498,"q":138,"u":"15496085/32"},{"bound":"28406786464857/17179869184","n":5248,"q":126,"u":"31040145/64"},{"bound":"1010413245705607/549755813888","n":5997,"q":118,"u":"3886015/8"},{"bound":"1110778592462955/549755813888","n":6747,"q":112,"u":"31136095/64"},{"bound":"2420407932511221/1099511627776","n":7497,"q":107,"u":"15592035/32"},{"bound":"2617449533420557/1099511627776","n":8246,"q":102,"u":"31232045/64"},{"bound":"2813485428761023/1099511627776","n":8996,"q":99,"u":"7820005/16"},{"bound":"3008188675203879/1099511627776","n":9745,"q":95,"u":"31327995/64"},{"bound":"800561293770577/274877906944","n":10495,"q":93,"u":"15687985/32"},{"bound":"3395538914885183/1099511627776","n":11245,"q":90,"u":"31423945/64"},{"bound":"3587908424357007/1099511627776","n":11994,"q":88,"u":"1966995/4"},{"bound":"944990843744095/274877906944","n":12744,"q":87,"u":"31519895/64"},{"bound":"496406676641697/137438953472","n":13493,"q":85,"u":"15783935/32"},{"bound":"4162379606569161/1099511627776","n":14243,"q":84,"u":"31615845/64"},{"bound":"4353102186101823/1099511627776","n":14993,"q":82,"u":"7915955/16"},{"bound":"4543230669738561/1099511627776","n":15742,"q":81,"u":"31711795/64"},{"bound":"2366655721682611/549755813888","n":16492,"q":80,"u":"15879885/32"},{"bound":"1230780168018951/274877906944","n":17242,"q":79,"u":"31807745/64"},{"bound":"5112435337070361/1099511627776","n":17991,"q":78,"u":"3981965/8"},{"bound":"2650895092996903/549755813888","n":18741,"q":77,"u":"31903695/64"},{"bound":"686334585680283/137438953472","n":19490,"q":77,"u":"15975835/32"},{"bound":"1419907450710189/274877906944","n":20240,"q":76,"u":"31999645/64"},{"bound":"5868440929657077/1099511627776","n":20990,"q":75,"u":"8011905/16"},{"bound":"6056831928080345/1099511627776","n":21739,"q":75,"u":"32095595/64"},{"bound":"6245340400039695/1099511627776","n":22489,"q":74,"u":"16071785/32"},{"bound":"804185225160935/137438953472","n":23238,"q":74,"u":"32191545/64"},{"bound":"3310871458209437/549755813888","n":23988,"q":73,"u":"1007485/2"},{"bound":"3404954263491317/549755813888","n":24738,"q":73,"u":"32287495/64"},{"bound":"6997725786722765/1099511627776","n":25487,"q":72,"u":"16167735/32"},{"bound":"7185684208824989/1099511627776","n":26237,"q":72,"u":"32383445/64"},{"bound":"1843338063657285/274877906944","n":26986,"q":72,"u":"8107855/16"},{"bound":"1890282993992255/274877906944","n":27736,"q":71,"u":"32479395/64"},{"bound":"7748865933203077/1099511627776","n":28486,"q":71,"u":"16263685/32"},{"bound":"992039675738011/137438953472","n":29235,"q":71,"u":"32575345/64"},{"bound":"4061943707067103/549755813888","n":29985,"q":70,"u":"4077915/8"},{"bound":"8311173167087683/1099511627776","n":30734,"q":70,"u":"32671295/64"},{"bound":"8498682473466329/1099511627776","n":31484,"q":70,"u":"16359635/32"},{"bound":"4343060654612147/549755813888","n":32234,"q":69,"u":"32767245/64"},{"bound":"8873230974008887/1099511627776","n":32983,"q":69,"u":"8203805/16"},{"bound":"9060568352384463/1099511627776","n":33733,"q":69,"u":"32863195/64"},{"bound":"4623942480136517/549755813888","n":34483,"q":69,"u":"16455585/32"},{"bound":"9434908622430325/1099511627776","n":35232,"q":68,"u":"32959145/64"},{"bound":"4811045981110659/549755813888","n":35982,"q":68,"u":"2062945/4"},{"bound":"306531504759817/34359738368","n":36731,"q":68,"u":"33055095/64"},{"bound":"9996157289276449/1099511627776","n":37481,"q":68,"u":"16551535/32"},{"bound":"10183290723545477/1099511627776","n":38231,"q":68,"u":"33151045/64"},{"bound":"2592537587821577/274877906944","n":38980,"q":67,"u":"8299755/16"},{"bound":"10557166405899111/1099511627776","n":39730,"q":67,"u":"33246995/64"},{"bound":"10743919596223059/1099511627776","n":40479,"q":67,"u":"16647485/32"},{"bound":"10930909289631963/1099511627776","n":41229,"q":67,"u":"33342945/64"},{"bound":"5558943394272219/549755813888","n":41979,"q":67,"u":"4173865/8"},{"bound":"11304603417617587/1099511627776","n":42728,"q":67,"u":"33438895/64"},{"bound":"11491558317688473/1099511627776","n":43478,"q":67,"u":"16743435/32"},{"bound":"11678199536507357/1099511627776","n":44227,"q":66,"u":"33534845/64"},{"bound":"11865052732699847/1099511627776","n":44977,"q":66,"u":"8395705/16"},{"bound":"12051896244278249/1099511627776","n":45727,"q":66,"u":"33630795/64"},{"bound":"6119240704199671/549755813888","n":46476,"q":66,"u":"16839385/32"},{"bound":"3106326716552021/274877906944","n":47226,"q":66,"u":"33726745/64"},{"bound":"12611874807518661/1099511627776","n":47975,"q":66,"u":"527730"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":527730,"b":580503,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/63633966243273023722948904198620484846223360000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/1192725490284093992468969762922475911168000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"133993186734243/274877906944","n":825,"q":288,"u":"33827493/64"},{"bound":"397638205717483/549755813888","n":1650,"q":252,"u":"16940133/32"},{"bound":"519910677476015/549755813888","n":2474,"q":220,"u":"33933039/64"},{"bound":"79690862068951/68719476736","n":3299,"q":193,"u":"8496453/16"},{"bound":"1502926600678755/1099511627776","n":4123,"q":180,"u":"34038585/64"},{"bound":"1725555145040597/1099511627776","n":4948,"q":158,"u":"17045679/32"},{"bound":"1944024798862477/1099511627776","n":5773,"q":147,"u":"34144131/64"},{"bound":"2158928977045125/1099511627776","n":6597,"q":138,"u":"4274613/8"},{"bound":"296428122368755/137438953472","n":7422,"q":129,"u":"34249677/64"},{"bound":"2581498175605181/1099511627776","n":8246,"q":123,"u":"17151225/32"},{"bound":"2790045943651301/1099511627776","n":9071,"q":118,"u":"34355223/64"},{"bound":"1498428480880045/549755813888","n":9895,"q":113,"u":"8601999/16"},{"bound":"3202671629472489/1099511627776","n":10720,"q":109,"u":"34460769/64"},{"bound":"3407415331320119/1099511627776","n":11545,"q":106,"u":"17256771/32"},{"bound":"1805505227413575/549755813888","n":12369,"q":103,"u":"34566315/64"},{"bound":"1907030606019787/549755813888","n":13194,"q":101,"u":"2163693/4"},{"bound":"4016192492816699/1099511627776","n":14018,"q":99,"u":"34671861/64"},{"bound":"2108984709995487/549755813888","n":14843,"q":97,"u":"17362317/32"},{"bound":"4418976333050995/1099511627776","n":15667,"q":95,"u":"34777407/64"},{"bound":"2309887981377621/549755813888","n":16492,"q":93,"u":"8707545/16"},{"bound":"4820146923745995/1099511627776","n":17317,"q":92,"u":"34882953/64"},{"bound":"627490314734611/137438953472","n":18141,"q":91,"u":"17467863/32"},{"bound":"1304903930122355/274877906944","n":18966,"q":90,"u":"34988499/64"},{"bound":"5418762341272099/1099511627776","n":19790,"q":88,"u":"4380159/8"},{"bound":"2808942906621011/549755813888","n":20615,"q":87,"u":"35094045/64"},{"bound":"727095741570699/137438953472","n":21440,"q":87,"u":"17573409/32"},{"bound":"6015176957489505/1099511627776","n":22264,"q":86,"u":"35199591/64"},{"bound":"3106815396761635/549755813888","n":23089,"q":85,"u":"8813091/16"},{"bound":"801458896450321/137438953472","n":23913,"q":84,"u":"35305137/64"},{"bound":"413112464636829/68719476736","n":24738,"q":84,"u":"17678955/32"},{"bound":"850936857319951/137438953472","n":25562,"q":83,"u":"35410683/64"},{"bound":"7005317544817561/1099511627776","n":26387,"q":82,"u":"1108233/2"},{"bound":"900374875265215/137438953472","n":27212,"q":82,"u":"35516229/64"},{"bound":"7400320521499945/1099511627776","n":28036,"q":81,"u":"17784501/32"},{"bound":"7597774409823983/1099511627776","n":28861,"q":81,"u":"35621775/64"},{"bound":"3897440967977543/549755813888","n":29685,"q":80,"u":"8918637/16"},{"bound":"7992126873467349/1099511627776","n":30510,"q":80,"u":"35727321/64"},{"bound":"63977088898289/8589934592","n":31334,"q":79,"u":"17890047/32"},{"bound":"2096529934197135/274877906944","n":32159,"q":79,"u":"35832867/64"},{"bound":"2145783803465357/274877906944","n":32984,"q":79,"u":"4485705/8"},{"bound":"4389907545161543/549755813888","n":33808,"q":78,"u":"35938413/64"},{"bound":"1122082124743279/137438953472","n":34633,"q":78,"u":"17995593/32"},{"bound":"9173229894952127/1099511627776","n":35457,"q":78,"u":"36043959/64"},{"bound":"9369955901431663/1099511627776","n":36282,"q":77,"u":"9024183/16"},{"bound":"4783304924795877/549755813888","n":37107,"q":77,"u":"36149505/64"},{"bound":"9762999964486775/1099511627776","n":37931,"q":77,"u":"18101139/32"},{"bound":"9959601552775923/1099511627776","n":38756,"q":76,"u":"36255051/64"},{"bound":"1269481053036269/137438953472","n":39580,"q":76,"u":"2269239/4"},{"bound":"10352311860132689/1099511627776","n":40405,"q":76,"u":"36360597/64"},{"bound":"10548516789717927/1099511627776","n":41229,"q":76,"u":"18206685/32"},{"bound":"5372470278337485/549755813888","n":42054,"q":76,"u":"36466143/64"},{"bound":"10941267498955091/1099511627776","n":42879,"q":75,"u":"9129729/16"},{"bound":"2784331568300147/274877906944","n":43703,"q":75,"u":"36571689/64"},{"bound":"11333606380032119/1099511627776","n":44528,"q":75,"u":"18312231/32"},{"bound":"11529632835113161/1099511627776","n":45352,"q":75,"u":"36677235/64"},{"bound":"11725882221626871/1099511627776","n":46177,"q":75,"u":"4591251/8"},{"bound":"11921806148753303/1099511627776","n":47001,"q":74,"u":"36782781/64"},{"bound":"12117942141417079/1099511627776","n":47826,"q":74,"u":"18417777/32"},{"bound":"1539258132066021/137438953472","n":48651,"q":74,"u":"36888327/64"},{"bound":"12509937806807733/1099511627776","n":49475,"q":74,"u":"9235275/16"},{"bound":"3176509097008903/274877906944","n":50300,"q":74,"u":"36993873/64"},{"bound":"3225471487564761/274877906944","n":51124,"q":74,"u":"18523323/32"},{"bound":"6548951534079501/549755813888","n":51949,"q":73,"u":"37099419/64"},{"bound":"13293652245146839/1099511627776","n":52773,"q":73,"u":"580503"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":580503,"b":638553,"curvature_lower":"326558744838965310256186167611560683481967116186846012058761725529/84696689695121875779112005502513614013071360000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/1587517627568129103976198754449815437764608000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"582466609323701/1099511627776","n":908,"q":329,"u":"18605121/32"},{"bound":"858456486404871/1099511627776","n":1815,"q":308,"u":"9317073/16"},{"bound":"559506029288297/549755813888","n":2722,"q":269,"u":"18663171/32"},{"bound":"1369190262950335/1099511627776","n":3629,"q":235,"u":"4673049/8"},{"bound":"50362088454253/34359738368","n":4536,"q":206,"u":"18721221/32"},{"bound":"115514021789193/68719476736","n":5443,"q":193,"u":"9375123/16"},{"bound":"519964870947431/274877906944","n":6350,"q":169,"u":"18779271/32"},{"bound":"2307875619703901/1099511627776","n":7257,"q":158,"u":"2351037/4"},{"bound":"2532962756498393/1099511627776","n":8164,"q":147,"u":"18837321/32"},{"bound":"688902248729951/274877906944","n":9071,"q":147,"u":"9433173/16"},{"bound":"371989283648435/137438953472","n":9978,"q":138,"u":"18895371/32"},{"bound":"3194661156432129/1099511627776","n":10885,"q":129,"u":"4731099/8"},{"bound":"3411919881539285/1099511627776","n":11792,"q":126,"u":"18953421/32"},{"bound":"906994956698073/274877906944","n":12699,"q":122,"u":"9491223/16"},{"bound":"960744622816885/274877906944","n":13606,"q":118,"u":"19011471/32"},{"bound":"4057046936464915/1099511627776","n":14513,"q":115,"u":"1190031/2"},{"bound":"4270307131336595/1099511627776","n":15420,"q":113,"u":"19069521/32"},{"bound":"2241433409801299/549755813888","n":16327,"q":110,"u":"9549273/16"},{"bound":"1173699733990837/274877906944","n":17234,"q":108,"u":"19127571/32"},{"bound":"306636474704293/68719476736","n":18141,"q":106,"u":"4789149/8"},{"bound":"1279270109998891/274877906944","n":19048,"q":105,"u":"19185621/32"},{"bound":"2663762064022629/549755813888","n":19955,"q":103,"u":"9607323/16"},{"bound":"5537593114484225/1099511627776","n":20862,"q":102,"u":"19243671/32"},{"bound":"5747287475799923/1099511627776","n":21769,"q":100,"u":"2409087/4"},{"bound":"5956666076944461/1099511627776","n":22676,"q":99,"u":"19301721/32"},{"bound":"3082878248126545/549755813888","n":23583,"q":98,"u":"9665373/16"},{"bound":"6374581434944337/1099511627776","n":24490,"q":97,"u":"19359771/32"},{"bound":"6583163023235631/1099511627776","n":25397,"q":96,"u":"4847199/8"},{"bound":"848940382324447/137438953472","n":26304,"q":95,"u":"19417821/32"},{"bound":"6999683209832621/1099511627776","n":27211,"q":94,"u":"9723423/16"},{"bound":"3603832597402679/549755813888","n":28118,"q":93,"u":"19475871/32"},{"bound":"3707728367749527/549755813888","n":29025,"q":93,"u":"609528"},{"bound":"1905829013876403/274877906944","n":29933,"q":92,"u":"19533921/32"},{"bound":"7830820707208161/1099511627776","n":30840,"q":91,"u":"9781473/16"},{"bound":"4019083344775517/549755813888","n":31747,"q":91,"u":"19591971/32"},{"bound":"8245393446950039/1099511627776","n":32654,"q":90,"u":"4905249/8"},{"bound":"4226254917114815/549755813888","n":33561,"q":90,"u":"19650021/32"},{"bound":"8659500094580703/1099511627776","n":34468,"q":89,"u":"9839523/16"},{"bound":"1108300579886175/137438953472","n":35375,"q":89,"u":"19708071/32"},{"bound":"4536599522407017/549755813888","n":36282,"q":88,"u":"2467137/4"},{"bound":"579994207296419/68719476736","n":37189,"q":88,"u":"19766121/32"},{"bound":"592909149701885/68719476736","n":38096,"q":87,"u":"9897573/16"},{"bound":"4846536147453061/549755813888","n":39003,"q":87,"u":"19824171/32"},{"bound":"2474890808145101/274877906944","n":39910,"q":87,"u":"4963299/8"},{"bound":"2526488279204025/274877906944","n":40817,"q":86,"u":"19882221/32"},{"bound":"10312278044469823/1099511627776","n":41724,"q":86,"u":"9955623/16"},{"bound":"2629643397320409/274877906944","n":42631,"q":86,"u":"19940271/32"},{"bound":"5362386587911995/549755813888","n":43538,"q":85,"u":"1248081/2"},{"bound":"683182296878987/68719476736","n":44445,"q":85,"u":"19998321/32"},{"bound":"696064709618339/68719476736","n":45352,"q":85,"u":"10013673/16"},{"bound":"11343103442490379/1099511627776","n":46259,"q":84,"u":"20056371/32"},{"bound":"11549082470561435/1099511627776","n":47166,"q":84,"u":"5021349/8"},{"bound":"5877520033576831/549755813888","n":48073,"q":84,"u":"20114421/32"},{"bound":"11960977339361227/1099511627776","n":48980,"q":84,"u":"10071723/16"},{"bound":"12166865559332603/1099511627776","n":49887,"q":83,"u":"20172471/32"},{"bound":"12372676252172999/1099511627776","n":50794,"q":83,"u":"2525187/4"},{"bound":"6289234649210981/549755813888","n":51701,"q":83,"u":"20230521/32"},{"bound":"12784245550271961/1099511627776","n":52608,"q":83,"u":"10129773/16"},{"bound":"12990005805849331/1099511627776","n":53515,"q":83,"u":"20288571/32"},{"bound":"6597846161284981/549755813888","n":54422,"q":82,"u":"5079399/8"},{"bound":"13401338713908291/1099511627776","n":55329,"q":82,"u":"20346621/32"},{"bound":"13606971043939507/1099511627776","n":56236,"q":82,"u":"10187823/16"},{"bound":"13812589940668805/1099511627776","n":57143,"q":82,"u":"20404671/32"},{"bound":"14018195995215207/1099511627776","n":58050,"q":82,"u":"638553"}],"shi":"100000001/1000000000","slo":"1/20"},{"a":638553,"b":690988,"curvature_lower":"10943098041986104459882890287601735611427897342917213281/3596384156238249962814467148349440000000000000000000000000000","curvature_upper":"8564570837298121813177074635621528490067294309121210112286440068200829458987917120080522221131584250797037345997965877397496362032511955319335864204997760420051178354291301045594318700253896237968644494015071348730234243747537882695868102467274518497415863947/2112982984176125820968291980972108371499008000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000","panels":64,"points":[{"bound":"71314839603603/137438953472","n":820,"q":376,"u":"40919827/64"},{"bound":"203590059206875/274877906944","n":1639,"q":376,"u":"20486131/32"},{"bound":"522243688192763/549755813888","n":2458,"q":329,"u":"41024697/64"},{"bound":"633138857084707/549755813888","n":3278,"q":288,"u":"10269283/16"},{"bound":"1480863083501865/1099511627776","n":4097,"q":269,"u":"41129567/64"},{"bound":"1690299901055291/1099511627776","n":4916,"q":252,"u":"20591001/32"},{"bound":"1895349924116673/1099511627776","n":5736,"q":220,"u":"41234437/64"},{"bound":"524142993860123/274877906944","n":6555,"q":206,"u":"5160859/8"},{"bound":"2294811754448883/1099511627776","n":7374,"q":193,"u":"41339307/64"},{"bound":"2490607684697607/1099511627776","n":8193,"q":180,"u":"20695871/32"},{"bound":"2684388031504259/1099511627776","n":9013,"q":180,"u":"41444177/64"},{"bound":"718989345210647/274877906944","n":9832,"q":169,"u":"10374153/16"},{"bound":"3066147113358607/1099511627776","n":10651,"q":158,"u":"41549047/64"},{"bound":"101722275921679/34359738368","n":11471,"q":158,"u":"20800741/32"},{"bound":"430336653007127/137438953472","n":12290,"q":147,"u":"41653917/64"},{"bound":"3629080850829427/1099511627776","n":13109,"q":147,"u":"2606647/4"},{"bound":"1907536314095049/549755813888","n":13929,"q":138,"u":"41758787/64"},{"bound":"3999585154063819/1099511627776","n":14748,"q":138,"u":"20905611/32"},{"bound":"1045944499020335/274877906944","n":15567,"q":138,"u":"41863657/64"},{"bound":"4367175537797605/1099511627776","n":16386,"q":129,"u":"10479023/16"},{"bound":"2274976511494829/549755813888","n":17206,"q":129,"u":"41968527/64"},{"bound":"2366094147821523/549755813888","n":18025,"q":127,"u":"21010481/32"},{"bound":"1228487691657341/274877906944","n":18844,"q":125,"u":"42073397/64"},{"bound":"5095501674311353/1099511627776","n":19664,"q":123,"u":"5265729/8"},{"bound":"2638219180253909/549755813888","n":20483,"q":121,"u":"42178267/64"},{"bound":"2728508307817791/549755813888","n":21302,"q":120,"u":"21115351/32"},{"bound":"176171115324165/34359738368","n":22122,"q":118,"u":"42283137/64"},{"bound":"5817423933136229/1099511627776","n":22941,"q":117,"u":"10583893/16"},{"bound":"5997086044078865/1099511627776","n":23760,"q":115,"u":"42388007/64"},{"bound":"6176490861404839/1099511627776","n":24579,"q":114,"u":"21220221/32"},{"bound":"6355881618432729/1099511627776","n":25399,"q":113,"u":"42492877/64"},{"bound":"6534835291206161/1099511627776","n":26218,"q":112,"u":"1329541/2"},{"bound":"839198120711363/137438953472","n":27037,"q":111,"u":"42597747/64"},{"bound":"861545317608929/137438953472","n":27857,"q":110,"u":"21325091/32"},{"bound":"3535372886777667/549755813888","n":28676,"q":109,"u":"42702617/64"},{"bound":"1812241659976337/274877906944","n":29495,"q":108,"u":"10688763/16"},{"bound":"7427039001543301/1099511627776","n":30314,"q":107,"u":"42807487/64"},{"bound":"7605191802176591/1099511627776","n":31134,"q":107,"u":"21429961/32"},{"bound":"3891484882591345/549755813888","n":31953,"q":106,"u":"42912357/64"},{"bound":"3980316412067821/549755813888","n":32772,"q":105,"u":"5370599/8"},{"bound":"1017301485041849/137438953472","n":33592,"q":104,"u":"43017227/64"},{"bound":"1039479180290653/137438953472","n":34411,"q":104,"u":"21534831/32"},{"bound":"1061646056710059/137438953472","n":35230,"q":103,"u":"43122097/64"},{"bound":"4335309974812885/549755813888","n":36050,"q":103,"u":"10793633/16"},{"bound":"8847754453816443/1099511627776","n":36869,"q":102,"u":"43226967/64"},{"bound":"9024814994025655/1099511627776","n":37688,"q":102,"u":"21639701/32"},{"bound":"9201775574853003/1099511627776","n":38507,"q":101,"u":"43331837/64"},{"bound":"9378888195213553/1099511627776","n":39327,"q":101,"u":"2711517/4"},{"bound":"2388925246466903/274877906944","n":40146,"q":100,"u":"43436707/64"},{"bound":"9732443320332983/1099511627776","n":40965,"q":100,"u":"21744571/32"},{"bound":"9909350523100487/1099511627776","n":41785,"q":99,"u":"43541577/64"},{"bound":"10085947340656089/1099511627776","n":42604,"q":99,"u":"10898503/16"},{"bound":"2565628991253045/274877906944","n":43423,"q":99,"u":"43646447/64"},{"bound":"2609804799519003/274877906944","n":44243,"q":98,"u":"21849441/32"},{"bound":"10615652944550575/1099511627776","n":45062,"q":98,"u":"43751317/64"},{"bound":"10792062256524335/1099511627776","n":45881,"q":98,"u":"5475469/8"},{"bound":"10968384727580009/1099511627776","n":46700,"q":97,"u":"43856187/64"},{"bound":"5572441886983749/549755813888","n":47520,"q":97,"u":"21954311/32"},{"bound":"11321146223311839/1099511627776","n":48339,"q":97,"u":"43961057/64"},{"bound":"11497341784328539/1099511627776","n":49158,"q":96,"u":"11003373/16"},{"bound":"5836851095230931/549755813888","n":49978,"q":96,"u":"44065927/64"},{"bound":"11849828741571481/1099511627776","n":50797,"q":96,"u":"22059181/32"},{"bound":"6012968114041001/549755813888","n":51616,"q":95,"u":"44170797/64"},{"bound":"12201953340813015/1099511627776","n":52435,"q":95,"u":"690988"}],"shi":"100000001/1000000000","slo":"1/20"}],"ratio":"11/10","shi":"100000001/1000000000","slo":"1/20"}},"phase_padding":"1/1000000000","phase_producer_original_sha256":"8db54d2de8ff6a44cfb753cb9309be02cdd0e832d3f14b1b7d5190ce5f3ac721","physical_samples":0,"rows":[{"J":327680,"cell":320,"epsilon":"475804142462871/500000000000000000","eta":"94764952112737/40000000000000000","height":"59/50","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"699364942845159/250000000000000000","Aup":"1398731931949501/500000000000000000","Blo":"18280387386932941/500000000000000000","Bup":"36560828243108749/1000000000000000000"},"mass_upper_point":{"Alo":"2970721185705859/1000000000000000000","Aup":"2970725492714541/1000000000000000000","Blo":"38825914679027007/1000000000000000000","Bup":"19412985475794781/500000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"325567021887703833/200000000000000000","sigma_upper":"815761047097819769/500000000000000000","subbands":[{"band":0,"epsilon":"475804142462871/500000000000000000","eta":"94764952112737/40000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"472573584084339/500000000000000000","eta":"2353927598942559/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"321/4000","t_lo":"2/25","tail_lower":"699364942845159/250000000000000000","tail_moment_lower":"18280387386932941/500000000000000000","tail_upper":"2970725492714541/1000000000000000000"},{"J":327680,"cell":321,"epsilon":"470087256078787/500000000000000000","eta":"2340692645501111/1000000000000000000","height":"59/50","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"692308110428269/250000000000000000","Aup":"173077280352539/62500000000000000","Blo":"2261991363334207/62500000000000000","Bup":"36191914647697041/1000000000000000000"},"mass_upper_point":{"Alo":"2940978502275549/1000000000000000000","Aup":"735245689616321/250000000000000000","Blo":"1921859521696169/50000000000000000","Bup":"38437246042468761/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1629515844155514537/1000000000000000000","sigma_upper":"163320907891275991/100000000000000000","subbands":[{"band":0,"epsilon":"470087256078787/500000000000000000","eta":"2340692645501111/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"933752419801807/1000000000000000000","eta":"36337250385439/15625000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"161/2000","t_lo":"321/4000","tail_lower":"692308110428269/250000000000000000","tail_moment_lower":"2261991363334207/62500000000000000","tail_upper":"735245689616321/250000000000000000"},{"J":327680,"cell":322,"epsilon":"99241953578347/100000000000000000","eta":"24684571615463/10000000000000000","height":"117/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2926400194873913/1000000000000000000","Aup":"2926404432129697/1000000000000000000","Blo":"38246607246512903/1000000000000000000","Bup":"38246662607608723/1000000000000000000"},"mass_upper_point":{"Alo":"3108143745679551/1000000000000000000","Aup":"388518525696429/125000000000000000","Blo":"10155670086927289/250000000000000000","Bup":"8124547723726249/200000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1626196578872509909/1000000000000000000","sigma_upper":"1629896063629880283/1000000000000000000","subbands":[{"band":0,"epsilon":"99241953578347/100000000000000000","eta":"24684571615463/10000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"985599164474521/1000000000000000000","eta":"306552876373463/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"323/4000","t_lo":"161/2000","tail_lower":"2926400194873913/1000000000000000000","tail_moment_lower":"38246607246512903/1000000000000000000","tail_upper":"388518525696429/125000000000000000"},{"J":327680,"cell":323,"epsilon":"980497947401531/1000000000000000000","eta":"2438840059429607/1000000000000000000","height":"117/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2896857443979553/1000000000000000000","Aup":"1448430815467793/500000000000000000","Blo":"18930247856100789/500000000000000000","Bup":"9465137604016199/250000000000000000"},"mass_upper_point":{"Alo":"307700997851673/100000000000000000","Aup":"3077014385795689/1000000000000000000","Blo":"20107883986212791/500000000000000000","Bup":"20107912777939877/500000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"813938656794752641/500000000000000000","sigma_upper":"326316609669400131/200000000000000000","subbands":[{"band":0,"epsilon":"980497947401531/1000000000000000000","eta":"2438840059429607/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"194743849299251/200000000000000000","eta":"1211449770087367/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"81/1000","t_lo":"323/4000","tail_lower":"2896857443979553/1000000000000000000","tail_moment_lower":"18930247856100789/500000000000000000","tail_upper":"3077014385795689/1000000000000000000"},{"J":327680,"cell":324,"epsilon":"968720826682359/1000000000000000000","eta":"150598834599743/62500000000000000","height":"117/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2867605857088339/1000000000000000000","Aup":"716902498586221/250000000000000000","Blo":"37478189564718217/1000000000000000000","Bup":"18739121809596363/500000000000000000"},"mass_upper_point":{"Alo":"3046180574634517/1000000000000000000","Aup":"761546232481153/250000000000000000","Blo":"39812833551393707/1000000000000000000","Bup":"7962578091106877/200000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"814779024153250327/500000000000000000","sigma_upper":"408317508266030257/250000000000000000","subbands":[{"band":0,"epsilon":"968720826682359/1000000000000000000","eta":"150598834599743/62500000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"240495943032373/250000000000000000","eta":"2393734511046857/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"13/160","t_lo":"81/1000","tail_lower":"2867605857088339/1000000000000000000","tail_moment_lower":"37478189564718217/1000000000000000000","tail_upper":"761546232481153/250000000000000000"},{"J":327680,"cell":325,"epsilon":"1022557022459639/1000000000000000000","eta":"158819903707823/62500000000000000","height":"29/25","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3030337821093279/1000000000000000000","Aup":"3030342156062643/1000000000000000000","Blo":"2475357283135189/62500000000000000","Bup":"1980288658436271/50000000000000000"},"mass_upper_point":{"Alo":"3219305431221917/1000000000000000000","Aup":"3219309994874513/1000000000000000000","Blo":"21038139166399987/500000000000000000","Bup":"8415267592053299/200000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1626238783023496027/1000000000000000000","sigma_upper":"8149785088906207/5000000000000000","subbands":[{"band":0,"epsilon":"1022557022459639/1000000000000000000","eta":"158819903707823/62500000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"253850724631139/250000000000000000","eta":"25243027474889/10000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"163/2000","t_lo":"13/160","tail_lower":"3030337821093279/1000000000000000000","tail_moment_lower":"2475357283135189/62500000000000000","tail_upper":"3219309994874513/1000000000000000000"},{"J":327680,"cell":326,"epsilon":"63142332690223/62500000000000000","eta":"251063900678811/100000000000000000","height":"29/25","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1499861814356701/500000000000000000","Aup":"599945582447217/200000000000000000","Blo":"19602797288756857/500000000000000000","Bup":"39205650543848559/1000000000000000000"},"mass_upper_point":{"Alo":"1593517346457071/500000000000000000","Aup":"3187039202743417/1000000000000000000","Blo":"20827249213737559/500000000000000000","Bup":"41654557351647327/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1627919517740491399/1000000000000000000","sigma_upper":"407911000624590443/250000000000000000","subbands":[{"band":0,"epsilon":"63142332690223/62500000000000000","eta":"251063900678811/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"200633526625913/200000000000000000","eta":"2493923344600323/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"327/4000","t_lo":"163/2000","tail_lower":"1499861814356701/500000000000000000","tail_moment_lower":"19602797288756857/500000000000000000","tail_upper":"3187039202743417/1000000000000000000"},{"J":327680,"cell":327,"epsilon":"998146379535427/1000000000000000000","eta":"2480528263195901/1000000000000000000","height":"29/25","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"593882289470027/200000000000000000","Aup":"1484707840019987/500000000000000000","Blo":"4851177481134553/125000000000000000","Bup":"38809475151203969/1000000000000000000"},"mass_upper_point":{"Alo":"1577539867674753/500000000000000000","Aup":"1577542095996829/500000000000000000","Blo":"41236845775067363/1000000000000000000","Bup":"10309226001071439/250000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1629600252457486771/1000000000000000000","sigma_upper":"326666197443096429/200000000000000000","subbands":[{"band":0,"epsilon":"998146379535427/1000000000000000000","eta":"2480528263195901/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"495540540345717/500000000000000000","eta":"2463912653006387/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"41/500","t_lo":"327/4000","tail_lower":"593882289470027/200000000000000000","tail_moment_lower":"4851177481134553/125000000000000000","tail_upper":"1577542095996829/500000000000000000"},{"J":327680,"cell":328,"epsilon":"246540593228957/250000000000000000","eta":"2450781727208899/1000000000000000000","height":"29/25","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"293939839189449/100000000000000000","Aup":"587880514871583/200000000000000000","Blo":"38417154637555063/1000000000000000000","Bup":"19208604641700373/500000000000000000"},"mass_upper_point":{"Alo":"3123437567768267/1000000000000000000","Aup":"1561720985928979/500000000000000000","Blo":"1275727540218437/31250000000000000","Bup":"5102917353686871/125000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"50977530849202567/31250000000000000","sigma_upper":"1635017971932602517/1000000000000000000","subbands":[{"band":0,"epsilon":"246540593228957/250000000000000000","eta":"2450781727208899/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"97914141676389/100000000000000000","eta":"148575815233/61035156250000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"329/4000","t_lo":"41/500","tail_lower":"293939839189449/100000000000000000","tail_moment_lower":"38417154637555063/1000000000000000000","tail_upper":"1561720985928979/500000000000000000"},{"J":327680,"cell":329,"epsilon":"243580876686307/250000000000000000","eta":"242139495299441/100000000000000000","height":"29/25","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2909681603564549/1000000000000000000","Aup":"363710717050097/125000000000000000","Blo":"38028761579728633/1000000000000000000","Bup":"9507203894280381/250000000000000000"},"mass_upper_point":{"Alo":"773026306610991/250000000000000000","Aup":"618421915720449/200000000000000000","Blo":"40413766227960581/1000000000000000000","Bup":"40413823091894421/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"408240430472869379/250000000000000000","sigma_upper":"163670495664972289/100000000000000000","subbands":[{"band":0,"epsilon":"243580876686307/250000000000000000","eta":"242139495299441/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"241836709903379/250000000000000000","eta":"601244848959543/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"33/400","t_lo":"329/4000","tail_lower":"2909681603564549/1000000000000000000","tail_moment_lower":"38028761579728633/1000000000000000000","tail_upper":"618421915720449/200000000000000000"},{"J":327680,"cell":330,"epsilon":"7207955766123/8000000000000000","eta":"2241314091141251/1000000000000000000","height":"117/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2698056978624709/1000000000000000000","Aup":"2698060829893181/1000000000000000000","Blo":"35262255716106211/1000000000000000000","Bup":"35262306033786901/1000000000000000000"},"mass_upper_point":{"Alo":"1433718185799461/500000000000000000","Aup":"573488085529967/200000000000000000","Blo":"37476680666116101/1000000000000000000","Bup":"18738366830127867/500000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1639642456608472889/1000000000000000000","sigma_upper":"821695970683421631/500000000000000000","subbands":[{"band":0,"epsilon":"7207955766123/8000000000000000","eta":"2241314091141251/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"111813311397881/125000000000000000","eta":"556507365576483/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"331/4000","t_lo":"33/400","tail_lower":"2698056978624709/1000000000000000000","tail_moment_lower":"35262255716106211/1000000000000000000","tail_upper":"573488085529967/200000000000000000"},{"J":327680,"cell":331,"epsilon":"254033580342901/250000000000000000","eta":"504596470482893/200000000000000000","height":"23/20","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"304366711557107/100000000000000000","Aup":"3043671394472693/1000000000000000000","Blo":"9945154346701277/250000000000000000","Bup":"19890336646728653/500000000000000000"},"mass_upper_point":{"Alo":"3235007874327391/1000000000000000000","Aup":"202188273804079/62500000000000000","Blo":"4228224840531597/100000000000000000","Bup":"21141153643610051/500000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1631323191325468261/1000000000000000000","sigma_upper":"817539463041981817/500000000000000000","subbands":[{"band":0,"epsilon":"254033580342901/250000000000000000","eta":"504596470482893/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"252193542122517/250000000000000000","eta":"2505672916591461/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"83/1000","t_lo":"331/4000","tail_lower":"304366711557107/100000000000000000","tail_moment_lower":"9945154346701277/250000000000000000","tail_upper":"202188273804079/62500000000000000"},{"J":327680,"cell":332,"epsilon":"1003939510598813/1000000000000000000","eta":"31159239525041/12500000000000000","height":"23/20","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3012874276012643/1000000000000000000","Aup":"3012878504155563/1000000000000000000","Blo":"19689076689491541/500000000000000000","Bup":"3937820862238921/100000000000000000"},"mass_upper_point":{"Alo":"6254947466913/1953125000000000","Aup":"3202537556471291/1000000000000000000","Blo":"20928897081733661/500000000000000000","Bup":"41857852351180859/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1633003926042463633/1000000000000000000","sigma_upper":"1636765910801084007/1000000000000000000","subbands":[{"band":0,"epsilon":"1003939510598813/1000000000000000000","eta":"31159239525041/12500000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"996626479516729/1000000000000000000","eta":"2475536317094661/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"333/4000","t_lo":"83/1000","tail_lower":"3012874276012643/1000000000000000000","tail_moment_lower":"19689076689491541/500000000000000000","tail_upper":"3202537556471291/1000000000000000000"},{"J":327680,"cell":333,"epsilon":"495946163041677/500000000000000000","eta":"1231430789427893/500000000000000000","height":"23/20","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2982385780087571/1000000000000000000","Aup":"2982389958077103/1000000000000000000","Blo":"4872458394476281/125000000000000000","Bup":"19489860871940101/500000000000000000"},"mass_upper_point":{"Alo":"126815068395299/40000000000000000","Aup":"31703811107979/10000000000000000","Blo":"41437501199448991/1000000000000000000","Bup":"10359389675299991/250000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"817342330379729503/500000000000000000","sigma_upper":"1638452895518204379/1000000000000000000","subbands":[{"band":0,"epsilon":"495946163041677/500000000000000000","eta":"1231430789427893/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"984626338182807/1000000000000000000","eta":"1222882619671761/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"167/2000","t_lo":"333/4000","tail_lower":"2982385780087571/1000000000000000000","tail_moment_lower":"4872458394476281/125000000000000000","tail_upper":"31703811107979/10000000000000000"},{"J":327680,"cell":334,"epsilon":"979990964136937/1000000000000000000","eta":"2433345142481449/1000000000000000000","height":"23/20","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2952198712933601/1000000000000000000","Aup":"1476101420683907/500000000000000000","Blo":"38585120620380373/1000000000000000000","Bup":"7717034912185847/200000000000000000"},"mass_upper_point":{"Alo":"392316958951731/125000000000000000","Aup":"196158751290939/62500000000000000","Blo":"20510665000066279/500000000000000000","Bup":"10255346706012713/250000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"818182697738227189/500000000000000000","sigma_upper":"102508742514707797/62500000000000000","subbands":[{"band":0,"epsilon":"979990964136937/1000000000000000000","eta":"2433345142481449/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"194554387167249/200000000000000000","eta":"2416355209440159/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"67/800","t_lo":"167/2000","tail_lower":"2952198712933601/1000000000000000000","tail_moment_lower":"38585120620380373/1000000000000000000","tail_upper":"196158751290939/62500000000000000"},{"J":327680,"cell":335,"epsilon":"45312021053919/50000000000000000","eta":"2252387188000189/1000000000000000000","height":"29/25","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"684361413152423/250000000000000000","Aup":"109497979994749/40000000000000000","Blo":"35777668740798791/1000000000000000000","Bup":"35777719006720883/1000000000000000000"},"mass_upper_point":{"Alo":"181903431904949/62500000000000000","Aup":"291045896372387/100000000000000000","Blo":"3803958848062087/100000000000000000","Bup":"2377477589922491/62500000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1643046130193449751/1000000000000000000","sigma_upper":"411706716238111281/250000000000000000","subbands":[{"band":0,"epsilon":"45312021053919/50000000000000000","eta":"2252387188000189/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"899528081285411/1000000000000000000","eta":"447314079957049/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"21/250","t_lo":"67/800","tail_lower":"684361413152423/250000000000000000","tail_moment_lower":"35777668740798791/1000000000000000000","tail_upper":"291045896372387/100000000000000000"},{"J":327680,"cell":336,"epsilon":"255514740385169/250000000000000000","eta":"2535468177027057/1000000000000000000","height":"57/50","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"386008901515401/125000000000000000","Aup":"3088075486422041/1000000000000000000","Blo":"10090419924175879/250000000000000000","Bup":"5045216942988797/125000000000000000"},"mass_upper_point":{"Alo":"656701804720521/200000000000000000","Aup":"1641756763431793/500000000000000000","Blo":"8583384065112449/200000000000000000","Bup":"21458489582693629/500000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1634726864910445123/1000000000000000000","sigma_upper":"204814231208695687/125000000000000000","subbands":[{"band":0,"epsilon":"255514740385169/250000000000000000","eta":"2535468177027057/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1014445467375349/1000000000000000000","eta":"1258779521267851/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"337/4000","t_lo":"21/250","tail_lower":"386008901515401/125000000000000000","tail_moment_lower":"10090419924175879/250000000000000000","tail_upper":"1641756763431793/500000000000000000"},{"J":327680,"cell":337,"epsilon":"1009799508823123/1000000000000000000","eta":"1252545448352653/500000000000000000","height":"57/50","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1528396238103073/500000000000000000","Aup":"764199174955023/250000000000000000","Blo":"19976428866454309/500000000000000000","Bup":"39952912917825699/1000000000000000000"},"mass_upper_point":{"Alo":"406313561827857/125000000000000000","Aup":"325051294481657/100000000000000000","Blo":"21242793285820367/500000000000000000","Bup":"1327676397438557/31250000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"327281519925488099/200000000000000000","sigma_upper":"1640200834386685869/1000000000000000000","subbands":[{"band":0,"epsilon":"1009799508823123/1000000000000000000","eta":"1252545448352653/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1002235896153717/1000000000000000000","eta":"2487294950801071/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"169/2000","t_lo":"337/4000","tail_lower":"1528396238103073/500000000000000000","tail_moment_lower":"19976428866454309/500000000000000000","tail_upper":"325051294481657/100000000000000000"},{"J":327680,"cell":338,"epsilon":"19953767609653/20000000000000000","eta":"2475080641902317/1000000000000000000","height":"57/50","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1512911680664837/500000000000000000","Aup":"94557110464467/31250000000000000","Blo":"39548082603885029/1000000000000000000","Bup":"19774068567203897/500000000000000000"},"mass_upper_point":{"Alo":"1608915999425573/500000000000000000","Aup":"402229549575791/125000000000000000","Blo":"42058488087418371/1000000000000000000","Bup":"42058545548596243/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"409522083586108967/250000000000000000","sigma_upper":"1641887819103806241/1000000000000000000","subbands":[{"band":0,"epsilon":"19953767609653/20000000000000000","eta":"2475080641902317/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"990174540163943/1000000000000000000","eta":"2457397725228621/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"339/4000","t_lo":"169/2000","tail_lower":"1512911680664837/500000000000000000","tail_moment_lower":"39548082603885029/1000000000000000000","tail_upper":"402229549575791/125000000000000000"},{"J":327680,"cell":339,"epsilon":"985723765520639/1000000000000000000","eta":"1222716468690511/500000000000000000","height":"57/50","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2995160895869723/1000000000000000000","Aup":"2995165019919263/1000000000000000000","Blo":"39147315470109283/1000000000000000000","Bup":"39147369354038769/1000000000000000000"},"mass_upper_point":{"Alo":"99546139152883/31250000000000000","Aup":"3185480798830033/1000000000000000000","Blo":"5204448071500599/125000000000000000","Bup":"20817820678042227/500000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"40994226726535781/25000000000000000","sigma_upper":"821787401910463307/500000000000000000","subbands":[{"band":0,"epsilon":"985723765520639/1000000000000000000","eta":"1222716468690511/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"489129791895169/500000000000000000","eta":"2427862878025751/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"17/200","t_lo":"339/4000","tail_lower":"2995160895869723/1000000000000000000","tail_moment_lower":"39147315470109283/1000000000000000000","tail_upper":"3185480798830033/1000000000000000000"},{"J":327680,"cell":340,"epsilon":"455773411067641/500000000000000000","eta":"2263587689699067/1000000000000000000","height":"23/20","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2777246417258447/1000000000000000000","Aup":"2777250260524479/1000000000000000000","Blo":"36298485014775519/1000000000000000000","Bup":"36298535229151123/1000000000000000000"},"mass_upper_point":{"Alo":"1476973011967791/500000000000000000","Aup":"590790014877449/200000000000000000","Blo":"4826086489789469/125000000000000000","Bup":"38608744840624233/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1646449803778426613/1000000000000000000","sigma_upper":"825130894269023493/500000000000000000","subbands":[{"band":0,"epsilon":"455773411067641/500000000000000000","eta":"2263587689699067/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"904607535427743/1000000000000000000","eta":"112361670475219/50000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"341/4000","t_lo":"17/200","tail_lower":"2777246417258447/1000000000000000000","tail_moment_lower":"36298485014775519/1000000000000000000","tail_upper":"590790014877449/200000000000000000"},{"J":327680,"cell":341,"epsilon":"1028051836920799/1000000000000000000","eta":"1274048771959991/500000000000000000","height":"113/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"783234948187727/250000000000000000","Aup":"3132944062464221/1000000000000000000","Blo":"40948832443585861/1000000000000000000","Bup":"20474444115785519/500000000000000000"},"mass_upper_point":{"Alo":"3332542884412659/1000000000000000000","Aup":"3332547384410187/1000000000000000000","Blo":"43558576533943533/1000000000000000000","Bup":"43558635331861957/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"327626107699084397/200000000000000000","sigma_upper":"820974386627583679/500000000000000000","subbands":[{"band":0,"epsilon":"1028051836920799/1000000000000000000","eta":"1274048771959991/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"255045519368963/250000000000000000","eta":"632395673148073/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"171/2000","t_lo":"341/4000","tail_lower":"783234948187727/250000000000000000","tail_moment_lower":"40948832443585861/1000000000000000000","tail_upper":"3332547384410187/1000000000000000000"},{"J":327680,"cell":342,"epsilon":"1015726960871761/1000000000000000000","eta":"2517584518678177/1000000000000000000","height":"113/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3101169878849721/1000000000000000000","Aup":"3101174097951651/1000000000000000000","Blo":"40533583275788121/1000000000000000000","Bup":"40533638402435481/1000000000000000000"},"mass_upper_point":{"Alo":"1649505300399173/500000000000000000","Aup":"26392120382297/8000000000000000","Blo":"1724811385993177/40000000000000000","Bup":"43120342755072709/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1639811273212417357/1000000000000000000","sigma_upper":"1643635757972287731/1000000000000000000","subbands":[{"band":0,"epsilon":"1015726960871761/1000000000000000000","eta":"2517584518678177/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"251977468023223/250000000000000000","eta":"2499189513404867/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"343/4000","t_lo":"171/2000","tail_lower":"3101169878849721/1000000000000000000","tail_moment_lower":"40533583275788121/1000000000000000000","tail_upper":"26392120382297/8000000000000000"},{"J":327680,"cell":343,"epsilon":"100355111644277/100000000000000000","eta":"310929994534389/125000000000000000","height":"113/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1534857461782549/500000000000000000","Aup":"191857443291169/62500000000000000","Blo":"40122450781679573/1000000000000000000","Bup":"8024501050974073/200000000000000000"},"mass_upper_point":{"Alo":"3265808073108811/1000000000000000000","Aup":"6378539976009/1953125000000000","Blo":"21343151456704751/500000000000000000","Bup":"42686360334180363/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"164149200792941273/100000000000000000","sigma_upper":"1645322742689408103/1000000000000000000","subbands":[{"band":0,"epsilon":"100355111644277/100000000000000000","eta":"310929994534389/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"497893279182067/500000000000000000","eta":"617291140822153/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"43/500","t_lo":"343/4000","tail_lower":"1534857461782549/500000000000000000","tail_moment_lower":"40122450781679573/1000000000000000000","tail_upper":"6378539976009/1953125000000000"},{"J":327680,"cell":344,"epsilon":"991522484923463/1000000000000000000","eta":"1228829683512891/500000000000000000","height":"113/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3038571897824183/1000000000000000000","Aup":"759644004376327/250000000000000000","Blo":"7943079074023093/200000000000000000","Bup":"496443114970453/12500000000000000"},"mass_upper_point":{"Alo":"3232932156972897/1000000000000000000","Aup":"3232936499819959/1000000000000000000","Blo":"2112829511301289/50000000000000000","Bup":"21128323485215339/500000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"821586371323204051/500000000000000000","sigma_upper":"65880389096261139/40000000000000000","subbands":[{"band":0,"epsilon":"991522484923463/1000000000000000000","eta":"1228829683512891/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"122976289164419/125000000000000000","eta":"609875835212119/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"69/800","t_lo":"43/500","tail_lower":"3038571897824183/1000000000000000000","tail_moment_lower":"7943079074023093/200000000000000000","tail_upper":"3232936499819959/1000000000000000000"},{"J":327680,"cell":345,"epsilon":"229228551160049/250000000000000000","eta":"1137458273974271/500000000000000000","height":"57/50","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2817462740392417/1000000000000000000","Aup":"704366644920217/250000000000000000","Blo":"36824750128478843/1000000000000000000","Bup":"7364960058301637/200000000000000000"},"mass_upper_point":{"Alo":"37473924487907/12500000000000000","Aup":"37473975083791/12500000000000000","Blo":"1959202339849641/50000000000000000","Bup":"979602492090689/25000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"824926738681701737/500000000000000000","sigma_upper":"103356044507728053/62500000000000000","subbands":[{"band":0,"epsilon":"229228551160049/250000000000000000","eta":"1137458273974271/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"227436335854143/250000000000000000","eta":"2258019359757613/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"173/2000","t_lo":"69/800","tail_lower":"2817462740392417/1000000000000000000","tail_moment_lower":"36824750128478843/1000000000000000000","tail_upper":"37473975083791/12500000000000000"},{"J":327680,"cell":346,"epsilon":"905926310308803/1000000000000000000","eta":"561921487657133/250000000000000000","height":"57/50","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2788865879301437/1000000000000000000","Aup":"2788869673089263/1000000000000000000","Blo":"2278186315233033/62500000000000000","Bup":"364510306122149/10000000000000000"},"mass_upper_point":{"Alo":"741930263527627/250000000000000000","Aup":"2967725054110007/1000000000000000000","Blo":"38789410057273787/1000000000000000000","Bup":"7757892464198517/200000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1651534212080398847/1000000000000000000","sigma_upper":"82769184842038461/50000000000000000","subbands":[{"band":0,"epsilon":"905926310308803/1000000000000000000","eta":"561921487657133/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"179761238573087/200000000000000000","eta":"89236003665073/40000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"347/4000","t_lo":"173/2000","tail_lower":"2788865879301437/1000000000000000000","tail_moment_lower":"2278186315233033/62500000000000000","tail_upper":"2967725054110007/1000000000000000000"},{"J":327680,"cell":347,"epsilon":"1021722459719723/1000000000000000000","eta":"316277636278189/125000000000000000","height":"28/25","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"19662564692271/6250000000000000","Aup":"3146014565369129/1000000000000000000","Blo":"41120380845121861/1000000000000000000","Bup":"41120435913704889/1000000000000000000"},"mass_upper_point":{"Alo":"1674022078861029/500000000000000000","Aup":"1674024300758959/500000000000000000","Blo":"8752390129096619/200000000000000000","Bup":"8752401741946279/200000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1643214946797394219/1000000000000000000","sigma_upper":"1647070681557889593/1000000000000000000","subbands":[{"band":0,"epsilon":"1021722459719723/1000000000000000000","eta":"316277636278189/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1013648954635613/1000000000000000000","eta":"2511220974224611/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"87/1000","t_lo":"347/4000","tail_lower":"19662564692271/6250000000000000","tail_moment_lower":"41120380845121861/1000000000000000000","tail_upper":"1674024300758959/500000000000000000"},{"J":327680,"cell":348,"epsilon":"1009481120317051/1000000000000000000","eta":"2499940572686019/1000000000000000000","height":"28/25","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3114064290234271/1000000000000000000","Aup":"1557034227451899/500000000000000000","Blo":"40702821956332043/1000000000000000000","Bup":"40702876372391813/1000000000000000000"},"mass_upper_point":{"Alo":"828577403989959/250000000000000000","Aup":"662862801486399/200000000000000000","Blo":"1732840289218397/40000000000000000","Bup":"69313703377563/1600000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"205611960189298699/125000000000000000","sigma_upper":"329751533255001993/200000000000000000","subbands":[{"band":0,"epsilon":"1009481120317051/1000000000000000000","eta":"2499940572686019/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1001462933954487/1000000000000000000","eta":"620266678065519/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"349/4000","t_lo":"87/1000","tail_lower":"3114064290234271/1000000000000000000","tail_moment_lower":"40702821956332043/1000000000000000000","tail_upper":"662862801486399/200000000000000000"},{"J":327680,"cell":349,"epsilon":"9973877023783/10000000000000000","eta":"247002547028133/100000000000000000","height":"28/25","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1541217749672083/500000000000000000","Aup":"3082439614672169/1000000000000000000","Blo":"20144705011784527/500000000000000000","Bup":"40289463794878127/1000000000000000000"},"mass_upper_point":{"Alo":"3280907414917557/1000000000000000000","Aup":"3280911754685367/1000000000000000000","Blo":"21442203914283453/500000000000000000","Bup":"8576892906689151/200000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"411644104057846241/250000000000000000","sigma_upper":"1650444650992130337/1000000000000000000","subbands":[{"band":0,"epsilon":"9973877023783/10000000000000000","eta":"247002547028133/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"247356164937937/250000000000000000","eta":"2451277545821821/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"7/80","t_lo":"349/4000","tail_lower":"1541217749672083/500000000000000000","tail_moment_lower":"20144705011784527/500000000000000000","tail_upper":"3280911754685367/1000000000000000000"},{"J":327680,"cell":350,"epsilon":"922343105835127/1000000000000000000","eta":"1143187363561611/500000000000000000","height":"113/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"357262265290379/125000000000000000","Aup":"2858101957648431/1000000000000000000","Blo":"37356510100013077/1000000000000000000","Bup":"37356560211884009/1000000000000000000"},"mass_upper_point":{"Alo":"3042363003912173/1000000000000000000","Aup":"3042367048813081/1000000000000000000","Blo":"7953141895010823/200000000000000000","Bup":"3976576232615933/100000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"103328571934273771/62500000000000000","sigma_upper":"165713163570925071/100000000000000000","subbands":[{"band":0,"epsilon":"922343105835127/1000000000000000000","eta":"1143187363561611/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"182988400224449/200000000000000000","eta":"1134464565321811/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"351/4000","t_lo":"7/80","tail_lower":"357262265290379/125000000000000000","tail_moment_lower":"37356510100013077/1000000000000000000","tail_upper":"3042367048813081/1000000000000000000"},{"J":327680,"cell":351,"epsilon":"455647943857997/500000000000000000","eta":"564755199348071/250000000000000000","height":"113/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2829056103760717/1000000000000000000","Aup":"1414529946824727/500000000000000000","Blo":"739538319271903/20000000000000000","Bup":"36976965481751837/1000000000000000000"},"mass_upper_point":{"Alo":"3011687706702941/1000000000000000000","Aup":"602338340796623/200000000000000000","Blo":"39364760481246571/1000000000000000000","Bup":"39364812710088157/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1654937885665375709/1000000000000000000","sigma_upper":"829409310213185541/500000000000000000","subbands":[{"band":0,"epsilon":"455647943857997/500000000000000000","eta":"564755199348071/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"56496628173967/62500000000000000","eta":"2241692547672351/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"11/125","t_lo":"351/4000","tail_lower":"2829056103760717/1000000000000000000","tail_moment_lower":"739538319271903/20000000000000000","tail_upper":"602338340796623/200000000000000000"},{"J":327680,"cell":352,"epsilon":"1027786604987693/1000000000000000000","eta":"158937605337593/62500000000000000","height":"111/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"319131779499703/100000000000000000","Aup":"3191322005121447/1000000000000000000","Blo":"834266035106307/20000000000000000","Bup":"41713356766025283/1000000000000000000"},"mass_upper_point":{"Alo":"3397613947343447/1000000000000000000","Aup":"3397618387957317/1000000000000000000","Blo":"11102661852250997/250000000000000000","Bup":"44410705432399133/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1646618620382371081/1000000000000000000","sigma_upper":"330101121028698291/200000000000000000","subbands":[{"band":0,"epsilon":"1027786604987693/1000000000000000000","eta":"158937605337593/62500000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1019453697181391/1000000000000000000","eta":"2523390313377629/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"353/4000","t_lo":"11/125","tail_lower":"319131779499703/100000000000000000","tail_moment_lower":"834266035106307/20000000000000000","tail_upper":"3397618387957317/1000000000000000000"},{"J":327680,"cell":353,"epsilon":"1015478984933577/1000000000000000000","eta":"502516710775451/200000000000000000","height":"111/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3158875320599173/1000000000000000000","Aup":"3158879480859123/1000000000000000000","Blo":"20644623433254101/500000000000000000","Bup":"5161162653203093/125000000000000000"},"mass_upper_point":{"Alo":"16816706780047/5000000000000000","Aup":"840836436089169/250000000000000000","Blo":"10990665796954381/250000000000000000","Bup":"43962720528217953/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"824149677549683227/500000000000000000","sigma_upper":"1652192589860611827/1000000000000000000","subbands":[{"band":0,"epsilon":"1015478984933577/1000000000000000000","eta":"502516710775451/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"251801053516087/250000000000000000","eta":"1246552571005399/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"177/2000","t_lo":"353/4000","tail_lower":"3158875320599173/1000000000000000000","tail_moment_lower":"20644623433254101/500000000000000000","tail_upper":"840836436089169/250000000000000000"},{"J":327680,"cell":354,"epsilon":"250830001054877/250000000000000000","eta":"38789567165903/15625000000000000","height":"111/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3126755516394521/1000000000000000000","Aup":"3126759627383641/1000000000000000000","Blo":"20434704799925759/500000000000000000","Bup":"40869463315132853/1000000000000000000"},"mass_upper_point":{"Alo":"832351725645497/250000000000000000","Aup":"832352809820261/250000000000000000","Blo":"43519098835538173/1000000000000000000","Bup":"8703831100205173/200000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"824990044908180913/500000000000000000","sigma_upper":"1653879574577732199/1000000000000000000","subbands":[{"band":0,"epsilon":"250830001054877/250000000000000000","eta":"38789567165903/15625000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"995103164228243/1000000000000000000","eta":"492637290511733/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"71/800","t_lo":"177/2000","tail_lower":"3126755516394521/1000000000000000000","tail_moment_lower":"20434704799925759/500000000000000000","tail_upper":"832352809820261/250000000000000000"},{"J":327680,"cell":355,"epsilon":"247826962739083/250000000000000000","eta":"1226421727078163/500000000000000000","height":"111/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1547477632742891/500000000000000000","Aup":"3094959327790623/1000000000000000000","Blo":"40453749214738097/1000000000000000000","Bup":"5056725286731213/125000000000000000"},"mass_upper_point":{"Alo":"1647903674216977/500000000000000000","Aup":"205988227130991/62500000000000000","Blo":"43079912019893541/1000000000000000000","Bup":"21539984009227137/500000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"825830412266678599/500000000000000000","sigma_upper":"413891639823713143/250000000000000000","subbands":[{"band":0,"epsilon":"247826962739083/250000000000000000","eta":"1226421727078163/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"491574366180923/500000000000000000","eta":"2433629769860253/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"89/1000","t_lo":"71/800","tail_lower":"1547477632742891/500000000000000000","tail_moment_lower":"40453749214738097/1000000000000000000","tail_upper":"205988227130991/62500000000000000"},{"J":327680,"cell":356,"epsilon":"114590852065279/125000000000000000","eta":"1135242219062959/500000000000000000","height":"28/25","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2869664116289901/1000000000000000000","Aup":"2869667902292857/1000000000000000000","Blo":"750166584105969/20000000000000000","Bup":"37508378673297149/1000000000000000000"},"mass_upper_point":{"Alo":"764033583776189/250000000000000000","Aup":"382017291209441/125000000000000000","Blo":"39946403980221439/1000000000000000000","Bup":"19973228087156633/500000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1658341559250352571/1000000000000000000","sigma_upper":"103890846500748309/62500000000000000","subbands":[{"band":0,"epsilon":"114590852065279/125000000000000000","eta":"1135242219062959/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"227286144176329/250000000000000000","eta":"2252608268072233/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"357/4000","t_lo":"89/1000","tail_lower":"2869664116289901/1000000000000000000","tail_moment_lower":"750166584105969/20000000000000000","tail_upper":"382017291209441/125000000000000000"},{"J":327680,"cell":357,"epsilon":"206784000473449/200000000000000000","eta":"511185477910611/200000000000000000","height":"11/10","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"202318509447661/62500000000000000","Aup":"3237100356819421/1000000000000000000","Blo":"10578099450513801/250000000000000000","Bup":"42312452755070287/1000000000000000000"},"mass_upper_point":{"Alo":"861931199466289/250000000000000000","Aup":"1723864617653459/500000000000000000","Blo":"11266609599887063/250000000000000000","Bup":"1802659855288639/40000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1650022293967347943/1000000000000000000","sigma_upper":"1653940528729093317/1000000000000000000","subbands":[{"band":0,"epsilon":"206784000473449/200000000000000000","eta":"511185477910611/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1025324658688633/1000000000000000000","eta":"316962315171261/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"179/2000","t_lo":"357/4000","tail_lower":"202318509447661/62500000000000000","tail_moment_lower":"10578099450513801/250000000000000000","tail_upper":"1723864617653459/500000000000000000"},{"J":327680,"cell":358,"epsilon":"510772654969397/500000000000000000","eta":"19729452920091/7812500000000000","height":"11/10","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"64083038201427/20000000000000000","Aup":"3204156065935191/1000000000000000000","Blo":"41881776726728519/1000000000000000000","Bup":"41881831029076139/1000000000000000000"},"mass_upper_point":{"Alo":"1706454033799253/500000000000000000","Aup":"682582490566091/200000000000000000","Blo":"1115283338416767/25000000000000000","Bup":"44611390837078489/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"412925757171085829/250000000000000000","sigma_upper":"1655627513446213689/1000000000000000000","subbands":[{"band":0,"epsilon":"510772654969397/500000000000000000","eta":"19729452920091/7812500000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1013010952094779/1000000000000000000","eta":"1252640416329841/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"359/4000","t_lo":"179/2000","tail_lower":"64083038201427/20000000000000000","tail_moment_lower":"41881776726728519/1000000000000000000","tail_upper":"682582490566091/200000000000000000"},{"J":327680,"cell":359,"epsilon":"63082498956917/62500000000000000","eta":"1247590456954261/500000000000000000","height":"11/10","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3171535800682037/1000000000000000000","Aup":"63430798146909/20000000000000000","Blo":"2072772236941631/50000000000000000","Bup":"41455498398257413/1000000000000000000"},"mass_upper_point":{"Alo":"84460883526151/25000000000000000","Aup":"3378439674685711/1000000000000000000","Blo":"11040181324514131/250000000000000000","Bup":"22080390962137009/500000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"25834121303145917/15625000000000000","sigma_upper":"1657314498163334061/1000000000000000000","subbands":[{"band":0,"epsilon":"63082498956917/62500000000000000","eta":"1247590456954261/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"500423186943213/500000000000000000","eta":"1237615515085167/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"9/100","t_lo":"359/4000","tail_lower":"3171535800682037/1000000000000000000","tail_moment_lower":"2072772236941631/50000000000000000","tail_upper":"3378439674685711/1000000000000000000"},{"J":327680,"cell":360,"epsilon":"249310550756873/250000000000000000","eta":"2465355729824969/1000000000000000000","height":"11/10","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"49050697612327/15625000000000000","Aup":"3139248705237423/1000000000000000000","Blo":"5129170040873647/125000000000000000","Bup":"41033413351141579/1000000000000000000"},"mass_upper_point":{"Alo":"3344303316942417/1000000000000000000","Aup":"133772303983997/40000000000000000","Blo":"43714570531862797/1000000000000000000","Bup":"43714626491864153/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"82753224905916703/50000000000000000","sigma_upper":"829500741440227217/500000000000000000","subbands":[{"band":0,"epsilon":"249310550756873/250000000000000000","eta":"2465355729824969/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"988829101526483/1000000000000000000","eta":"61138615623723/25000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"361/4000","t_lo":"9/100","tail_lower":"49050697612327/15625000000000000","tail_moment_lower":"5129170040873647/125000000000000000","tail_upper":"133772303983997/40000000000000000"},{"J":327680,"cell":361,"epsilon":"922219638437889/1000000000000000000","eta":"2282077843922031/1000000000000000000","height":"111/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2910693443064517/1000000000000000000","Aup":"727674306298513/250000000000000000","Blo":"190226335639971/5000000000000000","Bup":"7609063309198923/200000000000000000"},"mass_upper_point":{"Alo":"1550532631016441/500000000000000000","Aup":"310106925390319/100000000000000000","Blo":"10133599342118183/250000000000000000","Bup":"20267224763965049/500000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1661745232835329433/1000000000000000000","sigma_upper":"832844233798787403/500000000000000000","subbands":[{"band":0,"epsilon":"922219638437889/1000000000000000000","eta":"2282077843922031/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"914402270479281/1000000000000000000","eta":"452729627789873/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"181/2000","t_lo":"361/4000","tail_lower":"2910693443064517/1000000000000000000","tail_moment_lower":"190226335639971/5000000000000000","tail_upper":"310106925390319/100000000000000000"},{"J":327680,"cell":362,"epsilon":"227796598327889/250000000000000000","eta":"1127402698914843/500000000000000000","height":"111/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2881045188366563/1000000000000000000","Aup":"11524195702903/4000000000000000","Blo":"941443387429147/25000000000000000","Bup":"294201440079259/7812500000000000"},"mass_upper_point":{"Alo":"1534860894233359/500000000000000000","Aup":"1534862866689287/500000000000000000","Blo":"40124700253476857/1000000000000000000","Bup":"10031187949827379/250000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"332685193510464961/200000000000000000","sigma_upper":"1667375452314695179/1000000000000000000","subbands":[{"band":0,"epsilon":"227796598327889/250000000000000000","eta":"1127402698914843/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"112928149168233/125000000000000000","eta":"447300955789833/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"363/4000","t_lo":"181/2000","tail_lower":"2881045188366563/1000000000000000000","tail_moment_lower":"941443387429147/25000000000000000","tail_upper":"1534862866689287/500000000000000000"},{"J":327680,"cell":363,"epsilon":"1027680701066531/1000000000000000000","eta":"2538300917764551/1000000000000000000","height":"109/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3249897990542723/1000000000000000000","Aup":"1624951071011473/500000000000000000","Blo":"42480463231730573/1000000000000000000","Bup":"42480517477470029/1000000000000000000"},"mass_upper_point":{"Alo":"3463014571242521/1000000000000000000","Aup":"3463018953367677/1000000000000000000","Blo":"2263354081796689/50000000000000000","Bup":"45267138896458381/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"827553351134660089/500000000000000000","sigma_upper":"1659062437031815551/1000000000000000000","subbands":[{"band":0,"epsilon":"1027680701066531/1000000000000000000","eta":"2538300917764551/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"203776741404269/200000000000000000","eta":"314699346854773/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"91/1000","t_lo":"363/4000","tail_lower":"3249897990542723/1000000000000000000","tail_moment_lower":"42480463231730573/1000000000000000000","tail_upper":"3463018953367677/1000000000000000000"},{"J":327680,"cell":364,"epsilon":"203077647765549/200000000000000000","eta":"250797238994859/100000000000000000","height":"109/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3216780239982393/1000000000000000000","Aup":"160839217116617/50000000000000000","Blo":"21023783277592057/500000000000000000","Bup":"42047620158908797/1000000000000000000"},"mass_upper_point":{"Alo":"1713998748523651/500000000000000000","Aup":"685600365527177/200000000000000000","Blo":"5601168733520521/125000000000000000","Bup":"22404703227609189/500000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"33135748739726311/20000000000000000","sigma_upper":"1660749421748935923/1000000000000000000","subbands":[{"band":0,"epsilon":"203077647765549/200000000000000000","eta":"250797238994859/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1006654841639069/1000000000000000000","eta":"155463266171583/62500000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"73/800","t_lo":"91/1000","tail_lower":"3216780239982393/1000000000000000000","tail_moment_lower":"21023783277592057/500000000000000000","tail_upper":"685600365527177/200000000000000000"},{"J":327680,"cell":365,"epsilon":"1003244051111373/1000000000000000000","eta":"2478009222751467/1000000000000000000","height":"109/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3183992908672131/1000000000000000000","Aup":"127359878499047/40000000000000000","Blo":"4161898894574073/100000000000000000","Bup":"2601190119693033/62500000000000000"},"mass_upper_point":{"Alo":"1696663498458237/500000000000000000","Aup":"848332819144433/250000000000000000","Blo":"5544518550738859/125000000000000000","Bup":"2772262770466041/62500000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"829234085851655461/500000000000000000","sigma_upper":"207804550808257037/125000000000000000","subbands":[{"band":0,"epsilon":"1003244051111373/1000000000000000000","eta":"2478009222751467/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"994573978968881/1000000000000000000","eta":"307199318708151/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"183/2000","t_lo":"73/800","tail_lower":"3183992908672131/1000000000000000000","tail_moment_lower":"4161898894574073/100000000000000000","tail_upper":"848332819144433/250000000000000000"},{"J":327680,"cell":366,"epsilon":"991246333113057/1000000000000000000","eta":"2448406974801691/1000000000000000000","height":"109/100","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"787883197840547/250000000000000000","Aup":"315153679719781/100000000000000000","Blo":"20597344253177121/500000000000000000","Bup":"20597370424435421/500000000000000000"},"mass_upper_point":{"Alo":"3358999737248531/1000000000000000000","Aup":"3359003966584503/1000000000000000000","Blo":"5488429209226953/125000000000000000","Bup":"43907488937721077/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"332029781284061259/200000000000000000","sigma_upper":"416030847795794167/250000000000000000","subbands":[{"band":0,"epsilon":"991246333113057/1000000000000000000","eta":"2448406974801691/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"491319655786291/500000000000000000","eta":"9484910931753/3906250000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"367/4000","t_lo":"183/2000","tail_lower":"787883197840547/250000000000000000","tail_moment_lower":"20597344253177121/500000000000000000","tail_upper":"3359003966584503/1000000000000000000"},{"J":327680,"cell":367,"epsilon":"916680852362093/1000000000000000000","eta":"90656121985169/40000000000000000","height":"11/10","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2922044706671261/1000000000000000000","Aup":"91314013757209/31250000000000000","Blo":"9548573706745989/250000000000000000","Bup":"19097171805459119/500000000000000000"},"mass_upper_point":{"Alo":"1557323915715713/500000000000000000","Aup":"3114651773699821/1000000000000000000","Blo":"40712642262142187/1000000000000000000","Bup":"20356346887037981/500000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1666829641137301667/1000000000000000000","sigma_upper":"20885129698753713/12500000000000000","subbands":[{"band":0,"epsilon":"916680852362093/1000000000000000000","eta":"90656121985169/40000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"908684335631593/1000000000000000000","eta":"2247549314321573/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"23/250","t_lo":"367/4000","tail_lower":"2922044706671261/1000000000000000000","tail_moment_lower":"9548573706745989/250000000000000000","tail_upper":"3114651773699821/1000000000000000000"},{"J":327680,"cell":368,"epsilon":"206777154305259/200000000000000000","eta":"1275688742195299/500000000000000000","height":"27/25","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"659223506143847/200000000000000000","Aup":"131844867113091/40000000000000000","Blo":"43085358560868257/1000000000000000000","Bup":"43085412750146489/1000000000000000000"},"mass_upper_point":{"Alo":"439208216759247/125000000000000000","Aup":"351367011309973/100000000000000000","Blo":"22964985729041187/500000000000000000","Bup":"45930028678818857/1000000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"1658510375854297039/1000000000000000000","sigma_upper":"1662497360617417413/1000000000000000000","subbands":[{"band":0,"epsilon":"206777154305259/200000000000000000","eta":"1275688742195299/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1024823044742873/1000000000000000000","eta":"2530047971399297/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"369/4000","t_lo":"23/250","tail_lower":"659223506143847/200000000000000000","tail_moment_lower":"43085358560868257/1000000000000000000","tail_upper":"351367011309973/100000000000000000"},{"J":327680,"cell":369,"epsilon":"1021525376934479/1000000000000000000","eta":"2520907813404537/1000000000000000000","height":"27/25","logarithm_J_lower":"507991712055729013/40000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1631246379235029/500000000000000000","Aup":"50976513383089/15625000000000000","Blo":"42645826642726057/1000000000000000000","Bup":"42645880190895123/1000000000000000000"},"mass_upper_point":{"Alo":"347809818341877/100000000000000000","Aup":"3478102510963483/1000000000000000000","Blo":"22732517902299193/500000000000000000","Bup":"11366273088145407/250000000000000000"},"nu":"12699792801393/1000000000000","sigma_lower":"415047777642823103/250000000000000000","sigma_upper":"332836869066907557/200000000000000000","subbands":[{"band":0,"epsilon":"1021525376934479/1000000000000000000","eta":"2520907813404537/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"31641535214379/31250000000000000","eta":"2499731130314593/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"37/400","t_lo":"369/4000","tail_lower":"1631246379235029/500000000000000000","tail_moment_lower":"42645826642726057/1000000000000000000","tail_upper":"3478102510963483/1000000000000000000"},{"J":262144,"cell":370,"epsilon":"339926791589721/200000000000000000","eta":"346436349864069/100000000000000000","height":"27/25","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"526537517551733/125000000000000000","Aup":"4212305497699813/1000000000000000000","Blo":"3411619967447041/62500000000000000","Bup":"2729299442882619/50000000000000000"},"mass_upper_point":{"Alo":"4488178771366371/1000000000000000000","Aup":"2244092212856213/500000000000000000","Blo":"58162933257709153/1000000000000000000","Bup":"5816300648550587/100000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"207733980661035973/125000000000000000","sigma_upper":"832935665025829079/500000000000000000","subbands":[{"band":0,"epsilon":"339926791589721/200000000000000000","eta":"346436349864069/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"168489962024657/100000000000000000","eta":"1718038996972221/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"371/4000","t_lo":"37/400","tail_lower":"526537517551733/125000000000000000","tail_moment_lower":"3411619967447041/62500000000000000","tail_upper":"2244092212856213/500000000000000000"},{"J":262144,"cell":371,"epsilon":"335866077221553/200000000000000000","eta":"3423042066590583/1000000000000000000","height":"27/25","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1042333712975667/250000000000000000","Aup":"13029187956229/3125000000000000","Blo":"27014566016197187/500000000000000000","Bup":"27014600296192141/500000000000000000"},"mass_upper_point":{"Alo":"694179639027/156250000000000","Aup":"4442755277832517/1000000000000000000","Blo":"2302967976143847/40000000000000000","Bup":"57574271772824009/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1663552580005283157/1000000000000000000","sigma_upper":"166755831476877853/100000000000000000","subbands":[{"band":0,"epsilon":"335866077221553/200000000000000000","eta":"3423042066590583/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"208087964474453/125000000000000000","eta":"1697478469762527/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"93/1000","t_lo":"371/4000","tail_lower":"1042333712975667/250000000000000000","tail_moment_lower":"27014566016197187/500000000000000000","tail_upper":"4442755277832517/1000000000000000000"},{"J":262144,"cell":372,"epsilon":"77686139090311/50000000000000000","eta":"3170670241557819/1000000000000000000","height":"109/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"241743223983529/62500000000000000","Aup":"1933948260506509/500000000000000000","Blo":"50121292760855939/1000000000000000000","Bup":"50121356698058139/1000000000000000000"},"mass_upper_point":{"Alo":"4121854253659723/1000000000000000000","Aup":"515232433201673/125000000000000000","Blo":"53414044860778611/1000000000000000000","Bup":"13353528089281281/250000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1670233314722278529/1000000000000000000","sigma_upper":"837122649742949451/500000000000000000","subbands":[{"band":0,"epsilon":"77686139090311/50000000000000000","eta":"3170670241557819/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1540129510294183/1000000000000000000","eta":"3144531692950291/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"373/4000","t_lo":"93/1000","tail_lower":"241743223983529/62500000000000000","tail_moment_lower":"50121292760855939/1000000000000000000","tail_upper":"515232433201673/125000000000000000"},{"J":262144,"cell":373,"epsilon":"1750833766623081/1000000000000000000","eta":"1782430543958237/500000000000000000","height":"107/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2179057872187623/500000000000000000","Aup":"4358121222428889/1000000000000000000","Blo":"56477165868342757/1000000000000000000","Bup":"56477236812517959/1000000000000000000"},"mass_upper_point":{"Alo":"290290804373349/62500000000000000","Aup":"2322329326457307/500000000000000000","Blo":"601924853215029/10000000000000000","Bup":"60192560216493999/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1661914049439273901/1000000000000000000","sigma_upper":"66637291368120771/40000000000000000","subbands":[{"band":0,"epsilon":"1750833766623081/1000000000000000000","eta":"1782430543958237/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"108464923496409/62500000000000000","eta":"707064770461099/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"187/2000","t_lo":"373/4000","tail_lower":"2179057872187623/500000000000000000","tail_moment_lower":"56477165868342757/1000000000000000000","tail_upper":"2322329326457307/500000000000000000"},{"J":262144,"cell":374,"epsilon":"13839398022327/8000000000000000","eta":"1761176616480641/500000000000000000","height":"107/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"269602201251153/62500000000000000","Aup":"1078410158366991/250000000000000000","Blo":"55900725287551709/1000000000000000000","Bup":"55900795394950041/1000000000000000000"},"mass_upper_point":{"Alo":"4597610289982739/1000000000000000000","Aup":"2298808002573239/500000000000000000","Blo":"11916564649267423/200000000000000000","Bup":"7447862157928169/125000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"831797392078134637/500000000000000000","sigma_upper":"1667619268920139647/1000000000000000000","subbands":[{"band":0,"epsilon":"13839398022327/8000000000000000","eta":"1761176616480641/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1714643213367203/1000000000000000000","eta":"3493027241827697/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"3/32","t_lo":"187/2000","tail_lower":"269602201251153/62500000000000000","tail_moment_lower":"55900725287551709/1000000000000000000","tail_upper":"2298808002573239/500000000000000000"},{"J":262144,"cell":375,"epsilon":"1709267512972721/1000000000000000000","eta":"1740178159068603/500000000000000000","height":"107/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"426959953664127/100000000000000000","Aup":"4269604886252373/1000000000000000000","Blo":"5533004965823941/100000000000000000","Bup":"27665059469390413/500000000000000000"},"mass_upper_point":{"Alo":"4551034450527711/1000000000000000000","Aup":"4551040098712569/1000000000000000000","Blo":"5897921009611837/100000000000000000","Bup":"58979283245647693/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"832637759436632323/500000000000000000","sigma_upper":"83465312681863001/50000000000000000","subbands":[{"band":0,"epsilon":"1709267512972721/1000000000000000000","eta":"1740178159068603/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"423524720140151/250000000000000000","eta":"1725620352520359/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"47/500","t_lo":"3/32","tail_lower":"426959953664127/100000000000000000","tail_moment_lower":"5533004965823941/100000000000000000","tail_upper":"4551040098712569/1000000000000000000"},{"J":262144,"cell":376,"epsilon":"790710962795851/500000000000000000","eta":"1611884006926247/500000000000000000","height":"27/25","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1980432790968801/500000000000000000","Aup":"3960870571112579/1000000000000000000","Blo":"51327578582279483/1000000000000000000","Bup":"51327643193002811/1000000000000000000"},"mass_upper_point":{"Alo":"4222273488649697/1000000000000000000","Aup":"844455751361967/200000000000000000","Blo":"54716959970784071/1000000000000000000","Bup":"27358514098276387/500000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1671956253590260019/1000000000000000000","sigma_upper":"209499154794297549/125000000000000000","subbands":[{"band":0,"epsilon":"790710962795851/500000000000000000","eta":"1611884006926247/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"783663125263767/500000000000000000","eta":"3196672834046761/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"377/4000","t_lo":"47/500","tail_lower":"1980432790968801/500000000000000000","tail_moment_lower":"51327578582279483/1000000000000000000","tail_upper":"844455751361967/200000000000000000"},{"J":262144,"cell":377,"epsilon":"834348058581421/500000000000000000","eta":"849467651610157/250000000000000000","height":"107/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2091422705249241/500000000000000000","Aup":"4182850634693463/1000000000000000000","Blo":"54205769282603337/1000000000000000000","Bup":"2710291846935747/50000000000000000"},"mass_upper_point":{"Alo":"4459265010675341/1000000000000000000","Aup":"1114817631814961/250000000000000000","Blo":"57789897519115997/1000000000000000000","Bup":"57789968964065399/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1668636988307255391/1000000000000000000","sigma_upper":"418170055767875191/250000000000000000","subbands":[{"band":0,"epsilon":"834348058581421/500000000000000000","eta":"849467651610157/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"3229983823099/1953125000000000","eta":"1684586556247767/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"189/2000","t_lo":"377/4000","tail_lower":"2091422705249241/500000000000000000","tail_moment_lower":"54205769282603337/1000000000000000000","tail_upper":"1114817631814961/250000000000000000"},{"J":262144,"cell":378,"epsilon":"385972242467917/250000000000000000","eta":"1573685545817739/500000000000000000","height":"27/25","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1940184121270381/500000000000000000","Aup":"121261659835907/31250000000000000","Blo":"25142207014169999/500000000000000000","Bup":"12571119281030039/250000000000000000"},"mass_upper_point":{"Alo":"2068557953935959/500000000000000000","Aup":"1034280263321427/250000000000000000","Blo":"26806684590423861/500000000000000000","Bup":"53613435816768393/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1675317723024250763/1000000000000000000","sigma_upper":"1679367207788621137/1000000000000000000","subbands":[{"band":0,"epsilon":"385972242467917/250000000000000000","eta":"1573685545817739/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1530002182567337/1000000000000000000","eta":"624133229506761/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"379/4000","t_lo":"189/2000","tail_lower":"1940184121270381/500000000000000000","tail_moment_lower":"25142207014169999/500000000000000000","tail_upper":"1034280263321427/250000000000000000"},{"J":262144,"cell":379,"epsilon":"1739778310247461/1000000000000000000","eta":"1769351145087119/500000000000000000","height":"53/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4372133960809317/1000000000000000000","Aup":"109303484162259/25000000000000000","Blo":"14165114229131441/250000000000000000","Bup":"28330263462382319/500000000000000000"},"mass_upper_point":{"Alo":"186472325869539/40000000000000000","Aup":"4661813855658437/1000000000000000000","Blo":"15104139656268509/250000000000000000","Bup":"30208316281418919/500000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"208374807217655767/125000000000000000","sigma_upper":"1671054192505741509/1000000000000000000","subbands":[{"band":0,"epsilon":"1739778310247461/1000000000000000000","eta":"1769351145087119/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"215506609186181/125000000000000000","eta":"1754264499672211/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"19/200","t_lo":"379/4000","tail_lower":"4372133960809317/1000000000000000000","tail_moment_lower":"14165114229131441/250000000000000000","tail_upper":"4661813855658437/1000000000000000000"},{"J":262144,"cell":380,"epsilon":"1719013648914647/1000000000000000000","eta":"3496530703269937/1000000000000000000","height":"53/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"432745503277749/100000000000000000","Aup":"2163730187367423/500000000000000000","Blo":"56081428154859281/1000000000000000000","Bup":"28040748668854643/500000000000000000"},"mass_upper_point":{"Alo":"4614532968954599/1000000000000000000","Aup":"4614538610993131/1000000000000000000","Blo":"29901932007171461/500000000000000000","Bup":"7475492135723963/125000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"417169798114560377/250000000000000000","sigma_upper":"836370588611430941/500000000000000000","subbands":[{"band":0,"epsilon":"1719013648914647/1000000000000000000","eta":"3496530703269937/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1703405954155311/1000000000000000000","eta":"866644274303333/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"381/4000","t_lo":"19/200","tail_lower":"432745503277749/100000000000000000","tail_moment_lower":"56081428154859281/1000000000000000000","tail_upper":"4614538610993131/1000000000000000000"},{"J":262144,"cell":381,"epsilon":"1698498857172027/1000000000000000000","eta":"3454865698314621/1000000000000000000","height":"53/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4283223643928571/1000000000000000000","Aup":"4283228922917159/1000000000000000000","Blo":"55508199487697361/1000000000000000000","Bup":"5550826785493823/100000000000000000"},"mass_upper_point":{"Alo":"4567727594206333/1000000000000000000","Aup":"570966646268867/125000000000000000","Blo":"369982863774899/6250000000000000","Bup":"59197330419319663/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1670359927175236881/1000000000000000000","sigma_upper":"837214080969991127/500000000000000000","subbands":[{"band":0,"epsilon":"1698498857172027/1000000000000000000","eta":"3454865698314621/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"336601663502389/200000000000000000","eta":"1712565398640719/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"191/2000","t_lo":"381/4000","tail_lower":"4283223643928571/1000000000000000000","tail_moment_lower":"55508199487697361/1000000000000000000","tail_upper":"570966646268867/125000000000000000"},{"J":262144,"cell":382,"epsilon":"314292788688797/200000000000000000","eta":"3200173332380977/1000000000000000000","height":"107/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1986723296012117/500000000000000000","Aup":"248340719715831/62500000000000000","Blo":"12873022547009441/250000000000000000","Bup":"5149215394855663/100000000000000000"},"mass_upper_point":{"Alo":"847539805622319/200000000000000000","Aup":"2118852114509411/500000000000000000","Blo":"10983690053436959/200000000000000000","Bup":"54918517623285493/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1677040661892232253/1000000000000000000","sigma_upper":"840557573328551313/500000000000000000","subbands":[{"band":0,"epsilon":"314292788688797/200000000000000000","eta":"3200173332380977/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"389267664848483/250000000000000000","eta":"634501070553493/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"383/4000","t_lo":"191/2000","tail_lower":"1986723296012117/500000000000000000","tail_moment_lower":"12873022547009441/250000000000000000","tail_upper":"2118852114509411/500000000000000000"},{"J":262144,"cell":383,"epsilon":"194089224244433/125000000000000000","eta":"3162047187341049/1000000000000000000","height":"107/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1966408548679883/500000000000000000","Aup":"491602745344577/125000000000000000","Blo":"50965557328822161/1000000000000000000","Bup":"12741405084424431/250000000000000000"},"mass_upper_point":{"Alo":"4194698365725393/1000000000000000000","Aup":"4194703505709749/1000000000000000000","Blo":"27180585586450173/500000000000000000","Bup":"27180618869946799/500000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"13429771172873821/8000000000000000","sigma_upper":"1682802131374222999/1000000000000000000","subbands":[{"band":0,"epsilon":"194089224244433/125000000000000000","eta":"3162047187341049/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1538429085119363/1000000000000000000","eta":"3134582342002907/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"12/125","t_lo":"383/4000","tail_lower":"1966408548679883/500000000000000000","tail_moment_lower":"50965557328822161/1000000000000000000","tail_upper":"4194703505709749/1000000000000000000"},{"J":262144,"cell":384,"epsilon":"1749745785620703/1000000000000000000","eta":"3555236293452143/1000000000000000000","height":"21/20","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4431199680244727/1000000000000000000","Aup":"4431205078177419/1000000000000000000","Blo":"57427578915466151/1000000000000000000","Bup":"57427648824799807/1000000000000000000"},"mass_upper_point":{"Alo":"4726661707142183/1000000000000000000","Aup":"2363333704916089/500000000000000000","Blo":"30629419509342253/500000000000000000","Bup":"7657364109662161/125000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"835201065663111499/500000000000000000","sigma_upper":"1674489116091343371/1000000000000000000","subbands":[{"band":0,"epsilon":"1749745785620703/1000000000000000000","eta":"3555236293452143/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"866785759575473/500000000000000000","eta":"881051904695787/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"77/800","t_lo":"12/125","tail_lower":"4431199680244727/1000000000000000000","tail_moment_lower":"57427578915466151/1000000000000000000","tail_upper":"2363333704916089/500000000000000000"},{"J":262144,"cell":385,"epsilon":"1728872398092401/1000000000000000000","eta":"439110987239349/125000000000000000","height":"21/20","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4385871053330477/1000000000000000000","Aup":"87717527753077/20000000000000000","Blo":"56840112904300511/1000000000000000000","Bup":"14210045497427393/250000000000000000"},"mass_upper_point":{"Alo":"935735960072969/200000000000000000","Aup":"467868543627063/100000000000000000","Blo":"3031848332297813/50000000000000000","Bup":"6063703963949503/100000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"167208286604321837/100000000000000000","sigma_upper":"13095125787566123/7812500000000000","subbands":[{"band":0,"epsilon":"1728872398092401/1000000000000000000","eta":"439110987239349/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"53525648591011/31250000000000000","eta":"696417659064177/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"193/2000","t_lo":"77/800","tail_lower":"4385871053330477/1000000000000000000","tail_moment_lower":"56840112904300511/1000000000000000000","tail_upper":"467868543627063/100000000000000000"},{"J":262144,"cell":386,"epsilon":"854125023711187/500000000000000000","eta":"3471047944922771/1000000000000000000","height":"21/20","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"434099706817369/100000000000000000","Aup":"4341002339640989/1000000000000000000","Blo":"56258539214634987/1000000000000000000","Bup":"14064651871469717/250000000000000000"},"mass_upper_point":{"Alo":"4631175348675257/1000000000000000000","Aup":"2315590459291407/500000000000000000","Blo":"12004256486938017/200000000000000000","Bup":"60021354573338141/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1673763600760213743/1000000000000000000","sigma_upper":"419465771381396029/250000000000000000","subbands":[{"band":0,"epsilon":"854125023711187/500000000000000000","eta":"3471047944922771/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"423080097094069/250000000000000000","eta":"860119082516221/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"387/4000","t_lo":"193/2000","tail_lower":"434099706817369/100000000000000000","tail_moment_lower":"56258539214634987/1000000000000000000","tail_upper":"2315590459291407/500000000000000000"},{"J":262144,"cell":387,"epsilon":"1580489950374723/1000000000000000000","eta":"100474230492629/31250000000000000","height":"53/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4026991976249439/1000000000000000000","Aup":"4026996892782933/1000000000000000000","Blo":"52187497594282443/1000000000000000000","Bup":"52187561266817133/1000000000000000000"},"mass_upper_point":{"Alo":"4296509610804227/1000000000000000000","Aup":"859302961241599/200000000000000000","Blo":"55682227360154341/1000000000000000000","Bup":"55682294646380821/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"336088867095441823/200000000000000000","sigma_upper":"210568758780338061/125000000000000000","subbands":[{"band":0,"epsilon":"1580489950374723/1000000000000000000","eta":"100474230492629/31250000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1565689881552427/1000000000000000000","eta":"3186731708743367/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"97/1000","t_lo":"387/4000","tail_lower":"4026991976249439/1000000000000000000","tail_moment_lower":"52187497594282443/1000000000000000000","tail_upper":"859302961241599/200000000000000000"},{"J":262144,"cell":388,"epsilon":"97602582816847/62500000000000000","eta":"1588444364033311/500000000000000000","height":"53/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"398577338041401/100000000000000000","Aup":"3985778239017461/1000000000000000000","Blo":"2066132585350663/40000000000000000","Bup":"25826688777982569/500000000000000000"},"mass_upper_point":{"Alo":"4252867932439787/1000000000000000000","Aup":"4252873067007087/1000000000000000000","Blo":"55116624090645661/1000000000000000000","Bup":"5511669058886859/100000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1682125070194204487/1000000000000000000","sigma_upper":"1686237054959824861/1000000000000000000","subbands":[{"band":0,"epsilon":"97602582816847/62500000000000000","eta":"1588444364033311/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1546954234380269/1000000000000000000","eta":"4919776099789/1562500000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"389/4000","t_lo":"97/1000","tail_lower":"398577338041401/100000000000000000","tail_moment_lower":"2066132585350663/40000000000000000","tail_upper":"4252873067007087/1000000000000000000"},{"J":262144,"cell":389,"epsilon":"1543019317527437/1000000000000000000","eta":"392382701548247/125000000000000000","height":"53/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"986242130836369/250000000000000000","Aup":"3944973324704801/1000000000000000000","Blo":"5112449371487901/100000000000000000","Bup":"1022491117912549/20000000000000000"},"mass_upper_point":{"Alo":"841932171916923/200000000000000000","Aup":"2104832967015701/500000000000000000","Blo":"27278326725694709/500000000000000000","Bup":"27278359585441411/500000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"84190290245559993/50000000000000000","sigma_upper":"1687924039676945233/1000000000000000000","subbands":[{"band":0,"epsilon":"1543019317527437/1000000000000000000","eta":"392382701548247/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"382111149231203/250000000000000000","eta":"622208039349/200000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"39/400","t_lo":"389/4000","tail_lower":"986242130836369/250000000000000000","tail_moment_lower":"5112449371487901/100000000000000000","tail_upper":"2104832967015701/500000000000000000"},{"J":262144,"cell":390,"epsilon":"34776897697287/20000000000000000","eta":"1764714580985269/500000000000000000","height":"26/25","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4444852063739371/1000000000000000000","Aup":"4444857390447253/1000000000000000000","Blo":"28803081189325967/500000000000000000","Bup":"5760623136685453/100000000000000000"},"mass_upper_point":{"Alo":"592935058810321/125000000000000000","Aup":"4743486100267693/1000000000000000000","Blo":"15369647576608897/250000000000000000","Bup":"61478663222216669/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"52358954363381101/31250000000000000","sigma_upper":"335922204878813121/200000000000000000","subbands":[{"band":0,"epsilon":"34776897697287/20000000000000000","eta":"1764714580985269/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"430586029976083/250000000000000000","eta":"3497775439124129/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"391/4000","t_lo":"39/400","tail_lower":"4444852063739371/1000000000000000000","tail_moment_lower":"28803081189325967/500000000000000000","tail_upper":"4743486100267693/1000000000000000000"},{"J":262144,"cell":391,"epsilon":"859056841457483/500000000000000000","eta":"3487412134461847/1000000000000000000","height":"26/25","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2199664525855639/500000000000000000","Aup":"2199667157837713/500000000000000000","Blo":"57016159854398609/1000000000000000000","Bup":"57016228029874319/1000000000000000000"},"mass_upper_point":{"Alo":"1173817393276971/250000000000000000","Aup":"4695275136990253/1000000000000000000","Blo":"60853731674632047/1000000000000000000","Bup":"60853803736741217/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"419291818586297651/250000000000000000","sigma_upper":"840649004555592989/500000000000000000","subbands":[{"band":0,"epsilon":"859056841457483/500000000000000000","eta":"3487412134461847/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1701739767044099/1000000000000000000","eta":"691199152634893/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"49/500","t_lo":"391/4000","tail_lower":"2199664525855639/500000000000000000","tail_moment_lower":"57016159854398609/1000000000000000000","tail_upper":"4695275136990253/1000000000000000000"},{"J":262144,"cell":392,"epsilon":"1697631647538431/1000000000000000000","eta":"215368703725117/62500000000000000","height":"26/25","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2177131668505183/500000000000000000","Aup":"2177134269486749/500000000000000000","Blo":"28216042123596123/500000000000000000","Bup":"56432151619561819/1000000000000000000"},"mass_upper_point":{"Alo":"4647539156287007/1000000000000000000","Aup":"4647544655041939/1000000000000000000","Blo":"60235100605446667/1000000000000000000","Bup":"60235171823927781/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1678848009062185977/1000000000000000000","sigma_upper":"33659699876566127/20000000000000000","subbands":[{"band":0,"epsilon":"1697631647538431/1000000000000000000","eta":"215368703725117/62500000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"336276778869889/200000000000000000","eta":"341471904459457/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"393/4000","t_lo":"49/500","tail_lower":"2177131668505183/500000000000000000","tail_moment_lower":"28216042123596123/500000000000000000","tail_upper":"4647544655041939/1000000000000000000"},{"J":262144,"cell":393,"epsilon":"392667891134057/250000000000000000","eta":"3191896856388607/1000000000000000000","height":"21/20","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"807848227061913/200000000000000000","Aup":"4039245987136471/1000000000000000000","Blo":"52347738889975257/1000000000000000000","Bup":"52347801725710651/1000000000000000000"},"mass_upper_point":{"Alo":"2155814806392573/500000000000000000","Aup":"107790868548667/25000000000000000","Blo":"349248708936543/6250000000000000","Bup":"11175971971888097/200000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1685528743779181349/1000000000000000000","sigma_upper":"1689671978545426723/1000000000000000000","subbands":[{"band":0,"epsilon":"392667891134057/250000000000000000","eta":"3191896856388607/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"388894406464247/250000000000000000","eta":"632578053363509/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"197/2000","t_lo":"393/4000","tail_lower":"807848227061913/200000000000000000","tail_moment_lower":"52347738889975257/1000000000000000000","tail_upper":"107790868548667/25000000000000000"},{"J":262144,"cell":394,"epsilon":"775975484566363/500000000000000000","eta":"3153909004968939/1000000000000000000","height":"21/20","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"999461949467797/250000000000000000","Aup":"1998926296277149/500000000000000000","Blo":"3238204728049433/62500000000000000","Bup":"10362267548872123/200000000000000000"},"mass_upper_point":{"Alo":"533472724206477/125000000000000000","Aup":"4267786862777741/1000000000000000000","Blo":"55311501811662749/1000000000000000000","Bup":"55311567463610073/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"843604739248088361/500000000000000000","sigma_upper":"338271792652509419/200000000000000000","subbands":[{"band":0,"epsilon":"775975484566363/500000000000000000","eta":"3153909004968939/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"48030431658667/31250000000000000","eta":"312512151157477/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"79/800","t_lo":"197/2000","tail_lower":"999461949467797/250000000000000000","tail_moment_lower":"3238204728049433/62500000000000000","tail_upper":"4267786862777741/1000000000000000000"},{"J":262144,"cell":395,"epsilon":"874466017994561/500000000000000000","eta":"3546155766211651/1000000000000000000","height":"103/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"112610064268353/25000000000000000","Aup":"900881577968741/200000000000000000","Blo":"2335185423661411/40000000000000000","Bup":"58379704482747677/1000000000000000000"},"mass_upper_point":{"Alo":"15027939242249/3125000000000000","Aup":"4808946181194971/1000000000000000000","Blo":"12465761599898873/200000000000000000","Bup":"62328880837653093/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"839445106606586047/500000000000000000","sigma_upper":"1683045947979667467/1000000000000000000","subbands":[{"band":0,"epsilon":"874466017994561/500000000000000000","eta":"3546155766211651/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"173197712136179/100000000000000000","eta":"878409919545221/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"99/1000","t_lo":"79/800","tail_lower":"112610064268353/25000000000000000","tail_moment_lower":"2335185423661411/40000000000000000","tail_upper":"4808946181194971/1000000000000000000"},{"J":262144,"cell":396,"epsilon":"432022666244429/250000000000000000","eta":"1751979763159211/500000000000000000","height":"103/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4458224050835939/1000000000000000000","Aup":"69659832926777/15625000000000000","Blo":"57781119760060511/1000000000000000000","Bup":"1805662119999347/31250000000000000"},"mass_upper_point":{"Alo":"18593811654713/3906250000000000","Aup":"2380010670737111/500000000000000000","Blo":"3084733905728567/50000000000000000","Bup":"7711843762534037/125000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"840285473965083733/500000000000000000","sigma_upper":"2632395207338731/1562500000000000","subbands":[{"band":0,"epsilon":"432022666244429/250000000000000000","eta":"1751979763159211/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"342253504350937/200000000000000000","eta":"216980639757819/62500000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"397/4000","t_lo":"99/1000","tail_lower":"4458224050835939/1000000000000000000","tail_moment_lower":"57781119760060511/1000000000000000000","tail_upper":"2380010670737111/500000000000000000"},{"J":262144,"cell":397,"epsilon":"13339841095811/7812500000000000","eta":"3462269329349009/1000000000000000000","height":"103/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2206255000536801/500000000000000000","Aup":"110312879891519/25000000000000000","Blo":"28594311995795421/500000000000000000","Bup":"57188691269817167/1000000000000000000"},"mass_upper_point":{"Alo":"58894740339891/12500000000000000","Aup":"4711584720025281/1000000000000000000","Blo":"30533438131575869/500000000000000000","Bup":"30533473703211007/500000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1682251682647162839/1000000000000000000","sigma_upper":"421604979353477053/250000000000000000","subbands":[{"band":0,"epsilon":"13339841095811/7812500000000000","eta":"3462269329349009/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"338161506244361/200000000000000000","eta":"8575613841813/2500000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"199/2000","t_lo":"397/4000","tail_lower":"2206255000536801/500000000000000000","tail_moment_lower":"28594311995795421/500000000000000000","tail_upper":"4711584720025281/1000000000000000000"},{"J":262144,"cell":398,"epsilon":"843577992093837/500000000000000000","eta":"3421079055254027/1000000000000000000","height":"103/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4367255865104201/1000000000000000000","Aup":"4367260998532981/1000000000000000000","Blo":"56602089230493051/1000000000000000000","Bup":"14150538929128213/250000000000000000"},"mass_upper_point":{"Alo":"4663626138512329/1000000000000000000","Aup":"582953945884669/125000000000000000","Blo":"15111335220296413/250000000000000000","Bup":"30222705595966383/500000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1683932417364158211/1000000000000000000","sigma_upper":"337621380426205717/200000000000000000","subbands":[{"band":0,"epsilon":"843577992093837/500000000000000000","eta":"3421079055254027/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1670594116149623/1000000000000000000","eta":"211831215992421/62500000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"399/4000","t_lo":"199/2000","tail_lower":"4367255865104201/1000000000000000000","tail_moment_lower":"56602089230493051/1000000000000000000","tail_upper":"582953945884669/125000000000000000"},{"J":262144,"cell":399,"epsilon":"1560985074648623/1000000000000000000","eta":"3168922202162623/1000000000000000000","height":"26/25","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4051236758493013/1000000000000000000","Aup":"4051241546515319/1000000000000000000","Blo":"2625235075320393/50000000000000000","Bup":"10500952703398661/200000000000000000"},"mass_upper_point":{"Alo":"4326493164605681/1000000000000000000","Aup":"4326498228420349/1000000000000000000","Blo":"56074045027211747/1000000000000000000","Bup":"56074110611734339/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"105663322005072099/62500000000000000","sigma_upper":"1694793886848148957/1000000000000000000","subbands":[{"band":0,"epsilon":"1560985074648623/1000000000000000000","eta":"3168922202162623/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"309120156302279/200000000000000000","eta":"125574448388503/40000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"1/10","t_lo":"399/4000","tail_lower":"4051236758493013/1000000000000000000","tail_moment_lower":"2625235075320393/50000000000000000","tail_upper":"4326498228420349/1000000000000000000"},{"J":262144,"cell":400,"epsilon":"771195356918951/500000000000000000","eta":"3131229062056941/1000000000000000000","height":"26/25","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"801934341720913/200000000000000000","Aup":"4009676440257983/1000000000000000000","Blo":"2598299856974793/50000000000000000","Bup":"5196605841993847/100000000000000000"},"mass_upper_point":{"Alo":"2141221110697623/500000000000000000","Aup":"1070611806490953/250000000000000000","Blo":"27751552015865299/500000000000000000","Bup":"55503168848818851/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"423073471699537239/250000000000000000","sigma_upper":"1696480871565269329/1000000000000000000","subbands":[{"band":0,"epsilon":"771195356918951/500000000000000000","eta":"3131229062056941/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"95445435363167/62500000000000000","eta":"1550947249625573/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"401/4000","t_lo":"1/10","tail_lower":"801934341720913/200000000000000000","tail_moment_lower":"2598299856974793/50000000000000000","tail_upper":"1070611806490953/250000000000000000"},{"J":262144,"cell":401,"epsilon":"434545257531889/250000000000000000","eta":"3520691391693203/1000000000000000000","height":"51/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"903537312604947/200000000000000000","Aup":"4517691812031729/1000000000000000000","Blo":"117106955649637/2000000000000000","Bup":"1829798306543029/31250000000000000"},"mass_upper_point":{"Alo":"4825419548653691/1000000000000000000","Aup":"1206356275128959/250000000000000000","Blo":"31272097316055761/500000000000000000","Bup":"31272133270758921/500000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"210496827689393041/125000000000000000","sigma_upper":"844083928141194851/500000000000000000","subbands":[{"band":0,"epsilon":"434545257531889/250000000000000000","eta":"3520691391693203/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"34418073547671/20000000000000000","eta":"3487560899126851/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"201/2000","t_lo":"401/4000","tail_lower":"903537312604947/200000000000000000","tail_moment_lower":"117106955649637/2000000000000000","tail_upper":"1206356275128959/250000000000000000"},{"J":262144,"cell":402,"epsilon":"1717479774745611/1000000000000000000","eta":"1739410872328361/500000000000000000","height":"51/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4471317720777761/1000000000000000000","Aup":"2235661454002063/500000000000000000","Blo":"57952477726396227/1000000000000000000","Bup":"1159050898213403/20000000000000000"},"mass_upper_point":{"Alo":"955253888731697/200000000000000000","Aup":"1194068732645111/250000000000000000","Blo":"61907125447071727/1000000000000000000","Bup":"61907196515241743/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1685655356232139701/1000000000000000000","sigma_upper":"844927420499755037/500000000000000000","subbands":[{"band":0,"epsilon":"1717479774745611/1000000000000000000","eta":"1739410872328361/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1700338354674641/1000000000000000000","eta":"86148654348859/25000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"403/4000","t_lo":"201/2000","tail_lower":"4471317720777761/1000000000000000000","tail_moment_lower":"57952477726396227/1000000000000000000","tail_upper":"1194068732645111/250000000000000000"},{"J":262144,"cell":403,"epsilon":"848513522093901/500000000000000000","eta":"3437453916843933/1000000000000000000","height":"51/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4425415960877627/1000000000000000000","Aup":"442542108705407/100000000000000000","Blo":"57357531729586553/1000000000000000000","Bup":"28678799061521699/500000000000000000"},"mass_upper_point":{"Alo":"4727610543777427/1000000000000000000","Aup":"945523193304507/200000000000000000","Blo":"30638211605899859/500000000000000000","Bup":"30638246724310983/500000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1687336090949135073/1000000000000000000","sigma_upper":"1691541825716630447/1000000000000000000","subbands":[{"band":0,"epsilon":"848513522093901/500000000000000000","eta":"3437453916843933/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1680020752631939/1000000000000000000","eta":"3404831859079161/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"101/1000","t_lo":"403/4000","tail_lower":"4425415960877627/1000000000000000000","tail_moment_lower":"57357531729586553/1000000000000000000","tail_upper":"945523193304507/200000000000000000"},{"J":262144,"cell":404,"epsilon":"1676819829861093/1000000000000000000","eta":"42457273045263/12500000000000000","height":"51/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4379976692289463/1000000000000000000","Aup":"2189990879068991/500000000000000000","Blo":"2270743213090013/40000000000000000","Bup":"28384322969621749/500000000000000000"},"mass_upper_point":{"Alo":"4569763731093/976562500000000","Aup":"584930427495227/125000000000000000","Blo":"60652025859851691/1000000000000000000","Bup":"30326047637549843/500000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"844508412833065223/500000000000000000","sigma_upper":"1693228810433750819/1000000000000000000","subbands":[{"band":0,"epsilon":"1676819829861093/1000000000000000000","eta":"42457273045263/12500000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"414986964700139/250000000000000000","eta":"210263242954879/62500000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"81/800","t_lo":"101/1000","tail_lower":"4379976692289463/1000000000000000000","tail_moment_lower":"2270743213090013/40000000000000000","tail_upper":"584930427495227/125000000000000000"},{"J":262144,"cell":405,"epsilon":"1551428365052631/1000000000000000000","eta":"3146246338102287/1000000000000000000","height":"103/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4062980740665043/1000000000000000000","Aup":"4062985465770081/1000000000000000000","Blo":"52658409747021143/1000000000000000000","Bup":"26329235471957737/500000000000000000"},"mass_upper_point":{"Alo":"2170550953656129/500000000000000000","Aup":"4341106906661319/1000000000000000000","Blo":"5626500316009379/100000000000000000","Bup":"56265067910924489/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"847848780191562909/500000000000000000","sigma_upper":"1699915795150871191/1000000000000000000","subbands":[{"band":0,"epsilon":"1551428365052631/1000000000000000000","eta":"3146246338102287/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1535757270840403/1000000000000000000","eta":"3116139288368701/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"203/2000","t_lo":"81/800","tail_lower":"4062980740665043/1000000000000000000","tail_moment_lower":"52658409747021143/1000000000000000000","tail_upper":"4341106906661319/1000000000000000000"},{"J":262144,"cell":406,"epsilon":"874192820427519/500000000000000000","eta":"3537609018026353/1000000000000000000","height":"101/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4577721127298657/1000000000000000000","Aup":"2288863184424547/500000000000000000","Blo":"59333293486754751/1000000000000000000","Bup":"59333361376131317/1000000000000000000"},"mass_upper_point":{"Alo":"4891486489596677/1000000000000000000","Aup":"4891492035461063/1000000000000000000","Blo":"12680470959614331/200000000000000000","Bup":"63402426631280593/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"168737829510012119/100000000000000000","sigma_upper":"422900694966997891/250000000000000000","subbands":[{"band":0,"epsilon":"874192820427519/500000000000000000","eta":"3537609018026353/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"216331103209137/125000000000000000","eta":"1751804458741503/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"407/4000","t_lo":"203/2000","tail_lower":"4577721127298657/1000000000000000000","tail_moment_lower":"59333293486754751/1000000000000000000","tail_upper":"4891492035461063/1000000000000000000"},{"J":262144,"cell":407,"epsilon":"1727572816402507/1000000000000000000","eta":"109236180570311/31250000000000000","height":"101/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4530690984336911/1000000000000000000","Aup":"141584255131763/31250000000000000","Blo":"58723704224258657/1000000000000000000","Bup":"2936188565737813/50000000000000000"},"mass_upper_point":{"Alo":"4841615364437649/1000000000000000000","Aup":"4841620845455103/1000000000000000000","Blo":"31377960454326047/500000000000000000","Bup":"62755991901814333/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1689059029817116563/1000000000000000000","sigma_upper":"13228826285821187/7812500000000000","subbands":[{"band":0,"epsilon":"1727572816402507/1000000000000000000","eta":"109236180570311/31250000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1709976895921451/1000000000000000000","eta":"865455527057251/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"51/500","t_lo":"407/4000","tail_lower":"4530690984336911/1000000000000000000","tail_moment_lower":"58723704224258657/1000000000000000000","tail_upper":"4841620845455103/1000000000000000000"},{"J":262144,"cell":408,"epsilon":"213376215275677/125000000000000000","eta":"690802055867413/200000000000000000","height":"101/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1121033791618539/250000000000000000","Aup":"4484140285411861/1000000000000000000","Blo":"7265032890578869/125000000000000000","Bup":"58120329425695037/1000000000000000000"},"mass_upper_point":{"Alo":"4792243266081853/1000000000000000000","Aup":"7667597892823/1600000000000000","Blo":"12423191109581213/200000000000000000","Bup":"6211602571089393/100000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"338147952906822387/200000000000000000","sigma_upper":"1694976749302232309/1000000000000000000","subbands":[{"band":0,"epsilon":"213376215275677/125000000000000000","eta":"690802055867413/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1689553844353887/1000000000000000000","eta":"3420537525483497/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"409/4000","t_lo":"51/500","tail_lower":"1121033791618539/250000000000000000","tail_moment_lower":"7265032890578869/125000000000000000","tail_upper":"7667597892823/1600000000000000"},{"J":262144,"cell":409,"epsilon":"1686693334757017/1000000000000000000","eta":"682592087483669/200000000000000000","height":"101/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4438049003937921/1000000000000000000","Aup":"554756757831783/125000000000000000","Blo":"14380727414573003/250000000000000000","Bup":"28761487589628833/500000000000000000"},"mass_upper_point":{"Alo":"2371682660981609/500000000000000000","Aup":"4743370675563713/1000000000000000000","Blo":"30741197778048017/500000000000000000","Bup":"61482464898664833/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"423105124812776827/250000000000000000","sigma_upper":"1696663734019352681/1000000000000000000","subbands":[{"band":0,"epsilon":"1686693334757017/1000000000000000000","eta":"682592087483669/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"166937665536319/100000000000000000","eta":"422468635496071/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"41/400","t_lo":"409/4000","tail_lower":"4438049003937921/1000000000000000000","tail_moment_lower":"14380727414573003/250000000000000000","tail_upper":"4743370675563713/1000000000000000000"},{"J":262144,"cell":410,"epsilon":"390142091740937/250000000000000000","eta":"3161429799662589/1000000000000000000","height":"51/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2058400875087357/500000000000000000","Aup":"1029201617186033/250000000000000000","Blo":"26678748317270797/500000000000000000","Bup":"6669694718506023/125000000000000000"},"mass_upper_point":{"Alo":"880071079791559/200000000000000000","Aup":"880072078618869/200000000000000000","Blo":"11406928321497657/200000000000000000","Bup":"57034706292148581/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"42477530849202567/25000000000000000","sigma_upper":"1703350718736473053/1000000000000000000","subbands":[{"band":0,"epsilon":"390142091740937/250000000000000000","eta":"3161429799662589/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1544485441897933/1000000000000000000","eta":"391317837268523/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"411/4000","t_lo":"41/400","tail_lower":"2058400875087357/500000000000000000","tail_moment_lower":"26678748317270797/500000000000000000","tail_upper":"880072078618869/200000000000000000"},{"J":262144,"cell":411,"epsilon":"1541998520387697/1000000000000000000","eta":"3123864283015531/1000000000000000000","height":"51/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"203723749431269/50000000000000000","Aup":"4074479651686277/1000000000000000000","Blo":"52808888072786563/1000000000000000000","Bup":"13202237116816551/250000000000000000"},"mass_upper_point":{"Alo":"2177728749041263/500000000000000000","Aup":"871092486766631/200000000000000000","Blo":"56452689047965497/1000000000000000000","Bup":"3528297061018959/62500000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"425195492171274513/250000000000000000","sigma_upper":"852518851726796713/500000000000000000","subbands":[{"band":0,"epsilon":"1541998520387697/1000000000000000000","eta":"3123864283015531/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"763022150674531/500000000000000000","eta":"1546609675792113/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"103/1000","t_lo":"411/4000","tail_lower":"203723749431269/50000000000000000","tail_moment_lower":"52808888072786563/1000000000000000000","tail_upper":"871092486766631/200000000000000000"},{"J":262144,"cell":412,"epsilon":"868889934960873/500000000000000000","eta":"1756239358443787/500000000000000000","height":"1","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2295317160699767/500000000000000000","Aup":"4590639493944899/1000000000000000000","Blo":"2380094512051691/40000000000000000","Bup":"14875607449542941/250000000000000000"},"mass_upper_point":{"Alo":"4907622601033467/1000000000000000000","Aup":"2453814038076347/500000000000000000","Blo":"31806668045570639/500000000000000000","Bup":"31806703504685617/500000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"67698508136083737/40000000000000000","sigma_upper":"848362344085356899/500000000000000000","subbands":[{"band":0,"epsilon":"868889934960873/500000000000000000","eta":"1756239358443787/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"107482758897587/62500000000000000","eta":"3477874504415641/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"413/4000","t_lo":"103/1000","tail_lower":"2295317160699767/500000000000000000","tail_moment_lower":"2380094512051691/40000000000000000","tail_upper":"2453814038076347/500000000000000000"},{"J":262144,"cell":413,"epsilon":"429276273808367/250000000000000000","eta":"108460919268323/31250000000000000","height":"1","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"11358544902087/2500000000000000","Aup":"1135855768136547/250000000000000000","Blo":"58890342067603987/1000000000000000000","Bup":"29445204138215649/500000000000000000"},"mass_upper_point":{"Alo":"485752985443711/100000000000000000","Aup":"4857535265563041/1000000000000000000","Blo":"62964010514741639/1000000000000000000","Bup":"393525503774799/6250000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1694143438119088797/1000000000000000000","sigma_upper":"169841167288783417/100000000000000000","subbands":[{"band":0,"epsilon":"429276273808367/250000000000000000","eta":"108460919268323/31250000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"21239929808197/12500000000000000","eta":"3436417608388971/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"207/2000","t_lo":"413/4000","tail_lower":"11358544902087/2500000000000000","tail_moment_lower":"58890342067603987/1000000000000000000","tail_upper":"4857535265563041/1000000000000000000"},{"J":262144,"cell":414,"epsilon":"848339127292919/500000000000000000","eta":"3429519697073289/1000000000000000000","height":"1","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4496678493528169/1000000000000000000","Aup":"2248341772562267/500000000000000000","Blo":"29142251484705049/500000000000000000","Bup":"14571142099874917/250000000000000000"},"mass_upper_point":{"Alo":"4807939083625521/1000000000000000000","Aup":"120198610787743/25000000000000000","Blo":"31160595944083357/500000000000000000","Bup":"62321261158127261/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1695824172836084169/1000000000000000000","sigma_upper":"1700098657604954543/1000000000000000000","subbands":[{"band":0,"epsilon":"848339127292919/500000000000000000","eta":"3429519697073289/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"83945581982907/50000000000000000","eta":"1697729336171327/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"83/800","t_lo":"207/2000","tail_lower":"4496678493528169/1000000000000000000","tail_moment_lower":"29142251484705049/500000000000000000","tail_upper":"120198610787743/25000000000000000"},{"J":262144,"cell":415,"epsilon":"1676496335391963/1000000000000000000","eta":"42359794115237/12500000000000000","height":"1","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1112602803866523/250000000000000000","Aup":"4450416207657767/1000000000000000000","Blo":"28842392265704381/500000000000000000","Bup":"28842424595981781/500000000000000000"},"mass_upper_point":{"Alo":"4758845377801369/1000000000000000000","Aup":"4758850663186611/1000000000000000000","Blo":"12336963310824841/200000000000000000","Bup":"12336977002888413/200000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"848752453776539771/500000000000000000","sigma_upper":"340357128464414983/200000000000000000","subbands":[{"band":0,"epsilon":"1676496335391963/1000000000000000000","eta":"42359794115237/12500000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1658872921520673/1000000000000000000","eta":"3354991667175501/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"13/125","t_lo":"83/800","tail_lower":"1112602803866523/250000000000000000","tail_moment_lower":"28842392265704381/500000000000000000","tail_upper":"4758850663186611/1000000000000000000"},{"J":262144,"cell":416,"epsilon":"1551140315563319/1000000000000000000","eta":"3139050096057787/1000000000000000000","height":"101/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1032053299211291/250000000000000000","Aup":"2064108926739167/500000000000000000","Blo":"26753462219896909/500000000000000000","Bup":"10701396950452723/200000000000000000"},"mass_upper_point":{"Alo":"1103664074014371/250000000000000000","Aup":"4414661226682997/1000000000000000000","Blo":"14305411110249031/250000000000000000","Bup":"27940287257947/488281250000000"},"nu":"12476649250079/1000000000000","sigma_lower":"852092821135037457/500000000000000000","sigma_upper":"213559078379899411/125000000000000000","subbands":[{"band":0,"epsilon":"1551140315563319/1000000000000000000","eta":"3139050096057787/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1534773989577613/1000000000000000000","eta":"155381301953701/50000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"417/4000","t_lo":"13/125","tail_lower":"1032053299211291/250000000000000000","tail_moment_lower":"26753462219896909/500000000000000000","tail_upper":"4414661226682997/1000000000000000000"},{"J":262144,"cell":417,"epsilon":"766346572753589/500000000000000000","eta":"1550885574270117/500000000000000000","height":"101/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4085721420238423/1000000000000000000","Aup":"4085726022114089/1000000000000000000","Blo":"2647808054546997/50000000000000000","Bup":"13239055173524421/250000000000000000"},"mass_upper_point":{"Alo":"2184780804667497/500000000000000000","Aup":"1092391620585193/250000000000000000","Blo":"5663712411040161/100000000000000000","Bup":"28318593613634783/500000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1705866376987070287/1000000000000000000","sigma_upper":"85507980587815783/50000000000000000","subbands":[{"band":0,"epsilon":"766346572753589/500000000000000000","eta":"1550885574270117/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"379114795085553/250000000000000000","eta":"767649086228421/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"209/2000","t_lo":"417/4000","tail_lower":"4085721420238423/1000000000000000000","tail_moment_lower":"2647808054546997/50000000000000000","tail_upper":"1092391620585193/250000000000000000"},{"J":262144,"cell":418,"epsilon":"431828555065029/250000000000000000","eta":"871918153333831/250000000000000000","height":"99/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2301634432112797/500000000000000000","Aup":"46032739687219/10000000000000000","Blo":"59667827752527941/1000000000000000000","Bup":"29833946934628461/500000000000000000"},"mass_upper_point":{"Alo":"2461737955250619/500000000000000000","Aup":"4923481315825191/1000000000000000000","Blo":"249299458702863/3906250000000000","Bup":"63820731443453311/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1697547111704065659/1000000000000000000","sigma_upper":"13295676534948719/7812500000000000","subbands":[{"band":0,"epsilon":"431828555065029/250000000000000000","eta":"871918153333831/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"341788673218563/200000000000000000","eta":"3452473270888901/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"419/4000","t_lo":"209/2000","tail_lower":"2301634432112797/500000000000000000","tail_moment_lower":"59667827752527941/1000000000000000000","tail_upper":"4923481315825191/1000000000000000000"},{"J":262144,"cell":419,"epsilon":"213346950132837/125000000000000000","eta":"5384782653049/1562500000000000","height":"99/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2277934815359213/500000000000000000","Aup":"4555874675205679/1000000000000000000","Blo":"59053418791788763/1000000000000000000","Bup":"59053484131137251/1000000000000000000"},"mass_upper_point":{"Alo":"2436582442447989/500000000000000000","Aup":"4873170227068427/1000000000000000000","Blo":"63168487355042129/1000000000000000000","Bup":"7896069569055867/125000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1699227846421061031/1000000000000000000","sigma_upper":"340706716238111281/200000000000000000","subbands":[{"band":0,"epsilon":"213346950132837/125000000000000000","eta":"5384782653049/1562500000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"211069229718949/125000000000000000","eta":"3411341807415973/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"21/200","t_lo":"419/4000","tail_lower":"2277934815359213/500000000000000000","tail_moment_lower":"59053418791788763/1000000000000000000","tail_upper":"4873170227068427/1000000000000000000"},{"J":262144,"cell":420,"epsilon":"843241560548721/500000000000000000","eta":"3405344663105949/1000000000000000000","height":"99/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4508949819291097/1000000000000000000","Aup":"2254477402239073/500000000000000000","Blo":"14611306107700703/250000000000000000","Bup":"58445289001955127/1000000000000000000"},"mass_upper_point":{"Alo":"4823358745375379/1000000000000000000","Aup":"4823364025137647/1000000000000000000","Blo":"62522858153533159/1000000000000000000","Bup":"15630731635607121/250000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"425227145284514101/250000000000000000","sigma_upper":"1705220565907676777/1000000000000000000","subbands":[{"band":0,"epsilon":"843241560548721/500000000000000000","eta":"3405344663105949/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"834204737996601/500000000000000000","eta":"3370704099007143/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"421/4000","t_lo":"21/200","tail_lower":"4508949819291097/1000000000000000000","tail_moment_lower":"14611306107700703/250000000000000000","tail_upper":"4823364025137647/1000000000000000000"},{"J":262144,"cell":421,"epsilon":"780192415449887/500000000000000000","eta":"1577201250021291/500000000000000000","height":"1","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"836493141437343/200000000000000000","Aup":"1045617589350609/250000000000000000","Blo":"13552916469500291/250000000000000000","Bup":"13552931527147143/250000000000000000"},"mass_upper_point":{"Alo":"1118613077351737/250000000000000000","Aup":"894891446982363/200000000000000000","Blo":"7249798018869443/125000000000000000","Bup":"14499611987307219/250000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1667567691264699/976562500000000","sigma_upper":"34238151012495943/20000000000000000","subbands":[{"band":0,"epsilon":"780192415449887/500000000000000000","eta":"1577201250021291/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1543601566183117/1000000000000000000","eta":"624438321827079/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"211/2000","t_lo":"421/4000","tail_lower":"836493141437343/200000000000000000","tail_moment_lower":"13552916469500291/250000000000000000","tail_upper":"894891446982363/200000000000000000"},{"J":262144,"cell":422,"epsilon":"1541836449170149/1000000000000000000","eta":"3116958381609843/1000000000000000000","height":"1","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2069687882476781/500000000000000000","Aup":"2069690180253219/500000000000000000","Blo":"10730626603553267/200000000000000000","Bup":"5365319254025383/100000000000000000"},"mass_upper_point":{"Alo":"885740881948391/200000000000000000","Aup":"221435463885357/50000000000000000","Blo":"28702689706194611/500000000000000000","Bup":"1793920077039789/31250000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1709270050572047149/1000000000000000000","sigma_upper":"856797267670958761/500000000000000000","subbands":[{"band":0,"epsilon":"1541836449170149/1000000000000000000","eta":"3116958381609843/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"190648753068891/125000000000000000","eta":"3085005328121799/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"423/4000","t_lo":"211/2000","tail_lower":"2069687882476781/500000000000000000","tail_moment_lower":"10730626603553267/200000000000000000","tail_upper":"221435463885357/50000000000000000"},{"J":262144,"cell":423,"epsilon":"868818849820193/500000000000000000","eta":"700956234316403/200000000000000000","height":"49/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"582961554824971/125000000000000000","Aup":"2331848767945391/500000000000000000","Blo":"15113194980057817/250000000000000000","Bup":"302264229724923/5000000000000000"},"mass_upper_point":{"Alo":"4990087089065089/1000000000000000000","Aup":"311880780536911/62500000000000000","Blo":"64685982299893933/1000000000000000000","Bup":"16171513060436783/250000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1700950785289042521/1000000000000000000","sigma_upper":"852640760029518947/500000000000000000","subbands":[{"band":0,"epsilon":"868818849820193/500000000000000000","eta":"700956234316403/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"85940074820789/50000000000000000","eta":"3468705692129249/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"53/500","t_lo":"423/4000","tail_lower":"582961554824971/125000000000000000","tail_moment_lower":"15113194980057817/250000000000000000","tail_upper":"311880780536911/62500000000000000"},{"J":262144,"cell":424,"epsilon":"1157286044946041/1000000000000000000","eta":"587596756605989/250000000000000000","height":"26/25","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"97771156303897/31250000000000000","Aup":"1564340281742931/500000000000000000","Blo":"4054788051607221/100000000000000000","Bup":"5068490830409929/125000000000000000"},"mass_upper_point":{"Alo":"1673929672121119/500000000000000000","Aup":"334786311812541/100000000000000000","Blo":"43390067727042083/1000000000000000000","Bup":"43390116602974829/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1732631520006037893/1000000000000000000","sigma_upper":"1736968504776158267/1000000000000000000","subbands":[{"band":0,"epsilon":"1157286044946041/1000000000000000000","eta":"587596756605989/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1144704618666517/1000000000000000000","eta":"1163056791525709/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"17/160","t_lo":"53/500","tail_lower":"97771156303897/31250000000000000","tail_moment_lower":"4054788051607221/100000000000000000","tail_upper":"334786311812541/100000000000000000"},{"J":262144,"cell":424,"epsilon":"429246508201879/250000000000000000","eta":"216449082762897/62500000000000000","height":"49/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2307813463191263/500000000000000000","Aup":"461563196377027/100000000000000000","Blo":"59829716197235551/1000000000000000000","Bup":"59829781445962751/1000000000000000000"},"mass_upper_point":{"Alo":"4939048317581751/1000000000000000000","Aup":"987810730809117/200000000000000000","Blo":"64024355144674671/1000000000000000000","Bup":"3201221213478041/50000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1702631520006037893/1000000000000000000","sigma_upper":"1706968504776158267/1000000000000000000","subbands":[{"band":0,"epsilon":"429246508201879/250000000000000000","eta":"216449082762897/62500000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"849151964472019/500000000000000000","eta":"1713699825949157/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"17/160","t_lo":"53/500","tail_lower":"2307813463191263/500000000000000000","tail_moment_lower":"59829716197235551/1000000000000000000","tail_upper":"987810730809117/200000000000000000"},{"J":262144,"cell":425,"epsilon":"1696581729978927/1000000000000000000","eta":"855521728626469/250000000000000000","height":"49/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4568048143289783/1000000000000000000","Aup":"4568053121481587/1000000000000000000","Blo":"59212961980831221/1000000000000000000","Bup":"29606513231348257/500000000000000000"},"mass_upper_point":{"Alo":"2444261168889209/500000000000000000","Aup":"2444263805960347/500000000000000000","Blo":"12673875108169759/200000000000000000","Bup":"3960590241147271/62500000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"852156127361516633/500000000000000000","sigma_upper":"1708655489493278639/1000000000000000000","subbands":[{"band":0,"epsilon":"1696581729978927/1000000000000000000","eta":"855521728626469/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"335610540905643/200000000000000000","eta":"1693294609143313/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"213/2000","t_lo":"17/160","tail_lower":"4568048143289783/1000000000000000000","tail_moment_lower":"59212961980831221/1000000000000000000","tail_upper":"2444263805960347/500000000000000000"},{"J":262144,"cell":426,"epsilon":"419105449979567/250000000000000000","eta":"3381479943256217/1000000000000000000","height":"49/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4520951271942673/1000000000000000000","Aup":"904191238327497/200000000000000000","Blo":"58602454822383079/1000000000000000000","Bup":"7325314818305347/125000000000000000"},"mass_upper_point":{"Alo":"4838504115810943/1000000000000000000","Aup":"2419254664181483/500000000000000000","Blo":"62720978232050421/1000000000000000000","Bup":"12544209150331199/200000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"852996494720014319/500000000000000000","sigma_upper":"427585618552599753/250000000000000000","subbands":[{"band":0,"epsilon":"419105449979567/250000000000000000","eta":"3381479943256217/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"829022419264817/500000000000000000","eta":"418283549338677/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"427/4000","t_lo":"213/2000","tail_lower":"4520951271942673/1000000000000000000","tail_moment_lower":"58602454822383079/1000000000000000000","tail_upper":"2419254664181483/500000000000000000"},{"J":262144,"cell":427,"epsilon":"298096997623531/250000000000000000","eta":"2419027837988051/1000000000000000000","height":"103/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"202246588454033/62500000000000000","Aup":"1617974528782943/500000000000000000","Blo":"41939317457002973/1000000000000000000","Bup":"8387872925676533/200000000000000000"},"mass_upper_point":{"Alo":"3463472418695287/1000000000000000000","Aup":"865869069665249/250000000000000000","Blo":"2805612359519691/62500000000000000","Bup":"44889847744304161/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1732673724157024011/1000000000000000000","sigma_upper":"217128682365939923/125000000000000000","subbands":[{"band":0,"epsilon":"298096997623531/250000000000000000","eta":"2419027837988051/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"589638816440733/500000000000000000","eta":"2393753358040821/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"107/1000","t_lo":"427/4000","tail_lower":"202246588454033/62500000000000000","tail_moment_lower":"41939317457002973/1000000000000000000","tail_upper":"865869069665249/250000000000000000"},{"J":262144,"cell":427,"epsilon":"41412582405419/25000000000000000","eta":"1670679243378439/500000000000000000","height":"49/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2237165770598589/500000000000000000","Aup":"894867280617117/200000000000000000","Blo":"11599626574520491/200000000000000000","Bup":"57998195847803843/1000000000000000000"},"mass_upper_point":{"Alo":"2394494332863061/500000000000000000","Aup":"1197248454352639/250000000000000000","Blo":"31039549291371149/500000000000000000","Bup":"31039582656904541/500000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1707673724157024011/1000000000000000000","sigma_upper":"214003682365939923/125000000000000000","subbands":[{"band":0,"epsilon":"41412582405419/25000000000000000","eta":"1670679243378439/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1638277379193017/1000000000000000000","eta":"132257250412497/40000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"107/1000","t_lo":"427/4000","tail_lower":"2237165770598589/500000000000000000","tail_moment_lower":"11599626574520491/200000000000000000","tail_upper":"1197248454352639/250000000000000000"},{"J":262144,"cell":428,"epsilon":"327364660115957/200000000000000000","eta":"1650858345458807/500000000000000000","height":"49/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1107046056429791/250000000000000000","Aup":"4428189030483717/1000000000000000000","Blo":"57399934876037889/1000000000000000000","Bup":"57399997111223673/1000000000000000000"},"mass_upper_point":{"Alo":"592496381128239/125000000000000000","Aup":"4739976140556957/1000000000000000000","Blo":"61443672572564313/1000000000000000000","Bup":"30721869262172897/500000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1709354458874019383/1000000000000000000","sigma_upper":"428429110911159939/250000000000000000","subbands":[{"band":0,"epsilon":"327364660115957/200000000000000000","eta":"1650858345458807/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"809373707577699/500000000000000000","eta":"653414392809379/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"429/4000","t_lo":"107/1000","tail_lower":"1107046056429791/250000000000000000","tail_moment_lower":"57399934876037889/1000000000000000000","tail_upper":"4739976140556957/1000000000000000000"},{"J":262144,"cell":429,"epsilon":"310834848156427/250000000000000000","eta":"1259794380759317/500000000000000000","height":"51/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3381731880000761/1000000000000000000","Aup":"3381735648902349/1000000000000000000","Blo":"438300750986671/10000000000000000","Bup":"876602478217613/20000000000000000"},"mass_upper_point":{"Alo":"3620090715004191/1000000000000000000","Aup":"1810047354805561/500000000000000000","Blo":"46921109470421877/1000000000000000000","Bup":"46921161207518097/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"346207038718202951/200000000000000000","sigma_upper":"1735403428361760129/1000000000000000000","subbands":[{"band":0,"epsilon":"310834848156427/250000000000000000","eta":"1259794380759317/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"245913173886797/200000000000000000","eta":"498611987399001/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"43/400","t_lo":"429/4000","tail_lower":"3381731880000761/1000000000000000000","tail_moment_lower":"438300750986671/10000000000000000","tail_upper":"1810047354805561/500000000000000000"},{"J":262144,"cell":429,"epsilon":"345461985529433/200000000000000000","eta":"348029427830001/100000000000000000","height":"97/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2337977466485417/500000000000000000","Aup":"116898999081687/25000000000000000","Blo":"60613454802931913/1000000000000000000","Bup":"30306759980570649/500000000000000000"},"mass_upper_point":{"Alo":"156424844578511/31250000000000000","Aup":"1001120071453903/200000000000000000","Blo":"64888869140375059/1000000000000000000","Bup":"32444469096380657/500000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"341207038718202951/200000000000000000","sigma_upper":"1710403428361760129/1000000000000000000","subbands":[{"band":0,"epsilon":"345461985529433/200000000000000000","eta":"348029427830001/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"854081112789897/500000000000000000","eta":"688726677124117/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"43/400","t_lo":"429/4000","tail_lower":"2337977466485417/500000000000000000","tail_moment_lower":"60613454802931913/1000000000000000000","tail_upper":"1001120071453903/200000000000000000"},{"J":262144,"cell":430,"epsilon":"24571419094671/20000000000000000","eta":"2489702173360831/1000000000000000000","height":"51/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1673420567985417/500000000000000000","Aup":"3346844860583581/1000000000000000000","Blo":"43377848578665443/1000000000000000000","Bup":"10844474204301013/250000000000000000"},"mass_upper_point":{"Alo":"895756048415587/250000000000000000","Aup":"716605628323923/200000000000000000","Blo":"11610166596756639/250000000000000000","Bup":"23220358759924683/500000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"108294745519250633/62500000000000000","sigma_upper":"1737090413078880501/1000000000000000000","subbands":[{"band":0,"epsilon":"24571419094671/20000000000000000","eta":"2489702173360831/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"242982226483733/200000000000000000","eta":"49267772046283/20000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"431/4000","t_lo":"43/400","tail_lower":"1673420567985417/500000000000000000","tail_moment_lower":"43377848578665443/1000000000000000000","tail_upper":"716605628323923/200000000000000000"},{"J":262144,"cell":430,"epsilon":"1706792516406067/1000000000000000000","eta":"3439011567956649/1000000000000000000","height":"97/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2313855344467053/500000000000000000","Aup":"4627715660138853/1000000000000000000","Blo":"59988056130967869/1000000000000000000","Bup":"29994060261823807/500000000000000000"},"mass_upper_point":{"Alo":"2477170868481233/500000000000000000","Aup":"619293375685817/125000000000000000","Blo":"8028055222037349/125000000000000000","Bup":"64224510022437089/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"106732245519250633/62500000000000000","sigma_upper":"1712090413078880501/1000000000000000000","subbands":[{"band":0,"epsilon":"1706792516406067/1000000000000000000","eta":"3439011567956649/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"337560581495609/200000000000000000","eta":"3402648188288303/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"431/4000","t_lo":"43/400","tail_lower":"2313855344467053/500000000000000000","tail_moment_lower":"59988056130967869/1000000000000000000","tail_upper":"619293375685817/125000000000000000"},{"J":262144,"cell":431,"epsilon":"324119298473019/250000000000000000","eta":"1312173171897501/500000000000000000","height":"101/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3534066551038301/1000000000000000000","Aup":"3534070450868261/1000000000000000000","Blo":"4580581735139651/100000000000000000","Bup":"22902933930291339/500000000000000000"},"mass_upper_point":{"Alo":"3783770203160077/1000000000000000000","Aup":"378377433702673/100000000000000000","Blo":"1532627083124073/31250000000000000","Bup":"613051502526017/12500000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"3458793326050011/2000000000000000","sigma_upper":"866888698898000437/500000000000000000","subbands":[{"band":0,"epsilon":"324119298473019/250000000000000000","eta":"1312173171897501/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1282007780150609/1000000000000000000","eta":"2596502395005033/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"27/250","t_lo":"431/4000","tail_lower":"3534066551038301/1000000000000000000","tail_moment_lower":"4580581735139651/100000000000000000","tail_upper":"378377433702673/100000000000000000"},{"J":262144,"cell":432,"epsilon":"1281080412986993/1000000000000000000","eta":"2593222730705969/1000000000000000000","height":"101/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3497590999095711/1000000000000000000","Aup":"1748797426553227/500000000000000000","Blo":"5666629463635349/125000000000000000","Bup":"2833317851547243/62500000000000000"},"mass_upper_point":{"Alo":"3745013755992247/1000000000000000000","Aup":"3745017841591503/1000000000000000000","Blo":"48541704357255839/1000000000000000000","Bup":"12135439318530349/250000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1731077397742000873/1000000000000000000","sigma_upper":"867732191256560623/500000000000000000","subbands":[{"band":0,"epsilon":"1281080412986993/1000000000000000000","eta":"2593222730705969/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"79170675512489/62500000000000000","eta":"513121089450861/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"433/4000","t_lo":"27/250","tail_lower":"3497590999095711/1000000000000000000","tail_moment_lower":"5666629463635349/125000000000000000","tail_upper":"3745017841591503/1000000000000000000"},{"J":262144,"cell":432,"epsilon":"416622884186397/250000000000000000","eta":"335792039934517/100000000000000000","height":"97/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2266342494798399/500000000000000000","Aup":"566586230587723/125000000000000000","Blo":"58756221589641961/1000000000000000000","Bup":"1175125689565281/20000000000000000"},"mass_upper_point":{"Alo":"2426688536942919/500000000000000000","Aup":"4853382220125017/1000000000000000000","Blo":"62915576202226021/1000000000000000000","Bup":"1572891071603281/25000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1711077397742000873/1000000000000000000","sigma_upper":"857732191256560623/500000000000000000","subbands":[{"band":0,"epsilon":"416622884186397/250000000000000000","eta":"335792039934517/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1647814929050109/1000000000000000000","eta":"1661073124383579/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"433/4000","t_lo":"27/250","tail_lower":"2266342494798399/500000000000000000","tail_moment_lower":"58756221589641961/1000000000000000000","tail_upper":"4853382220125017/1000000000000000000"},{"J":262144,"cell":433,"epsilon":"592658915280053/500000000000000000","eta":"2402168389164181/1000000000000000000","height":"51/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1622138857463143/500000000000000000","Aup":"3244281309785239/1000000000000000000","Blo":"21024251186844051/500000000000000000","Bup":"4204854893152691/100000000000000000"},"mass_upper_point":{"Alo":"694809510454471/200000000000000000","Aup":"694810272707851/200000000000000000","Blo":"45028150397535187/1000000000000000000","Bup":"11257049939938611/250000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"347551626491799249/200000000000000000","sigma_upper":"871075683615120809/500000000000000000","subbands":[{"band":0,"epsilon":"592658915280053/500000000000000000","eta":"2402168389164181/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1171994495469309/1000000000000000000","eta":"1188246099833591/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"217/2000","t_lo":"433/4000","tail_lower":"1622138857463143/500000000000000000","tail_moment_lower":"21024251186844051/500000000000000000","tail_upper":"694810272707851/200000000000000000"},{"J":262144,"cell":433,"epsilon":"329340414893509/200000000000000000","eta":"3318100121676811/1000000000000000000","height":"97/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4485893879555849/1000000000000000000","Aup":"140184333676141/31250000000000000","Blo":"58149660560122989/1000000000000000000","Bup":"29074861355002449/500000000000000000"},"mass_upper_point":{"Alo":"240182780311713/50000000000000000","Aup":"4803660692404697/1000000000000000000","Blo":"62271007132729911/1000000000000000000","Bup":"62271073016429741/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"342551626491799249/200000000000000000","sigma_upper":"858575683615120809/500000000000000000","subbands":[{"band":0,"epsilon":"329340414893509/200000000000000000","eta":"3318100121676811/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"162818036660099/100000000000000000","eta":"1641308847705379/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"217/2000","t_lo":"433/4000","tail_lower":"4485893879555849/1000000000000000000","tail_moment_lower":"58149660560122989/1000000000000000000","tail_upper":"4803660692404697/1000000000000000000"},{"J":262144,"cell":434,"epsilon":"83490230467793/62500000000000000","eta":"675266078671157/250000000000000000","height":"1","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3655110723223551/1000000000000000000","Aup":"731022942210621/200000000000000000","Blo":"47376086727456213/1000000000000000000","Bup":"47376138377606537/1000000000000000000"},"mass_upper_point":{"Alo":"978576325363127/250000000000000000","Aup":"978577382353003/250000000000000000","Blo":"5073751575707509/100000000000000000","Bup":"3171098157449069/62500000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1729438867175991617/1000000000000000000","sigma_upper":"1733838351947361991/1000000000000000000","subbands":[{"band":0,"epsilon":"83490230467793/62500000000000000","eta":"675266078671157/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"660385068007699/500000000000000000","eta":"334010027516279/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"87/800","t_lo":"217/2000","tail_lower":"3655110723223551/1000000000000000000","tail_moment_lower":"47376086727456213/1000000000000000000","tail_upper":"978577382353003/250000000000000000"},{"J":262144,"cell":435,"epsilon":"617993403816829/500000000000000000","eta":"156379089890643/62500000000000000","height":"101/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"423796242013277/125000000000000000","Aup":"678074731175783/200000000000000000","Blo":"43943279432324683/1000000000000000000","Bup":"43943327609169809/1000000000000000000"},"mass_upper_point":{"Alo":"3631069740240869/1000000000000000000","Aup":"3631073684408959/1000000000000000000","Blo":"47064758953780271/1000000000000000000","Bup":"47064810038585213/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"173611960189298699/100000000000000000","sigma_upper":"1740525336664482363/1000000000000000000","subbands":[{"band":0,"epsilon":"617993403816829/500000000000000000","eta":"156379089890643/62500000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"610995862123261/500000000000000000","eta":"247511925003351/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"109/1000","t_lo":"87/800","tail_lower":"423796242013277/125000000000000000","tail_moment_lower":"43943279432324683/1000000000000000000","tail_upper":"3631073684408959/1000000000000000000"},{"J":262144,"cell":436,"epsilon":"696479028277069/500000000000000000","eta":"2813407951879861/1000000000000000000","height":"99/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"152788141851813/40000000000000000","Aup":"381970767251227/100000000000000000","Blo":"12377734994476189/250000000000000000","Bup":"386804636107751/7812500000000000"},"mass_upper_point":{"Alo":"818245428699757/200000000000000000","Aup":"4091231518694867/1000000000000000000","Blo":"53032364746791941/1000000000000000000","Bup":"13258105354350051/250000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"863900168304991181/500000000000000000","sigma_upper":"346442464276320547/200000000000000000","subbands":[{"band":0,"epsilon":"696479028277069/500000000000000000","eta":"2813407951879861/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"137712472426327/100000000000000000","eta":"1391495471510517/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"437/4000","t_lo":"109/1000","tail_lower":"152788141851813/40000000000000000","tail_moment_lower":"12377734994476189/250000000000000000","tail_upper":"4091231518694867/1000000000000000000"},{"J":262144,"cell":436,"epsilon":"906032080991689/500000000000000000","eta":"3643089586047873/1000000000000000000","height":"19/20","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4950201118892873/1000000000000000000","Aup":"4950206315932187/1000000000000000000","Blo":"64172195403438491/1000000000000000000","Bup":"16043065681140403/250000000000000000"},"mass_upper_point":{"Alo":"662767051201499/125000000000000000","Aup":"5302141919577623/1000000000000000000","Blo":"68737041354162403/1000000000000000000","Bup":"8592139091401043/125000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"853900168304991181/500000000000000000","sigma_upper":"342442464276320547/200000000000000000","subbands":[{"band":0,"epsilon":"906032080991689/500000000000000000","eta":"3643089586047873/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"895728286648169/500000000000000000","eta":"3603688335881843/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"437/4000","t_lo":"109/1000","tail_lower":"4950201118892873/1000000000000000000","tail_moment_lower":"64172195403438491/1000000000000000000","tail_upper":"5302141919577623/1000000000000000000"},{"J":262144,"cell":437,"epsilon":"275284610631717/200000000000000000","eta":"2780057074236089/1000000000000000000","height":"99/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3780244811256311/1000000000000000000","Aup":"945062222253557/250000000000000000","Blo":"97998922312869/2000000000000000","Bup":"9799902794516591/200000000000000000"},"mass_upper_point":{"Alo":"2024641997516101/500000000000000000","Aup":"4049288319164123/1000000000000000000","Blo":"26244331982165269/500000000000000000","Bup":"52488719973433117/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"864740535663488867/500000000000000000","sigma_upper":"433474826524680777/250000000000000000","subbands":[{"band":0,"epsilon":"275284610631717/200000000000000000","eta":"2780057074236089/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"680360888772729/500000000000000000","eta":"137494482011477/50000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"219/2000","t_lo":"437/4000","tail_lower":"3780244811256311/1000000000000000000","tail_moment_lower":"97998922312869/2000000000000000","tail_upper":"4049288319164123/1000000000000000000"},{"J":262144,"cell":438,"epsilon":"290504966236989/200000000000000000","eta":"1465221139366991/500000000000000000","height":"49/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1995843129474917/500000000000000000","Aup":"3991690528275117/1000000000000000000","Blo":"6467713742916001/125000000000000000","Bup":"25870882621095027/500000000000000000"},"mass_upper_point":{"Alo":"2138061162509901/500000000000000000","Aup":"855225370498397/200000000000000000","Blo":"55430706925340817/1000000000000000000","Bup":"55430765569819369/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1726161806043973107/1000000000000000000","sigma_upper":"43264657270396087/25000000000000000","subbands":[{"band":0,"epsilon":"290504966236989/200000000000000000","eta":"1465221139366991/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"717947108801661/500000000000000000","eta":"14492615532377/5000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"439/4000","t_lo":"219/2000","tail_lower":"1995843129474917/500000000000000000","tail_moment_lower":"6467713742916001/125000000000000000","tail_upper":"855225370498397/200000000000000000"},{"J":262144,"cell":439,"epsilon":"1435285863714199/1000000000000000000","eta":"2895710218932227/1000000000000000000","height":"49/50","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3950436326623851/1000000000000000000","Aup":"790088109163679/200000000000000000","Blo":"25603498519279227/500000000000000000","Bup":"2048282067520379/40000000000000000"},"mass_upper_point":{"Alo":"4232268081640871/1000000000000000000","Aup":"846454511256213/200000000000000000","Blo":"54862216030744613/1000000000000000000","Bup":"6857784248849831/125000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1727842540760968479/1000000000000000000","sigma_upper":"1732273275532963853/1000000000000000000","subbands":[{"band":0,"epsilon":"1435285863714199/1000000000000000000","eta":"2895710218932227/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1418794354620019/1000000000000000000","eta":"2864053749807893/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"11/100","t_lo":"439/4000","tail_lower":"3950436326623851/1000000000000000000","tail_moment_lower":"25603498519279227/500000000000000000","tail_upper":"846454511256213/200000000000000000"},{"J":262144,"cell":440,"epsilon":"132799527191181/100000000000000000","eta":"2682375245364747/1000000000000000000","height":"99/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3664257251171787/1000000000000000000","Aup":"22901632418477/6250000000000000","Blo":"4749598789844963/100000000000000000","Bup":"5937004859434973/125000000000000000"},"mass_upper_point":{"Alo":"785194780615101/200000000000000000","Aup":"981494519394963/250000000000000000","Blo":"25445110061583491/500000000000000000","Bup":"50890274193938843/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"433630818869490963/250000000000000000","sigma_upper":"69558410410003369/40000000000000000","subbands":[{"band":0,"epsilon":"132799527191181/100000000000000000","eta":"2682375245364747/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1312684671656739/1000000000000000000","eta":"530589306078489/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"441/4000","t_lo":"11/100","tail_lower":"3664257251171787/1000000000000000000","tail_moment_lower":"4749598789844963/100000000000000000","tail_upper":"981494519394963/250000000000000000"},{"J":262144,"cell":440,"epsilon":"431888652224903/250000000000000000","eta":"868353324257813/250000000000000000","height":"19/20","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2374373329370513/500000000000000000","Aup":"4748751615991457/1000000000000000000","Blo":"61560552753943851/1000000000000000000","Bup":"30780308484245821/500000000000000000"},"mass_upper_point":{"Alo":"254398527426489/50000000000000000","Aup":"5087975805817407/1000000000000000000","Blo":"13192103301713517/200000000000000000","Bup":"32980292305976203/500000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"428630818869490963/250000000000000000","sigma_upper":"68758410410003369/40000000000000000","subbands":[{"band":0,"epsilon":"431888652224903/250000000000000000","eta":"868353324257813/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"34152549305423/20000000000000000","eta":"3435292405766833/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"441/4000","t_lo":"11/100","tail_lower":"2374373329370513/500000000000000000","tail_moment_lower":"61560552753943851/1000000000000000000","tail_upper":"5087975805817407/1000000000000000000"},{"J":262144,"cell":441,"epsilon":"748338116757897/500000000000000000","eta":"3016193183473717/1000000000000000000","height":"97/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4128267681020999/1000000000000000000","Aup":"4128272046473791/1000000000000000000","Blo":"6689212093210207/125000000000000000","Bup":"535137532909811/10000000000000000"},"mass_upper_point":{"Alo":"2211748596507733/500000000000000000","Aup":"884700364662363/200000000000000000","Blo":"57342790879893383/1000000000000000000","Bup":"573428508576789/10000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"215775501274369903/125000000000000000","sigma_upper":"1730647244967204597/1000000000000000000","subbands":[{"band":0,"epsilon":"748338116757897/500000000000000000","eta":"3016193183473717/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"92459731009797/62500000000000000","eta":"119319031896489/40000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"221/2000","t_lo":"441/4000","tail_lower":"4128267681020999/1000000000000000000","tail_moment_lower":"6689212093210207/125000000000000000","tail_upper":"884700364662363/200000000000000000"},{"J":262144,"cell":442,"epsilon":"369729535605997/250000000000000000","eta":"372556791904831/125000000000000000","height":"97/100","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"817116781072321/200000000000000000","Aup":"4085588219566919/1000000000000000000","Blo":"52960380940066367/1000000000000000000","Bup":"10592087364294663/200000000000000000"},"mass_upper_point":{"Alo":"1094526893840813/250000000000000000","Aup":"2189056075820187/500000000000000000","Blo":"28377189599074951/500000000000000000","Bup":"56754438476113829/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"431971186227988649/250000000000000000","sigma_upper":"173233422968432497/100000000000000000","subbands":[{"band":0,"epsilon":"369729535605997/250000000000000000","eta":"372556791904831/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"365435766157083/250000000000000000","eta":"2947511561558679/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"443/4000","t_lo":"221/2000","tail_lower":"817116781072321/200000000000000000","tail_moment_lower":"52960380940066367/1000000000000000000","tail_upper":"2189056075820187/500000000000000000"},{"J":262144,"cell":443,"epsilon":"1560702699038491/1000000000000000000","eta":"31417084054459/10000000000000000","height":"24/25","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"539260120053791/125000000000000000","Aup":"2157042738561813/500000000000000000","Blo":"27962001778864517/500000000000000000","Bup":"5592406206350759/100000000000000000"},"mass_upper_point":{"Alo":"4623341914509387/1000000000000000000","Aup":"924669341156341/200000000000000000","Blo":"3745950133004733/62500000000000000","Bup":"29967632096302123/500000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1724565479628949969/1000000000000000000","sigma_upper":"864510607200722671/500000000000000000","subbands":[{"band":0,"epsilon":"1560702699038491/1000000000000000000","eta":"31417084054459/10000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"771256144977827/500000000000000000","eta":"1553427402114867/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"111/1000","t_lo":"443/4000","tail_lower":"539260120053791/125000000000000000","tail_moment_lower":"27962001778864517/500000000000000000","tail_upper":"924669341156341/200000000000000000"},{"J":262144,"cell":444,"epsilon":"771094145623719/500000000000000000","eta":"124179556197479/40000000000000000","height":"24/25","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4269460434322231/1000000000000000000","Aup":"4269464898002047/1000000000000000000","Blo":"5534556417215499/100000000000000000","Bup":"2767281099557271/50000000000000000"},"mass_upper_point":{"Alo":"4575885063897079/1000000000000000000","Aup":"571986224910261/125000000000000000","Blo":"59319973367155367/1000000000000000000","Bup":"5932003470764339/100000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"1726246214345945341/1000000000000000000","sigma_upper":"346141639823713143/200000000000000000","subbands":[{"band":0,"epsilon":"771094145623719/500000000000000000","eta":"124179556197479/40000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"304830210668019/200000000000000000","eta":"767481071409749/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"89/800","t_lo":"111/1000","tail_lower":"4269460434322231/1000000000000000000","tail_moment_lower":"5534556417215499/100000000000000000","tail_upper":"571986224910261/125000000000000000"},{"J":262144,"cell":445,"epsilon":"1627478997936839/1000000000000000000","eta":"1636233417067909/500000000000000000","height":"19/20","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4508233535135383/1000000000000000000","Aup":"70441222003393/15625000000000000","Blo":"29221279707879247/500000000000000000","Bup":"58442619948797743/1000000000000000000"},"mass_upper_point":{"Alo":"4832189452380143/1000000000000000000","Aup":"4832194410125817/1000000000000000000","Blo":"31322239716345061/500000000000000000","Bup":"62644543655278037/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"861463474531470357/500000000000000000","sigma_upper":"1727395183835686087/1000000000000000000","subbands":[{"band":0,"epsilon":"1627478997936839/1000000000000000000","eta":"1636233417067909/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1608375812583773/1000000000000000000","eta":"808974535661733/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"223/2000","t_lo":"89/800","tail_lower":"4508233535135383/1000000000000000000","tail_moment_lower":"29221279707879247/500000000000000000","tail_upper":"4832194410125817/1000000000000000000"},{"J":262144,"cell":446,"epsilon":"201021990108409/125000000000000000","eta":"3233705084732613/1000000000000000000","height":"19/20","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4461588711249297/1000000000000000000","Aup":"2230796664745939/500000000000000000","Blo":"14459465000781143/250000000000000000","Bup":"11567583965141159/200000000000000000"},"mass_upper_point":{"Alo":"4782571570176483/1000000000000000000","Aup":"23912882350517/5000000000000000","Blo":"62001215958871741/1000000000000000000","Bup":"62001279432376971/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"862303841889968043/500000000000000000","sigma_upper":"1729082168552806459/1000000000000000000","subbands":[{"band":0,"epsilon":"201021990108409/125000000000000000","eta":"3233705084732613/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1589234023252681/1000000000000000000","eta":"639488093195803/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"447/4000","t_lo":"223/2000","tail_lower":"4461588711249297/1000000000000000000","tail_moment_lower":"14459465000781143/250000000000000000","tail_upper":"23912882350517/5000000000000000"},{"J":262144,"cell":447,"epsilon":"1487962340638437/1000000000000000000","eta":"748868608895923/250000000000000000","height":"24/25","logarithm_J_lower":"12476649250079015569/1000000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"413830412817503/100000000000000000","Aup":"1034577109133937/250000000000000000","Blo":"10729063340531233/200000000000000000","Bup":"26822686254749379/500000000000000000"},"mass_upper_point":{"Alo":"221818473345253/50000000000000000","Aup":"4436374038527357/1000000000000000000","Blo":"57511299342060433/1000000000000000000","Bup":"57511358560946617/1000000000000000000"},"nu":"12476649250079/1000000000000","sigma_lower":"865644209248465729/500000000000000000","sigma_upper":"108485572079370427/62500000000000000","subbands":[{"band":0,"epsilon":"1487962340638437/1000000000000000000","eta":"748868608895923/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1470378088228589/1000000000000000000","eta":"2961764865335121/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"14/125","t_lo":"447/4000","tail_lower":"413830412817503/100000000000000000","tail_moment_lower":"10729063340531233/200000000000000000","tail_upper":"4436374038527357/1000000000000000000"},{"J":196608,"cell":448,"epsilon":"714266382572291/250000000000000000","eta":"1180827479137557/250000000000000000","height":"47/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3014527280642109/500000000000000000","Aup":"3014530432113079/500000000000000000","Blo":"19324379904245747/250000000000000000","Bup":"77297600315466773/1000000000000000000"},"mass_upper_point":{"Alo":"807277922007543/125000000000000000","Aup":"3229115029346521/500000000000000000","Blo":"82805026419919681/1000000000000000000","Bup":"41402555992271479/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1722969153213926831/1000000000000000000","sigma_upper":"431864034496761801/250000000000000000","subbands":[{"band":0,"epsilon":"714266382572291/250000000000000000","eta":"1180827479137557/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"112971485055917/40000000000000000","eta":"2336051560471741/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"449/4000","t_lo":"14/125","tail_lower":"3014527280642109/500000000000000000","tail_moment_lower":"19324379904245747/250000000000000000","tail_upper":"3229115029346521/500000000000000000"},{"J":196608,"cell":449,"epsilon":"1411608396818563/500000000000000000","eta":"4667465797547777/1000000000000000000","height":"47/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"149167848759483/25000000000000000","Aup":"2983360089823937/500000000000000000","Blo":"38249102710493729/500000000000000000","Bup":"1912457129399449/25000000000000000"},"mass_upper_point":{"Alo":"6391945710208879/1000000000000000000","Aup":"6391952315210731/1000000000000000000","Blo":"10244397965204381/125000000000000000","Bup":"81955268292029847/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1724649887930922203/1000000000000000000","sigma_upper":"1729143122704167577/1000000000000000000","subbands":[{"band":0,"epsilon":"1411608396818563/500000000000000000","eta":"4667465797547777/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2790713302371937/1000000000000000000","eta":"1154170148114097/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"9/80","t_lo":"449/4000","tail_lower":"149167848759483/25000000000000000","tail_moment_lower":"38249102710493729/500000000000000000","tail_upper":"6391952315210731/1000000000000000000"},{"J":196608,"cell":450,"epsilon":"2977313032433609/1000000000000000000","eta":"245797572565981/50000000000000000","height":"93/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1573987335317369/250000000000000000","Aup":"6295955858179253/1000000000000000000","Blo":"20180843133654611/250000000000000000","Bup":"80723455976132921/1000000000000000000"},"mass_upper_point":{"Alo":"3372600154744769/500000000000000000","Aup":"6745207219780649/1000000000000000000","Blo":"2162221990013351/25000000000000000","Bup":"8648896808385893/100000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"215166327830989697/125000000000000000","sigma_upper":"1725830107421287949/1000000000000000000","subbands":[{"band":0,"epsilon":"2977313032433609/1000000000000000000","eta":"245797572565981/50000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"588582061881943/200000000000000000","eta":"486226086531489/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"451/4000","t_lo":"9/80","tail_lower":"1573987335317369/250000000000000000","tail_moment_lower":"20180843133654611/250000000000000000","tail_upper":"6745207219780649/1000000000000000000"},{"J":196608,"cell":451,"epsilon":"1471022946495399/500000000000000000","eta":"303614971206401/62500000000000000","height":"93/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6230826795332931/1000000000000000000","Aup":"6230833236081839/1000000000000000000","Blo":"15977669434481181/200000000000000000","Bup":"4993026852408087/62500000000000000"},"mass_upper_point":{"Alo":"6675953792492201/1000000000000000000","Aup":"1668990155630521/250000000000000000","Blo":"85600924198559901/1000000000000000000","Bup":"3424040466156963/40000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"430752839341228237/250000000000000000","sigma_upper":"1727517092138408321/1000000000000000000","subbands":[{"band":0,"epsilon":"1471022946495399/500000000000000000","eta":"303614971206401/62500000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"116317299940379/40000000000000000","eta":"4804592310716233/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"113/1000","t_lo":"451/4000","tail_lower":"6230826795332931/1000000000000000000","tail_moment_lower":"15977669434481181/200000000000000000","tail_upper":"1668990155630521/250000000000000000"},{"J":196608,"cell":452,"epsilon":"1551323265920711/500000000000000000","eta":"1279121657405503/250000000000000000","height":"23/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6574633261346053/1000000000000000000","Aup":"3287319999680659/500000000000000000","Blo":"21075182286363489/250000000000000000","Bup":"2634400481925717/31250000000000000"},"mass_upper_point":{"Alo":"7044901915152507/1000000000000000000","Aup":"3522454530360829/500000000000000000","Blo":"90336268906417457/1000000000000000000","Bup":"45168180203129137/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"10748075575511927/6250000000000000","sigma_upper":"862102038427764347/500000000000000000","subbands":[{"band":0,"epsilon":"1551323265920711/500000000000000000","eta":"1279121657405503/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"306654025614187/100000000000000000","eta":"5060194412307531/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"453/4000","t_lo":"113/1000","tail_lower":"6574633261346053/1000000000000000000","tail_moment_lower":"21075182286363489/250000000000000000","tail_upper":"3522454530360829/500000000000000000"},{"J":196608,"cell":453,"epsilon":"1532950617044641/500000000000000000","eta":"5056014373244739/1000000000000000000","height":"23/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3253302508697119/500000000000000000","Aup":"6506611676678773/1000000000000000000","Blo":"83428402024781379/1000000000000000000","Bup":"2085712182315099/25000000000000000"},"mass_upper_point":{"Alo":"871569245313473/125000000000000000","Aup":"871570128137223/125000000000000000","Blo":"178816993484691/2000000000000000","Bup":"3576343487174797/40000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1721372826798903693/1000000000000000000","sigma_upper":"862945530786324533/500000000000000000","subbands":[{"band":0,"epsilon":"1532950617044641/500000000000000000","eta":"5056014373244739/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"3030099422875923/1000000000000000000","eta":"1250047089155237/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"227/2000","t_lo":"453/4000","tail_lower":"3253302508697119/500000000000000000","tail_moment_lower":"83428402024781379/1000000000000000000","tail_upper":"871570128137223/125000000000000000"},{"J":196608,"cell":454,"epsilon":"17742184540283/6250000000000000","eta":"37500978686347/8000000000000000","height":"93/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3019704732952349/500000000000000000","Aup":"1509853920873409/250000000000000000","Blo":"3097357053940221/40000000000000000","Bup":"77434005956638723/1000000000000000000"},"mass_upper_point":{"Alo":"6472382561442971/1000000000000000000","Aup":"1294477831252853/200000000000000000","Blo":"1659810231971079/20000000000000000","Bup":"41495298020730087/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"345610712303179813/200000000000000000","sigma_upper":"1732578046289769439/1000000000000000000","subbands":[{"band":0,"epsilon":"17742184540283/6250000000000000","eta":"37500978686347/8000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2805491787733747/1000000000000000000","eta":"579460882356669/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"91/800","t_lo":"227/2000","tail_lower":"3019704732952349/500000000000000000","tail_moment_lower":"3097357053940221/40000000000000000","tail_upper":"1294477831252853/200000000000000000"},{"J":196608,"cell":455,"epsilon":"1402567874914827/500000000000000000","eta":"4632228766437669/1000000000000000000","height":"93/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2988449325215993/500000000000000000","Aup":"5976904795373757/1000000000000000000","Blo":"19158097874339207/250000000000000000","Bup":"1197382346486063/15625000000000000"},"mass_upper_point":{"Alo":"6405892096199597/1000000000000000000","Aup":"1281179722888041/200000000000000000","Blo":"82137899179601489/1000000000000000000","Bup":"2566811957553099/31250000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"864867148116447219/500000000000000000","sigma_upper":"1734265031006889811/1000000000000000000","subbands":[{"band":0,"epsilon":"1402567874914827/500000000000000000","eta":"4632228766437669/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"27721591546863/10000000000000000","eta":"2290362399663037/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"57/500","t_lo":"91/800","tail_lower":"2988449325215993/500000000000000000","tail_moment_lower":"19158097874339207/250000000000000000","tail_upper":"1281179722888041/200000000000000000"},{"J":196608,"cell":456,"epsilon":"2771922953031203/1000000000000000000","eta":"4577494520901717/1000000000000000000","height":"93/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1183004913917001/200000000000000000","Aup":"1478757660683067/250000000000000000","Blo":"606712172452749/8000000000000000","Bup":"37919549657443271/500000000000000000"},"mass_upper_point":{"Alo":"6340073687090797/1000000000000000000","Aup":"3170040064822051/500000000000000000","Blo":"16258781009684077/200000000000000000","Bup":"40646993770576349/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"173141503094988981/100000000000000000","sigma_upper":"1735952015724010183/1000000000000000000","subbands":[{"band":0,"epsilon":"2771922953031203/1000000000000000000","eta":"4577494520901717/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"342403184399549/125000000000000000","eta":"2263209438410357/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"457/4000","t_lo":"57/500","tail_lower":"1183004913917001/200000000000000000","tail_moment_lower":"606712172452749/8000000000000000","tail_upper":"3170040064822051/500000000000000000"},{"J":196608,"cell":457,"epsilon":"584650389607971/200000000000000000","eta":"4821238625107513/1000000000000000000","height":"23/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6241349759816637/1000000000000000000","Aup":"3120678056655351/500000000000000000","Blo":"20006758823113811/250000000000000000","Bup":"40013558321942419/500000000000000000"},"mass_upper_point":{"Alo":"1338079944322123/200000000000000000","Aup":"6690406461851281/1000000000000000000","Blo":"85790225760254549/1000000000000000000","Bup":"85790312068586031/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"864047882833442591/500000000000000000","sigma_upper":"433159750110282639/250000000000000000","subbands":[{"band":0,"epsilon":"584650389607971/200000000000000000","eta":"4821238625107513/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1444323139123449/500000000000000000","eta":"2383622729306601/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"229/2000","t_lo":"457/4000","tail_lower":"6241349759816637/1000000000000000000","tail_moment_lower":"20006758823113811/250000000000000000","tail_upper":"6690406461851281/1000000000000000000"},{"J":196608,"cell":458,"epsilon":"2888646696114541/1000000000000000000","eta":"2382140298346353/500000000000000000","height":"23/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1544179083804511/250000000000000000","Aup":"247068904579763/40000000000000000","Blo":"79198242510611261/1000000000000000000","Bup":"19799580727875857/250000000000000000"},"mass_upper_point":{"Alo":"827704364358061/125000000000000000","Aup":"6621641576853977/1000000000000000000","Blo":"2122710134195191/25000000000000000","Bup":"2122712266847357/25000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"345955300076776111/200000000000000000","sigma_upper":"108395374072390683/62500000000000000","subbands":[{"band":0,"epsilon":"2888646696114541/1000000000000000000","eta":"2382140298346353/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2854334675345267/1000000000000000000","eta":"235536885479731/50000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"459/4000","t_lo":"229/2000","tail_lower":"1544179083804511/250000000000000000","tail_moment_lower":"79198242510611261/1000000000000000000","tail_upper":"6621641576853977/1000000000000000000"},{"J":196608,"cell":459,"epsilon":"3046366968475761/1000000000000000000","eta":"2508998262683419/500000000000000000","height":"91/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6517476821229039/1000000000000000000","Aup":"6517483390229633/1000000000000000000","Blo":"41785867575876113/500000000000000000","Bup":"83571819266127691/1000000000000000000"},"mass_upper_point":{"Alo":"109179951635621/15625000000000000","Aup":"873440484293439/125000000000000000","Blo":"44802308308401981/500000000000000000","Bup":"44802352933356713/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1726457235100875927/1000000000000000000","sigma_upper":"17310129698753713/10000000000000000","subbands":[{"band":0,"epsilon":"3046366968475761/1000000000000000000","eta":"2508998262683419/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1505026455555119/500000000000000000","eta":"4961396357655489/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"23/200","t_lo":"459/4000","tail_lower":"6517476821229039/1000000000000000000","tail_moment_lower":"41785867575876113/500000000000000000","tail_upper":"873440484293439/125000000000000000"},{"J":196608,"cell":460,"epsilon":"602062112792419/200000000000000000","eta":"2479361958655607/500000000000000000","height":"91/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3224980682019261/500000000000000000","Aup":"6449967856317349/1000000000000000000","Blo":"82705942666993883/1000000000000000000","Bup":"5169126612420267/62500000000000000"},"mass_upper_point":{"Alo":"1383134838437853/200000000000000000","Aup":"1728920270239143/250000000000000000","Blo":"88683279658694663/1000000000000000000","Bup":"692838811503001/7812500000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1728137969817871299/1000000000000000000","sigma_upper":"1732699954592491673/1000000000000000000","subbands":[{"band":0,"epsilon":"602062112792419/200000000000000000","eta":"2479361958655607/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"594861084676727/200000000000000000","eta":"4902597066268019/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"461/4000","t_lo":"23/200","tail_lower":"3224980682019261/500000000000000000","tail_moment_lower":"82705942666993883/1000000000000000000","tail_upper":"1728920270239143/250000000000000000"},{"J":196608,"cell":461,"epsilon":"1393643660709907/500000000000000000","eta":"183897625396607/40000000000000000","height":"23/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1496685608391737/250000000000000000","Aup":"5986748495373387/1000000000000000000","Blo":"19190553731813167/250000000000000000","Bup":"3838114627147649/50000000000000000"},"mass_upper_point":{"Alo":"6419485912438073/1000000000000000000","Aup":"6419492345106861/1000000000000000000","Blo":"20579026675485677/250000000000000000","Bup":"41158094535449571/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"108426169033429167/62500000000000000","sigma_upper":"347877387861922409/200000000000000000","subbands":[{"band":0,"epsilon":"1393643660709907/500000000000000000","eta":"183897625396607/40000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"137692174355823/50000000000000000","eta":"4545229729484657/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"231/2000","t_lo":"461/4000","tail_lower":"1496685608391737/250000000000000000","tail_moment_lower":"19190553731813167/250000000000000000","tail_upper":"6419492345106861/1000000000000000000"},{"J":196608,"cell":462,"epsilon":"2754303323870563/1000000000000000000","eta":"141973289269981/31250000000000000","height":"23/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"740588109124787/125000000000000000","Aup":"5924710864009131/1000000000000000000","Blo":"9495838851225771/125000000000000000","Bup":"75966787518813537/1000000000000000000"},"mass_upper_point":{"Alo":"3176730985685221/500000000000000000","Aup":"6353468329374691/1000000000000000000","Blo":"81469436266509833/1000000000000000000","Bup":"81469517679171557/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"434124859812965511/250000000000000000","sigma_upper":"870536962013366209/500000000000000000","subbands":[{"band":0,"epsilon":"2754303323870563/1000000000000000000","eta":"141973289269981/31250000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2721144656627541/1000000000000000000","eta":"898274419796287/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"463/4000","t_lo":"231/2000","tail_lower":"740588109124787/125000000000000000","tail_moment_lower":"9495838851225771/125000000000000000","tail_upper":"6353468329374691/1000000000000000000"},{"J":196608,"cell":463,"epsilon":"1550002329606453/500000000000000000","eta":"510019177313293/100000000000000000","height":"9/10","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3332731323008573/500000000000000000","Aup":"6665469280018079/1000000000000000000","Blo":"42736730607199183/500000000000000000","Bup":"21368386541045033/250000000000000000"},"mass_upper_point":{"Alo":"1787111342732079/250000000000000000","Aup":"1429690482278457/200000000000000000","Blo":"91672757063936367/1000000000000000000","Bup":"22918211805931223/250000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1728180173968857417/1000000000000000000","sigma_upper":"173276090874385279/100000000000000000","subbands":[{"band":0,"epsilon":"1550002329606453/500000000000000000","eta":"510019177313293/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"3062546585863013/1000000000000000000","eta":"1260463188484079/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"29/250","t_lo":"463/4000","tail_lower":"3332731323008573/500000000000000000","tail_moment_lower":"42736730607199183/500000000000000000","tail_upper":"1429690482278457/200000000000000000"},{"J":196608,"cell":464,"epsilon":"2870332757253069/1000000000000000000","eta":"591075142091141/125000000000000000","height":"91/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6186715417746893/1000000000000000000","Aup":"6186721612033991/1000000000000000000","Blo":"39665091106189559/500000000000000000","Bup":"991628269093663/12500000000000000"},"mass_upper_point":{"Alo":"3317750423963853/500000000000000000","Aup":"5183990173763/781250000000000","Blo":"85090240208561809/1000000000000000000","Bup":"85090324396820951/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1734860908685852789/1000000000000000000","sigma_upper":"869723946730486581/500000000000000000","subbands":[{"band":0,"epsilon":"2870332757253069/1000000000000000000","eta":"591075142091141/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2835540820340239/1000000000000000000","eta":"4674334341223837/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"93/800","t_lo":"29/250","tail_lower":"6186715417746893/1000000000000000000","tail_moment_lower":"39665091106189559/500000000000000000","tail_upper":"5183990173763/781250000000000"},{"J":196608,"cell":465,"epsilon":"2836374886768729/1000000000000000000","eta":"4672770841083827/1000000000000000000","height":"91/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6122574006155089/1000000000000000000","Aup":"306129006405799/50000000000000000","Blo":"153335272968743/1953125000000000","Bup":"39253869074388997/500000000000000000"},"mass_upper_point":{"Alo":"6567221379479041/1000000000000000000","Aup":"1641806969418723/250000000000000000","Blo":"8421460202203387/100000000000000000","Bup":"84214685233101907/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1736541643402848161/1000000000000000000","sigma_upper":"348226975635618707/200000000000000000","subbands":[{"band":0,"epsilon":"2836374886768729/1000000000000000000","eta":"4672770841083827/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2801880678558513/1000000000000000000","eta":"577370102734009/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"233/2000","t_lo":"93/800","tail_lower":"6122574006155089/1000000000000000000","tail_moment_lower":"153335272968743/1953125000000000","tail_upper":"1641806969418723/250000000000000000"},{"J":196608,"cell":466,"epsilon":"2991275656968949/1000000000000000000","eta":"2460831247638533/500000000000000000","height":"9/10","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6460289053385177/1000000000000000000","Aup":"1615073864430983/250000000000000000","Blo":"20710566526687621/250000000000000000","Bup":"41421174057472749/500000000000000000"},"mass_upper_point":{"Alo":"3465017194857927/500000000000000000","Aup":"6930041187928771/1000000000000000000","Blo":"88871639282898849/1000000000000000000","Bup":"22217931584922573/250000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"866611189059921767/500000000000000000","sigma_upper":"1737821862895213907/1000000000000000000","subbands":[{"band":0,"epsilon":"2991275656968949/1000000000000000000","eta":"2460831247638533/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"369346386145697/125000000000000000","eta":"4864784332639141/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"467/4000","t_lo":"233/2000","tail_lower":"6460289053385177/1000000000000000000","tail_moment_lower":"20710566526687621/250000000000000000","tail_upper":"6930041187928771/1000000000000000000"},{"J":196608,"cell":467,"epsilon":"591178607751939/200000000000000000","eta":"2431781186733317/500000000000000000","height":"9/10","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6393289340513021/1000000000000000000","Aup":"6393295670086241/1000000000000000000","Blo":"20495761721243949/250000000000000000","Bup":"81983127935555711/1000000000000000000"},"mass_upper_point":{"Alo":"6858700642996403/1000000000000000000","Aup":"6858707362334087/1000000000000000000","Blo":"21989196503073063/250000000000000000","Bup":"87956872058774859/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"867451556418419453/500000000000000000","sigma_upper":"43487721190308357/25000000000000000","subbands":[{"band":0,"epsilon":"591178607751939/200000000000000000","eta":"2431781186733317/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1459850797744187/500000000000000000","eta":"2403582101732583/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"117/1000","t_lo":"467/4000","tail_lower":"6393289340513021/1000000000000000000","tail_moment_lower":"20495761721243949/250000000000000000","tail_upper":"6858707362334087/1000000000000000000"},{"J":196608,"cell":468,"epsilon":"584186403815607/200000000000000000","eta":"2403076511290247/500000000000000000","height":"9/10","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6326973785929787/1000000000000000000","Aup":"6326980041614127/1000000000000000000","Blo":"40566300998961223/500000000000000000","Bup":"16226536420423789/200000000000000000"},"mass_upper_point":{"Alo":"135761794273707/20000000000000000","Aup":"3394048177533519/500000000000000000","Blo":"87051203367200507/1000000000000000000","Bup":"87051288415152079/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1736583847553834279/1000000000000000000","sigma_upper":"435298958082363663/250000000000000000","subbands":[{"band":0,"epsilon":"584186403815607/200000000000000000","eta":"2403076511290247/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"90157855229427/31250000000000000","eta":"2375115694841419/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"469/4000","t_lo":"117/1000","tail_lower":"6326973785929787/1000000000000000000","tail_moment_lower":"40566300998961223/500000000000000000","tail_upper":"3394048177533519/500000000000000000"},{"J":196608,"cell":469,"epsilon":"3080474597631959/1000000000000000000","eta":"2531089963234041/500000000000000000","height":"89/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3337975105967301/500000000000000000","Aup":"166898918900877/25000000000000000","Blo":"85611969344374087/1000000000000000000","Bup":"85612053145523441/1000000000000000000"},"mass_upper_point":{"Alo":"7163090956313613/1000000000000000000","Aup":"7163097904182617/1000000000000000000","Blo":"91864925126694547/1000000000000000000","Bup":"91865014103461613/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1733264582270829651/1000000000000000000","sigma_upper":"108617676065410939/62500000000000000","subbands":[{"band":0,"epsilon":"3080474597631959/1000000000000000000","eta":"2531089963234041/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"304250346215931/100000000000000000","eta":"5003071531509237/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"47/400","t_lo":"469/4000","tail_lower":"3337975105967301/500000000000000000","tail_moment_lower":"85611969344374087/1000000000000000000","tail_upper":"7163097904182617/1000000000000000000"},{"J":196608,"cell":470,"epsilon":"608809263549767/200000000000000000","eta":"1000487194672473/200000000000000000","height":"89/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"206458753960607/31250000000000000","Aup":"3303343297230173/500000000000000000","Blo":"21180897588797073/250000000000000000","Bup":"42361836589005169/500000000000000000"},"mass_upper_point":{"Alo":"7089322154011733/1000000000000000000","Aup":"3544664510643793/500000000000000000","Blo":"90918795290657401/1000000000000000000","Bup":"727351065880571/8000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1734945316987825023/1000000000000000000","sigma_upper":"1739569801763695397/1000000000000000000","subbands":[{"band":0,"epsilon":"608809263549767/200000000000000000","eta":"1000487194672473/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"93950062787047/31250000000000000","eta":"494382827165437/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"471/4000","t_lo":"47/400","tail_lower":"206458753960607/31250000000000000","tail_moment_lower":"21180897588797073/250000000000000000","tail_upper":"3544664510643793/500000000000000000"},{"J":196608,"cell":471,"epsilon":"376006496226463/125000000000000000","eta":"1235850535140321/250000000000000000","height":"89/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"653811781533187/100000000000000000","Aup":"3269062103784309/500000000000000000","Blo":"83844289023545561/1000000000000000000","Bup":"327517073748099/3906250000000000"},"mass_upper_point":{"Alo":"1403260260519779/200000000000000000","Aup":"3508154045110361/500000000000000000","Blo":"17996451783139779/200000000000000000","Bup":"11247793229974019/125000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"434156512926205099/250000000000000000","sigma_upper":"1741256786480815769/1000000000000000000","subbands":[{"band":0,"epsilon":"376006496226463/125000000000000000","eta":"1235850535140321/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2970732041956123/1000000000000000000","eta":"195411659827547/40000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"59/500","t_lo":"471/4000","tail_lower":"653811781533187/100000000000000000","tail_moment_lower":"83844289023545561/1000000000000000000","tail_upper":"3508154045110361/500000000000000000"},{"J":196608,"cell":472,"epsilon":"297248634065387/100000000000000000","eta":"488506992175209/100000000000000000","height":"89/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1294051237367219/200000000000000000","Aup":"6470262504473557/1000000000000000000","Blo":"82973974400139787/1000000000000000000","Bup":"82974055300590127/1000000000000000000"},"mass_upper_point":{"Alo":"217000655263481/31250000000000000","Aup":"347201383866361/50000000000000000","Blo":"89055220651657087/1000000000000000000","Bup":"22263826641830029/250000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"217288348302726971/125000000000000000","sigma_upper":"871471885598968071/500000000000000000","subbands":[{"band":0,"epsilon":"297248634065387/100000000000000000","eta":"488506992175209/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2935488362280519/1000000000000000000","eta":"4827452713483257/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"473/4000","t_lo":"59/500","tail_lower":"1294051237367219/200000000000000000","tail_moment_lower":"82973974400139787/1000000000000000000","tail_upper":"347201383866361/50000000000000000"},{"J":196608,"cell":473,"epsilon":"1468672152231433/500000000000000000","eta":"37714304014331/7812500000000000","height":"89/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1600772054899663/250000000000000000","Aup":"1600773615877819/250000000000000000","Blo":"82112556423548067/1000000000000000000","Bup":"10264079547460431/125000000000000000"},"mass_upper_point":{"Alo":"6872473789822829/1000000000000000000","Aup":"859060052613739/125000000000000000","Blo":"2203439651784253/25000000000000000","Bup":"44068835495177427/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1739987521138811141/1000000000000000000","sigma_upper":"872315377957528257/500000000000000000","subbands":[{"band":0,"epsilon":"1468672152231433/500000000000000000","eta":"37714304014331/7812500000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1450332912175993/500000000000000000","eta":"23851517691379/5000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"237/2000","t_lo":"473/4000","tail_lower":"1600772054899663/250000000000000000","tail_moment_lower":"82112556423548067/1000000000000000000","tail_upper":"859060052613739/125000000000000000"},{"J":196608,"cell":474,"epsilon":"580524153219589/200000000000000000","eta":"2385238407292187/500000000000000000","height":"89/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6336606960536327/1000000000000000000","Aup":"792076641448537/125000000000000000","Blo":"81259945911865531/1000000000000000000","Bup":"16252004986951641/200000000000000000"},"mass_upper_point":{"Alo":"680165247637261/100000000000000000","Aup":"6801659030557459/1000000000000000000","Blo":"87229261662062391/1000000000000000000","Bup":"87229345595982761/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1741668255855806513/1000000000000000000","sigma_upper":"873158870316088443/500000000000000000","subbands":[{"band":0,"epsilon":"580524153219589/200000000000000000","eta":"2385238407292187/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"358282421150923/125000000000000000","eta":"4713835684269261/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"19/160","t_lo":"237/2000","tail_lower":"6336606960536327/1000000000000000000","tail_moment_lower":"81259945911865531/1000000000000000000","tail_upper":"6801659030557459/1000000000000000000"},{"J":196608,"cell":475,"epsilon":"3061196972701029/1000000000000000000","eta":"628081003629057/125000000000000000","height":"22/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6686067404609653/1000000000000000000","Aup":"3343036930037561/500000000000000000","Blo":"8574573628987663/100000000000000000","Bup":"85745818958523781/1000000000000000000"},"mass_upper_point":{"Alo":"7177352545724739/1000000000000000000","Aup":"89716992528287/12500000000000000","Blo":"46026090920955679/500000000000000000","Bup":"23013067412942519/250000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"347669798114560377/200000000000000000","sigma_upper":"1743004725349297259/1000000000000000000","subbands":[{"band":0,"epsilon":"3061196972701029/1000000000000000000","eta":"628081003629057/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"188919931788453/62500000000000000","eta":"2482391395939169/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"119/1000","t_lo":"19/160","tail_lower":"6686067404609653/1000000000000000000","tail_moment_lower":"8574573628987663/100000000000000000","tail_upper":"89716992528287/12500000000000000"},{"J":196608,"cell":476,"epsilon":"3025015436548329/1000000000000000000","eta":"4965376884383539/1000000000000000000","height":"22/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6616625751611441/1000000000000000000","Aup":"6616632131760989/1000000000000000000","Blo":"84855114584558863/1000000000000000000","Bup":"21213799072118541/250000000000000000"},"mass_upper_point":{"Alo":"88792069564961/12500000000000000","Aup":"7103372342232217/1000000000000000000","Blo":"91103208213906321/1000000000000000000","Bup":"45551647502673123/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"870014862644898629/500000000000000000","sigma_upper":"1744691710066417631/1000000000000000000","subbands":[{"band":0,"epsilon":"3025015436548329/1000000000000000000","eta":"4965376884383539/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"23334927699623/7812500000000000","eta":"2453011206920631/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"477/4000","t_lo":"119/1000","tail_lower":"6616625751611441/1000000000000000000","tail_moment_lower":"84855114584558863/1000000000000000000","tail_upper":"7103372342232217/1000000000000000000"},{"J":196608,"cell":477,"epsilon":"2989264658954571/1000000000000000000","eta":"490680985164659/100000000000000000","height":"22/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1309578895796451/200000000000000000","Aup":"654790078469849/100000000000000000","Blo":"41986802205046707/500000000000000000","Bup":"10496710645073033/125000000000000000"},"mass_upper_point":{"Alo":"7030129656166689/1000000000000000000","Aup":"1406027270925029/200000000000000000","Blo":"18032773708860989/200000000000000000","Bup":"18032790865838117/200000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"174171046000679263/100000000000000000","sigma_upper":"436594673695884501/250000000000000000","subbands":[{"band":0,"epsilon":"2989264658954571/1000000000000000000","eta":"490680985164659/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2951450801038139/1000000000000000000","eta":"2423981188132913/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"239/2000","t_lo":"477/4000","tail_lower":"1309578895796451/200000000000000000","tail_moment_lower":"41986802205046707/500000000000000000","tail_upper":"1406027270925029/200000000000000000"},{"J":196608,"cell":478,"epsilon":"1476969730500599/500000000000000000","eta":"4848938501470247/1000000000000000000","height":"22/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6479866458727157/1000000000000000000","Aup":"404992043180131/62500000000000000","Blo":"83101114336506813/1000000000000000000","Bup":"83101194144748829/1000000000000000000"},"mass_upper_point":{"Alo":"217426166947893/31250000000000000","Aup":"3478821981564657/500000000000000000","Blo":"17846813386189939/200000000000000000","Bup":"89234151721006893/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1743391194723788003/1000000000000000000","sigma_upper":"218508209937582297/125000000000000000","subbands":[{"band":0,"epsilon":"1476969730500599/500000000000000000","eta":"4848938501470247/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2916453915745661/1000000000000000000","eta":"958118853567863/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"479/4000","t_lo":"239/2000","tail_lower":"6479866458727157/1000000000000000000","tail_moment_lower":"83101114336506813/1000000000000000000","tail_upper":"3478821981564657/500000000000000000"},{"J":196608,"cell":479,"epsilon":"729758684471383/250000000000000000","eta":"74871164164593/15625000000000000","height":"22/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1603133658144691/250000000000000000","Aup":"6412540792034537/1000000000000000000","Blo":"82237553828240727/1000000000000000000","Bup":"82237632705276187/1000000000000000000"},"mass_upper_point":{"Alo":"6885881219913863/1000000000000000000","Aup":"1377177552790653/200000000000000000","Blo":"88313708401961117/1000000000000000000","Bup":"88313792208777493/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"13960575435526267/8000000000000000","sigma_upper":"437438166054444687/250000000000000000","subbands":[{"band":0,"epsilon":"729758684471383/250000000000000000","eta":"74871164164593/15625000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2881874988292479/1000000000000000000","eta":"1183477444837711/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"3/25","t_lo":"479/4000","tail_lower":"1603133658144691/250000000000000000","tail_moment_lower":"82237553828240727/1000000000000000000","tail_upper":"1377177552790653/200000000000000000"},{"J":196608,"cell":480,"epsilon":"1351395411674089/500000000000000000","eta":"4442682894725569/1000000000000000000","height":"89/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"5951759383383097/1000000000000000000","Aup":"148794128371421/25000000000000000","Blo":"76324354164288543/1000000000000000000","Bup":"76324427813028651/1000000000000000000"},"mass_upper_point":{"Alo":"3195784158519773/500000000000000000","Aup":"3195787214130347/500000000000000000","Blo":"40984852578954393/500000000000000000","Bup":"16393956683567043/200000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1751752664157778747/1000000000000000000","sigma_upper":"1756439648934899121/1000000000000000000","subbands":[{"band":0,"epsilon":"1351395411674089/500000000000000000","eta":"4442682894725569/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1334140952039681/500000000000000000","eta":"4388884834290029/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"481/4000","t_lo":"3/25","tail_lower":"5951759383383097/1000000000000000000","tail_moment_lower":"76324354164288543/1000000000000000000","tail_upper":"3195787214130347/500000000000000000"},{"J":196608,"cell":481,"epsilon":"2850466620568289/1000000000000000000","eta":"2339707888047503/500000000000000000","height":"22/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"62799316742263/10000000000000000","Aup":"6279937690828989/1000000000000000000","Blo":"4026843189343813/50000000000000000","Bup":"16107388166822193/200000000000000000"},"mass_upper_point":{"Alo":"3372274146368399/500000000000000000","Aup":"1348910937186517/200000000000000000","Blo":"86500945308776429/1000000000000000000","Bup":"86501027183336451/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"43710834971869353/25000000000000000","sigma_upper":"1753126633652019493/1000000000000000000","subbands":[{"band":0,"epsilon":"2850466620568289/1000000000000000000","eta":"2339707888047503/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2813951007013147/1000000000000000000","eta":"2311279464430819/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"241/2000","t_lo":"481/4000","tail_lower":"62799316742263/10000000000000000","tail_moment_lower":"4026843189343813/50000000000000000","tail_upper":"1348910937186517/200000000000000000"},{"J":196608,"cell":482,"epsilon":"1503115220522351/500000000000000000","eta":"1232195908115333/250000000000000000","height":"87/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1656552332857447/250000000000000000","Aup":"82827695315471/12500000000000000","Blo":"16996400737229391/200000000000000000","Bup":"339928337147323/4000000000000000"},"mass_upper_point":{"Alo":"444814569999241/62500000000000000","Aup":"7117039808011707/1000000000000000000","Blo":"45641406673281923/500000000000000000","Bup":"91282899000694191/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"436278533397942373/250000000000000000","sigma_upper":"349962723673827973/200000000000000000","subbands":[{"band":0,"epsilon":"1503115220522351/500000000000000000","eta":"1232195908115333/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1483795602372597/500000000000000000","eta":"4868694506067557/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"483/4000","t_lo":"241/2000","tail_lower":"1656552332857447/250000000000000000","tail_moment_lower":"16996400737229391/200000000000000000","tail_upper":"7117039808011707/1000000000000000000"},{"J":196608,"cell":483,"epsilon":"1485359967207073/500000000000000000","eta":"1217669310081373/250000000000000000","height":"87/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"204916048771639/31250000000000000","Aup":"655731978110247/100000000000000000","Blo":"16819668352473629/200000000000000000","Bup":"42049210711431673/500000000000000000"},"mass_upper_point":{"Alo":"7043586713725057/1000000000000000000","Aup":"704359332423399/100000000000000000","Blo":"90340728672363197/1000000000000000000","Bup":"90340813333512733/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"27293669817324451/15625000000000000","sigma_upper":"875750301543130119/500000000000000000","subbands":[{"band":0,"epsilon":"1485359967207073/500000000000000000","eta":"1217669310081373/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"183276119500213/62500000000000000","eta":"2405552439947169/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"121/1000","t_lo":"483/4000","tail_lower":"204916048771639/31250000000000000","tail_moment_lower":"16819668352473629/200000000000000000","tail_upper":"704359332423399/100000000000000000"},{"J":196608,"cell":484,"epsilon":"587126381737171/200000000000000000","eta":"120331517010301/25000000000000000","height":"87/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3244561778883877/500000000000000000","Aup":"405570606602481/62500000000000000","Blo":"2080593316038677/25000000000000000","Bup":"83223811372869209/1000000000000000000"},"mass_upper_point":{"Alo":"3485443463131737/500000000000000000","Aup":"3485446730079939/500000000000000000","Blo":"44704110652809363/500000000000000000","Bup":"89408304985349649/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1748475603025760237/1000000000000000000","sigma_upper":"175318758780338061/100000000000000000","subbands":[{"band":0,"epsilon":"587126381737171/200000000000000000","eta":"120331517010301/25000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"11590657966929/4000000000000000","eta":"4754201201659323/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"97/800","t_lo":"121/1000","tail_lower":"3244561778883877/500000000000000000","tail_moment_lower":"2080593316038677/25000000000000000","tail_upper":"3485446730079939/500000000000000000"},{"J":196608,"cell":485,"epsilon":"1450480653730199/500000000000000000","eta":"4756525701987723/1000000000000000000","height":"87/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1284326445683029/200000000000000000","Aup":"3210819152299303/500000000000000000","Blo":"41179042661083779/500000000000000000","Bup":"82358163135202463/1000000000000000000"},"mass_upper_point":{"Alo":"6898926312362003/1000000000000000000","Aup":"3449466385268829/500000000000000000","Blo":"4424259786891127/50000000000000000","Bup":"88485278447561931/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1750156337742755609/1000000000000000000","sigma_upper":"1754874572520500983/1000000000000000000","subbands":[{"band":0,"epsilon":"1450480653730199/500000000000000000","eta":"4756525701987723/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1431662956208371/500000000000000000","eta":"1174493810130539/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"243/2000","t_lo":"97/800","tail_lower":"1284326445683029/200000000000000000","tail_moment_lower":"41179042661083779/500000000000000000","tail_upper":"3449466385268829/500000000000000000"},{"J":196608,"cell":486,"epsilon":"1433351563785911/500000000000000000","eta":"37603713213279/8000000000000000","height":"87/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"635483254795457/100000000000000000","Aup":"6354838553289127/1000000000000000000","Blo":"81501309695027853/1000000000000000000","Bup":"40750693300266021/500000000000000000"},"mass_upper_point":{"Alo":"6827697499170489/1000000000000000000","Aup":"6827703882506829/1000000000000000000","Blo":"87571557389127039/1000000000000000000","Bup":"17514327828033773/200000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"875918536229875491/500000000000000000","sigma_upper":"351312311447524271/200000000000000000","subbands":[{"band":0,"epsilon":"1433351563785911/500000000000000000","eta":"37603713213279/8000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2829397160799431/1000000000000000000","eta":"185696754522277/40000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"487/4000","t_lo":"243/2000","tail_lower":"635483254795457/100000000000000000","tail_moment_lower":"81501309695027853/1000000000000000000","tail_upper":"6827703882506829/1000000000000000000"},{"J":196608,"cell":487,"epsilon":"3023386205268041/1000000000000000000","eta":"1237748187626459/250000000000000000","height":"43/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"670520590560153/100000000000000000","Aup":"6705212187512571/1000000000000000000","Blo":"17199847922695499/200000000000000000","Bup":"42999660032243231/500000000000000000"},"mass_upper_point":{"Alo":"7204737833860639/1000000000000000000","Aup":"7204744511451051/1000000000000000000","Blo":"46206069750769047/500000000000000000","Bup":"2310305625622873/25000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"874258903588373177/500000000000000000","sigma_upper":"1753248541954741727/1000000000000000000","subbands":[{"band":0,"epsilon":"3023386205268041/1000000000000000000","eta":"1237748187626459/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2983911940619631/1000000000000000000","eta":"4889650432830607/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"61/500","t_lo":"487/4000","tail_lower":"670520590560153/100000000000000000","tail_moment_lower":"17199847922695499/200000000000000000","tail_upper":"7204744511451051/1000000000000000000"},{"J":196608,"cell":488,"epsilon":"373461025964393/125000000000000000","eta":"4892648598598051/1000000000000000000","height":"43/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3317717314641899/500000000000000000","Aup":"6635440837960087/1000000000000000000","Blo":"85104305333600237/1000000000000000000","Bup":"85104384846478853/1000000000000000000"},"mass_upper_point":{"Alo":"7130328306014467/1000000000000000000","Aup":"891291863279569/125000000000000000","Blo":"11432206849996169/125000000000000000","Bup":"11432217416526209/125000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"875099270946870863/500000000000000000","sigma_upper":"17549355266718621/10000000000000000","subbands":[{"band":0,"epsilon":"373461025964393/125000000000000000","eta":"4892648598598051/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"737140040007977/250000000000000000","eta":"1207959171996933/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"489/4000","t_lo":"61/500","tail_lower":"3317717314641899/500000000000000000","tail_moment_lower":"85104305333600237/1000000000000000000","tail_upper":"891291863279569/125000000000000000"},{"J":196608,"cell":489,"epsilon":"295241471745839/100000000000000000","eta":"966999357854519/200000000000000000","height":"43/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6566378782900973/1000000000000000000","Aup":"3283192459599999/500000000000000000","Blo":"84218548239936813/1000000000000000000","Bup":"21054656706417739/250000000000000000"},"mass_upper_point":{"Alo":"7056675926282529/1000000000000000000","Aup":"352834122501837/50000000000000000","Blo":"90512882949068269/1000000000000000000","Bup":"45256483250854927/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1751879276610737099/1000000000000000000","sigma_upper":"219577813923622809/125000000000000000","subbands":[{"band":0,"epsilon":"295241471745839/100000000000000000","eta":"966999357854519/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"728407546292527/250000000000000000","eta":"2387355625669971/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"49/400","t_lo":"489/4000","tail_lower":"6566378782900973/1000000000000000000","tail_moment_lower":"84218548239936813/1000000000000000000","tail_upper":"352834122501837/50000000000000000"},{"J":196608,"cell":490,"epsilon":"1458780332058083/500000000000000000","eta":"597253630603173/125000000000000000","height":"43/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"324901558307961/50000000000000000","Aup":"3249018615464183/500000000000000000","Blo":"16668375193191357/200000000000000000","Bup":"83341953635404659/1000000000000000000"},"mass_upper_point":{"Alo":"3491886567484141/500000000000000000","Aup":"3491889791572187/500000000000000000","Blo":"22394431741800081/250000000000000000","Bup":"89577809551644719/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1753560011327732471/1000000000000000000","sigma_upper":"351661899221220569/200000000000000000","subbands":[{"band":0,"epsilon":"1458780332058083/500000000000000000","eta":"597253630603173/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"71977923678151/25000000000000000","eta":"4718265866714347/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"491/4000","t_lo":"49/400","tail_lower":"324901558307961/50000000000000000","tail_moment_lower":"16668375193191357/200000000000000000","tail_upper":"3491889791572187/500000000000000000"},{"J":196608,"cell":491,"epsilon":"2883121018708947/1000000000000000000","eta":"590217148305631/125000000000000000","height":"43/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"643038464948107/100000000000000000","Aup":"6430390643557799/1000000000000000000","Blo":"82474197052318499/1000000000000000000","Bup":"2061856845405263/25000000000000000"},"mass_upper_point":{"Alo":"138232248920021/20000000000000000","Aup":"6911618819478463/1000000000000000000","Blo":"88652090817281941/1000000000000000000","Bup":"8865217244479891/100000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"438810186511181961/250000000000000000","sigma_upper":"1759996480823223217/1000000000000000000","subbands":[{"band":0,"epsilon":"2883121018708947/1000000000000000000","eta":"590217148305631/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2845015448504721/1000000000000000000","eta":"4662492376930949/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"123/1000","t_lo":"491/4000","tail_lower":"643038464948107/100000000000000000","tail_moment_lower":"82474197052318499/1000000000000000000","tail_upper":"6911618819478463/1000000000000000000"},{"J":196608,"cell":492,"epsilon":"2849090827335709/1000000000000000000","eta":"2333056566901571/500000000000000000","height":"43/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6363432173333671/1000000000000000000","Aup":"1590859524386403/250000000000000000","Blo":"81615420938250157/1000000000000000000","Bup":"8161549680719051/100000000000000000"},"mass_upper_point":{"Alo":"6840186446243063/1000000000000000000","Aup":"1368038549178197/200000000000000000","Blo":"87735879397891811/1000000000000000000","Bup":"10966995009952153/125000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"109807592547607701/62500000000000000","sigma_upper":"1761683465540343589/1000000000000000000","subbands":[{"band":0,"epsilon":"2849090827335709/1000000000000000000","eta":"2333056566901571/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"56226414637487/20000000000000000","eta":"4607382723330451/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"493/4000","t_lo":"123/1000","tail_lower":"6363432173333671/1000000000000000000","tail_moment_lower":"81615420938250157/1000000000000000000","tail_upper":"1368038549178197/200000000000000000"},{"J":196608,"cell":493,"epsilon":"375605842512317/125000000000000000","eta":"4914854064122751/1000000000000000000","height":"17/20","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"839279351886271/125000000000000000","Aup":"3357120506021227/500000000000000000","Blo":"17223814458934877/200000000000000000","Bup":"43059575830022997/500000000000000000"},"mass_upper_point":{"Alo":"7217868581247611/1000000000000000000","Aup":"7217875171182363/1000000000000000000","Blo":"92584929603006623/1000000000000000000","Bup":"92585014006318519/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"438400553869679647/250000000000000000","sigma_upper":"879185225128731981/500000000000000000","subbands":[{"band":0,"epsilon":"375605842512317/125000000000000000","eta":"4914854064122751/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"592976615043987/200000000000000000","eta":"121319775599773/25000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"247/2000","t_lo":"493/4000","tail_lower":"839279351886271/125000000000000000","tail_moment_lower":"17223814458934877/200000000000000000","tail_upper":"7217875171182363/1000000000000000000"},{"J":196608,"cell":494,"epsilon":"593877126853211/200000000000000000","eta":"2428482152189599/500000000000000000","height":"17/20","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6644305401044797/1000000000000000000","Aup":"1661077881445079/250000000000000000","Blo":"85222067116619741/1000000000000000000","Bup":"85222145556872591/1000000000000000000"},"mass_upper_point":{"Alo":"1785813652547473/250000000000000000","Aup":"1785815280950311/250000000000000000","Blo":"22906944171100203/250000000000000000","Bup":"22906965027482741/250000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1755282950195713961/1000000000000000000","sigma_upper":"880028717487292167/500000000000000000","subbands":[{"band":0,"epsilon":"593877126853211/200000000000000000","eta":"2428482152189599/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"292977446331321/100000000000000000","eta":"1198860311346481/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"99/800","t_lo":"247/2000","tail_lower":"6644305401044797/1000000000000000000","tail_moment_lower":"85222067116619741/1000000000000000000","tail_upper":"1785815280950311/250000000000000000"},{"J":196608,"cell":495,"epsilon":"2934346003157043/1000000000000000000","eta":"149992535117581/31250000000000000","height":"17/20","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6575093860756039/1000000000000000000","Aup":"1315019982824013/200000000000000000","Blo":"42167135458695019/500000000000000000","Bup":"3373373937734223/40000000000000000"},"mass_upper_point":{"Alo":"44183754649867/6250000000000000","Aup":"7069407182154401/1000000000000000000","Blo":"90680375020507699/1000000000000000000","Bup":"90680457479633783/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1756963684912709333/1000000000000000000","sigma_upper":"1761744419691704707/1000000000000000000","subbands":[{"band":0,"epsilon":"2934346003157043/1000000000000000000","eta":"149992535117581/31250000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"723771132008231/250000000000000000","eta":"4738773883460219/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"31/250","t_lo":"99/800","tail_lower":"6575093860756039/1000000000000000000","tail_moment_lower":"42167135458695019/500000000000000000","tail_upper":"7069407182154401/1000000000000000000"},{"J":196608,"cell":496,"epsilon":"2899722784845681/1000000000000000000","eta":"948647263686991/200000000000000000","height":"17/20","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"650659295874279/100000000000000000","Aup":"130131978831413/20000000000000000","Blo":"16691118174893889/200000000000000000","Bup":"41727833748424999/500000000000000000"},"mass_upper_point":{"Alo":"1399259876434813/200000000000000000","Aup":"3498152872895749/500000000000000000","Blo":"44871313551066499/500000000000000000","Bup":"89742708606098687/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"879322209814852353/500000000000000000","sigma_upper":"1763431404408825079/1000000000000000000","subbands":[{"band":0,"epsilon":"2899722784845681/1000000000000000000","eta":"948647263686991/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"89400257516023/31250000000000000","eta":"187311230305809/40000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"497/4000","t_lo":"31/250","tail_lower":"650659295874279/100000000000000000","tail_moment_lower":"16691118174893889/200000000000000000","tail_upper":"3498152872895749/500000000000000000"},{"J":196608,"cell":497,"epsilon":"2865510985654577/1000000000000000000","eta":"4687381782002929/1000000000000000000","height":"17/20","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3219397765361753/500000000000000000","Aup":"1287760288768123/200000000000000000","Blo":"82585935078773791/1000000000000000000","Bup":"82586010808146343/1000000000000000000"},"mass_upper_point":{"Alo":"6923942998503543/1000000000000000000","Aup":"173098732210751/25000000000000000","Blo":"22203609092908247/250000000000000000","Bup":"44407258465775363/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"880162577173350039/500000000000000000","sigma_upper":"1765118389125945451/1000000000000000000","subbands":[{"band":0,"epsilon":"2865510985654577/1000000000000000000","eta":"4687381782002929/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2826940627066491/1000000000000000000","eta":"925490756972189/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"249/2000","t_lo":"497/4000","tail_lower":"3219397765361753/500000000000000000","tail_moment_lower":"82585935078773791/1000000000000000000","tail_upper":"173098732210751/25000000000000000"},{"J":196608,"cell":498,"epsilon":"176981605630927/62500000000000000","eta":"4632189506889307/1000000000000000000","height":"17/20","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3185847241468949/500000000000000000","Aup":"3185850163580013/500000000000000000","Blo":"8172521252595099/100000000000000000","Bup":"40862643686384423/500000000000000000"},"mass_upper_point":{"Alo":"6852324140162493/1000000000000000000","Aup":"856541294656883/125000000000000000","Blo":"8789570721393287/100000000000000000","Bup":"43947893420392769/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"35240117781273909/20000000000000000","sigma_upper":"55212667932595807/31250000000000000","subbands":[{"band":0,"epsilon":"176981605630927/62500000000000000","eta":"4632189506889307/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"698369193272243/250000000000000000","eta":"2286392490452117/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"499/4000","t_lo":"249/2000","tail_lower":"3185847241468949/500000000000000000","tail_moment_lower":"8172521252595099/100000000000000000","tail_upper":"856541294656883/125000000000000000"},{"J":196608,"cell":499,"epsilon":"2798302024576183/1000000000000000000","eta":"4577651581097237/1000000000000000000","height":"17/20","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6305282791475017/1000000000000000000","Aup":"6305288567608333/1000000000000000000","Blo":"40436666553880387/500000000000000000","Bup":"2527293971323521/31250000000000000"},"mass_upper_point":{"Alo":"6781435427119851/1000000000000000000","Aup":"6781441572225637/1000000000000000000","Blo":"43493172473812899/500000000000000000","Bup":"86986423652267603/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1763686623780690823/1000000000000000000","sigma_upper":"442123089640046549/250000000000000000","subbands":[{"band":0,"epsilon":"2798302024576183/1000000000000000000","eta":"4577651581097237/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1380205917067607/500000000000000000","eta":"4518766457145813/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"1/8","t_lo":"499/4000","tail_lower":"6305282791475017/1000000000000000000","tail_moment_lower":"40436666553880387/500000000000000000","tail_upper":"6781441572225637/1000000000000000000"},{"J":196608,"cell":500,"epsilon":"2951319674404781/1000000000000000000","eta":"192868936340343/40000000000000000","height":"21/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6652825394516241/1000000000000000000","Aup":"6652831436482919/1000000000000000000","Blo":"85335336530013183/1000000000000000000","Bup":"2133385347814519/25000000000000000"},"mass_upper_point":{"Alo":"715581551779369/100000000000000000","Aup":"7155821945966581/1000000000000000000","Blo":"45896611548642103/500000000000000000","Bup":"91793305431047237/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"352073471699537239/200000000000000000","sigma_upper":"1765179343277306569/1000000000000000000","subbands":[{"band":0,"epsilon":"2951319674404781/1000000000000000000","eta":"192868936340343/40000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2911230771046741/1000000000000000000","eta":"475950060659969/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"501/4000","t_lo":"1/8","tail_lower":"6652825394516241/1000000000000000000","tail_moment_lower":"85335336530013183/1000000000000000000","tail_upper":"7155821945966581/1000000000000000000"},{"J":196608,"cell":501,"epsilon":"1458255361090797/500000000000000000","eta":"4764963002128361/1000000000000000000","height":"21/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"822932812659907/125000000000000000","Aup":"3291734236432849/500000000000000000","Blo":"84445556773579/1000000000000000","Bup":"21111408313632421/250000000000000000"},"mass_upper_point":{"Alo":"3540882307590837/500000000000000000","Aup":"7081770968936739/1000000000000000000","Blo":"90843248518060631/1000000000000000000","Bup":"45421664949215093/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"55064002912958799/31250000000000000","sigma_upper":"1766866327994426941/1000000000000000000","subbands":[{"band":0,"epsilon":"1458255361090797/500000000000000000","eta":"4764963002128361/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2876777668891771/1000000000000000000","eta":"4703285307510257/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"251/2000","t_lo":"501/4000","tail_lower":"822932812659907/125000000000000000","tail_moment_lower":"84445556773579/1000000000000000","tail_upper":"7081770968936739/1000000000000000000"},{"J":196608,"cell":502,"epsilon":"90066100662591/31250000000000000","eta":"4708875357638607/1000000000000000000","height":"21/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"814351575272219/125000000000000000","Aup":"3257409252103639/500000000000000000","Blo":"83564923835270481/1000000000000000000","Bup":"83564999425154279/1000000000000000000"},"mass_upper_point":{"Alo":"7008469079702409/1000000000000000000","Aup":"1752118839976239/250000000000000000","Blo":"899029648803423/10000000000000000","Bup":"449515226592027/5000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"88186441396583847/50000000000000000","sigma_upper":"1768553312711547313/1000000000000000000","subbands":[{"band":0,"epsilon":"90066100662591/31250000000000000","eta":"4708875357638607/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2842735154483809/1000000000000000000","eta":"4647738507026321/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"503/4000","t_lo":"251/2000","tail_lower":"814351575272219/125000000000000000","tail_moment_lower":"83564923835270481/1000000000000000000","tail_upper":"1752118839976239/250000000000000000"},{"J":196608,"cell":503,"epsilon":"1424064103740893/500000000000000000","eta":"4653452442346159/1000000000000000000","height":"21/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"644686849885477/100000000000000000","Aup":"12591551429963/1953125000000000","Blo":"82693345364295311/1000000000000000000","Bup":"82693420073538659/1000000000000000000"},"mass_upper_point":{"Alo":"3467960672753299/500000000000000000","Aup":"69359275530117/10000000000000000","Blo":"44486137556949103/500000000000000000","Bup":"22243088655153549/250000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"220676195331084039/125000000000000000","sigma_upper":"885120148714333843/500000000000000000","subbands":[{"band":0,"epsilon":"1424064103740893/500000000000000000","eta":"4653452442346159/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"561819661220239/200000000000000000","eta":"4592852197407889/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"63/500","t_lo":"503/4000","tail_lower":"644686849885477/100000000000000000","tail_moment_lower":"82693345364295311/1000000000000000000","tail_upper":"69359275530117/10000000000000000"},{"J":196608,"cell":504,"epsilon":"1407272403106961/500000000000000000","eta":"2299343159774861/500000000000000000","height":"21/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"637962306394409/100000000000000000","Aup":"6379628829291297/1000000000000000000","Blo":"8183072992066219/100000000000000000","Bup":"10228850469946203/125000000000000000"},"mass_upper_point":{"Alo":"6864113920739937/1000000000000000000","Aup":"6864120056392799/1000000000000000000","Blo":"44025541548942721/500000000000000000","Bup":"44025580842042107/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"353418059473133537/200000000000000000","sigma_upper":"885963641072894029/500000000000000000","subbands":[{"band":0,"epsilon":"1407272403106961/500000000000000000","eta":"2299343159774861/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2775862254110379/1000000000000000000","eta":"4538618466974467/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"101/800","t_lo":"63/500","tail_lower":"637962306394409/100000000000000000","tail_moment_lower":"8183072992066219/100000000000000000","tail_upper":"6864120056392799/1000000000000000000"},{"J":196608,"cell":505,"epsilon":"2781360190060351/1000000000000000000","eta":"2272284573518017/500000000000000000","height":"21/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6313069240392013/1000000000000000000","Aup":"3156537469297413/500000000000000000","Blo":"20244246741620101/250000000000000000","Bup":"80977059945233113/1000000000000000000"},"mass_upper_point":{"Alo":"849129923355333/125000000000000000","Aup":"6793045451478611/1000000000000000000","Blo":"87139293651856711/1000000000000000000","Bup":"21784842832060759/250000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1768771032082663057/1000000000000000000","sigma_upper":"177361426686290843/100000000000000000","subbands":[{"band":0,"epsilon":"2781360190060351/1000000000000000000","eta":"2272284573518017/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2743022174861437/1000000000000000000","eta":"2242514749248923/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"253/2000","t_lo":"101/800","tail_lower":"6313069240392013/1000000000000000000","tail_moment_lower":"20244246741620101/250000000000000000","tail_upper":"6793045451478611/1000000000000000000"},{"J":196608,"cell":506,"epsilon":"733371864361947/250000000000000000","eta":"4786918708444387/1000000000000000000","height":"83/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6660998348613581/1000000000000000000","Aup":"6661004308964669/1000000000000000000","Blo":"42722080481567111/500000000000000000","Bup":"10680529662839929/125000000000000000"},"mass_upper_point":{"Alo":"896001813947911/125000000000000000","Aup":"3584010427735963/500000000000000000","Blo":"22988509527943087/250000000000000000","Bup":"45977059684240633/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1765451766799658429/1000000000000000000","sigma_upper":"1770301251580028803/1000000000000000000","subbands":[{"band":0,"epsilon":"733371864361947/250000000000000000","eta":"4786918708444387/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2892926177889757/1000000000000000000","eta":"1181001835993021/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"507/4000","t_lo":"253/2000","tail_lower":"6660998348613581/1000000000000000000","tail_moment_lower":"42722080481567111/500000000000000000","tail_upper":"3584010427735963/500000000000000000"},{"J":196608,"cell":507,"epsilon":"2898906070587209/1000000000000000000","eta":"1182648829195041/250000000000000000","height":"83/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6591488402559287/1000000000000000000","Aup":"3295747146753561/500000000000000000","Blo":"5284528292576537/62500000000000000","Bup":"42276264065840793/500000000000000000"},"mass_upper_point":{"Alo":"709377098561401/100000000000000000","Aup":"7093777256088331/1000000000000000000","Blo":"45500773523579903/500000000000000000","Bup":"91001627363302987/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"883566250758326901/500000000000000000","sigma_upper":"70879529451885967/40000000000000000","subbands":[{"band":0,"epsilon":"2898906070587209/1000000000000000000","eta":"1182648829195041/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1429353347929023/500000000000000000","eta":"1167059548517187/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"127/1000","t_lo":"507/4000","tail_lower":"6591488402559287/1000000000000000000","tail_moment_lower":"5284528292576537/62500000000000000","tail_upper":"7093777256088331/1000000000000000000"},{"J":196608,"cell":508,"epsilon":"2864735205467347/1000000000000000000","eta":"4674939153109207/1000000000000000000","height":"83/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1630673438537001/250000000000000000","Aup":"6522699576504179/1000000000000000000","Blo":"41834960604888579/500000000000000000","Bup":"83669995781505507/1000000000000000000"},"mass_upper_point":{"Alo":"1755071409152463/250000000000000000","Aup":"438768239657701/62500000000000000","Blo":"90058783444180227/1000000000000000000","Bup":"22514715707673037/250000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"884406618116824587/500000000000000000","sigma_upper":"443418805253567387/250000000000000000","subbands":[{"band":0,"epsilon":"2864735205467347/1000000000000000000","eta":"4674939153109207/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1412447397041011/500000000000000000","eta":"115328297171/25000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"509/4000","t_lo":"127/1000","tail_lower":"1630673438537001/250000000000000000","tail_moment_lower":"41834960604888579/500000000000000000","tail_upper":"438768239657701/62500000000000000"},{"J":196608,"cell":509,"epsilon":"2830969941985161/1000000000000000000","eta":"4619942253566283/1000000000000000000","height":"83/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1613651792893067/250000000000000000","Aup":"3227306463069397/500000000000000000","Blo":"4139823688213759/50000000000000000","Bup":"82796547467553217/1000000000000000000"},"mass_upper_point":{"Alo":"217110964367683/31250000000000000","Aup":"1389511397192301/200000000000000000","Blo":"22281412431987613/250000000000000000","Bup":"89125728195638467/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1770493970950644547/1000000000000000000","sigma_upper":"11096013785821187/6250000000000000","subbands":[{"band":0,"epsilon":"2830969941985161/1000000000000000000","eta":"4619942253566283/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2791485587353399/1000000000000000000","eta":"911736097018481/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"51/400","t_lo":"509/4000","tail_lower":"1613651792893067/250000000000000000","tail_moment_lower":"4139823688213759/50000000000000000","tail_upper":"1389511397192301/200000000000000000"},{"J":196608,"cell":510,"epsilon":"2797605423951667/1000000000000000000","eta":"182623870059301/40000000000000000","height":"83/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"319361074723871/50000000000000000","Aup":"3193613591023491/500000000000000000","Blo":"40966009238489839/500000000000000000","Bup":"20483022830491153/250000000000000000"},"mass_upper_point":{"Alo":"859444890599061/125000000000000000","Aup":"1375113036020783/200000000000000000","Blo":"88202049279701701/1000000000000000000","Bup":"44101063419622467/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1772174705667639919/1000000000000000000","sigma_upper":"444262297612127573/250000000000000000","subbands":[{"band":0,"epsilon":"2797605423951667/1000000000000000000","eta":"182623870059301/40000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1379237128522853/500000000000000000","eta":"4504876148753847/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"511/4000","t_lo":"51/400","tail_lower":"319361074723871/50000000000000000","tail_moment_lower":"40966009238489839/500000000000000000","tail_upper":"1375113036020783/200000000000000000"},{"J":196608,"cell":511,"epsilon":"1382318434725031/500000000000000000","eta":"2255947436974543/500000000000000000","height":"83/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6320529633277377/1000000000000000000","Aup":"6320535254633231/1000000000000000000","Blo":"81076464388147617/1000000000000000000","Bup":"8107653638487653/100000000000000000"},"mass_upper_point":{"Alo":"680430297520843/100000000000000000","Aup":"1701077240114843/250000000000000000","Blo":"21821971606924807/250000000000000000","Bup":"87287963089655123/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1773855440384635291/1000000000000000000","sigma_upper":"355747235033126133/200000000000000000","subbands":[{"band":0,"epsilon":"1382318434725031/500000000000000000","eta":"2255947436974543/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"681464002480499/250000000000000000","eta":"890342226303147/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"16/125","t_lo":"511/4000","tail_lower":"6320529633277377/1000000000000000000","tail_moment_lower":"81076464388147617/1000000000000000000","tail_upper":"1701077240114843/250000000000000000"},{"J":196608,"cell":512,"epsilon":"1366029775190487/500000000000000000","eta":"4458828941537169/1000000000000000000","height":"83/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6254524568476267/1000000000000000000","Aup":"390908132774537/62500000000000000","Blo":"80229721437330179/1000000000000000000","Bup":"20057448148930673/250000000000000000"},"mass_upper_point":{"Alo":"16834437569099/2500000000000000","Aup":"3366890471822029/500000000000000000","Blo":"43191533219126637/500000000000000000","Bup":"86383142213053931/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"221942021887703833/125000000000000000","sigma_upper":"1780423159882751037/1000000000000000000","subbands":[{"band":0,"epsilon":"1366029775190487/500000000000000000","eta":"4458828941537169/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"26936261319467/10000000000000000","eta":"4399177780540669/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"513/4000","t_lo":"16/125","tail_lower":"6254524568476267/1000000000000000000","tail_moment_lower":"80229721437330179/1000000000000000000","tail_upper":"3366890471822029/500000000000000000"},{"J":196608,"cell":513,"epsilon":"2881528457542373/1000000000000000000","eta":"4696651092675461/1000000000000000000","height":"41/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"65991752529737/10000000000000000","Aup":"1319836212880791/200000000000000000","Blo":"42327502698447119/500000000000000000","Bup":"42327539915574999/500000000000000000"},"mass_upper_point":{"Alo":"3552711648753507/500000000000000000","Aup":"7105429485822951/1000000000000000000","Blo":"729242513411309/8000000000000000","Bup":"18231078688527331/200000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"443054227454656509/250000000000000000","sigma_upper":"177711014459987141/100000000000000000","subbands":[{"band":0,"epsilon":"2881528457542373/1000000000000000000","eta":"4696651092675461/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2840868340125701/1000000000000000000","eta":"4633625351295383/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"257/2000","t_lo":"513/4000","tail_lower":"65991752529737/10000000000000000","tail_moment_lower":"42327502698447119/500000000000000000","tail_upper":"7105429485822951/1000000000000000000"},{"J":196608,"cell":514,"epsilon":"284757926048151/100000000000000000","eta":"4641420822258221/1000000000000000000","height":"41/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6530240062597289/1000000000000000000","Aup":"326512290319361/50000000000000000","Blo":"83770629242782631/1000000000000000000","Bup":"41885351405235509/500000000000000000"},"mass_upper_point":{"Alo":"351587622917759/50000000000000000","Aup":"1757939643771971/250000000000000000","Blo":"90210125897723607/1000000000000000000","Bup":"90210204246814601/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1773897644535621409/1000000000000000000","sigma_upper":"889398564658495891/500000000000000000","subbands":[{"band":0,"epsilon":"284757926048151/100000000000000000","eta":"4641420822258221/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1403641993673911/500000000000000000","eta":"457895380087233/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"103/800","t_lo":"257/2000","tail_lower":"6530240062597289/1000000000000000000","tail_moment_lower":"83770629242782631/1000000000000000000","tail_upper":"1757939643771971/250000000000000000"},{"J":196608,"cell":515,"epsilon":"2814032809900629/1000000000000000000","eta":"4586844425916007/1000000000000000000","height":"41/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"807751894600809/125000000000000000","Aup":"1615505208436667/250000000000000000","Blo":"82895366017044013/1000000000000000000","Bup":"828954387282967/10000000000000000"},"mass_upper_point":{"Alo":"1739708727584149/250000000000000000","Aup":"6958840956317611/1000000000000000000","Blo":"44637301428990007/500000000000000000","Bup":"4463734015029739/50000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1775578379252616781/1000000000000000000","sigma_upper":"890242057017056077/500000000000000000","subbands":[{"band":0,"epsilon":"2814032809900629/1000000000000000000","eta":"4586844425916007/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2774099393346007/1000000000000000000","eta":"4524931647587941/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"129/1000","t_lo":"103/800","tail_lower":"807751894600809/125000000000000000","tail_moment_lower":"82895366017044013/1000000000000000000","tail_upper":"6958840956317611/1000000000000000000"},{"J":196608,"cell":516,"epsilon":"1390442145274317/500000000000000000","eta":"45329141055379/10000000000000000","height":"41/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6394493342871723/1000000000000000000","Aup":"6394498953743519/1000000000000000000","Blo":"82029123432031433/1000000000000000000","Bup":"82029195296861521/1000000000000000000"},"mass_upper_point":{"Alo":"860832885667179/125000000000000000","Aup":"1721667265347171/250000000000000000","Blo":"88348647948287353/1000000000000000000","Bup":"88348724494959133/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1777259113969612153/1000000000000000000","sigma_upper":"1782171098751232527/1000000000000000000","subbands":[{"band":0,"epsilon":"1390442145274317/500000000000000000","eta":"45329141055379/10000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"685327441558949/250000000000000000","eta":"4471551121541727/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"517/4000","t_lo":"129/1000","tail_lower":"6394493342871723/1000000000000000000","tail_moment_lower":"82029123432031433/1000000000000000000","tail_upper":"1721667265347171/250000000000000000"},{"J":196608,"cell":517,"epsilon":"171758059402669/62500000000000000","eta":"4479622155835779/1000000000000000000","height":"41/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"790958437410103/125000000000000000","Aup":"1265534608971273/200000000000000000","Blo":"81171810113899843/1000000000000000000","Bup":"16234376228440217/200000000000000000"},"mass_upper_point":{"Alo":"6815229489558739/1000000000000000000","Aup":"3407617698246261/500000000000000000","Blo":"87432165013337489/1000000000000000000","Bup":"21858060168619211/250000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"889469924343303763/500000000000000000","sigma_upper":"1783858083468352899/1000000000000000000","subbands":[{"band":0,"epsilon":"171758059402669/62500000000000000","eta":"4479622155835779/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2708910392176743/1000000000000000000","eta":"883760909120787/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"259/2000","t_lo":"517/4000","tail_lower":"790958437410103/125000000000000000","tail_moment_lower":"81171810113899843/1000000000000000000","tail_upper":"3407617698246261/500000000000000000"},{"J":196608,"cell":518,"epsilon":"181156848138731/62500000000000000","eta":"117964743321671/25000000000000000","height":"81/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"267052721807539/40000000000000000","Aup":"267052953827837/40000000000000000","Blo":"1338260372779593/15625000000000000","Bup":"42824369077349941/500000000000000000"},"mass_upper_point":{"Alo":"3595670335505339/500000000000000000","Aup":"7191346849722187/1000000000000000000","Blo":"92261950050846291/1000000000000000000","Bup":"46131014598337813/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"887810291701801449/500000000000000000","sigma_upper":"222568133523184159/125000000000000000","subbands":[{"band":0,"epsilon":"181156848138731/62500000000000000","eta":"117964743321671/25000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1428509988074053/500000000000000000","eta":"4654333909768279/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"519/4000","t_lo":"259/2000","tail_lower":"267052721807539/40000000000000000","tail_moment_lower":"1338260372779593/15625000000000000","tail_upper":"7191346849722187/1000000000000000000"},{"J":196608,"cell":519,"epsilon":"2864374280634027/1000000000000000000","eta":"4663123481581477/1000000000000000000","height":"81/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6606526730438959/1000000000000000000","Aup":"6606532463455119/1000000000000000000","Blo":"84753261551334787/1000000000000000000","Bup":"16950666996691101/200000000000000000"},"mass_upper_point":{"Alo":"3558362494391289/500000000000000000","Aup":"7116731096045129/1000000000000000000","Blo":"91304593427080403/1000000000000000000","Bup":"91304671657468127/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1777301318120598271/1000000000000000000","sigma_upper":"445558013225648411/250000000000000000","subbands":[{"band":0,"epsilon":"2864374280634027/1000000000000000000","eta":"4663123481581477/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"352907306457829/125000000000000000","eta":"2299719859582419/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"13/100","t_lo":"519/4000","tail_lower":"6606526730438959/1000000000000000000","tail_moment_lower":"84753261551334787/1000000000000000000","tail_upper":"7116731096045129/1000000000000000000"},{"J":196608,"cell":520,"epsilon":"70766094011647/25000000000000000","eta":"460831361061933/100000000000000000","height":"81/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3268727582495739/500000000000000000","Aup":"261498433252197/40000000000000000","Blo":"20966773513237469/250000000000000000","Bup":"83867166630490521/1000000000000000000"},"mass_upper_point":{"Alo":"7042872945994831/1000000000000000000","Aup":"1760719745659553/250000000000000000","Blo":"90357035296418219/1000000000000000000","Bup":"18071422524399543/200000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1778982052837593643/1000000000000000000","sigma_upper":"55747469925616063/31250000000000000","subbands":[{"band":0,"epsilon":"70766094011647/25000000000000000","eta":"460831361061933/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2789898614969007/1000000000000000000","eta":"909039457173091/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"521/4000","t_lo":"13/100","tail_lower":"3268727582495739/500000000000000000","tail_moment_lower":"20966773513237469/250000000000000000","tail_upper":"1760719745659553/250000000000000000"},{"J":196608,"cell":521,"epsilon":"1398656589711163/500000000000000000","eta":"4554152297197301/1000000000000000000","height":"81/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"323454802599781/50000000000000000","Aup":"6469101652385703/1000000000000000000","Blo":"82990067734521773/1000000000000000000","Bup":"16598027893494071/200000000000000000"},"mass_upper_point":{"Alo":"6969776861781807/1000000000000000000","Aup":"1742445707156521/250000000000000000","Blo":"44709588549151933/500000000000000000","Bup":"89419253529585837/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"356132557510917803/200000000000000000","sigma_upper":"1785606022336834389/1000000000000000000","subbands":[{"band":0,"epsilon":"1398656589711163/500000000000000000","eta":"4554152297197301/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"551387131785067/200000000000000000","eta":"2245799408460117/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"261/2000","t_lo":"521/4000","tail_lower":"323454802599781/50000000000000000","tail_moment_lower":"82990067734521773/1000000000000000000","tail_upper":"1742445707156521/250000000000000000"},{"J":196608,"cell":522,"epsilon":"27643777698287/10000000000000000","eta":"2250315904798661/500000000000000000","height":"81/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3200721083478199/500000000000000000","Aup":"1600361925548339/250000000000000000","Blo":"41061044948143121/500000000000000000","Bup":"410610803972561/5000000000000000"},"mass_upper_point":{"Alo":"1379485826162589/200000000000000000","Aup":"1379487005733741/200000000000000000","Blo":"88490921241478021/1000000000000000000","Bup":"44245498394424357/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"445585880567896097/250000000000000000","sigma_upper":"1787293007053954761/1000000000000000000","subbands":[{"band":0,"epsilon":"27643777698287/10000000000000000","eta":"2250315904798661/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"27243648202711/10000000000000000","eta":"887727322072911/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"523/4000","t_lo":"261/2000","tail_lower":"3200721083478199/500000000000000000","tail_moment_lower":"41061044948143121/500000000000000000","tail_upper":"1379487005733741/200000000000000000"},{"J":196608,"cell":523,"epsilon":"273183280382187/100000000000000000","eta":"4447744509083809/1000000000000000000","height":"81/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3167243178518921/500000000000000000","Aup":"6334491827882821/1000000000000000000","Blo":"101578835947491/1250000000000000","Bup":"40631569415625221/500000000000000000"},"mass_upper_point":{"Alo":"68258222225723/10000000000000000","Aup":"6825828052240501/1000000000000000000","Blo":"87572171094727399/1000000000000000000","Bup":"87572245768452603/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"22300303212357247/12500000000000000","sigma_upper":"894489995885537567/500000000000000000","subbands":[{"band":0,"epsilon":"273183280382187/100000000000000000","eta":"4447744509083809/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"107687256243409/40000000000000000","eta":"219315152860671/50000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"131/1000","t_lo":"523/4000","tail_lower":"3167243178518921/500000000000000000","tail_moment_lower":"101578835947491/1250000000000000","tail_upper":"6825828052240501/1000000000000000000"},{"J":196608,"cell":524,"epsilon":"2699673616470899/1000000000000000000","eta":"1098870712903877/250000000000000000","height":"81/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"62682215403729/10000000000000000","Aup":"1567056736894521/250000000000000000","Blo":"1256451772657057/15625000000000000","Bup":"80412982707980707/1000000000000000000"},"mass_upper_point":{"Alo":"6754948680644199/1000000000000000000","Aup":"1350990888583319/200000000000000000","Blo":"86662830977722911/1000000000000000000","Bup":"43331452393974699/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1785704991705575133/1000000000000000000","sigma_upper":"895333488244097753/500000000000000000","subbands":[{"band":0,"epsilon":"2699673616470899/1000000000000000000","eta":"1098870712903877/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1330190389877581/500000000000000000","eta":"4334590643021389/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"21/160","t_lo":"131/1000","tail_lower":"62682215403729/10000000000000000","tail_moment_lower":"1256451772657057/15625000000000000","tail_upper":"1350990888583319/200000000000000000"},{"J":196608,"cell":525,"epsilon":"2667895594378401/1000000000000000000","eta":"135744980628223/31250000000000000","height":"81/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3101320352689863/500000000000000000","Aup":"620264604968857/100000000000000000","Blo":"39785767002380289/500000000000000000","Bup":"15914320491377487/200000000000000000"},"mass_upper_point":{"Alo":"1336960224401193/200000000000000000","Aup":"3342403408832507/500000000000000000","Blo":"85762806151941239/1000000000000000000","Bup":"85762879108696433/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"357477145284514101/200000000000000000","sigma_upper":"896176980602657939/500000000000000000","subbands":[{"band":0,"epsilon":"2667895594378401/1000000000000000000","eta":"135744980628223/31250000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"105158333574803/40000000000000000","eta":"2141745970153661/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"263/2000","t_lo":"21/160","tail_lower":"3101320352689863/500000000000000000","tail_moment_lower":"39785767002380289/500000000000000000","tail_upper":"3342403408832507/500000000000000000"},{"J":196608,"cell":526,"epsilon":"2813926252987787/1000000000000000000","eta":"915122177525851/200000000000000000","height":"4/5","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6544342687608107/1000000000000000000","Aup":"6544348277517657/1000000000000000000","Blo":"41979680811823241/500000000000000000","Bup":"83959433224714003/1000000000000000000"},"mass_upper_point":{"Alo":"881706311925513/125000000000000000","Aup":"7053656453032781/1000000000000000000","Blo":"90499554637053997/1000000000000000000","Bup":"90499630952821593/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1784066461139565877/1000000000000000000","sigma_upper":"1789040945922436251/1000000000000000000","subbands":[{"band":0,"epsilon":"2813926252987787/1000000000000000000","eta":"915122177525851/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2772736110856047/1000000000000000000","eta":"2255927753640103/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"527/4000","t_lo":"263/2000","tail_lower":"6544342687608107/1000000000000000000","tail_moment_lower":"41979680811823241/500000000000000000","tail_upper":"7053656453032781/1000000000000000000"},{"J":196608,"cell":527,"epsilon":"2780808656848071/1000000000000000000","eta":"4521859325299053/1000000000000000000","height":"4/5","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6475853443387061/1000000000000000000","Aup":"6475858968286399/1000000000000000000","Blo":"3323224975728359/40000000000000000","Bup":"83080695161358983/1000000000000000000"},"mass_upper_point":{"Alo":"872547509175767/125000000000000000","Aup":"6980385962175089/1000000000000000000","Blo":"1791188299670191/20000000000000000","Bup":"11194936302123363/125000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1428597756685249/800000000000000","sigma_upper":"1790727930639556623/1000000000000000000","subbands":[{"band":0,"epsilon":"2780808656848071/1000000000000000000","eta":"4521859325299053/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2739991805704117/1000000000000000000","eta":"2229337624951577/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"33/250","t_lo":"527/4000","tail_lower":"6475853443387061/1000000000000000000","tail_moment_lower":"3323224975728359/40000000000000000","tail_upper":"6980385962175089/1000000000000000000"},{"J":196608,"cell":528,"epsilon":"687020870946373/250000000000000000","eta":"178749736397187/40000000000000000","height":"4/5","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3204035756684783/500000000000000000","Aup":"6408076974017973/1000000000000000000","Blo":"513818517779339/6250000000000000","Bup":"41105516394827421/500000000000000000"},"mass_upper_point":{"Alo":"1726965146081191/250000000000000000","Aup":"1381573281006643/200000000000000000","Blo":"5539306952271191/62500000000000000","Bup":"44314492898885043/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"893713965286778311/500000000000000000","sigma_upper":"358482983071335399/200000000000000000","subbands":[{"band":0,"epsilon":"687020870946373/250000000000000000","eta":"178749736397187/40000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2707636810341543/1000000000000000000","eta":"4406125963327021/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"529/4000","t_lo":"33/250","tail_lower":"3204035756684783/500000000000000000","tail_moment_lower":"513818517779339/6250000000000000","tail_upper":"1381573281006643/200000000000000000"},{"J":196608,"cell":529,"epsilon":"2898526610258867/1000000000000000000","eta":"941441393699873/200000000000000000","height":"79/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1352216319686717/200000000000000000","Aup":"1690271827476283/250000000000000000","Blo":"17348844084775677/200000000000000000","Bup":"21686073396215109/250000000000000000"},"mass_upper_point":{"Alo":"3644504113970531/500000000000000000","Aup":"3644507158118021/500000000000000000","Blo":"93523833684703717/1000000000000000000","Bup":"93523911677297657/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"892054332645275997/500000000000000000","sigma_upper":"223637737509224671/125000000000000000","subbands":[{"band":0,"epsilon":"2898526610258867/1000000000000000000","eta":"941441393699873/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"713935697422859/250000000000000000","eta":"116026366214173/25000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"53/400","t_lo":"529/4000","tail_lower":"1352216319686717/200000000000000000","tail_moment_lower":"17348844084775677/200000000000000000","tail_upper":"3644507158118021/500000000000000000"},{"J":196608,"cell":530,"epsilon":"716105380645687/250000000000000000","eta":"930384469056019/200000000000000000","height":"79/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6690294194971011/1000000000000000000","Aup":"836287480004183/125000000000000000","Blo":"85835952428234677/1000000000000000000","Bup":"85836024738343467/1000000000000000000"},"mass_upper_point":{"Alo":"450828804257643/62500000000000000","Aup":"721326688606299/100000000000000000","Blo":"46275932095080143/500000000000000000","Bup":"11568992660160069/125000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1785789400007547367/1000000000000000000","sigma_upper":"89539444239545887/50000000000000000","subbands":[{"band":0,"epsilon":"716105380645687/250000000000000000","eta":"930384469056019/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"176376643574139/62500000000000000","eta":"4586364210855153/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"531/4000","t_lo":"53/400","tail_lower":"6690294194971011/1000000000000000000","tail_moment_lower":"85835952428234677/1000000000000000000","tail_upper":"721326688606299/100000000000000000"},{"J":196608,"cell":531,"epsilon":"566144093359601/200000000000000000","eta":"4597291331353411/1000000000000000000","height":"79/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6620238221572909/1000000000000000000","Aup":"827530475125213/125000000000000000","Blo":"84937070014825767/1000000000000000000","Bup":"84937141483997127/1000000000000000000"},"mass_upper_point":{"Alo":"3569145117449829/500000000000000000","Aup":"285531847332103/40000000000000000","Blo":"91589862080161007/1000000000000000000","Bup":"11448742285033987/125000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1787470134724542739/1000000000000000000","sigma_upper":"1792475869508038113/1000000000000000000","subbands":[{"band":0,"epsilon":"566144093359601/200000000000000000","eta":"4597291331353411/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1394355284107943/500000000000000000","eta":"453232249673843/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"133/1000","t_lo":"531/4000","tail_lower":"6620238221572909/1000000000000000000","tail_moment_lower":"84937070014825767/1000000000000000000","tail_upper":"285531847332103/40000000000000000"},{"J":196608,"cell":532,"epsilon":"2797418612687677/1000000000000000000","eta":"1135826535699809/250000000000000000","height":"79/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6550906244851859/1000000000000000000","Aup":"3275455879706629/500000000000000000","Blo":"21011869448529141/250000000000000000","Bup":"84047548432171637/1000000000000000000"},"mass_upper_point":{"Alo":"883011062065583/125000000000000000","Aup":"7064094376196679/1000000000000000000","Blo":"566485792800519/6250000000000000","Bup":"5664862635470323/62500000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"27955482335024033/15625000000000000","sigma_upper":"358832570845031697/200000000000000000","subbands":[{"band":0,"epsilon":"2797418612687677/1000000000000000000","eta":"1135826535699809/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"551158163215619/200000000000000000","eta":"4478921755310611/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"533/4000","t_lo":"133/1000","tail_lower":"6550906244851859/1000000000000000000","tail_moment_lower":"21011869448529141/250000000000000000","tail_upper":"7064094376196679/1000000000000000000"},{"J":196608,"cell":533,"epsilon":"2764511189935911/1000000000000000000","eta":"4489959089120953/1000000000000000000","height":"79/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"810286363170561/125000000000000000","Aup":"1620574088953947/250000000000000000","Blo":"41583540662753333/500000000000000000","Bup":"41583575571075233/500000000000000000"},"mass_upper_point":{"Alo":"6990647898515669/1000000000000000000","Aup":"279626148410171/40000000000000000","Blo":"3587814359156831/40000000000000000","Bup":"896954334279163/10000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"447707901039633371/250000000000000000","sigma_upper":"1795849838942278857/1000000000000000000","subbands":[{"band":0,"epsilon":"2764511189935911/1000000000000000000","eta":"4489959089120953/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2723262286125401/1000000000000000000","eta":"1106538582245063/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"267/2000","t_lo":"533/4000","tail_lower":"810286363170561/125000000000000000","tail_moment_lower":"41583540662753333/500000000000000000","tail_upper":"279626148410171/40000000000000000"},{"J":196608,"cell":534,"epsilon":"273199348899017/100000000000000000","eta":"887448514620003/200000000000000000","height":"79/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6414384916896709/1000000000000000000","Aup":"50112424249893/7812500000000000","Blo":"82295787108154313/1000000000000000000","Bup":"82295856112979057/1000000000000000000"},"mass_upper_point":{"Alo":"6917960762917561/1000000000000000000","Aup":"3458983253755487/500000000000000000","Blo":"88762659939787657/1000000000000000000","Bup":"88762733528437609/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"224064042359441107/125000000000000000","sigma_upper":"179753682365939923/100000000000000000","subbands":[{"band":0,"epsilon":"273199348899017/100000000000000000","eta":"887448514620003/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2691120290485577/1000000000000000000","eta":"4374012653345481/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"107/800","t_lo":"267/2000","tail_lower":"6414384916896709/1000000000000000000","tail_moment_lower":"82295787108154313/1000000000000000000","tail_upper":"3458983253755487/500000000000000000"},{"J":196608,"cell":535,"epsilon":"539972175420423/200000000000000000","eta":"2192574543155793/500000000000000000","height":"79/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"99174704152429/15625000000000000","Aup":"3173593195111523/500000000000000000","Blo":"40716751285945041/500000000000000000","Bup":"20358392693593547/250000000000000000"},"mass_upper_point":{"Alo":"3423009743784089/500000000000000000","Aup":"6846025165795421/1000000000000000000","Blo":"17567906434099537/200000000000000000","Bup":"10979950613598357/125000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1794193073592524229/1000000000000000000","sigma_upper":"899611904188259801/500000000000000000","subbands":[{"band":0,"epsilon":"539972175420423/200000000000000000","eta":"2192574543155793/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2659360218661687/1000000000000000000","eta":"540311156588487/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"67/500","t_lo":"107/800","tail_lower":"99174704152429/15625000000000000","tail_moment_lower":"40716751285945041/500000000000000000","tail_upper":"6846025165795421/1000000000000000000"},{"J":196608,"cell":536,"epsilon":"1423847708651407/500000000000000000","eta":"4619195099907059/1000000000000000000","height":"39/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6696787671034173/1000000000000000000","Aup":"669679323998077/100000000000000000","Blo":"42961629207909159/500000000000000000","Bup":"42961664876530827/500000000000000000"},"mass_upper_point":{"Alo":"1805925596827711/250000000000000000","Aup":"7223708326476483/1000000000000000000","Blo":"92690181706326127/1000000000000000000","Bup":"46345128895310163/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1790873808309519601/1000000000000000000","sigma_upper":"71836431723745599/40000000000000000","subbands":[{"band":0,"epsilon":"1423847708651407/500000000000000000","eta":"4619195099907059/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1402428032389321/500000000000000000","eta":"1138250276266637/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"537/4000","t_lo":"67/500","tail_lower":"6696787671034173/1000000000000000000","tail_moment_lower":"42961629207909159/500000000000000000","tail_upper":"7223708326476483/1000000000000000000"},{"J":196608,"cell":537,"epsilon":"1407103625614229/500000000000000000","eta":"912994743284901/200000000000000000","height":"39/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1656651383099119/250000000000000000","Aup":"828326379577289/125000000000000000","Blo":"85022714874071623/1000000000000000000","Bup":"42511392690999949/500000000000000000"},"mass_upper_point":{"Alo":"3574280318523007/500000000000000000","Aup":"3574283253804789/500000000000000000","Blo":"91725938198349253/1000000000000000000","Bup":"11465751675449591/125000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"896277271513257487/500000000000000000","sigma_upper":"1797597777810760347/1000000000000000000","subbands":[{"band":0,"epsilon":"1407103625614229/500000000000000000","eta":"912994743284901/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"554351776235371/200000000000000000","eta":"4499377430838231/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"269/2000","t_lo":"537/4000","tail_lower":"1656651383099119/250000000000000000","tail_moment_lower":"85022714874071623/1000000000000000000","tail_upper":"3574283253804789/500000000000000000"},{"J":196608,"cell":538,"epsilon":"173819722109763/62500000000000000","eta":"4511392986447907/1000000000000000000","height":"39/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6557149438595681/1000000000000000000","Aup":"6557154878848201/1000000000000000000","Blo":"10516436031372223/125000000000000000","Bup":"84131557939271477/1000000000000000000"},"mass_upper_point":{"Alo":"442136895789817/62500000000000000","Aup":"7074196135394237/1000000000000000000","Blo":"90771594780246759/1000000000000000000","Bup":"567322931979039/6250000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"897117638871755173/500000000000000000","sigma_upper":"1799284762527880719/1000000000000000000","subbands":[{"band":0,"epsilon":"173819722109763/62500000000000000","eta":"4511392986447907/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"68476371316741/25000000000000000","eta":"1111597361372977/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"539/4000","t_lo":"269/2000","tail_lower":"6557149438595681/1000000000000000000","tail_moment_lower":"10516436031372223/125000000000000000","tail_upper":"7074196135394237/1000000000000000000"},{"J":196608,"cell":539,"epsilon":"2748415588413987/1000000000000000000","eta":"4458445285367713/1000000000000000000","height":"39/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1622102999950039/250000000000000000","Aup":"6488417376829867/1000000000000000000","Blo":"2081237092783859/25000000000000000","Bup":"41624776294790353/500000000000000000"},"mass_upper_point":{"Alo":"7000583683702207/1000000000000000000","Aup":"7000589419439517/1000000000000000000","Blo":"4491352573569341/50000000000000000","Bup":"22456781237254561/250000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"897958006230252859/500000000000000000","sigma_upper":"450242936811250273/250000000000000000","subbands":[{"band":0,"epsilon":"2748415588413987/1000000000000000000","eta":"4458445285367713/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2706739284052689/1000000000000000000","eta":"4394029558867019/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"27/200","t_lo":"539/4000","tail_lower":"1622102999950039/250000000000000000","tail_moment_lower":"2081237092783859/25000000000000000","tail_upper":"7000589419439517/1000000000000000000"},{"J":196608,"cell":540,"epsilon":"1358051341533723/500000000000000000","eta":"881224615921997/200000000000000000","height":"39/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"642038589983373/100000000000000000","Aup":"6420391214378383/1000000000000000000","Blo":"82376607365295897/1000000000000000000","Bup":"82376675442910443/1000000000000000000"},"mass_upper_point":{"Alo":"6927732976871433/1000000000000000000","Aup":"692773864636619/100000000000000000","Blo":"88892209279531499/1000000000000000000","Bup":"17778456381671513/200000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1797596747177501091/1000000000000000000","sigma_upper":"225332341495265183/125000000000000000","subbands":[{"band":0,"epsilon":"1358051341533723/500000000000000000","eta":"881224615921997/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2674807526143707/1000000000000000000","eta":"67848285494839/15625000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"541/4000","t_lo":"27/200","tail_lower":"642038589983373/100000000000000000","tail_moment_lower":"82376607365295897/1000000000000000000","tail_upper":"692773864636619/100000000000000000"},{"J":196608,"cell":541,"epsilon":"536834447540207/200000000000000000","eta":"544302365968781/125000000000000000","height":"39/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6353063895461799/1000000000000000000","Aup":"635306914825049/100000000000000000","Blo":"81512766259011561/1000000000000000000","Bup":"81512833545359167/1000000000000000000"},"mass_upper_point":{"Alo":"1713907643761637/250000000000000000","Aup":"1713909044766727/250000000000000000","Blo":"87966970191340653/1000000000000000000","Bup":"87967041981207039/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1799277481894496463/1000000000000000000","sigma_upper":"1804345716679241837/1000000000000000000","subbands":[{"band":0,"epsilon":"536834447540207/200000000000000000","eta":"544302365968781/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2643255000059827/1000000000000000000","eta":"2145582088320171/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"271/2000","t_lo":"541/4000","tail_lower":"6353063895461799/1000000000000000000","tail_moment_lower":"81512766259011561/1000000000000000000","tail_upper":"1713909044766727/250000000000000000"},{"J":196608,"cell":542,"epsilon":"2831176054046051/1000000000000000000","eta":"4586863515357839/1000000000000000000","height":"77/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1340591262441613/200000000000000000","Aup":"670296180608757/100000000000000000","Blo":"21501600249671949/250000000000000000","Bup":"86006471376439201/1000000000000000000"},"mass_upper_point":{"Alo":"3616901395026023/500000000000000000","Aup":"1446761730298859/200000000000000000","Blo":"92824131158703609/1000000000000000000","Bup":"46412103124789009/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"448989554152872959/250000000000000000","sigma_upper":"1801032701396362209/1000000000000000000","subbands":[{"band":0,"epsilon":"2831176054046051/1000000000000000000","eta":"4586863515357839/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"348487215887823/125000000000000000","eta":"4520043594241717/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"543/4000","t_lo":"271/2000","tail_lower":"1340591262441613/200000000000000000","tail_moment_lower":"21501600249671949/250000000000000000","tail_upper":"1446761730298859/200000000000000000"},{"J":196608,"cell":543,"epsilon":"5595796094169/2000000000000000","eta":"4533046554745949/1000000000000000000","height":"77/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6632652063265527/1000000000000000000","Aup":"3316328746658163/500000000000000000","Blo":"85104248255505329/1000000000000000000","Bup":"85104317815397177/1000000000000000000"},"mass_upper_point":{"Alo":"7158494111730843/1000000000000000000","Aup":"3579249952746893/500000000000000000","Blo":"91857699850776081/1000000000000000000","Bup":"45928887037200997/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"224704868916060901/125000000000000000","sigma_upper":"1802719686113482581/1000000000000000000","subbands":[{"band":0,"epsilon":"5595796094169/2000000000000000","eta":"4533046554745949/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"688754074628321/250000000000000000","eta":"4466832615977441/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"17/125","t_lo":"543/4000","tail_lower":"6632652063265527/1000000000000000000","tail_moment_lower":"85104248255505329/1000000000000000000","tail_upper":"3579249952746893/500000000000000000"},{"J":196608,"cell":544,"epsilon":"1382506902628029/500000000000000000","eta":"2239932572017773/500000000000000000","height":"77/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6563075857546897/1000000000000000000","Aup":"1312616244902719/200000000000000000","Blo":"84211438520038309/1000000000000000000","Bup":"84211507271614187/1000000000000000000"},"mass_upper_point":{"Alo":"7083959379658057/1000000000000000000","Aup":"7083965106526441/1000000000000000000","Blo":"18180240239505941/200000000000000000","Bup":"90901274563965411/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"89965984302274129/50000000000000000","sigma_upper":"902203335415301477/500000000000000000","subbands":[{"band":0,"epsilon":"1382506902628029/500000000000000000","eta":"2239932572017773/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1361262633041513/500000000000000000","eta":"4414252112985707/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"109/800","t_lo":"17/125","tail_lower":"6563075857546897/1000000000000000000","tail_moment_lower":"84211438520038309/1000000000000000000","tail_upper":"7083965106526441/1000000000000000000"},{"J":196608,"cell":545,"epsilon":"1366259319723663/500000000000000000","eta":"4427311723361139/1000000000000000000","height":"77/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3247110137715939/500000000000000000","Aup":"1298845116010083/200000000000000000","Blo":"83327876570190829/1000000000000000000","Bup":"83327944522883303/1000000000000000000"},"mass_upper_point":{"Alo":"7010190768152263/1000000000000000000","Aup":"7010196428901647/1000000000000000000","Blo":"44977267380188487/500000000000000000","Bup":"89954607279562187/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1801000420762477953/1000000000000000000","sigma_upper":"903046827773861663/500000000000000000","subbands":[{"band":0,"epsilon":"1366259319723663/500000000000000000","eta":"4427311723361139/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2690419951981029/1000000000000000000","eta":"27264341008161/6250000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"273/2000","t_lo":"109/800","tail_lower":"3247110137715939/500000000000000000","tail_moment_lower":"83327876570190829/1000000000000000000","tail_upper":"7010196428901647/1000000000000000000"},{"J":196608,"cell":546,"epsilon":"2700407924316183/1000000000000000000","eta":"875075764978247/200000000000000000","height":"77/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6426077971374911/1000000000000000000","Aup":"3213041607186259/500000000000000000","Blo":"41226734067286509/500000000000000000","Bup":"824535352977013/10000000000000000"},"mass_upper_point":{"Alo":"6937180529021933/1000000000000000000","Aup":"3468593062209443/500000000000000000","Blo":"44508800547655341/500000000000000000","Bup":"44508836388535661/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"72107246219178933/40000000000000000","sigma_upper":"1807780640264843699/1000000000000000000","subbands":[{"band":0,"epsilon":"2700407924316183/1000000000000000000","eta":"875075764978247/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"20771060523419/7812500000000000","eta":"172438101152867/40000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"547/4000","t_lo":"273/2000","tail_lower":"6426077971374911/1000000000000000000","tail_moment_lower":"41226734067286509/500000000000000000","tail_upper":"3468593062209443/500000000000000000"},{"J":196608,"cell":547,"epsilon":"361084491245301/200000000000000000","eta":"1474395249123751/500000000000000000","height":"83/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"27045585826453/6250000000000000","Aup":"216364871069379/50000000000000000","Blo":"11101326234490067/200000000000000000","Bup":"55506678417231923/1000000000000000000"},"mass_upper_point":{"Alo":"934342317652439/200000000000000000","Aup":"4671715526509667/1000000000000000000","Blo":"11985730703737197/200000000000000000","Bup":"29964351978271161/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"917180945098234349/500000000000000000","sigma_upper":"1839467624981964071/1000000000000000000","subbands":[{"band":0,"epsilon":"361084491245301/200000000000000000","eta":"1474395249123751/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1777492916468177/1000000000000000000","eta":"363160901134319/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"137/1000","t_lo":"547/4000","tail_lower":"27045585826453/6250000000000000","tail_moment_lower":"11101326234490067/200000000000000000","tail_upper":"4671715526509667/1000000000000000000"},{"J":196608,"cell":548,"epsilon":"223026263301433/125000000000000000","eta":"2914207133991027/1000000000000000000","height":"83/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4281877753027287/1000000000000000000","Aup":"4281881399312163/1000000000000000000","Blo":"54924029696871661/1000000000000000000","Bup":"27462038196254093/500000000000000000"},"mass_upper_point":{"Alo":"4623044651064327/1000000000000000000","Aup":"1155762135957401/250000000000000000","Blo":"463314911414673/7812500000000000","Bup":"59304358516295599/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"183604262491346407/100000000000000000","sigma_upper":"1841154609699084443/1000000000000000000","subbands":[{"band":0,"epsilon":"223026263301433/125000000000000000","eta":"2914207133991027/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1756537291278149/1000000000000000000","eta":"358887458939813/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"549/4000","t_lo":"137/1000","tail_lower":"4281877753027287/1000000000000000000","tail_moment_lower":"54924029696871661/1000000000000000000","tail_upper":"1155762135957401/250000000000000000"},{"J":196608,"cell":549,"epsilon":"2008517384765023/1000000000000000000","eta":"3271955839738761/1000000000000000000","height":"81/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"4816834287738551/1000000000000000000","Aup":"2408419162167697/500000000000000000","Blo":"30896136730650739/500000000000000000","Bup":"61792325160155899/1000000000000000000"},"mass_upper_point":{"Alo":"2600540171208917/500000000000000000","Aup":"2600542325944377/500000000000000000","Blo":"33363076136159861/500000000000000000","Bup":"33363103734704589/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"913861679815229721/500000000000000000","sigma_upper":"114552599651012801/62500000000000000","subbands":[{"band":0,"epsilon":"2008517384765023/1000000000000000000","eta":"3271955839738761/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"494318061267537/250000000000000000","eta":"3223415994460767/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"11/80","t_lo":"549/4000","tail_lower":"4816834287738551/1000000000000000000","tail_moment_lower":"30896136730650739/500000000000000000","tail_upper":"2600542325944377/500000000000000000"},{"J":196608,"cell":550,"epsilon":"105925139683233/50000000000000000","eta":"3446607624239947/1000000000000000000","height":"4/5","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"5082010228238427/1000000000000000000","Aup":"5082014450487527/1000000000000000000","Blo":"65197356385412981/1000000000000000000","Bup":"6519741046441537/100000000000000000"},"mass_upper_point":{"Alo":"17149581437279/3125000000000000","Aup":"5487870567768529/1000000000000000000","Blo":"70408976347317719/1000000000000000000","Bup":"35204517043867889/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"364880818869490963/200000000000000000","sigma_upper":"457382144783331297/250000000000000000","subbands":[{"band":0,"epsilon":"105925139683233/50000000000000000","eta":"3446607624239947/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"521363739004867/250000000000000000","eta":"424416893006053/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"551/4000","t_lo":"11/80","tail_lower":"5082010228238427/1000000000000000000","tail_moment_lower":"65197356385412981/1000000000000000000","tail_upper":"5487870567768529/1000000000000000000"},{"J":196608,"cell":551,"epsilon":"2093617616981249/1000000000000000000","eta":"136247785231679/40000000000000000","height":"4/5","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"5028651309454093/1000000000000000000","Aup":"2514327741328043/500000000000000000","Blo":"32256378952191179/500000000000000000","Bup":"64512811355032377/1000000000000000000"},"mass_upper_point":{"Alo":"5430673285380249/1000000000000000000","Aup":"5430677741178099/1000000000000000000","Blo":"69675142437578589/1000000000000000000","Bup":"17418799877810957/250000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1826084829064450187/1000000000000000000","sigma_upper":"45780389096261139/25000000000000000","subbands":[{"band":0,"epsilon":"2093617616981249/1000000000000000000","eta":"136247785231679/40000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1030437061758663/500000000000000000","eta":"3355389650530943/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"69/500","t_lo":"551/4000","tail_lower":"5028651309454093/1000000000000000000","tail_moment_lower":"32256378952191179/500000000000000000","tail_upper":"5430677741178099/1000000000000000000"},{"J":196608,"cell":552,"epsilon":"294614163760973/125000000000000000","eta":"478052931637809/125000000000000000","height":"39/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"5656991514707779/1000000000000000000","Aup":"2828498066964601/500000000000000000","Blo":"725811653415581/10000000000000000","Bup":"72581224510267811/1000000000000000000"},"mass_upper_point":{"Alo":"763722781912207/125000000000000000","Aup":"6109787187317797/1000000000000000000","Blo":"3919803264924397/50000000000000000","Bup":"7839612847779073/100000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1817765563781445559/1000000000000000000","sigma_upper":"1822902548567565933/1000000000000000000","subbands":[{"band":0,"epsilon":"294614163760973/125000000000000000","eta":"478052931637809/125000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"579986555474607/250000000000000000","eta":"753443219498959/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"553/4000","t_lo":"69/500","tail_lower":"5656991514707779/1000000000000000000","tail_moment_lower":"725811653415581/10000000000000000","tail_upper":"6109787187317797/1000000000000000000"},{"J":196608,"cell":553,"epsilon":"2329231816266937/1000000000000000000","eta":"7559173723843/2000000000000000","height":"39/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"5597579289989153/1000000000000000000","Aup":"5597583855565487/1000000000000000000","Blo":"14363765064545079/200000000000000000","Bup":"35909441902057369/500000000000000000"},"mass_upper_point":{"Alo":"6046090602156351/1000000000000000000","Aup":"151152386931301/25000000000000000","Blo":"3103150485846123/40000000000000000","Bup":"77578824596077419/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"454861574624610233/250000000000000000","sigma_upper":"364917906656937261/200000000000000000","subbands":[{"band":0,"epsilon":"2329231816266937/1000000000000000000","eta":"7559173723843/2000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2292605608323087/1000000000000000000","eta":"930725460129177/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"277/2000","t_lo":"553/4000","tail_lower":"5597579289989153/1000000000000000000","tail_moment_lower":"14363765064545079/200000000000000000","tail_upper":"151152386931301/25000000000000000"},{"J":196608,"cell":554,"epsilon":"2622211824401599/1000000000000000000","eta":"4243724449979179/1000000000000000000","height":"19/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6297071724727497/1000000000000000000","Aup":"787134597217467/125000000000000000","Blo":"40400896296266847/500000000000000000","Bup":"80801857323496841/1000000000000000000"},"mass_upper_point":{"Alo":"1360445338555441/200000000000000000","Aup":"6802232088345601/1000000000000000000","Blo":"87289826085412559/1000000000000000000","Bup":"87289895208890613/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"113195439575964769/62500000000000000","sigma_upper":"908138259000903339/500000000000000000","subbands":[{"band":0,"epsilon":"2622211824401599/1000000000000000000","eta":"4243724449979179/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2580860482284277/1000000000000000000","eta":"33439168630209/8000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"111/800","t_lo":"277/2000","tail_lower":"6297071724727497/1000000000000000000","tail_moment_lower":"40400896296266847/500000000000000000","tail_upper":"6802232088345601/1000000000000000000"},{"J":196608,"cell":555,"epsilon":"2591419133585893/1000000000000000000","eta":"2096989613236463/500000000000000000","height":"19/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1246183815991857/200000000000000000","Aup":"1557731018575813/250000000000000000","Blo":"7995287781113093/100000000000000000","Bup":"79952941790348633/1000000000000000000"},"mass_upper_point":{"Alo":"841412157318699/125000000000000000","Aup":"3365651295929423/500000000000000000","Blo":"17275910819957571/200000000000000000","Bup":"21594905606365549/250000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1812807767932431677/1000000000000000000","sigma_upper":"36359270054378541/20000000000000000","subbands":[{"band":0,"epsilon":"2591419133585893/1000000000000000000","eta":"2096989613236463/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2550449589090877/1000000000000000000","eta":"4130734437131819/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"139/1000","t_lo":"111/800","tail_lower":"1246183815991857/200000000000000000","tail_moment_lower":"7995287781113093/100000000000000000","tail_upper":"3365651295929423/500000000000000000"},{"J":196608,"cell":556,"epsilon":"683351172104663/250000000000000000","eta":"2208970439319789/500000000000000000","height":"3/4","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3286996328219329/500000000000000000","Aup":"6573997879839517/1000000000000000000","Blo":"4217966987349861/50000000000000000","Bup":"16871881332692629/200000000000000000"},"mass_upper_point":{"Alo":"1420502513845391/200000000000000000","Aup":"3551259073666689/500000000000000000","Blo":"91147800057436497/1000000000000000000","Bup":"91147871522389453/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1809488502649427049/1000000000000000000","sigma_upper":"907325243718023711/500000000000000000","subbands":[{"band":0,"epsilon":"683351172104663/250000000000000000","eta":"2208970439319789/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"672518396628011/250000000000000000","eta":"135973034929909/31250000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"557/4000","t_lo":"139/1000","tail_lower":"3286996328219329/500000000000000000","tail_moment_lower":"4217966987349861/50000000000000000","tail_upper":"3551259073666689/500000000000000000"},{"J":196608,"cell":557,"epsilon":"675327807095103/250000000000000000","eta":"4366161138460669/1000000000000000000","height":"3/4","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1626228123997719/250000000000000000","Aup":"6504917658755717/1000000000000000000","Blo":"41736406467967307/500000000000000000","Bup":"83472879075408291/1000000000000000000"},"mass_upper_point":{"Alo":"1757108037645407/250000000000000000","Aup":"7028437664333799/1000000000000000000","Blo":"45098521218804453/500000000000000000","Bup":"90197113077875987/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1811169237366422421/1000000000000000000","sigma_upper":"363267494430633559/200000000000000000","subbands":[{"band":0,"epsilon":"675327807095103/250000000000000000","eta":"4366161138460669/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2658380678592987/1000000000000000000","eta":"26874806053009/6250000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"279/2000","t_lo":"557/4000","tail_lower":"1626228123997719/250000000000000000","tail_moment_lower":"41736406467967307/500000000000000000","tail_upper":"7028437664333799/1000000000000000000"},{"J":196608,"cell":558,"epsilon":"2669597052149993/1000000000000000000","eta":"431499216800833/100000000000000000","height":"3/4","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1609137337006857/250000000000000000","Aup":"3218277225431521/500000000000000000","Blo":"82595488437126297/1000000000000000000","Bup":"20648888452166703/250000000000000000"},"mass_upper_point":{"Alo":"869389352264647/125000000000000000","Aup":"6955120268260527/1000000000000000000","Blo":"11157009877954161/125000000000000000","Bup":"17851229769754059/200000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"906424986041708897/500000000000000000","sigma_upper":"1818024456870288167/1000000000000000000","subbands":[{"band":0,"epsilon":"2669597052149993/1000000000000000000","eta":"431499216800833/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"656765896618093/250000000000000000","eta":"212470318855321/50000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"559/4000","t_lo":"279/2000","tail_lower":"1609137337006857/250000000000000000","tail_moment_lower":"82595488437126297/1000000000000000000","tail_upper":"6955120268260527/1000000000000000000"},{"J":196608,"cell":559,"epsilon":"617961283530439/250000000000000000","eta":"1000199426569087/250000000000000000","height":"19/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"2986551373981019/500000000000000000","Aup":"2986553757196457/500000000000000000","Blo":"19161103320466003/250000000000000000","Bup":"15328894868147483/200000000000000000"},"mass_upper_point":{"Alo":"322740486842951/50000000000000000","Aup":"3227407414130969/500000000000000000","Blo":"5176953825665767/62500000000000000","Bup":"82831326436499663/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"909765353400206583/500000000000000000","sigma_upper":"91235572079370427/50000000000000000","subbands":[{"band":0,"epsilon":"617961283530439/250000000000000000","eta":"1000199426569087/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"243236998816087/100000000000000000","eta":"984959498734221/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"7/50","t_lo":"559/4000","tail_lower":"2986551373981019/500000000000000000","tail_moment_lower":"19161103320466003/250000000000000000","tail_upper":"3227407414130969/500000000000000000"},{"J":196608,"cell":560,"epsilon":"130364427864721/50000000000000000","eta":"4214457605277539/1000000000000000000","height":"3/4","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"126038896990817/20000000000000000","Aup":"6301949834605199/1000000000000000000","Blo":"80868071079143559/1000000000000000000","Bup":"40434067470785287/500000000000000000"},"mass_upper_point":{"Alo":"6810738535039151/1000000000000000000","Aup":"3405371930083443/500000000000000000","Blo":"87403138488441519/1000000000000000000","Bup":"87403206711541911/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1816211441517408539/1000000000000000000","sigma_upper":"113837401644033057/62500000000000000","subbands":[{"band":0,"epsilon":"130364427864721/50000000000000000","eta":"4214457605277539/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2565538974246949/1000000000000000000","eta":"259379318154457/62500000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"561/4000","t_lo":"7/50","tail_lower":"126038896990817/20000000000000000","tail_moment_lower":"80868071079143559/1000000000000000000","tail_upper":"3405371930083443/500000000000000000"},{"J":196608,"cell":561,"epsilon":"1207078377584643/500000000000000000","eta":"3907590981819891/1000000000000000000","height":"19/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"73102183265081/12500000000000000","Aup":"5848179317626731/1000000000000000000","Blo":"75041259653436623/1000000000000000000","Bup":"37520659651355849/500000000000000000"},"mass_upper_point":{"Alo":"6320802241031269/1000000000000000000","Aup":"6320807215643943/1000000000000000000","Blo":"10138935545609989/125000000000000000","Bup":"10138943511771539/125000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1822892176234403911/1000000000000000000","sigma_upper":"457021352755412321/250000000000000000","subbands":[{"band":0,"epsilon":"1207078377584643/500000000000000000","eta":"3907590981819891/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"18557886969331/7812500000000000","eta":"3847744764581103/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"281/2000","t_lo":"561/4000","tail_lower":"73102183265081/12500000000000000","tail_moment_lower":"75041259653436623/1000000000000000000","tail_upper":"6320807215643943/1000000000000000000"},{"J":196608,"cell":562,"epsilon":"50928875236623/20000000000000000","eta":"41162801849837/10000000000000000","height":"3/4","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3085060705516399/500000000000000000","Aup":"1234025256210973/200000000000000000","Blo":"9897043306231833/125000000000000000","Bup":"79176408838145643/1000000000000000000"},"mass_upper_point":{"Alo":"1333864546261257/200000000000000000","Aup":"6669327934297553/1000000000000000000","Blo":"10698524452264733/125000000000000000","Bup":"42794131138043283/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1819572910951399283/1000000000000000000","sigma_upper":"1824772395738769657/1000000000000000000","subbands":[{"band":0,"epsilon":"50928875236623/20000000000000000","eta":"41162801849837/10000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"250546450033371/100000000000000000","eta":"4053068557377819/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"563/4000","t_lo":"281/2000","tail_lower":"3085060705516399/500000000000000000","tail_moment_lower":"9897043306231833/125000000000000000","tail_upper":"6669327934297553/1000000000000000000"},{"J":196608,"cell":563,"epsilon":"1342998423423863/500000000000000000","eta":"1084033073048413/250000000000000000","height":"37/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6509803467445427/1000000000000000000","Aup":"6509808560737203/1000000000000000000","Blo":"20884861402759337/250000000000000000","Bup":"41769755431219593/500000000000000000"},"mass_upper_point":{"Alo":"439817067751057/62500000000000000","Aup":"7037078525729681/1000000000000000000","Blo":"22578037727993383/250000000000000000","Bup":"9031222063138511/100000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"56757926427137333/31250000000000000","sigma_upper":"1821459380455890029/1000000000000000000","subbands":[{"band":0,"epsilon":"1342998423423863/500000000000000000","eta":"1084033073048413/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"264265648101893/100000000000000000","eta":"133417693613023/31250000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"141/1000","t_lo":"563/4000","tail_lower":"6509803467445427/1000000000000000000","tail_moment_lower":"20884861402759337/250000000000000000","tail_upper":"7037078525729681/1000000000000000000"},{"J":196608,"cell":564,"epsilon":"248702801814493/100000000000000000","eta":"4020404257844809/1000000000000000000","height":"3/4","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"302051121738731/50000000000000000","Aup":"604102719241983/100000000000000000","Blo":"4844974257221973/62500000000000000","Bup":"38759824531934703/500000000000000000"},"mass_upper_point":{"Alo":"6530807625225543/1000000000000000000","Aup":"6530812708893079/1000000000000000000","Blo":"20952620768052603/250000000000000000","Bup":"16762109640219739/200000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"455733595096347507/250000000000000000","sigma_upper":"914073182586505201/500000000000000000","subbands":[{"band":0,"epsilon":"248702801814493/100000000000000000","eta":"4020404257844809/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"611701428302113/250000000000000000","eta":"989587357654287/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"113/800","t_lo":"141/1000","tail_lower":"302051121738731/50000000000000000","tail_moment_lower":"4844974257221973/62500000000000000","tail_upper":"6530812708893079/1000000000000000000"},{"J":196608,"cell":565,"epsilon":"655832400536379/250000000000000000","eta":"847028542259143/200000000000000000","height":"37/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6373579187173217/1000000000000000000","Aup":"6373584162950959/1000000000000000000","Blo":"8179115805437887/100000000000000000","Bup":"5111951362494559/62500000000000000"},"mass_upper_point":{"Alo":"1378180150177497/200000000000000000","Aup":"6890906067817229/1000000000000000000","Blo":"11054508741634503/125000000000000000","Bup":"88436138053379201/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1819615115102385401/1000000000000000000","sigma_upper":"912416674945065387/500000000000000000","subbands":[{"band":0,"epsilon":"655832400536379/250000000000000000","eta":"847028542259143/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1290395151930921/500000000000000000","eta":"2084799620219037/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"283/2000","t_lo":"113/800","tail_lower":"6373579187173217/1000000000000000000","tail_moment_lower":"8179115805437887/100000000000000000","tail_upper":"6890906067817229/1000000000000000000"},{"J":196608,"cell":566,"epsilon":"648137495491049/250000000000000000","eta":"4185539007497877/1000000000000000000","height":"37/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"252261077788121/40000000000000000","Aup":"630653186274851/100000000000000000","Blo":"80930617889570109/1000000000000000000","Bup":"40465340447652647/500000000000000000"},"mass_upper_point":{"Alo":"681894328987523/100000000000000000","Aup":"106546071023359/15625000000000000","Blo":"87512517049359663/1000000000000000000","Bup":"87512584383971661/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1821295849819380773/1000000000000000000","sigma_upper":"913260167303625573/500000000000000000","subbands":[{"band":0,"epsilon":"648137495491049/250000000000000000","eta":"4185539007497877/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2550405988917539/1000000000000000000","eta":"4120598978239547/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"567/4000","t_lo":"283/2000","tail_lower":"252261077788121/40000000000000000","tail_moment_lower":"80930617889570109/1000000000000000000","tail_upper":"106546071023359/15625000000000000"},{"J":196608,"cell":567,"epsilon":"10008335348459/3906250000000000","eta":"2068259984597319/500000000000000000","height":"37/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6240171664762827/1000000000000000000","Aup":"1248035305149701/200000000000000000","Blo":"80079023117090217/1000000000000000000","Bup":"80079085391646951/1000000000000000000"},"mass_upper_point":{"Alo":"3373864058819301/500000000000000000","Aup":"3373866656329113/500000000000000000","Blo":"43299245937518651/500000000000000000","Bup":"10824819804132161/125000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"364595316907275229/200000000000000000","sigma_upper":"1828207319324371519/1000000000000000000","subbands":[{"band":0,"epsilon":"10008335348459/3906250000000000","eta":"2068259984597319/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"504076339282271/200000000000000000","eta":"2036089093283469/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"71/500","t_lo":"567/4000","tail_lower":"6240171664762827/1000000000000000000","tail_moment_lower":"80079023117090217/1000000000000000000","tail_upper":"3373866656329113/500000000000000000"},{"J":196608,"cell":568,"epsilon":"2532076876710349/1000000000000000000","eta":"2044039328161577/500000000000000000","height":"37/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6174506211079869/1000000000000000000","Aup":"385906938479407/62500000000000000","Blo":"39618141069100959/500000000000000000","Bup":"79236343690099941/1000000000000000000"},"mass_upper_point":{"Alo":"166931192325083/25000000000000000","Aup":"6677252828124371/1000000000000000000","Blo":"85693897609053601/1000000000000000000","Bup":"85693963399475157/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"912328659626685759/500000000000000000","sigma_upper":"1829894304041491891/1000000000000000000","subbands":[{"band":0,"epsilon":"2532076876710349/1000000000000000000","eta":"2044039328161577/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1245356568302689/500000000000000000","eta":"4024329964526469/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"569/4000","t_lo":"71/500","tail_lower":"6174506211079869/1000000000000000000","tail_moment_lower":"39618141069100959/500000000000000000","tail_upper":"6677252828124371/1000000000000000000"},{"J":196608,"cell":569,"epsilon":"2502374784800081/1000000000000000000","eta":"4040208211614273/1000000000000000000","height":"37/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1527380879765013/250000000000000000","Aup":"6109528267912531/1000000000000000000","Blo":"78402304274255597/1000000000000000000","Bup":"3136094604476567/40000000000000000"},"mass_upper_point":{"Alo":"330374727496307/50000000000000000","Aup":"66074996258421/10000000000000000","Blo":"42399319207402561/500000000000000000","Bup":"42399351723257903/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"182633805397036689/100000000000000000","sigma_upper":"228947661094826533/125000000000000000","subbands":[{"band":0,"epsilon":"2502374784800081/1000000000000000000","eta":"4040208211614273/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2461396065546699/1000000000000000000","eta":"3977047493806043/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"57/400","t_lo":"569/4000","tail_lower":"1527380879765013/250000000000000000","tail_moment_lower":"78402304274255597/1000000000000000000","tail_upper":"66074996258421/10000000000000000"},{"J":196608,"cell":570,"epsilon":"309127920433173/125000000000000000","eta":"49911273278599/12500000000000000","height":"37/50","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6045216595085743/1000000000000000000","Aup":"6045221288849233/1000000000000000000","Blo":"19394249939419309/250000000000000000","Bup":"3878852994470869/50000000000000000"},"mass_upper_point":{"Alo":"1307692259353111/200000000000000000","Aup":"6538466314161769/1000000000000000000","Blo":"83912619410773609/1000000000000000000","Bup":"83912683692559393/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1828018788687362263/1000000000000000000","sigma_upper":"458317068368933159/250000000000000000","subbands":[{"band":0,"epsilon":"309127920433173/125000000000000000","eta":"49911273278599/12500000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2432426294964901/1000000000000000000","eta":"786064808073391/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"571/4000","t_lo":"57/400","tail_lower":"6045216595085743/1000000000000000000","tail_moment_lower":"19394249939419309/250000000000000000","tail_upper":"6538466314161769/1000000000000000000"},{"J":196608,"cell":571,"epsilon":"521717408290253/200000000000000000","eta":"2103102999118271/500000000000000000","height":"73/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6377971176553267/1000000000000000000","Aup":"3188988042714943/500000000000000000","Blo":"16370261640591101/200000000000000000","Bup":"81851371093271461/1000000000000000000"},"mass_upper_point":{"Alo":"6898940976689513/1000000000000000000","Aup":"137978924484153/20000000000000000","Blo":"11067923425180521/125000000000000000","Bup":"5533965914653569/62500000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"364939904680871527/200000000000000000","sigma_upper":"114372203637053313/62500000000000000","subbands":[{"band":0,"epsilon":"521717408290253/200000000000000000","eta":"2103102999118271/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"641413004474449/250000000000000000","eta":"828022444862607/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"143/1000","t_lo":"571/4000","tail_lower":"6377971176553267/1000000000000000000","tail_moment_lower":"16370261640591101/200000000000000000","tail_upper":"137978924484153/20000000000000000"},{"J":196608,"cell":572,"epsilon":"128899720464961/50000000000000000","eta":"4156963137991037/1000000000000000000","height":"73/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"63108213839869/10000000000000000","Aup":"1577706558982007/250000000000000000","Blo":"80989475847736027/1000000000000000000","Bup":"40494769004221083/500000000000000000"},"mass_upper_point":{"Alo":"3413422076174777/500000000000000000","Aup":"1706712334844991/250000000000000000","Blo":"10952250283422999/125000000000000000","Bup":"21904517181305029/250000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1826380258121353007/1000000000000000000","sigma_upper":"1831642242909973381/1000000000000000000","subbands":[{"band":0,"epsilon":"128899720464961/50000000000000000","eta":"4156963137991037/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1267729859159191/500000000000000000","eta":"4091480059513357/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"573/4000","t_lo":"143/1000","tail_lower":"63108213839869/10000000000000000","tail_moment_lower":"80989475847736027/1000000000000000000","tail_upper":"1706712334844991/250000000000000000"},{"J":196608,"cell":573,"epsilon":"159235180118651/62500000000000000","eta":"4108300402993903/1000000000000000000","height":"73/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6244370224307911/1000000000000000000","Aup":"1248875003995309/200000000000000000","Blo":"10017076343460633/125000000000000000","Bup":"80136672187279699/1000000000000000000"},"mass_upper_point":{"Alo":"1351098351678759/200000000000000000","Aup":"3377748442818307/500000000000000000","Blo":"86702172787147873/1000000000000000000","Bup":"86702238478781007/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"91403049641917419/50000000000000000","sigma_upper":"1833329227627093753/1000000000000000000","subbands":[{"band":0,"epsilon":"159235180118651/62500000000000000","eta":"4108300402993903/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"626406246786613/250000000000000000","eta":"4043422728848019/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"287/2000","t_lo":"573/4000","tail_lower":"6244370224307911/1000000000000000000","tail_moment_lower":"10017076343460633/125000000000000000","tail_upper":"3377748442818307/500000000000000000"},{"J":196608,"cell":574,"epsilon":"1258944075880767/500000000000000000","eta":"1015052727971721/250000000000000000","height":"73/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6178610535713637/1000000000000000000","Aup":"3089307637882533/500000000000000000","Blo":"79292620971943413/1000000000000000000","Bup":"79292681698825381/1000000000000000000"},"mass_upper_point":{"Alo":"6684876222906887/1000000000000000000","Aup":"6684881291053929/1000000000000000000","Blo":"17159160352071163/200000000000000000","Bup":"42897933347327821/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"228717715944417969/125000000000000000","sigma_upper":"14680129698753713/8000000000000000","subbands":[{"band":0,"epsilon":"1258944075880767/500000000000000000","eta":"1015052727971721/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"30951794458623/12500000000000000","eta":"3995933391389/1000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"23/160","t_lo":"287/2000","tail_lower":"6178610535713637/1000000000000000000","tail_moment_lower":"79292620971943413/1000000000000000000","tail_upper":"6684881291053929/1000000000000000000"},{"J":196608,"cell":575,"epsilon":"2488365972642963/1000000000000000000","eta":"1003171966118397/250000000000000000","height":"73/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6113535228445237/1000000000000000000","Aup":"6113539913527033/1000000000000000000","Blo":"39228707757236829/500000000000000000","Bup":"1961436888423583/25000000000000000"},"mass_upper_point":{"Alo":"330749502476303/50000000000000000","Aup":"6614995059261229/1000000000000000000","Blo":"84898792956539781/1000000000000000000","Bup":"42449428571136311/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"457855615568084781/250000000000000000","sigma_upper":"918351598530667249/500000000000000000","subbands":[{"band":0,"epsilon":"2488365972642963/1000000000000000000","eta":"1003171966118397/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2447011220537589/1000000000000000000","eta":"1974502643587799/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"18/125","t_lo":"23/160","tail_lower":"6113535228445237/1000000000000000000","tail_moment_lower":"39228707757236829/500000000000000000","tail_upper":"6614995059261229/1000000000000000000"},{"J":196608,"cell":576,"epsilon":"1229596081615169/500000000000000000","eta":"991431135838283/250000000000000000","height":"73/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"756142160510083/125000000000000000","Aup":"302457095741639/50000000000000000","Blo":"38815452142492209/500000000000000000","Bup":"77630963611244823/1000000000000000000"},"mass_upper_point":{"Alo":"261833032668251/40000000000000000","Aup":"3272915384352783/500000000000000000","Blo":"84011051105706931/1000000000000000000","Bup":"84011114551537077/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1833103196989334497/1000000000000000000","sigma_upper":"183839018177845487/100000000000000000","subbands":[{"band":0,"epsilon":"1229596081615169/500000000000000000","eta":"991431135838283/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"302277977613703/125000000000000000","eta":"1951315869392633/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"577/4000","t_lo":"18/125","tail_lower":"756142160510083/125000000000000000","tail_moment_lower":"38815452142492209/500000000000000000","tail_upper":"3272915384352783/500000000000000000"},{"J":196608,"cell":577,"epsilon":"2430362575735249/1000000000000000000","eta":"3919314310493223/1000000000000000000","height":"73/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"5985409754834341/1000000000000000000","Aup":"149635358297233/25000000000000000","Blo":"19203249524985039/250000000000000000","Bup":"7681305673809943/100000000000000000"},"mass_upper_point":{"Alo":"647737617699211/100000000000000000","Aup":"129547621438471/20000000000000000","Blo":"20783120472248019/250000000000000000","Bup":"83132544603482567/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1834783931706329869/1000000000000000000","sigma_upper":"1840077166495575243/1000000000000000000","subbands":[{"band":0,"epsilon":"2430362575735249/1000000000000000000","eta":"3919314310493223/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1194888622759091/500000000000000000","eta":"385680614796171/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"289/2000","t_lo":"577/4000","tail_lower":"5985409754834341/1000000000000000000","tail_moment_lower":"19203249524985039/250000000000000000","tail_upper":"129547621438471/20000000000000000"},{"J":196608,"cell":578,"epsilon":"20508962273431/8000000000000000","eta":"1032181143794767/250000000000000000","height":"18/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3157415762753719/500000000000000000","Aup":"6314836312244807/1000000000000000000","Blo":"81044687584150863/1000000000000000000","Bup":"81044748911310659/1000000000000000000"},"mass_upper_point":{"Alo":"6834444307053/1000000000000000","Aup":"1708612356599723/250000000000000000","Blo":"17543926902907921/200000000000000000","Bup":"43859850053567203/500000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"915732333211662621/500000000000000000","sigma_upper":"367352830242539123/200000000000000000","subbands":[{"band":0,"epsilon":"20508962273431/8000000000000000","eta":"1032181143794767/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"50413969059137/20000000000000000","eta":"4062706752570123/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"579/4000","t_lo":"289/2000","tail_lower":"3157415762753719/500000000000000000","tail_moment_lower":"81044687584150863/1000000000000000000","tail_upper":"1708612356599723/250000000000000000"},{"J":196608,"cell":579,"epsilon":"2533570940223987/1000000000000000000","eta":"4080413715385499/1000000000000000000","height":"18/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"781036007584043/125000000000000000","Aup":"624829279191339/100000000000000000","Blo":"1252978093119251/15625000000000000","Bup":"10023832321950691/125000000000000000"},"mass_upper_point":{"Alo":"845369801154427/125000000000000000","Aup":"6762963469595111/1000000000000000000","Blo":"21700512081425677/250000000000000000","Bup":"10850264145292929/125000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"916572700570160307/500000000000000000","sigma_upper":"1838451135929815987/1000000000000000000","subbands":[{"band":0,"epsilon":"2533570940223987/1000000000000000000","eta":"4080413715385499/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2491050806853587/1000000000000000000","eta":"4015008341423753/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"29/200","t_lo":"579/4000","tail_lower":"781036007584043/125000000000000000","tail_moment_lower":"1252978093119251/15625000000000000","tail_upper":"6762963469595111/1000000000000000000"},{"J":196608,"cell":580,"epsilon":"78246126976101/31250000000000000","eta":"1008167919155277/250000000000000000","height":"18/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"386402354220673/62500000000000000","Aup":"6182442343921509/1000000000000000000","Blo":"79345404623997817/1000000000000000000","Bup":"79345464537065437/1000000000000000000"},"mass_upper_point":{"Alo":"1338442287098071/200000000000000000","Aup":"3346108218773087/500000000000000000","Blo":"5368371722273129/62500000000000000","Bup":"10736751455725381/125000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"917413067928657993/500000000000000000","sigma_upper":"46003453016173409/25000000000000000","subbands":[{"band":0,"epsilon":"78246126976101/31250000000000000","eta":"1008167919155277/250000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2461754078795251/1000000000000000000","eta":"3967873407303501/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"581/4000","t_lo":"29/200","tail_lower":"386402354220673/62500000000000000","tail_moment_lower":"79345404623997817/1000000000000000000","tail_upper":"3346108218773087/500000000000000000"},{"J":196608,"cell":581,"epsilon":"2474531446807043/1000000000000000000","eta":"3985491715316023/1000000000000000000","height":"18/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3058636615848351/500000000000000000","Aup":"3058638926937751/500000000000000000","Blo":"78509016250700019/1000000000000000000","Bup":"78509075469045247/1000000000000000000"},"mass_upper_point":{"Alo":"66221958596773/10000000000000000","Aup":"1324440160820731/200000000000000000","Blo":"42497617794566877/500000000000000000","Bup":"84995298940004749/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1836506870574311359/1000000000000000000","sigma_upper":"460456276341014183/250000000000000000","subbands":[{"band":0,"epsilon":"2474531446807043/1000000000000000000","eta":"3985491715316023/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2432804082843173/1000000000000000000","eta":"3921295248107463/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"291/2000","t_lo":"581/4000","tail_lower":"3058636615848351/500000000000000000","tail_moment_lower":"78509016250700019/1000000000000000000","tail_upper":"1324440160820731/200000000000000000"},{"J":196608,"cell":582,"epsilon":"48910658668197/20000000000000000","eta":"1969433584301757/500000000000000000","height":"18/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6052787710474721/1000000000000000000","Aup":"1210558455814511/200000000000000000","Blo":"15536268486705063/200000000000000000","Bup":"77681400965234351/1000000000000000000"},"mass_upper_point":{"Alo":"6552904230883053/1000000000000000000","Aup":"327645455917331/50000000000000000","Blo":"84105816772368797/1000000000000000000","Bup":"84105879393223411/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1838187605291306731/1000000000000000000","sigma_upper":"368702418016235421/200000000000000000","subbands":[{"band":0,"epsilon":"48910658668197/20000000000000000","eta":"1969433584301757/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2404196694699857/1000000000000000000","eta":"3875267242194117/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"583/4000","t_lo":"291/2000","tail_lower":"6052787710474721/1000000000000000000","tail_moment_lower":"15536268486705063/200000000000000000","tail_upper":"327645455917331/50000000000000000"},{"J":196608,"cell":583,"epsilon":"2416876410082003/1000000000000000000","eta":"3892791452042877/1000000000000000000","height":"18/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"5988974132155021/1000000000000000000","Aup":"5988978647795419/1000000000000000000","Blo":"9607786709692489/125000000000000000","Bup":"76862351530607139/1000000000000000000"},"mass_upper_point":{"Alo":"6484329172688259/1000000000000000000","Aup":"3242167001923967/500000000000000000","Blo":"83225596410815057/1000000000000000000","Bup":"83225658310098979/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"229983542501037763/125000000000000000","sigma_upper":"1845199074798297477/1000000000000000000","subbands":[{"band":0,"epsilon":"2416876410082003/1000000000000000000","eta":"3892791452042877/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2375927818980039/1000000000000000000","eta":"1914891423067879/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"73/500","t_lo":"583/4000","tail_lower":"5988974132155021/1000000000000000000","tail_moment_lower":"9607786709692489/125000000000000000","tail_upper":"3242167001923967/500000000000000000"},{"J":196608,"cell":584,"epsilon":"2388557811200591/1000000000000000000","eta":"48090725770371/12500000000000000","height":"18/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"5925825595314877/1000000000000000000","Aup":"2962915029307061/500000000000000000","Blo":"76051781390127927/1000000000000000000","Bup":"76051838572452193/1000000000000000000"},"mass_upper_point":{"Alo":"3208231691220331/500000000000000000","Aup":"6416468157947659/1000000000000000000","Blo":"82354480756246911/1000000000000000000","Bup":"82354541942308019/1000000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"460387268681324369/250000000000000000","sigma_upper":"1846886059515417849/1000000000000000000","subbands":[{"band":0,"epsilon":"2388557811200591/1000000000000000000","eta":"48090725770371/12500000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1173996712237239/500000000000000000","eta":"756967119333751/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"117/800","t_lo":"73/500","tail_lower":"5925825595314877/1000000000000000000","tail_moment_lower":"76051781390127927/1000000000000000000","tail_upper":"6416468157947659/1000000000000000000"},{"J":196608,"cell":585,"epsilon":"147535820871747/62500000000000000","eta":"3802260571318821/1000000000000000000","height":"18/25","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"5863335268126951/1000000000000000000","Aup":"5863339679694139/1000000000000000000","Blo":"75249717872106831/1000000000000000000","Bup":"75249774391495113/1000000000000000000"},"mass_upper_point":{"Alo":"6349299630535283/1000000000000000000","Aup":"1269860870206647/200000000000000000","Blo":"40746188499116167/500000000000000000","Bup":"16298487495864361/200000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"115201863090143303/62500000000000000","sigma_upper":"924286522116269111/500000000000000000","subbands":[{"band":0,"epsilon":"147535820871747/62500000000000000","eta":"3802260571318821/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2320389533300571/1000000000000000000","eta":"233776194265061/62500000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"293/2000","t_lo":"117/800","tail_lower":"5863335268126951/1000000000000000000","tail_moment_lower":"75249717872106831/1000000000000000000","tail_upper":"1269860870206647/200000000000000000"},{"J":196608,"cell":586,"epsilon":"498007854218539/200000000000000000","eta":"801091154697849/200000000000000000","height":"71/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3092995436595093/500000000000000000","Aup":"1237199097357047/200000000000000000","Blo":"79394674570048601/1000000000000000000","Bup":"3175789347213313/40000000000000000"},"mass_upper_point":{"Alo":"6699256434277913/1000000000000000000","Aup":"167481534277799/25000000000000000","Blo":"42994187173968079/500000000000000000","Bup":"687907500828703/8000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1839910544159288221/1000000000000000000","sigma_upper":"922630014474829297/500000000000000000","subbands":[{"band":0,"epsilon":"498007854218539/200000000000000000","eta":"801091154697849/200000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"611885800025091/250000000000000000","eta":"3940144683073829/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"587/4000","t_lo":"293/2000","tail_lower":"3092995436595093/500000000000000000","tail_moment_lower":"79394674570048601/1000000000000000000","tail_upper":"167481534277799/25000000000000000"},{"J":196608,"cell":587,"epsilon":"61521747311747/25000000000000000","eta":"1979307328041539/500000000000000000","height":"71/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6120740758421969/1000000000000000000","Aup":"1224149063710443/200000000000000000","Blo":"7855714748871619/100000000000000000","Bup":"78557205913830771/1000000000000000000"},"mass_upper_point":{"Alo":"6629115049430139/1000000000000000000","Aup":"662911992940659/100000000000000000","Blo":"21272001306725527/250000000000000000","Bup":"10636008469232701/125000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"1841591278876283593/1000000000000000000","sigma_upper":"1846947013666778967/1000000000000000000","subbands":[{"band":0,"epsilon":"61521747311747/25000000000000000","eta":"1979307328041539/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2418773159834987/1000000000000000000","eta":"1946956059293279/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"147/1000","t_lo":"587/4000","tail_lower":"6120740758421969/1000000000000000000","tail_moment_lower":"7855714748871619/100000000000000000","tail_upper":"662911992940659/100000000000000000"},{"J":196608,"cell":588,"epsilon":"304005546165401/125000000000000000","eta":"3912324696786937/1000000000000000000","height":"71/100","logarithm_J_lower":"6094483588813617321/500000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"6056171067229603/1000000000000000000","Aup":"1514043893629247/250000000000000000","Blo":"3109134189772449/40000000000000000","Bup":"38864206246115197/500000000000000000"},"mass_upper_point":{"Alo":"6559699574239593/1000000000000000000","Aup":"819963049751981/125000000000000000","Blo":"8419695489319293/100000000000000000","Bup":"16839403339977561/200000000000000000"},"nu":"12188967177627/1000000000000","sigma_lower":"921636006796639483/500000000000000000","sigma_upper":"1848633998383899339/1000000000000000000","subbands":[{"band":0,"epsilon":"304005546165401/125000000000000000","eta":"3912324696786937/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"239034343346061/100000000000000000","eta":"3848225361557713/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"589/4000","t_lo":"147/1000","tail_lower":"6056171067229603/1000000000000000000","tail_moment_lower":"3109134189772449/40000000000000000","tail_upper":"819963049751981/125000000000000000"},{"J":131072,"cell":589,"epsilon":"1083559498583459/250000000000000000","eta":"2810197574024213/500000000000000000","height":"71/100","logarithm_J_lower":"589175103475953513/50000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"7761185817796323/1000000000000000000","Aup":"1552238358821153/200000000000000000","Blo":"98112520553042213/1000000000000000000","Bup":"98112595865193063/1000000000000000000"},"mass_upper_point":{"Alo":"8395915096232137/1000000000000000000","Aup":"4197960742232717/500000000000000000","Blo":"53074950193774157/500000000000000000","Bup":"4245999235987251/40000000000000000"},"nu":"11783502069519/1000000000000","sigma_lower":"922476374155137169/500000000000000000","sigma_upper":"1850320983101019711/1000000000000000000","subbands":[{"band":0,"epsilon":"1083559498583459/250000000000000000","eta":"2810197574024213/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"4262218970079779/1000000000000000000","eta":"2765986287014579/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"59/400","t_lo":"589/4000","tail_lower":"7761185817796323/1000000000000000000","tail_moment_lower":"98112520553042213/1000000000000000000","tail_upper":"4197960742232717/500000000000000000"},{"J":131072,"cell":590,"epsilon":"1070885935097697/250000000000000000","eta":"2777427200018063/500000000000000000","height":"71/100","logarithm_J_lower":"589175103475953513/50000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1919869571529039/250000000000000000","Aup":"3839742096785213/500000000000000000","Blo":"19415885303183873/200000000000000000","Bup":"4853975047998137/50000000000000000"},"mass_upper_point":{"Alo":"4154084891501433/500000000000000000","Aup":"8308176098084179/1000000000000000000","Blo":"21008067065597979/200000000000000000","Bup":"105040414917743573/1000000000000000000"},"nu":"11783502069519/1000000000000","sigma_lower":"184663348302726971/100000000000000000","sigma_upper":"463001991954535021/250000000000000000","subbands":[{"band":0,"epsilon":"1070885935097697/250000000000000000","eta":"2777427200018063/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2106099126727849/500000000000000000","eta":"546724943668401/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"591/4000","t_lo":"59/400","tail_lower":"1919869571529039/250000000000000000","tail_moment_lower":"19415885303183873/200000000000000000","tail_upper":"8308176098084179/1000000000000000000"},{"J":131072,"cell":591,"epsilon":"4233446088651113/1000000000000000000","eta":"549008255347773/100000000000000000","height":"71/100","logarithm_J_lower":"589175103475953513/50000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1899655328629461/250000000000000000","Aup":"7598627153913353/1000000000000000000","Blo":"48028544353008097/500000000000000000","Bup":"96057162291997059/1000000000000000000"},"mass_upper_point":{"Alo":"1644266217534751/200000000000000000","Aup":"4110668665222011/500000000000000000","Blo":"4157689465688879/40000000000000000","Bup":"5197115766010283/50000000000000000"},"nu":"11783502069519/1000000000000","sigma_lower":"1848314217744265083/1000000000000000000","sigma_upper":"231711869066907557/125000000000000000","subbands":[{"band":0,"epsilon":"4233446088651113/1000000000000000000","eta":"549008255347773/100000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2081384098507171/500000000000000000","eta":"5403288091984087/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"37/250","t_lo":"591/4000","tail_lower":"1899655328629461/250000000000000000","tail_moment_lower":"48028544353008097/500000000000000000","tail_upper":"4110668665222011/500000000000000000"},{"J":131072,"cell":592,"epsilon":"418393798933657/100000000000000000","eta":"2713035264166609/500000000000000000","height":"71/100","logarithm_J_lower":"589175103475953513/50000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1879651542926629/250000000000000000","Aup":"7518611943830261/1000000000000000000","Blo":"47522698344421147/500000000000000000","Bup":"19009093885337697/200000000000000000"},"mass_upper_point":{"Alo":"8135389774624313/1000000000000000000","Aup":"8135395945914723/1000000000000000000","Blo":"51427743752790259/500000000000000000","Bup":"12856945660284839/125000000000000000"},"nu":"11783502069519/1000000000000","sigma_lower":"369998990492252091/200000000000000000","sigma_upper":"1855381937252380829/1000000000000000000","subbands":[{"band":0,"epsilon":"418393798933657/100000000000000000","eta":"2713035264166609/500000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"4113921777121079/1000000000000000000","eta":"8343874241931/1562500000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"593/4000","t_lo":"37/250","tail_lower":"1879651542926629/250000000000000000","tail_moment_lower":"47522698344421147/500000000000000000","tail_upper":"8135395945914723/1000000000000000000"},{"J":131072,"cell":593,"epsilon":"1033753109832883/250000000000000000","eta":"214512374088863/40000000000000000","height":"71/100","logarithm_J_lower":"589175103475953513/50000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"3719712107221871/500000000000000000","Aup":"7439429920073739/1000000000000000000","Blo":"4702212057190817/50000000000000000","Bup":"3761772521733667/40000000000000000"},"mass_upper_point":{"Alo":"8050336700637789/1000000000000000000","Aup":"8050342801269949/1000000000000000000","Blo":"101779972262402031/1000000000000000000","Bup":"101780049148179777/1000000000000000000"},"nu":"11783502069519/1000000000000","sigma_lower":"462918921794563957/250000000000000000","sigma_upper":"1857068921969501201/1000000000000000000","subbands":[{"band":0,"epsilon":"1033753109832883/250000000000000000","eta":"214512374088863/40000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"2032826020269497/500000000000000000","eta":"5277614787477069/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"297/2000","t_lo":"593/4000","tail_lower":"3719712107221871/500000000000000000","tail_moment_lower":"4702212057190817/50000000000000000","tail_upper":"8050342801269949/1000000000000000000"},{"J":131072,"cell":594,"epsilon":"1021665633922569/250000000000000000","eta":"5300290159572321/1000000000000000000","height":"71/100","logarithm_J_lower":"589175103475953513/50000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"1840266721669993/250000000000000000","Aup":"7361072526585183/1000000000000000000","Blo":"93053513853289579/1000000000000000000","Bup":"18610716984838371/200000000000000000"},"mass_upper_point":{"Alo":"7966162813998171/1000000000000000000","Aup":"7966168844784189/1000000000000000000","Blo":"1007155764146007/10000000000000000","Bup":"10071565241970369/100000000000000000"},"nu":"11783502069519/1000000000000","sigma_lower":"289586940921133/156250000000000","sigma_upper":"1858755906686621573/1000000000000000000","subbands":[{"band":0,"epsilon":"1021665633922569/250000000000000000","eta":"5300290159572321/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"1004488031969549/250000000000000000","eta":"40749102333149/7812500000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"119/800","t_lo":"297/2000","tail_lower":"1840266721669993/250000000000000000","tail_moment_lower":"93053513853289579/1000000000000000000","tail_upper":"7966168844784189/1000000000000000000"},{"J":131072,"cell":595,"epsilon":"807776294924657/200000000000000000","eta":"5238504189765729/1000000000000000000","height":"71/100","logarithm_J_lower":"589175103475953513/50000000000000000","logarithm_M_upper":"13445877736462979131/1000000000000000000","mass_lower_point":{"Alo":"7283525718694927/1000000000000000000","Aup":"364176564681767/50000000000000000","Blo":"23018276922916983/250000000000000000","Bup":"2877286810735449/31250000000000000"},"mass_upper_point":{"Alo":"7882859153595641/1000000000000000000","Aup":"1970716278834583/250000000000000000","Blo":"49831093305175887/500000000000000000","Bup":"99662261744905021/1000000000000000000"},"nu":"11783502069519/1000000000000","sigma_lower":"463759289153061643/250000000000000000","sigma_upper":"930221445701870973/500000000000000000","subbands":[{"band":0,"epsilon":"807776294924657/200000000000000000","eta":"5238504189765729/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"},{"band":1,"epsilon":"992703822828801/250000000000000000","eta":"5154881741719413/1000000000000000000","ratio_E":"11/10","ratio_R":"11/10"}],"t_hi":"149/1000","t_lo":"119/800","tail_lower":"7283525718694927/1000000000000000000","tail_moment_lower":"23018276922916983/250000000000000000","tail_upper":"1970716278834583/250000000000000000"}],"schema":"SECTION7_UNIFORM_FINITE_WEYL_TAIL_V1","seconds":667.213574886322,"source_first_class_s":["0","1/20"]}


==> anc/certificate/inputs/TAIL_SETTINGS.json <==
{
  "mass_division": 512,
  "panels": 64,
  "rows": [
    {
      "best": {
        "J": 327680
      },
      "cell": 320,
      "exact_height": "59/50"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 321,
      "exact_height": "59/50"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 322,
      "exact_height": "117/100"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 323,
      "exact_height": "117/100"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 324,
      "exact_height": "117/100"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 325,
      "exact_height": "29/25"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 326,
      "exact_height": "29/25"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 327,
      "exact_height": "29/25"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 328,
      "exact_height": "29/25"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 329,
      "exact_height": "29/25"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 330,
      "exact_height": "117/100"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 331,
      "exact_height": "23/20"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 332,
      "exact_height": "23/20"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 333,
      "exact_height": "23/20"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 334,
      "exact_height": "23/20"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 335,
      "exact_height": "29/25"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 336,
      "exact_height": "57/50"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 337,
      "exact_height": "57/50"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 338,
      "exact_height": "57/50"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 339,
      "exact_height": "57/50"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 340,
      "exact_height": "23/20"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 341,
      "exact_height": "113/100"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 342,
      "exact_height": "113/100"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 343,
      "exact_height": "113/100"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 344,
      "exact_height": "113/100"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 345,
      "exact_height": "57/50"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 346,
      "exact_height": "57/50"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 347,
      "exact_height": "28/25"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 348,
      "exact_height": "28/25"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 349,
      "exact_height": "28/25"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 350,
      "exact_height": "113/100"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 351,
      "exact_height": "113/100"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 352,
      "exact_height": "111/100"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 353,
      "exact_height": "111/100"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 354,
      "exact_height": "111/100"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 355,
      "exact_height": "111/100"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 356,
      "exact_height": "28/25"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 357,
      "exact_height": "11/10"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 358,
      "exact_height": "11/10"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 359,
      "exact_height": "11/10"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 360,
      "exact_height": "11/10"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 361,
      "exact_height": "111/100"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 362,
      "exact_height": "111/100"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 363,
      "exact_height": "109/100"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 364,
      "exact_height": "109/100"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 365,
      "exact_height": "109/100"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 366,
      "exact_height": "109/100"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 367,
      "exact_height": "11/10"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 368,
      "exact_height": "27/25"
    },
    {
      "best": {
        "J": 327680
      },
      "cell": 369,
      "exact_height": "27/25"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 370,
      "exact_height": "27/25"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 371,
      "exact_height": "27/25"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 372,
      "exact_height": "109/100"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 373,
      "exact_height": "107/100"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 374,
      "exact_height": "107/100"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 375,
      "exact_height": "107/100"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 376,
      "exact_height": "27/25"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 377,
      "exact_height": "107/100"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 378,
      "exact_height": "27/25"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 379,
      "exact_height": "53/50"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 380,
      "exact_height": "53/50"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 381,
      "exact_height": "53/50"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 382,
      "exact_height": "107/100"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 383,
      "exact_height": "107/100"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 384,
      "exact_height": "21/20"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 385,
      "exact_height": "21/20"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 386,
      "exact_height": "21/20"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 387,
      "exact_height": "53/50"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 388,
      "exact_height": "53/50"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 389,
      "exact_height": "53/50"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 390,
      "exact_height": "26/25"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 391,
      "exact_height": "26/25"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 392,
      "exact_height": "26/25"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 393,
      "exact_height": "21/20"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 394,
      "exact_height": "21/20"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 395,
      "exact_height": "103/100"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 396,
      "exact_height": "103/100"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 397,
      "exact_height": "103/100"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 398,
      "exact_height": "103/100"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 399,
      "exact_height": "26/25"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 400,
      "exact_height": "26/25"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 401,
      "exact_height": "51/50"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 402,
      "exact_height": "51/50"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 403,
      "exact_height": "51/50"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 404,
      "exact_height": "51/50"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 405,
      "exact_height": "103/100"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 406,
      "exact_height": "101/100"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 407,
      "exact_height": "101/100"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 408,
      "exact_height": "101/100"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 409,
      "exact_height": "101/100"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 410,
      "exact_height": "51/50"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 411,
      "exact_height": "51/50"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 412,
      "exact_height": "1"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 413,
      "exact_height": "1"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 414,
      "exact_height": "1"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 415,
      "exact_height": "1"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 416,
      "exact_height": "101/100"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 417,
      "exact_height": "101/100"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 418,
      "exact_height": "99/100"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 419,
      "exact_height": "99/100"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 420,
      "exact_height": "99/100"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 421,
      "exact_height": "1"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 422,
      "exact_height": "1"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 423,
      "exact_height": "49/50"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 424,
      "exact_height": "26/25"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 424,
      "exact_height": "49/50"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 425,
      "exact_height": "49/50"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 426,
      "exact_height": "49/50"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 427,
      "exact_height": "103/100"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 427,
      "exact_height": "49/50"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 428,
      "exact_height": "49/50"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 429,
      "exact_height": "51/50"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 429,
      "exact_height": "97/100"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 430,
      "exact_height": "51/50"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 430,
      "exact_height": "97/100"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 431,
      "exact_height": "101/100"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 432,
      "exact_height": "101/100"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 432,
      "exact_height": "97/100"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 433,
      "exact_height": "51/50"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 433,
      "exact_height": "97/100"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 434,
      "exact_height": "1"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 435,
      "exact_height": "101/100"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 436,
      "exact_height": "99/100"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 436,
      "exact_height": "19/20"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 437,
      "exact_height": "99/100"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 438,
      "exact_height": "49/50"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 439,
      "exact_height": "49/50"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 440,
      "exact_height": "99/100"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 440,
      "exact_height": "19/20"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 441,
      "exact_height": "97/100"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 442,
      "exact_height": "97/100"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 443,
      "exact_height": "24/25"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 444,
      "exact_height": "24/25"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 445,
      "exact_height": "19/20"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 446,
      "exact_height": "19/20"
    },
    {
      "best": {
        "J": 262144
      },
      "cell": 447,
      "exact_height": "24/25"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 448,
      "exact_height": "47/50"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 449,
      "exact_height": "47/50"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 450,
      "exact_height": "93/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 451,
      "exact_height": "93/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 452,
      "exact_height": "23/25"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 453,
      "exact_height": "23/25"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 454,
      "exact_height": "93/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 455,
      "exact_height": "93/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 456,
      "exact_height": "93/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 457,
      "exact_height": "23/25"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 458,
      "exact_height": "23/25"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 459,
      "exact_height": "91/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 460,
      "exact_height": "91/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 461,
      "exact_height": "23/25"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 462,
      "exact_height": "23/25"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 463,
      "exact_height": "9/10"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 464,
      "exact_height": "91/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 465,
      "exact_height": "91/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 466,
      "exact_height": "9/10"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 467,
      "exact_height": "9/10"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 468,
      "exact_height": "9/10"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 469,
      "exact_height": "89/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 470,
      "exact_height": "89/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 471,
      "exact_height": "89/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 472,
      "exact_height": "89/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 473,
      "exact_height": "89/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 474,
      "exact_height": "89/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 475,
      "exact_height": "22/25"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 476,
      "exact_height": "22/25"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 477,
      "exact_height": "22/25"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 478,
      "exact_height": "22/25"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 479,
      "exact_height": "22/25"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 480,
      "exact_height": "89/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 481,
      "exact_height": "22/25"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 482,
      "exact_height": "87/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 483,
      "exact_height": "87/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 484,
      "exact_height": "87/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 485,
      "exact_height": "87/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 486,
      "exact_height": "87/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 487,
      "exact_height": "43/50"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 488,
      "exact_height": "43/50"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 489,
      "exact_height": "43/50"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 490,
      "exact_height": "43/50"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 491,
      "exact_height": "43/50"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 492,
      "exact_height": "43/50"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 493,
      "exact_height": "17/20"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 494,
      "exact_height": "17/20"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 495,
      "exact_height": "17/20"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 496,
      "exact_height": "17/20"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 497,
      "exact_height": "17/20"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 498,
      "exact_height": "17/20"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 499,
      "exact_height": "17/20"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 500,
      "exact_height": "21/25"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 501,
      "exact_height": "21/25"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 502,
      "exact_height": "21/25"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 503,
      "exact_height": "21/25"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 504,
      "exact_height": "21/25"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 505,
      "exact_height": "21/25"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 506,
      "exact_height": "83/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 507,
      "exact_height": "83/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 508,
      "exact_height": "83/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 509,
      "exact_height": "83/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 510,
      "exact_height": "83/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 511,
      "exact_height": "83/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 512,
      "exact_height": "83/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 513,
      "exact_height": "41/50"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 514,
      "exact_height": "41/50"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 515,
      "exact_height": "41/50"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 516,
      "exact_height": "41/50"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 517,
      "exact_height": "41/50"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 518,
      "exact_height": "81/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 519,
      "exact_height": "81/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 520,
      "exact_height": "81/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 521,
      "exact_height": "81/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 522,
      "exact_height": "81/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 523,
      "exact_height": "81/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 524,
      "exact_height": "81/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 525,
      "exact_height": "81/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 526,
      "exact_height": "4/5"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 527,
      "exact_height": "4/5"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 528,
      "exact_height": "4/5"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 529,
      "exact_height": "79/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 530,
      "exact_height": "79/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 531,
      "exact_height": "79/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 532,
      "exact_height": "79/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 533,
      "exact_height": "79/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 534,
      "exact_height": "79/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 535,
      "exact_height": "79/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 536,
      "exact_height": "39/50"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 537,
      "exact_height": "39/50"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 538,
      "exact_height": "39/50"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 539,
      "exact_height": "39/50"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 540,
      "exact_height": "39/50"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 541,
      "exact_height": "39/50"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 542,
      "exact_height": "77/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 543,
      "exact_height": "77/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 544,
      "exact_height": "77/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 545,
      "exact_height": "77/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 546,
      "exact_height": "77/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 547,
      "exact_height": "83/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 548,
      "exact_height": "83/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 549,
      "exact_height": "81/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 550,
      "exact_height": "4/5"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 551,
      "exact_height": "4/5"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 552,
      "exact_height": "39/50"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 553,
      "exact_height": "39/50"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 554,
      "exact_height": "19/25"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 555,
      "exact_height": "19/25"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 556,
      "exact_height": "3/4"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 557,
      "exact_height": "3/4"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 558,
      "exact_height": "3/4"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 559,
      "exact_height": "19/25"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 560,
      "exact_height": "3/4"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 561,
      "exact_height": "19/25"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 562,
      "exact_height": "3/4"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 563,
      "exact_height": "37/50"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 564,
      "exact_height": "3/4"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 565,
      "exact_height": "37/50"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 566,
      "exact_height": "37/50"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 567,
      "exact_height": "37/50"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 568,
      "exact_height": "37/50"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 569,
      "exact_height": "37/50"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 570,
      "exact_height": "37/50"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 571,
      "exact_height": "73/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 572,
      "exact_height": "73/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 573,
      "exact_height": "73/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 574,
      "exact_height": "73/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 575,
      "exact_height": "73/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 576,
      "exact_height": "73/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 577,
      "exact_height": "73/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 578,
      "exact_height": "18/25"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 579,
      "exact_height": "18/25"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 580,
      "exact_height": "18/25"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 581,
      "exact_height": "18/25"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 582,
      "exact_height": "18/25"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 583,
      "exact_height": "18/25"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 584,
      "exact_height": "18/25"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 585,
      "exact_height": "18/25"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 586,
      "exact_height": "71/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 587,
      "exact_height": "71/100"
    },
    {
      "best": {
        "J": 196608
      },
      "cell": 588,
      "exact_height": "71/100"
    },
    {
      "best": {
        "J": 131072
      },
      "cell": 589,
      "exact_height": "71/100"
    },
    {
      "best": {
        "J": 131072
      },
      "cell": 590,
      "exact_height": "71/100"
    },
    {
      "best": {
        "J": 131072
      },
      "cell": 591,
      "exact_height": "71/100"
    },
    {
      "best": {
        "J": 131072
      },
      "cell": 592,
      "exact_height": "71/100"
    },
    {
      "best": {
        "J": 131072
      },
      "cell": 593,
      "exact_height": "71/100"
    },
    {
      "best": {
        "J": 131072
      },
      "cell": 594,
      "exact_height": "71/100"
    },
    {
      "best": {
        "J": 131072
      },
      "cell": 595,
      "exact_height": "71/100"
    }
  ],
  "schema": "SECTION7_FROZEN_UNTRUSTED_HINTS_V1",
  "source_first_class_s": [
    "0",
    "1/20"
  ]
}


==> anc/certificate/inputs/original/SOURCE_OLD_ENHANCED.json <==
{
  "frequency_pairs": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      2,
      2
    ],
    [
      3,
      3
    ],
    [
      4,
      4
    ],
    [
      5,
      5
    ],
    [
      0,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      3
    ],
    [
      3,
      4
    ],
    [
      4,
      5
    ]
  ],
  "kernels": [
    {
      "coefficients_checked": 540,
      "lambda": "2",
      "leaves": 3,
      "r": "1/2",
      "rho": "9/20",
      "self_cap": "1618033989/1000000000",
      "self_polynomial": [
        "18033989/640000000",
        "-854101967/2000000000",
        "1618033989/1000000000"
      ],
      "zero_coefficients": 40
    },
    {
      "coefficients_checked": 864,
      "lambda": "199/100",
      "leaves": 4,
      "r": "21/40",
      "rho": "9/20",
      "self_cap": "196956631/125000000",
      "self_polynomial": [
        "4058495580711/320000000000000",
        "-28272735329/100000000000",
        "196956631/125000000"
      ],
      "zero_coefficients": 11
    },
    {
      "coefficients_checked": 864,
      "lambda": "197/100",
      "leaves": 4,
      "r": "1/2",
      "rho": "23/50",
      "self_cap": "1618033989/1000000000",
      "self_polynomial": [
        "18033989/640000000",
        "-854101967/2000000000",
        "1618033989/1000000000"
      ],
      "zero_coefficients": 11
    },
    {
      "coefficients_checked": 648,
      "lambda": "19/10",
      "leaves": 3,
      "r": "9/20",
      "rho": "19/40",
      "self_cap": "214803557/125000000",
      "self_polynomial": [
        "1597165751077/20000000000000",
        "-18522334683/25000000000",
        "214803557/125000000"
      ],
      "zero_coefficients": 11
    },
    {
      "coefficients_checked": 864,
      "lambda": "199/100",
      "leaves": 4,
      "r": "23/40",
      "rho": "7/20",
      "self_cap": "1503067131/1000000000",
      "self_polynomial": [
        "63703722971/2560000000000000",
        "-9784897301/800000000000",
        "1503067131/1000000000"
      ],
      "zero_coefficients": 11
    },
    {
      "coefficients_checked": 864,
      "lambda": "199/100",
      "leaves": 4,
      "r": "3/5",
      "rho": "1/5",
      "self_cap": "25/17",
      "self_polynomial": [
        "0",
        "2/17",
        "25/17"
      ],
      "zero_coefficients": 11
    },
    {
      "coefficients_checked": 648,
      "lambda": "199/100",
      "leaves": 3,
      "r": "1/2",
      "rho": "9/20",
      "self_cap": "1618033989/1000000000",
      "self_polynomial": [
        "18033989/640000000",
        "-854101967/2000000000",
        "1618033989/1000000000"
      ],
      "zero_coefficients": 11
    },
    {
      "coefficients_checked": 648,
      "lambda": "197/100",
      "leaves": 3,
      "r": "3/5",
      "rho": "7/20",
      "self_cap": "25/17",
      "self_polynomial": [
        "0",
        "2/17",
        "25/17"
      ],
      "zero_coefficients": 11
    },
    {
      "coefficients_checked": 720,
      "lambda": "2",
      "leaves": 4,
      "r": "19/40",
      "rho": "23/50",
      "self_cap": "333069367/200000000",
      "self_polynomial": [
        "25785245255207/512000000000000",
        "-92672945713/160000000000",
        "333069367/200000000"
      ],
      "zero_coefficients": 40
    },
    {
      "coefficients_checked": 540,
      "lambda": "2",
      "leaves": 3,
      "r": "51/100",
      "rho": "9/20",
      "self_cap": "800265569/500000000",
      "self_polynomial": [
        "1060329227044369/50000000000000000",
        "-921164945031/2500000000000",
        "800265569/500000000"
      ],
      "zero_coefficients": 40
    },
    {
      "coefficients_checked": 540,
      "lambda": "2",
      "leaves": 3,
      "r": "49/100",
      "rho": "91/200",
      "self_cap": "1636324261/1000000000",
      "self_polynomial": [
        "3621800849357061/100000000000000000",
        "-2434428059339/5000000000000",
        "1636324261/1000000000"
      ],
      "zero_coefficients": 40
    },
    {
      "coefficients_checked": 360,
      "lambda": "2",
      "leaves": 2,
      "r": "107/200",
      "rho": "7/20",
      "self_cap": "194990491/125000000",
      "self_polynomial": [
        "1649751875794091/200000000000000000",
        "-567173508541/2500000000000",
        "194990491/125000000"
      ],
      "zero_coefficients": 40
    },
    {
      "coefficients_checked": 180,
      "lambda": "2",
      "leaves": 1,
      "r": "113/200",
      "rho": "1/5",
      "self_cap": "379109559/250000000",
      "self_polynomial": [
        "276104234503799/400000000000000000",
        "-323532401129/5000000000000",
        "379109559/250000000"
      ],
      "zero_coefficients": 40
    },
    {
      "lambda": "99999/50000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "1/20",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "199997/100000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "1/10",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "24999/12500",
      "new_certificate": true,
      "r": "23/40",
      "rho": "3/20",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "6249/3125",
      "new_certificate": true,
      "r": "23/40",
      "rho": "1/5",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "199911/100000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "1/4",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "199853/100000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "7/25",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "999/500",
      "new_certificate": true,
      "r": "23/40",
      "rho": "3/10",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "24971/12500",
      "new_certificate": true,
      "r": "23/40",
      "rho": "31/100",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "199733/100000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "8/25",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "99847/50000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "33/100",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "199651/100000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "17/50",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "199603/100000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "7/20",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "199551/100000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "9/25",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "199493/100000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "37/100",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "199429/100000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "19/50",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "199359/100000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "39/100",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "99641/50000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "2/5",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "199197/100000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "41/100",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "39821/20000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "21/50",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "199003/100000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "43/100",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "98453/50000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "11/25",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "48127/25000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "9/20",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "199819/100000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "1/20",
      "self_cap": "25/17"
    },
    {
      "lambda": "24973/12500",
      "new_certificate": true,
      "r": "3/5",
      "rho": "1/10",
      "self_cap": "25/17"
    },
    {
      "lambda": "199719/100000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "3/20",
      "self_cap": "25/17"
    },
    {
      "lambda": "49903/25000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "1/5",
      "self_cap": "25/17"
    },
    {
      "lambda": "24931/12500",
      "new_certificate": true,
      "r": "3/5",
      "rho": "1/4",
      "self_cap": "25/17"
    },
    {
      "lambda": "12457/6250",
      "new_certificate": true,
      "r": "3/5",
      "rho": "7/25",
      "self_cap": "25/17"
    },
    {
      "lambda": "99601/50000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "3/10",
      "self_cap": "25/17"
    },
    {
      "lambda": "9957/5000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "31/100",
      "self_cap": "25/17"
    },
    {
      "lambda": "99537/50000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "8/25",
      "self_cap": "25/17"
    },
    {
      "lambda": "99501/50000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "33/100",
      "self_cap": "25/17"
    },
    {
      "lambda": "7957/4000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "17/50",
      "self_cap": "25/17"
    },
    {
      "lambda": "198841/100000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "7/20",
      "self_cap": "25/17"
    },
    {
      "lambda": "198751/100000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "9/25",
      "self_cap": "25/17"
    },
    {
      "lambda": "99327/50000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "37/100",
      "self_cap": "25/17"
    },
    {
      "lambda": "198549/100000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "19/50",
      "self_cap": "25/17"
    },
    {
      "lambda": "49609/25000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "39/100",
      "self_cap": "25/17"
    },
    {
      "lambda": "198313/100000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "2/5",
      "self_cap": "25/17"
    },
    {
      "lambda": "198179/100000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "41/100",
      "self_cap": "25/17"
    },
    {
      "lambda": "198033/100000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "21/50",
      "self_cap": "25/17"
    },
    {
      "lambda": "49259/25000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "43/100",
      "self_cap": "25/17"
    },
    {
      "lambda": "193243/100000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "11/25",
      "self_cap": "25/17"
    },
    {
      "lambda": "94507/50000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "9/20",
      "self_cap": "25/17"
    }
  ],
  "plan": {
    "initial_q": "1000002000001/1000000000000",
    "rows": [
      {
        "height": "109/50",
        "t_hi": "1/4000",
        "t_lo": "0",
        "time_index": 0
      },
      {
        "height": "109/50",
        "t_hi": "1/2000",
        "t_lo": "1/4000",
        "time_index": 1
      },
      {
        "height": "217/100",
        "t_hi": "3/4000",
        "t_lo": "1/2000",
        "time_index": 2
      },
      {
        "height": "217/100",
        "t_hi": "1/1000",
        "t_lo": "3/4000",
        "time_index": 3
      },
      {
        "height": "217/100",
        "t_hi": "1/800",
        "t_lo": "1/1000",
        "time_index": 4
      },
      {
        "height": "54/25",
        "t_hi": "3/2000",
        "t_lo": "1/800",
        "time_index": 5
      },
      {
        "height": "54/25",
        "t_hi": "7/4000",
        "t_lo": "3/2000",
        "time_index": 6
      },
      {
        "height": "54/25",
        "t_hi": "1/500",
        "t_lo": "7/4000",
        "time_index": 7
      },
      {
        "height": "43/20",
        "t_hi": "9/4000",
        "t_lo": "1/500",
        "time_index": 8
      },
      {
        "height": "43/20",
        "t_hi": "1/400",
        "t_lo": "9/4000",
        "time_index": 9
      },
      {
        "height": "43/20",
        "t_hi": "11/4000",
        "t_lo": "1/400",
        "time_index": 10
      },
      {
        "height": "107/50",
        "t_hi": "3/1000",
        "t_lo": "11/4000",
        "time_index": 11
      },
      {
        "height": "107/50",
        "t_hi": "13/4000",
        "t_lo": "3/1000",
        "time_index": 12
      },
      {
        "height": "107/50",
        "t_hi": "7/2000",
        "t_lo": "13/4000",
        "time_index": 13
      },
      {
        "height": "213/100",
        "t_hi": "3/800",
        "t_lo": "7/2000",
        "time_index": 14
      },
      {
        "height": "213/100",
        "t_hi": "1/250",
        "t_lo": "3/800",
        "time_index": 15
      },
      {
        "height": "213/100",
        "t_hi": "17/4000",
        "t_lo": "1/250",
        "time_index": 16
      },
      {
        "height": "53/25",
        "t_hi": "9/2000",
        "t_lo": "17/4000",
        "time_index": 17
      },
      {
        "height": "53/25",
        "t_hi": "19/4000",
        "t_lo": "9/2000",
        "time_index": 18
      },
      {
        "height": "53/25",
        "t_hi": "1/200",
        "t_lo": "19/4000",
        "time_index": 19
      },
      {
        "height": "211/100",
        "t_hi": "21/4000",
        "t_lo": "1/200",
        "time_index": 20
      },
      {
        "height": "211/100",
        "t_hi": "11/2000",
        "t_lo": "21/4000",
        "time_index": 21
      },
      {
        "height": "211/100",
        "t_hi": "23/4000",
        "t_lo": "11/2000",
        "time_index": 22
      },
      {
        "height": "211/100",
        "t_hi": "3/500",
        "t_lo": "23/4000",
        "time_index": 23
      },
      {
        "height": "21/10",
        "t_hi": "1/160",
        "t_lo": "3/500",
        "time_index": 24
      },
      {
        "height": "21/10",
        "t_hi": "13/2000",
        "t_lo": "1/160",
        "time_index": 25
      },
      {
        "height": "21/10",
        "t_hi": "27/4000",
        "t_lo": "13/2000",
        "time_index": 26
      },
      {
        "height": "209/100",
        "t_hi": "7/1000",
        "t_lo": "27/4000",
        "time_index": 27
      },
      {
        "height": "209/100",
        "t_hi": "29/4000",
        "t_lo": "7/1000",
        "time_index": 28
      },
      {
        "height": "209/100",
        "t_hi": "3/400",
        "t_lo": "29/4000",
        "time_index": 29
      },
      {
        "height": "52/25",
        "t_hi": "31/4000",
        "t_lo": "3/400",
        "time_index": 30
      },
      {
        "height": "52/25",
        "t_hi": "1/125",
        "t_lo": "31/4000",
        "time_index": 31
      },
      {
        "height": "52/25",
        "t_hi": "33/4000",
        "t_lo": "1/125",
        "time_index": 32
      },
      {
        "height": "207/100",
        "t_hi": "17/2000",
        "t_lo": "33/4000",
        "time_index": 33
      },
      {
        "height": "207/100",
        "t_hi": "7/800",
        "t_lo": "17/2000",
        "time_index": 34
      },
      {
        "height": "207/100",
        "t_hi": "9/1000",
        "t_lo": "7/800",
        "time_index": 35
      },
      {
        "height": "103/50",
        "t_hi": "37/4000",
        "t_lo": "9/1000",
        "time_index": 36
      },
      {
        "height": "103/50",
        "t_hi": "19/2000",
        "t_lo": "37/4000",
        "time_index": 37
      },
      {
        "height": "103/50",
        "t_hi": "39/4000",
        "t_lo": "19/2000",
        "time_index": 38
      },
      {
        "height": "41/20",
        "t_hi": "1/100",
        "t_lo": "39/4000",
        "time_index": 39
      },
      {
        "height": "41/20",
        "t_hi": "41/4000",
        "t_lo": "1/100",
        "time_index": 40
      },
      {
        "height": "41/20",
        "t_hi": "21/2000",
        "t_lo": "41/4000",
        "time_index": 41
      },
      {
        "height": "51/25",
        "t_hi": "43/4000",
        "t_lo": "21/2000",
        "time_index": 42
      },
      {
        "height": "51/25",
        "t_hi": "11/1000",
        "t_lo": "43/4000",
        "time_index": 43
      },
      {
        "height": "51/25",
        "t_hi": "9/800",
        "t_lo": "11/1000",
        "time_index": 44
      },
      {
        "height": "203/100",
        "t_hi": "23/2000",
        "t_lo": "9/800",
        "time_index": 45
      },
      {
        "height": "203/100",
        "t_hi": "47/4000",
        "t_lo": "23/2000",
        "time_index": 46
      },
      {
        "height": "203/100",
        "t_hi": "3/250",
        "t_lo": "47/4000",
        "time_index": 47
      },
      {
        "height": "101/50",
        "t_hi": "49/4000",
        "t_lo": "3/250",
        "time_index": 48
      },
      {
        "height": "101/50",
        "t_hi": "1/80",
        "t_lo": "49/4000",
        "time_index": 49
      },
      {
        "height": "101/50",
        "t_hi": "51/4000",
        "t_lo": "1/80",
        "time_index": 50
      },
      {
        "height": "101/50",
        "t_hi": "13/1000",
        "t_lo": "51/4000",
        "time_index": 51
      },
      {
        "height": "201/100",
        "t_hi": "53/4000",
        "t_lo": "13/1000",
        "time_index": 52
      },
      {
        "height": "201/100",
        "t_hi": "27/2000",
        "t_lo": "53/4000",
        "time_index": 53
      },
      {
        "height": "201/100",
        "t_hi": "11/800",
        "t_lo": "27/2000",
        "time_index": 54
      },
      {
        "height": "2",
        "t_hi": "7/500",
        "t_lo": "11/800",
        "time_index": 55
      },
      {
        "height": "2",
        "t_hi": "57/4000",
        "t_lo": "7/500",
        "time_index": 56
      },
      {
        "height": "2",
        "t_hi": "29/2000",
        "t_lo": "57/4000",
        "time_index": 57
      },
      {
        "height": "199/100",
        "t_hi": "59/4000",
        "t_lo": "29/2000",
        "time_index": 58
      },
      {
        "height": "199/100",
        "t_hi": "3/200",
        "t_lo": "59/4000",
        "time_index": 59
      },
      {
        "height": "199/100",
        "t_hi": "61/4000",
        "t_lo": "3/200",
        "time_index": 60
      },
      {
        "height": "99/50",
        "t_hi": "31/2000",
        "t_lo": "61/4000",
        "time_index": 61
      },
      {
        "height": "99/50",
        "t_hi": "63/4000",
        "t_lo": "31/2000",
        "time_index": 62
      },
      {
        "height": "99/50",
        "t_hi": "2/125",
        "t_lo": "63/4000",
        "time_index": 63
      },
      {
        "height": "197/100",
        "t_hi": "13/800",
        "t_lo": "2/125",
        "time_index": 64
      },
      {
        "height": "197/100",
        "t_hi": "33/2000",
        "t_lo": "13/800",
        "time_index": 65
      },
      {
        "height": "197/100",
        "t_hi": "67/4000",
        "t_lo": "33/2000",
        "time_index": 66
      },
      {
        "height": "49/25",
        "t_hi": "17/1000",
        "t_lo": "67/4000",
        "time_index": 67
      },
      {
        "height": "49/25",
        "t_hi": "69/4000",
        "t_lo": "17/1000",
        "time_index": 68
      },
      {
        "height": "49/25",
        "t_hi": "7/400",
        "t_lo": "69/4000",
        "time_index": 69
      },
      {
        "height": "39/20",
        "t_hi": "71/4000",
        "t_lo": "7/400",
        "time_index": 70
      },
      {
        "height": "39/20",
        "t_hi": "9/500",
        "t_lo": "71/4000",
        "time_index": 71
      },
      {
        "height": "39/20",
        "t_hi": "73/4000",
        "t_lo": "9/500",
        "time_index": 72
      },
      {
        "height": "97/50",
        "t_hi": "37/2000",
        "t_lo": "73/4000",
        "time_index": 73
      },
      {
        "height": "97/50",
        "t_hi": "3/160",
        "t_lo": "37/2000",
        "time_index": 74
      },
      {
        "height": "97/50",
        "t_hi": "19/1000",
        "t_lo": "3/160",
        "time_index": 75
      },
      {
        "height": "49/25",
        "t_hi": "77/4000",
        "t_lo": "19/1000",
        "time_index": 76
      },
      {
        "height": "193/100",
        "t_hi": "39/2000",
        "t_lo": "77/4000",
        "time_index": 77
      },
      {
        "height": "193/100",
        "t_hi": "79/4000",
        "t_lo": "39/2000",
        "time_index": 78
      },
      {
        "height": "39/20",
        "t_hi": "1/50",
        "t_lo": "79/4000",
        "time_index": 79
      },
      {
        "height": "48/25",
        "t_hi": "81/4000",
        "t_lo": "1/50",
        "time_index": 80
      },
      {
        "height": "48/25",
        "t_hi": "41/2000",
        "t_lo": "81/4000",
        "time_index": 81
      },
      {
        "height": "97/50",
        "t_hi": "83/4000",
        "t_lo": "41/2000",
        "time_index": 82
      },
      {
        "height": "191/100",
        "t_hi": "21/1000",
        "t_lo": "83/4000",
        "time_index": 83
      },
      {
        "height": "191/100",
        "t_hi": "17/800",
        "t_lo": "21/1000",
        "time_index": 84
      },
      {
        "height": "193/100",
        "t_hi": "43/2000",
        "t_lo": "17/800",
        "time_index": 85
      },
      {
        "height": "19/10",
        "t_hi": "87/4000",
        "t_lo": "43/2000",
        "time_index": 86
      },
      {
        "height": "19/10",
        "t_hi": "11/500",
        "t_lo": "87/4000",
        "time_index": 87
      },
      {
        "height": "48/25",
        "t_hi": "89/4000",
        "t_lo": "11/500",
        "time_index": 88
      },
      {
        "height": "189/100",
        "t_hi": "9/400",
        "t_lo": "89/4000",
        "time_index": 89
      },
      {
        "height": "189/100",
        "t_hi": "91/4000",
        "t_lo": "9/400",
        "time_index": 90
      },
      {
        "height": "191/100",
        "t_hi": "23/1000",
        "t_lo": "91/4000",
        "time_index": 91
      },
      {
        "height": "47/25",
        "t_hi": "93/4000",
        "t_lo": "23/1000",
        "time_index": 92
      },
      {
        "height": "47/25",
        "t_hi": "47/2000",
        "t_lo": "93/4000",
        "time_index": 93
      },
      {
        "height": "19/10",
        "t_hi": "19/800",
        "t_lo": "47/2000",
        "time_index": 94
      },
      {
        "height": "187/100",
        "t_hi": "3/125",
        "t_lo": "19/800",
        "time_index": 95
      },
      {
        "height": "187/100",
        "t_hi": "97/4000",
        "t_lo": "3/125",
        "time_index": 96
      },
      {
        "height": "189/100",
        "t_hi": "49/2000",
        "t_lo": "97/4000",
        "time_index": 97
      },
      {
        "height": "93/50",
        "t_hi": "99/4000",
        "t_lo": "49/2000",
        "time_index": 98
      },
      {
        "height": "93/50",
        "t_hi": "1/40",
        "t_lo": "99/4000",
        "time_index": 99
      },
      {
        "height": "47/25",
        "t_hi": "101/4000",
        "t_lo": "1/40",
        "time_index": 100
      },
      {
        "height": "37/20",
        "t_hi": "51/2000",
        "t_lo": "101/4000",
        "time_index": 101
      },
      {
        "height": "37/20",
        "t_hi": "103/4000",
        "t_lo": "51/2000",
        "time_index": 102
      },
      {
        "height": "187/100",
        "t_hi": "13/500",
        "t_lo": "103/4000",
        "time_index": 103
      },
      {
        "height": "187/100",
        "t_hi": "21/800",
        "t_lo": "13/500",
        "time_index": 104
      },
      {
        "height": "46/25",
        "t_hi": "53/2000",
        "t_lo": "21/800",
        "time_index": 105
      },
      {
        "height": "93/50",
        "t_hi": "107/4000",
        "t_lo": "53/2000",
        "time_index": 106
      },
      {
        "height": "93/50",
        "t_hi": "27/1000",
        "t_lo": "107/4000",
        "time_index": 107
      },
      {
        "height": "183/100",
        "t_hi": "109/4000",
        "t_lo": "27/1000",
        "time_index": 108
      },
      {
        "height": "37/20",
        "t_hi": "11/400",
        "t_lo": "109/4000",
        "time_index": 109
      },
      {
        "height": "37/20",
        "t_hi": "111/4000",
        "t_lo": "11/400",
        "time_index": 110
      },
      {
        "height": "91/50",
        "t_hi": "7/250",
        "t_lo": "111/4000",
        "time_index": 111
      },
      {
        "height": "46/25",
        "t_hi": "113/4000",
        "t_lo": "7/250",
        "time_index": 112
      },
      {
        "height": "46/25",
        "t_hi": "57/2000",
        "t_lo": "113/4000",
        "time_index": 113
      },
      {
        "height": "181/100",
        "t_hi": "23/800",
        "t_lo": "57/2000",
        "time_index": 114
      },
      {
        "height": "183/100",
        "t_hi": "29/1000",
        "t_lo": "23/800",
        "time_index": 115
      },
      {
        "height": "183/100",
        "t_hi": "117/4000",
        "t_lo": "29/1000",
        "time_index": 116
      },
      {
        "height": "9/5",
        "t_hi": "59/2000",
        "t_lo": "117/4000",
        "time_index": 117
      },
      {
        "height": "91/50",
        "t_hi": "119/4000",
        "t_lo": "59/2000",
        "time_index": 118
      },
      {
        "height": "91/50",
        "t_hi": "3/100",
        "t_lo": "119/4000",
        "time_index": 119
      },
      {
        "height": "179/100",
        "t_hi": "121/4000",
        "t_lo": "3/100",
        "time_index": 120
      },
      {
        "height": "181/100",
        "t_hi": "61/2000",
        "t_lo": "121/4000",
        "time_index": 121
      },
      {
        "height": "181/100",
        "t_hi": "123/4000",
        "t_lo": "61/2000",
        "time_index": 122
      },
      {
        "height": "89/50",
        "t_hi": "31/1000",
        "t_lo": "123/4000",
        "time_index": 123
      },
      {
        "height": "9/5",
        "t_hi": "1/32",
        "t_lo": "31/1000",
        "time_index": 124
      },
      {
        "height": "9/5",
        "t_hi": "63/2000",
        "t_lo": "1/32",
        "time_index": 125
      },
      {
        "height": "177/100",
        "t_hi": "127/4000",
        "t_lo": "63/2000",
        "time_index": 126
      },
      {
        "height": "179/100",
        "t_hi": "4/125",
        "t_lo": "127/4000",
        "time_index": 127
      },
      {
        "height": "179/100",
        "t_hi": "129/4000",
        "t_lo": "4/125",
        "time_index": 128
      },
      {
        "height": "44/25",
        "t_hi": "13/400",
        "t_lo": "129/4000",
        "time_index": 129
      },
      {
        "height": "89/50",
        "t_hi": "131/4000",
        "t_lo": "13/400",
        "time_index": 130
      },
      {
        "height": "89/50",
        "t_hi": "33/1000",
        "t_lo": "131/4000",
        "time_index": 131
      },
      {
        "height": "7/4",
        "t_hi": "133/4000",
        "t_lo": "33/1000",
        "time_index": 132
      },
      {
        "height": "177/100",
        "t_hi": "67/2000",
        "t_lo": "133/4000",
        "time_index": 133
      },
      {
        "height": "177/100",
        "t_hi": "27/800",
        "t_lo": "67/2000",
        "time_index": 134
      },
      {
        "height": "87/50",
        "t_hi": "17/500",
        "t_lo": "27/800",
        "time_index": 135
      },
      {
        "height": "44/25",
        "t_hi": "137/4000",
        "t_lo": "17/500",
        "time_index": 136
      },
      {
        "height": "44/25",
        "t_hi": "69/2000",
        "t_lo": "137/4000",
        "time_index": 137
      },
      {
        "height": "43/25",
        "t_hi": "139/4000",
        "t_lo": "69/2000",
        "time_index": 138
      },
      {
        "height": "7/4",
        "t_hi": "7/200",
        "t_lo": "139/4000",
        "time_index": 139
      },
      {
        "height": "7/4",
        "t_hi": "141/4000",
        "t_lo": "7/200",
        "time_index": 140
      },
      {
        "height": "171/100",
        "t_hi": "71/2000",
        "t_lo": "141/4000",
        "time_index": 141
      },
      {
        "height": "87/50",
        "t_hi": "143/4000",
        "t_lo": "71/2000",
        "time_index": 142
      },
      {
        "height": "87/50",
        "t_hi": "9/250",
        "t_lo": "143/4000",
        "time_index": 143
      },
      {
        "height": "17/10",
        "t_hi": "29/800",
        "t_lo": "9/250",
        "time_index": 144
      },
      {
        "height": "173/100",
        "t_hi": "73/2000",
        "t_lo": "29/800",
        "time_index": 145
      },
      {
        "height": "173/100",
        "t_hi": "147/4000",
        "t_lo": "73/2000",
        "time_index": 146
      },
      {
        "height": "173/100",
        "t_hi": "37/1000",
        "t_lo": "147/4000",
        "time_index": 147
      },
      {
        "height": "43/25",
        "t_hi": "149/4000",
        "t_lo": "37/1000",
        "time_index": 148
      },
      {
        "height": "43/25",
        "t_hi": "3/80",
        "t_lo": "149/4000",
        "time_index": 149
      },
      {
        "height": "43/25",
        "t_hi": "151/4000",
        "t_lo": "3/80",
        "time_index": 150
      },
      {
        "height": "171/100",
        "t_hi": "19/500",
        "t_lo": "151/4000",
        "time_index": 151
      },
      {
        "height": "171/100",
        "t_hi": "153/4000",
        "t_lo": "19/500",
        "time_index": 152
      },
      {
        "height": "171/100",
        "t_hi": "77/2000",
        "t_lo": "153/4000",
        "time_index": 153
      },
      {
        "height": "17/10",
        "t_hi": "31/800",
        "t_lo": "77/2000",
        "time_index": 154
      },
      {
        "height": "17/10",
        "t_hi": "39/1000",
        "t_lo": "31/800",
        "time_index": 155
      },
      {
        "height": "17/10",
        "t_hi": "157/4000",
        "t_lo": "39/1000",
        "time_index": 156
      },
      {
        "height": "169/100",
        "t_hi": "79/2000",
        "t_lo": "157/4000",
        "time_index": 157
      },
      {
        "height": "169/100",
        "t_hi": "159/4000",
        "t_lo": "79/2000",
        "time_index": 158
      },
      {
        "height": "169/100",
        "t_hi": "1/25",
        "t_lo": "159/4000",
        "time_index": 159
      },
      {
        "height": "42/25",
        "t_hi": "161/4000",
        "t_lo": "1/25",
        "time_index": 160
      },
      {
        "height": "42/25",
        "t_hi": "81/2000",
        "t_lo": "161/4000",
        "time_index": 161
      },
      {
        "height": "42/25",
        "t_hi": "163/4000",
        "t_lo": "81/2000",
        "time_index": 162
      },
      {
        "height": "167/100",
        "t_hi": "41/1000",
        "t_lo": "163/4000",
        "time_index": 163
      },
      {
        "height": "167/100",
        "t_hi": "33/800",
        "t_lo": "41/1000",
        "time_index": 164
      },
      {
        "height": "167/100",
        "t_hi": "83/2000",
        "t_lo": "33/800",
        "time_index": 165
      },
      {
        "height": "83/50",
        "t_hi": "167/4000",
        "t_lo": "83/2000",
        "time_index": 166
      },
      {
        "height": "83/50",
        "t_hi": "21/500",
        "t_lo": "167/4000",
        "time_index": 167
      },
      {
        "height": "83/50",
        "t_hi": "169/4000",
        "t_lo": "21/500",
        "time_index": 168
      },
      {
        "height": "33/20",
        "t_hi": "17/400",
        "t_lo": "169/4000",
        "time_index": 169
      },
      {
        "height": "33/20",
        "t_hi": "171/4000",
        "t_lo": "17/400",
        "time_index": 170
      },
      {
        "height": "33/20",
        "t_hi": "43/1000",
        "t_lo": "171/4000",
        "time_index": 171
      },
      {
        "height": "33/20",
        "t_hi": "173/4000",
        "t_lo": "43/1000",
        "time_index": 172
      },
      {
        "height": "41/25",
        "t_hi": "87/2000",
        "t_lo": "173/4000",
        "time_index": 173
      },
      {
        "height": "41/25",
        "t_hi": "7/160",
        "t_lo": "87/2000",
        "time_index": 174
      },
      {
        "height": "41/25",
        "t_hi": "11/250",
        "t_lo": "7/160",
        "time_index": 175
      },
      {
        "height": "163/100",
        "t_hi": "177/4000",
        "t_lo": "11/250",
        "time_index": 176
      },
      {
        "height": "163/100",
        "t_hi": "89/2000",
        "t_lo": "177/4000",
        "time_index": 177
      },
      {
        "height": "163/100",
        "t_hi": "179/4000",
        "t_lo": "89/2000",
        "time_index": 178
      },
      {
        "height": "81/50",
        "t_hi": "9/200",
        "t_lo": "179/4000",
        "time_index": 179
      },
      {
        "height": "81/50",
        "t_hi": "181/4000",
        "t_lo": "9/200",
        "time_index": 180
      },
      {
        "height": "161/100",
        "t_hi": "91/2000",
        "t_lo": "181/4000",
        "time_index": 181
      },
      {
        "height": "161/100",
        "t_hi": "183/4000",
        "t_lo": "91/2000",
        "time_index": 182
      },
      {
        "height": "161/100",
        "t_hi": "23/500",
        "t_lo": "183/4000",
        "time_index": 183
      },
      {
        "height": "8/5",
        "t_hi": "37/800",
        "t_lo": "23/500",
        "time_index": 184
      },
      {
        "height": "8/5",
        "t_hi": "93/2000",
        "t_lo": "37/800",
        "time_index": 185
      },
      {
        "height": "8/5",
        "t_hi": "187/4000",
        "t_lo": "93/2000",
        "time_index": 186
      },
      {
        "height": "159/100",
        "t_hi": "47/1000",
        "t_lo": "187/4000",
        "time_index": 187
      },
      {
        "height": "159/100",
        "t_hi": "189/4000",
        "t_lo": "47/1000",
        "time_index": 188
      },
      {
        "height": "159/100",
        "t_hi": "19/400",
        "t_lo": "189/4000",
        "time_index": 189
      },
      {
        "height": "79/50",
        "t_hi": "191/4000",
        "t_lo": "19/400",
        "time_index": 190
      },
      {
        "height": "79/50",
        "t_hi": "6/125",
        "t_lo": "191/4000",
        "time_index": 191
      },
      {
        "height": "79/50",
        "t_hi": "193/4000",
        "t_lo": "6/125",
        "time_index": 192
      },
      {
        "height": "157/100",
        "t_hi": "97/2000",
        "t_lo": "193/4000",
        "time_index": 193
      },
      {
        "height": "157/100",
        "t_hi": "39/800",
        "t_lo": "97/2000",
        "time_index": 194
      },
      {
        "height": "157/100",
        "t_hi": "49/1000",
        "t_lo": "39/800",
        "time_index": 195
      },
      {
        "height": "39/25",
        "t_hi": "197/4000",
        "t_lo": "49/1000",
        "time_index": 196
      },
      {
        "height": "39/25",
        "t_hi": "99/2000",
        "t_lo": "197/4000",
        "time_index": 197
      },
      {
        "height": "39/25",
        "t_hi": "199/4000",
        "t_lo": "99/2000",
        "time_index": 198
      },
      {
        "height": "31/20",
        "t_hi": "1/20",
        "t_lo": "199/4000",
        "time_index": 199
      },
      {
        "height": "31/20",
        "t_hi": "201/4000",
        "t_lo": "1/20",
        "time_index": 200
      },
      {
        "height": "31/20",
        "t_hi": "101/2000",
        "t_lo": "201/4000",
        "time_index": 201
      },
      {
        "height": "31/20",
        "t_hi": "203/4000",
        "t_lo": "101/2000",
        "time_index": 202
      },
      {
        "height": "77/50",
        "t_hi": "51/1000",
        "t_lo": "203/4000",
        "time_index": 203
      },
      {
        "height": "77/50",
        "t_hi": "41/800",
        "t_lo": "51/1000",
        "time_index": 204
      },
      {
        "height": "77/50",
        "t_hi": "103/2000",
        "t_lo": "41/800",
        "time_index": 205
      },
      {
        "height": "153/100",
        "t_hi": "207/4000",
        "t_lo": "103/2000",
        "time_index": 206
      },
      {
        "height": "153/100",
        "t_hi": "13/250",
        "t_lo": "207/4000",
        "time_index": 207
      },
      {
        "height": "153/100",
        "t_hi": "209/4000",
        "t_lo": "13/250",
        "time_index": 208
      },
      {
        "height": "38/25",
        "t_hi": "21/400",
        "t_lo": "209/4000",
        "time_index": 209
      },
      {
        "height": "38/25",
        "t_hi": "211/4000",
        "t_lo": "21/400",
        "time_index": 210
      },
      {
        "height": "38/25",
        "t_hi": "53/1000",
        "t_lo": "211/4000",
        "time_index": 211
      },
      {
        "height": "151/100",
        "t_hi": "213/4000",
        "t_lo": "53/1000",
        "time_index": 212
      },
      {
        "height": "151/100",
        "t_hi": "107/2000",
        "t_lo": "213/4000",
        "time_index": 213
      },
      {
        "height": "151/100",
        "t_hi": "43/800",
        "t_lo": "107/2000",
        "time_index": 214
      },
      {
        "height": "3/2",
        "t_hi": "27/500",
        "t_lo": "43/800",
        "time_index": 215
      },
      {
        "height": "3/2",
        "t_hi": "217/4000",
        "t_lo": "27/500",
        "time_index": 216
      },
      {
        "height": "3/2",
        "t_hi": "109/2000",
        "t_lo": "217/4000",
        "time_index": 217
      },
      {
        "height": "149/100",
        "t_hi": "219/4000",
        "t_lo": "109/2000",
        "time_index": 218
      },
      {
        "height": "149/100",
        "t_hi": "11/200",
        "t_lo": "219/4000",
        "time_index": 219
      },
      {
        "height": "149/100",
        "t_hi": "221/4000",
        "t_lo": "11/200",
        "time_index": 220
      },
      {
        "height": "37/25",
        "t_hi": "111/2000",
        "t_lo": "221/4000",
        "time_index": 221
      },
      {
        "height": "37/25",
        "t_hi": "223/4000",
        "t_lo": "111/2000",
        "time_index": 222
      },
      {
        "height": "37/25",
        "t_hi": "7/125",
        "t_lo": "223/4000",
        "time_index": 223
      },
      {
        "height": "147/100",
        "t_hi": "9/160",
        "t_lo": "7/125",
        "time_index": 224
      },
      {
        "height": "147/100",
        "t_hi": "113/2000",
        "t_lo": "9/160",
        "time_index": 225
      },
      {
        "height": "147/100",
        "t_hi": "227/4000",
        "t_lo": "113/2000",
        "time_index": 226
      },
      {
        "height": "73/50",
        "t_hi": "57/1000",
        "t_lo": "227/4000",
        "time_index": 227
      },
      {
        "height": "73/50",
        "t_hi": "229/4000",
        "t_lo": "57/1000",
        "time_index": 228
      },
      {
        "height": "73/50",
        "t_hi": "23/400",
        "t_lo": "229/4000",
        "time_index": 229
      },
      {
        "height": "29/20",
        "t_hi": "231/4000",
        "t_lo": "23/400",
        "time_index": 230
      },
      {
        "height": "29/20",
        "t_hi": "29/500",
        "t_lo": "231/4000",
        "time_index": 231
      },
      {
        "height": "29/20",
        "t_hi": "233/4000",
        "t_lo": "29/500",
        "time_index": 232
      },
      {
        "height": "36/25",
        "t_hi": "117/2000",
        "t_lo": "233/4000",
        "time_index": 233
      },
      {
        "height": "36/25",
        "t_hi": "47/800",
        "t_lo": "117/2000",
        "time_index": 234
      },
      {
        "height": "36/25",
        "t_hi": "59/1000",
        "t_lo": "47/800",
        "time_index": 235
      },
      {
        "height": "143/100",
        "t_hi": "237/4000",
        "t_lo": "59/1000",
        "time_index": 236
      },
      {
        "height": "143/100",
        "t_hi": "119/2000",
        "t_lo": "237/4000",
        "time_index": 237
      },
      {
        "height": "143/100",
        "t_hi": "239/4000",
        "t_lo": "119/2000",
        "time_index": 238
      },
      {
        "height": "71/50",
        "t_hi": "3/50",
        "t_lo": "239/4000",
        "time_index": 239
      },
      {
        "height": "71/50",
        "t_hi": "241/4000",
        "t_lo": "3/50",
        "time_index": 240
      },
      {
        "height": "71/50",
        "t_hi": "121/2000",
        "t_lo": "241/4000",
        "time_index": 241
      },
      {
        "height": "141/100",
        "t_hi": "243/4000",
        "t_lo": "121/2000",
        "time_index": 242
      },
      {
        "height": "141/100",
        "t_hi": "61/1000",
        "t_lo": "243/4000",
        "time_index": 243
      },
      {
        "height": "141/100",
        "t_hi": "49/800",
        "t_lo": "61/1000",
        "time_index": 244
      },
      {
        "height": "7/5",
        "t_hi": "123/2000",
        "t_lo": "49/800",
        "time_index": 245
      },
      {
        "height": "7/5",
        "t_hi": "247/4000",
        "t_lo": "123/2000",
        "time_index": 246
      },
      {
        "height": "7/5",
        "t_hi": "31/500",
        "t_lo": "247/4000",
        "time_index": 247
      },
      {
        "height": "139/100",
        "t_hi": "249/4000",
        "t_lo": "31/500",
        "time_index": 248
      },
      {
        "height": "139/100",
        "t_hi": "1/16",
        "t_lo": "249/4000",
        "time_index": 249
      },
      {
        "height": "139/100",
        "t_hi": "251/4000",
        "t_lo": "1/16",
        "time_index": 250
      },
      {
        "height": "69/50",
        "t_hi": "63/1000",
        "t_lo": "251/4000",
        "time_index": 251
      },
      {
        "height": "69/50",
        "t_hi": "253/4000",
        "t_lo": "63/1000",
        "time_index": 252
      },
      {
        "height": "69/50",
        "t_hi": "127/2000",
        "t_lo": "253/4000",
        "time_index": 253
      },
      {
        "height": "137/100",
        "t_hi": "51/800",
        "t_lo": "127/2000",
        "time_index": 254
      },
      {
        "height": "137/100",
        "t_hi": "8/125",
        "t_lo": "51/800",
        "time_index": 255
      },
      {
        "height": "137/100",
        "t_hi": "257/4000",
        "t_lo": "8/125",
        "time_index": 256
      },
      {
        "height": "137/100",
        "t_hi": "129/2000",
        "t_lo": "257/4000",
        "time_index": 257
      },
      {
        "height": "34/25",
        "t_hi": "259/4000",
        "t_lo": "129/2000",
        "time_index": 258
      },
      {
        "height": "34/25",
        "t_hi": "13/200",
        "t_lo": "259/4000",
        "time_index": 259
      },
      {
        "height": "34/25",
        "t_hi": "261/4000",
        "t_lo": "13/200",
        "time_index": 260
      },
      {
        "height": "27/20",
        "t_hi": "131/2000",
        "t_lo": "261/4000",
        "time_index": 261
      },
      {
        "height": "27/20",
        "t_hi": "263/4000",
        "t_lo": "131/2000",
        "time_index": 262
      },
      {
        "height": "27/20",
        "t_hi": "33/500",
        "t_lo": "263/4000",
        "time_index": 263
      },
      {
        "height": "67/50",
        "t_hi": "53/800",
        "t_lo": "33/500",
        "time_index": 264
      },
      {
        "height": "67/50",
        "t_hi": "133/2000",
        "t_lo": "53/800",
        "time_index": 265
      },
      {
        "height": "67/50",
        "t_hi": "267/4000",
        "t_lo": "133/2000",
        "time_index": 266
      },
      {
        "height": "133/100",
        "t_hi": "67/1000",
        "t_lo": "267/4000",
        "time_index": 267
      },
      {
        "height": "133/100",
        "t_hi": "269/4000",
        "t_lo": "67/1000",
        "time_index": 268
      },
      {
        "height": "133/100",
        "t_hi": "27/400",
        "t_lo": "269/4000",
        "time_index": 269
      },
      {
        "height": "33/25",
        "t_hi": "271/4000",
        "t_lo": "27/400",
        "time_index": 270
      },
      {
        "height": "33/25",
        "t_hi": "17/250",
        "t_lo": "271/4000",
        "time_index": 271
      },
      {
        "height": "33/25",
        "t_hi": "273/4000",
        "t_lo": "17/250",
        "time_index": 272
      },
      {
        "height": "131/100",
        "t_hi": "137/2000",
        "t_lo": "273/4000",
        "time_index": 273
      },
      {
        "height": "131/100",
        "t_hi": "11/160",
        "t_lo": "137/2000",
        "time_index": 274
      },
      {
        "height": "131/100",
        "t_hi": "69/1000",
        "t_lo": "11/160",
        "time_index": 275
      },
      {
        "height": "13/10",
        "t_hi": "277/4000",
        "t_lo": "69/1000",
        "time_index": 276
      },
      {
        "height": "13/10",
        "t_hi": "139/2000",
        "t_lo": "277/4000",
        "time_index": 277
      },
      {
        "height": "13/10",
        "t_hi": "279/4000",
        "t_lo": "139/2000",
        "time_index": 278
      },
      {
        "height": "129/100",
        "t_hi": "7/100",
        "t_lo": "279/4000",
        "time_index": 279
      },
      {
        "height": "129/100",
        "t_hi": "281/4000",
        "t_lo": "7/100",
        "time_index": 280
      },
      {
        "height": "129/100",
        "t_hi": "141/2000",
        "t_lo": "281/4000",
        "time_index": 281
      },
      {
        "height": "32/25",
        "t_hi": "283/4000",
        "t_lo": "141/2000",
        "time_index": 282
      },
      {
        "height": "32/25",
        "t_hi": "71/1000",
        "t_lo": "283/4000",
        "time_index": 283
      },
      {
        "height": "32/25",
        "t_hi": "57/800",
        "t_lo": "71/1000",
        "time_index": 284
      },
      {
        "height": "127/100",
        "t_hi": "143/2000",
        "t_lo": "57/800",
        "time_index": 285
      },
      {
        "height": "127/100",
        "t_hi": "287/4000",
        "t_lo": "143/2000",
        "time_index": 286
      },
      {
        "height": "127/100",
        "t_hi": "9/125",
        "t_lo": "287/4000",
        "time_index": 287
      },
      {
        "height": "63/50",
        "t_hi": "289/4000",
        "t_lo": "9/125",
        "time_index": 288
      },
      {
        "height": "63/50",
        "t_hi": "29/400",
        "t_lo": "289/4000",
        "time_index": 289
      },
      {
        "height": "63/50",
        "t_hi": "291/4000",
        "t_lo": "29/400",
        "time_index": 290
      },
      {
        "height": "5/4",
        "t_hi": "73/1000",
        "t_lo": "291/4000",
        "time_index": 291
      },
      {
        "height": "5/4",
        "t_hi": "293/4000",
        "t_lo": "73/1000",
        "time_index": 292
      },
      {
        "height": "5/4",
        "t_hi": "147/2000",
        "t_lo": "293/4000",
        "time_index": 293
      },
      {
        "height": "31/25",
        "t_hi": "59/800",
        "t_lo": "147/2000",
        "time_index": 294
      },
      {
        "height": "31/25",
        "t_hi": "37/500",
        "t_lo": "59/800",
        "time_index": 295
      },
      {
        "height": "31/25",
        "t_hi": "297/4000",
        "t_lo": "37/500",
        "time_index": 296
      },
      {
        "height": "123/100",
        "t_hi": "149/2000",
        "t_lo": "297/4000",
        "time_index": 297
      },
      {
        "height": "123/100",
        "t_hi": "299/4000",
        "t_lo": "149/2000",
        "time_index": 298
      },
      {
        "height": "123/100",
        "t_hi": "3/40",
        "t_lo": "299/4000",
        "time_index": 299
      },
      {
        "height": "61/50",
        "t_hi": "301/4000",
        "t_lo": "3/40",
        "time_index": 300
      },
      {
        "height": "61/50",
        "t_hi": "151/2000",
        "t_lo": "301/4000",
        "time_index": 301
      },
      {
        "height": "61/50",
        "t_hi": "303/4000",
        "t_lo": "151/2000",
        "time_index": 302
      },
      {
        "height": "121/100",
        "t_hi": "19/250",
        "t_lo": "303/4000",
        "time_index": 303
      },
      {
        "height": "121/100",
        "t_hi": "61/800",
        "t_lo": "19/250",
        "time_index": 304
      },
      {
        "height": "121/100",
        "t_hi": "153/2000",
        "t_lo": "61/800",
        "time_index": 305
      },
      {
        "height": "6/5",
        "t_hi": "307/4000",
        "t_lo": "153/2000",
        "time_index": 306
      },
      {
        "height": "6/5",
        "t_hi": "77/1000",
        "t_lo": "307/4000",
        "time_index": 307
      },
      {
        "height": "6/5",
        "t_hi": "309/4000",
        "t_lo": "77/1000",
        "time_index": 308
      },
      {
        "height": "6/5",
        "t_hi": "31/400",
        "t_lo": "309/4000",
        "time_index": 309
      },
      {
        "height": "119/100",
        "t_hi": "311/4000",
        "t_lo": "31/400",
        "time_index": 310
      },
      {
        "height": "119/100",
        "t_hi": "39/500",
        "t_lo": "311/4000",
        "time_index": 311
      },
      {
        "height": "119/100",
        "t_hi": "313/4000",
        "t_lo": "39/500",
        "time_index": 312
      },
      {
        "height": "6/5",
        "t_hi": "157/2000",
        "t_lo": "313/4000",
        "time_index": 313
      },
      {
        "height": "6/5",
        "t_hi": "63/800",
        "t_lo": "157/2000",
        "time_index": 314
      },
      {
        "height": "59/50",
        "t_hi": "79/1000",
        "t_lo": "63/800",
        "time_index": 315
      },
      {
        "height": "119/100",
        "t_hi": "317/4000",
        "t_lo": "79/1000",
        "time_index": 316
      },
      {
        "height": "119/100",
        "t_hi": "159/2000",
        "t_lo": "317/4000",
        "time_index": 317
      },
      {
        "height": "119/100",
        "t_hi": "319/4000",
        "t_lo": "159/2000",
        "time_index": 318
      },
      {
        "height": "59/50",
        "t_hi": "2/25",
        "t_lo": "319/4000",
        "time_index": 319
      },
      {
        "height": "59/50",
        "t_hi": "321/4000",
        "t_lo": "2/25",
        "time_index": 320
      },
      {
        "height": "59/50",
        "t_hi": "161/2000",
        "t_lo": "321/4000",
        "time_index": 321
      },
      {
        "height": "117/100",
        "t_hi": "323/4000",
        "t_lo": "161/2000",
        "time_index": 322
      },
      {
        "height": "117/100",
        "t_hi": "81/1000",
        "t_lo": "323/4000",
        "time_index": 323
      },
      {
        "height": "117/100",
        "t_hi": "13/160",
        "t_lo": "81/1000",
        "time_index": 324
      },
      {
        "height": "29/25",
        "t_hi": "163/2000",
        "t_lo": "13/160",
        "time_index": 325
      },
      {
        "height": "29/25",
        "t_hi": "327/4000",
        "t_lo": "163/2000",
        "time_index": 326
      },
      {
        "height": "29/25",
        "t_hi": "41/500",
        "t_lo": "327/4000",
        "time_index": 327
      },
      {
        "height": "29/25",
        "t_hi": "329/4000",
        "t_lo": "41/500",
        "time_index": 328
      },
      {
        "height": "29/25",
        "t_hi": "33/400",
        "t_lo": "329/4000",
        "time_index": 329
      },
      {
        "height": "117/100",
        "t_hi": "331/4000",
        "t_lo": "33/400",
        "time_index": 330
      },
      {
        "height": "23/20",
        "t_hi": "83/1000",
        "t_lo": "331/4000",
        "time_index": 331
      },
      {
        "height": "23/20",
        "t_hi": "333/4000",
        "t_lo": "83/1000",
        "time_index": 332
      },
      {
        "height": "23/20",
        "t_hi": "167/2000",
        "t_lo": "333/4000",
        "time_index": 333
      },
      {
        "height": "23/20",
        "t_hi": "67/800",
        "t_lo": "167/2000",
        "time_index": 334
      },
      {
        "height": "29/25",
        "t_hi": "21/250",
        "t_lo": "67/800",
        "time_index": 335
      },
      {
        "height": "57/50",
        "t_hi": "337/4000",
        "t_lo": "21/250",
        "time_index": 336
      },
      {
        "height": "57/50",
        "t_hi": "169/2000",
        "t_lo": "337/4000",
        "time_index": 337
      },
      {
        "height": "57/50",
        "t_hi": "339/4000",
        "t_lo": "169/2000",
        "time_index": 338
      },
      {
        "height": "57/50",
        "t_hi": "17/200",
        "t_lo": "339/4000",
        "time_index": 339
      },
      {
        "height": "23/20",
        "t_hi": "341/4000",
        "t_lo": "17/200",
        "time_index": 340
      },
      {
        "height": "113/100",
        "t_hi": "171/2000",
        "t_lo": "341/4000",
        "time_index": 341
      },
      {
        "height": "113/100",
        "t_hi": "343/4000",
        "t_lo": "171/2000",
        "time_index": 342
      },
      {
        "height": "113/100",
        "t_hi": "43/500",
        "t_lo": "343/4000",
        "time_index": 343
      },
      {
        "height": "113/100",
        "t_hi": "69/800",
        "t_lo": "43/500",
        "time_index": 344
      },
      {
        "height": "57/50",
        "t_hi": "173/2000",
        "t_lo": "69/800",
        "time_index": 345
      },
      {
        "height": "57/50",
        "t_hi": "347/4000",
        "t_lo": "173/2000",
        "time_index": 346
      },
      {
        "height": "28/25",
        "t_hi": "87/1000",
        "t_lo": "347/4000",
        "time_index": 347
      },
      {
        "height": "28/25",
        "t_hi": "349/4000",
        "t_lo": "87/1000",
        "time_index": 348
      },
      {
        "height": "28/25",
        "t_hi": "7/80",
        "t_lo": "349/4000",
        "time_index": 349
      },
      {
        "height": "113/100",
        "t_hi": "351/4000",
        "t_lo": "7/80",
        "time_index": 350
      },
      {
        "height": "113/100",
        "t_hi": "11/125",
        "t_lo": "351/4000",
        "time_index": 351
      },
      {
        "height": "111/100",
        "t_hi": "353/4000",
        "t_lo": "11/125",
        "time_index": 352
      },
      {
        "height": "111/100",
        "t_hi": "177/2000",
        "t_lo": "353/4000",
        "time_index": 353
      },
      {
        "height": "111/100",
        "t_hi": "71/800",
        "t_lo": "177/2000",
        "time_index": 354
      },
      {
        "height": "111/100",
        "t_hi": "89/1000",
        "t_lo": "71/800",
        "time_index": 355
      },
      {
        "height": "28/25",
        "t_hi": "357/4000",
        "t_lo": "89/1000",
        "time_index": 356
      },
      {
        "height": "11/10",
        "t_hi": "179/2000",
        "t_lo": "357/4000",
        "time_index": 357
      },
      {
        "height": "11/10",
        "t_hi": "359/4000",
        "t_lo": "179/2000",
        "time_index": 358
      },
      {
        "height": "11/10",
        "t_hi": "9/100",
        "t_lo": "359/4000",
        "time_index": 359
      },
      {
        "height": "11/10",
        "t_hi": "361/4000",
        "t_lo": "9/100",
        "time_index": 360
      },
      {
        "height": "111/100",
        "t_hi": "181/2000",
        "t_lo": "361/4000",
        "time_index": 361
      },
      {
        "height": "111/100",
        "t_hi": "363/4000",
        "t_lo": "181/2000",
        "time_index": 362
      },
      {
        "height": "109/100",
        "t_hi": "91/1000",
        "t_lo": "363/4000",
        "time_index": 363
      },
      {
        "height": "109/100",
        "t_hi": "73/800",
        "t_lo": "91/1000",
        "time_index": 364
      },
      {
        "height": "109/100",
        "t_hi": "183/2000",
        "t_lo": "73/800",
        "time_index": 365
      },
      {
        "height": "109/100",
        "t_hi": "367/4000",
        "t_lo": "183/2000",
        "time_index": 366
      },
      {
        "height": "11/10",
        "t_hi": "23/250",
        "t_lo": "367/4000",
        "time_index": 367
      },
      {
        "height": "27/25",
        "t_hi": "369/4000",
        "t_lo": "23/250",
        "time_index": 368
      },
      {
        "height": "27/25",
        "t_hi": "37/400",
        "t_lo": "369/4000",
        "time_index": 369
      },
      {
        "height": "27/25",
        "t_hi": "371/4000",
        "t_lo": "37/400",
        "time_index": 370
      },
      {
        "height": "27/25",
        "t_hi": "93/1000",
        "t_lo": "371/4000",
        "time_index": 371
      },
      {
        "height": "109/100",
        "t_hi": "373/4000",
        "t_lo": "93/1000",
        "time_index": 372
      },
      {
        "height": "107/100",
        "t_hi": "187/2000",
        "t_lo": "373/4000",
        "time_index": 373
      },
      {
        "height": "107/100",
        "t_hi": "3/32",
        "t_lo": "187/2000",
        "time_index": 374
      },
      {
        "height": "107/100",
        "t_hi": "47/500",
        "t_lo": "3/32",
        "time_index": 375
      },
      {
        "height": "27/25",
        "t_hi": "377/4000",
        "t_lo": "47/500",
        "time_index": 376
      },
      {
        "height": "107/100",
        "t_hi": "189/2000",
        "t_lo": "377/4000",
        "time_index": 377
      },
      {
        "height": "27/25",
        "t_hi": "379/4000",
        "t_lo": "189/2000",
        "time_index": 378
      },
      {
        "height": "53/50",
        "t_hi": "19/200",
        "t_lo": "379/4000",
        "time_index": 379
      },
      {
        "height": "53/50",
        "t_hi": "381/4000",
        "t_lo": "19/200",
        "time_index": 380
      },
      {
        "height": "53/50",
        "t_hi": "191/2000",
        "t_lo": "381/4000",
        "time_index": 381
      },
      {
        "height": "107/100",
        "t_hi": "383/4000",
        "t_lo": "191/2000",
        "time_index": 382
      },
      {
        "height": "107/100",
        "t_hi": "12/125",
        "t_lo": "383/4000",
        "time_index": 383
      },
      {
        "height": "21/20",
        "t_hi": "77/800",
        "t_lo": "12/125",
        "time_index": 384
      },
      {
        "height": "21/20",
        "t_hi": "193/2000",
        "t_lo": "77/800",
        "time_index": 385
      },
      {
        "height": "21/20",
        "t_hi": "387/4000",
        "t_lo": "193/2000",
        "time_index": 386
      },
      {
        "height": "53/50",
        "t_hi": "97/1000",
        "t_lo": "387/4000",
        "time_index": 387
      },
      {
        "height": "53/50",
        "t_hi": "389/4000",
        "t_lo": "97/1000",
        "time_index": 388
      },
      {
        "height": "53/50",
        "t_hi": "39/400",
        "t_lo": "389/4000",
        "time_index": 389
      },
      {
        "height": "26/25",
        "t_hi": "391/4000",
        "t_lo": "39/400",
        "time_index": 390
      },
      {
        "height": "26/25",
        "t_hi": "49/500",
        "t_lo": "391/4000",
        "time_index": 391
      },
      {
        "height": "26/25",
        "t_hi": "393/4000",
        "t_lo": "49/500",
        "time_index": 392
      },
      {
        "height": "21/20",
        "t_hi": "197/2000",
        "t_lo": "393/4000",
        "time_index": 393
      },
      {
        "height": "21/20",
        "t_hi": "79/800",
        "t_lo": "197/2000",
        "time_index": 394
      },
      {
        "height": "103/100",
        "t_hi": "99/1000",
        "t_lo": "79/800",
        "time_index": 395
      },
      {
        "height": "103/100",
        "t_hi": "397/4000",
        "t_lo": "99/1000",
        "time_index": 396
      },
      {
        "height": "103/100",
        "t_hi": "199/2000",
        "t_lo": "397/4000",
        "time_index": 397
      },
      {
        "height": "103/100",
        "t_hi": "399/4000",
        "t_lo": "199/2000",
        "time_index": 398
      },
      {
        "height": "26/25",
        "t_hi": "1/10",
        "t_lo": "399/4000",
        "time_index": 399
      },
      {
        "height": "26/25",
        "t_hi": "401/4000",
        "t_lo": "1/10",
        "time_index": 400
      },
      {
        "height": "51/50",
        "t_hi": "201/2000",
        "t_lo": "401/4000",
        "time_index": 401
      },
      {
        "height": "51/50",
        "t_hi": "403/4000",
        "t_lo": "201/2000",
        "time_index": 402
      },
      {
        "height": "51/50",
        "t_hi": "101/1000",
        "t_lo": "403/4000",
        "time_index": 403
      },
      {
        "height": "51/50",
        "t_hi": "81/800",
        "t_lo": "101/1000",
        "time_index": 404
      },
      {
        "height": "103/100",
        "t_hi": "203/2000",
        "t_lo": "81/800",
        "time_index": 405
      },
      {
        "height": "101/100",
        "t_hi": "407/4000",
        "t_lo": "203/2000",
        "time_index": 406
      },
      {
        "height": "101/100",
        "t_hi": "51/500",
        "t_lo": "407/4000",
        "time_index": 407
      },
      {
        "height": "101/100",
        "t_hi": "409/4000",
        "t_lo": "51/500",
        "time_index": 408
      },
      {
        "height": "101/100",
        "t_hi": "41/400",
        "t_lo": "409/4000",
        "time_index": 409
      },
      {
        "height": "51/50",
        "t_hi": "411/4000",
        "t_lo": "41/400",
        "time_index": 410
      },
      {
        "height": "51/50",
        "t_hi": "103/1000",
        "t_lo": "411/4000",
        "time_index": 411
      },
      {
        "height": "1",
        "t_hi": "413/4000",
        "t_lo": "103/1000",
        "time_index": 412
      },
      {
        "height": "1",
        "t_hi": "207/2000",
        "t_lo": "413/4000",
        "time_index": 413
      },
      {
        "height": "1",
        "t_hi": "83/800",
        "t_lo": "207/2000",
        "time_index": 414
      },
      {
        "height": "1",
        "t_hi": "13/125",
        "t_lo": "83/800",
        "time_index": 415
      },
      {
        "height": "101/100",
        "t_hi": "417/4000",
        "t_lo": "13/125",
        "time_index": 416
      },
      {
        "height": "101/100",
        "t_hi": "209/2000",
        "t_lo": "417/4000",
        "time_index": 417
      },
      {
        "height": "99/100",
        "t_hi": "419/4000",
        "t_lo": "209/2000",
        "time_index": 418
      },
      {
        "height": "99/100",
        "t_hi": "21/200",
        "t_lo": "419/4000",
        "time_index": 419
      },
      {
        "height": "99/100",
        "t_hi": "421/4000",
        "t_lo": "21/200",
        "time_index": 420
      },
      {
        "height": "1",
        "t_hi": "211/2000",
        "t_lo": "421/4000",
        "time_index": 421
      },
      {
        "height": "1",
        "t_hi": "423/4000",
        "t_lo": "211/2000",
        "time_index": 422
      },
      {
        "height": "49/50",
        "t_hi": "53/500",
        "t_lo": "423/4000",
        "time_index": 423
      },
      {
        "height": "26/25",
        "t_hi": "17/160",
        "t_lo": "53/500",
        "time_index": 424
      },
      {
        "height": "49/50",
        "t_hi": "213/2000",
        "t_lo": "17/160",
        "time_index": 425
      },
      {
        "height": "49/50",
        "t_hi": "427/4000",
        "t_lo": "213/2000",
        "time_index": 426
      },
      {
        "height": "103/100",
        "t_hi": "107/1000",
        "t_lo": "427/4000",
        "time_index": 427
      },
      {
        "height": "49/50",
        "t_hi": "429/4000",
        "t_lo": "107/1000",
        "time_index": 428
      },
      {
        "height": "51/50",
        "t_hi": "43/400",
        "t_lo": "429/4000",
        "time_index": 429
      },
      {
        "height": "51/50",
        "t_hi": "431/4000",
        "t_lo": "43/400",
        "time_index": 430
      },
      {
        "height": "101/100",
        "t_hi": "27/250",
        "t_lo": "431/4000",
        "time_index": 431
      },
      {
        "height": "101/100",
        "t_hi": "433/4000",
        "t_lo": "27/250",
        "time_index": 432
      },
      {
        "height": "51/50",
        "t_hi": "217/2000",
        "t_lo": "433/4000",
        "time_index": 433
      },
      {
        "height": "1",
        "t_hi": "87/800",
        "t_lo": "217/2000",
        "time_index": 434
      },
      {
        "height": "101/100",
        "t_hi": "109/1000",
        "t_lo": "87/800",
        "time_index": 435
      },
      {
        "height": "99/100",
        "t_hi": "437/4000",
        "t_lo": "109/1000",
        "time_index": 436
      },
      {
        "height": "99/100",
        "t_hi": "219/2000",
        "t_lo": "437/4000",
        "time_index": 437
      },
      {
        "height": "49/50",
        "t_hi": "439/4000",
        "t_lo": "219/2000",
        "time_index": 438
      },
      {
        "height": "49/50",
        "t_hi": "11/100",
        "t_lo": "439/4000",
        "time_index": 439
      },
      {
        "height": "99/100",
        "t_hi": "441/4000",
        "t_lo": "11/100",
        "time_index": 440
      },
      {
        "height": "97/100",
        "t_hi": "221/2000",
        "t_lo": "441/4000",
        "time_index": 441
      },
      {
        "height": "97/100",
        "t_hi": "443/4000",
        "t_lo": "221/2000",
        "time_index": 442
      },
      {
        "height": "24/25",
        "t_hi": "111/1000",
        "t_lo": "443/4000",
        "time_index": 443
      },
      {
        "height": "24/25",
        "t_hi": "89/800",
        "t_lo": "111/1000",
        "time_index": 444
      },
      {
        "height": "19/20",
        "t_hi": "223/2000",
        "t_lo": "89/800",
        "time_index": 445
      },
      {
        "height": "19/20",
        "t_hi": "447/4000",
        "t_lo": "223/2000",
        "time_index": 446
      },
      {
        "height": "24/25",
        "t_hi": "14/125",
        "t_lo": "447/4000",
        "time_index": 447
      },
      {
        "height": "47/50",
        "t_hi": "449/4000",
        "t_lo": "14/125",
        "time_index": 448
      },
      {
        "height": "47/50",
        "t_hi": "9/80",
        "t_lo": "449/4000",
        "time_index": 449
      },
      {
        "height": "93/100",
        "t_hi": "451/4000",
        "t_lo": "9/80",
        "time_index": 450
      },
      {
        "height": "93/100",
        "t_hi": "113/1000",
        "t_lo": "451/4000",
        "time_index": 451
      },
      {
        "height": "23/25",
        "t_hi": "453/4000",
        "t_lo": "113/1000",
        "time_index": 452
      },
      {
        "height": "23/25",
        "t_hi": "227/2000",
        "t_lo": "453/4000",
        "time_index": 453
      },
      {
        "height": "93/100",
        "t_hi": "91/800",
        "t_lo": "227/2000",
        "time_index": 454
      },
      {
        "height": "93/100",
        "t_hi": "57/500",
        "t_lo": "91/800",
        "time_index": 455
      },
      {
        "height": "93/100",
        "t_hi": "457/4000",
        "t_lo": "57/500",
        "time_index": 456
      },
      {
        "height": "23/25",
        "t_hi": "229/2000",
        "t_lo": "457/4000",
        "time_index": 457
      },
      {
        "height": "23/25",
        "t_hi": "459/4000",
        "t_lo": "229/2000",
        "time_index": 458
      },
      {
        "height": "91/100",
        "t_hi": "23/200",
        "t_lo": "459/4000",
        "time_index": 459
      },
      {
        "height": "91/100",
        "t_hi": "461/4000",
        "t_lo": "23/200",
        "time_index": 460
      },
      {
        "height": "23/25",
        "t_hi": "231/2000",
        "t_lo": "461/4000",
        "time_index": 461
      },
      {
        "height": "23/25",
        "t_hi": "463/4000",
        "t_lo": "231/2000",
        "time_index": 462
      },
      {
        "height": "9/10",
        "t_hi": "29/250",
        "t_lo": "463/4000",
        "time_index": 463
      },
      {
        "height": "91/100",
        "t_hi": "93/800",
        "t_lo": "29/250",
        "time_index": 464
      },
      {
        "height": "91/100",
        "t_hi": "233/2000",
        "t_lo": "93/800",
        "time_index": 465
      },
      {
        "height": "9/10",
        "t_hi": "467/4000",
        "t_lo": "233/2000",
        "time_index": 466
      },
      {
        "height": "9/10",
        "t_hi": "117/1000",
        "t_lo": "467/4000",
        "time_index": 467
      },
      {
        "height": "9/10",
        "t_hi": "469/4000",
        "t_lo": "117/1000",
        "time_index": 468
      },
      {
        "height": "89/100",
        "t_hi": "47/400",
        "t_lo": "469/4000",
        "time_index": 469
      },
      {
        "height": "89/100",
        "t_hi": "471/4000",
        "t_lo": "47/400",
        "time_index": 470
      },
      {
        "height": "89/100",
        "t_hi": "59/500",
        "t_lo": "471/4000",
        "time_index": 471
      },
      {
        "height": "89/100",
        "t_hi": "473/4000",
        "t_lo": "59/500",
        "time_index": 472
      },
      {
        "height": "89/100",
        "t_hi": "237/2000",
        "t_lo": "473/4000",
        "time_index": 473
      },
      {
        "height": "89/100",
        "t_hi": "19/160",
        "t_lo": "237/2000",
        "time_index": 474
      },
      {
        "height": "22/25",
        "t_hi": "119/1000",
        "t_lo": "19/160",
        "time_index": 475
      },
      {
        "height": "22/25",
        "t_hi": "477/4000",
        "t_lo": "119/1000",
        "time_index": 476
      },
      {
        "height": "22/25",
        "t_hi": "239/2000",
        "t_lo": "477/4000",
        "time_index": 477
      },
      {
        "height": "22/25",
        "t_hi": "479/4000",
        "t_lo": "239/2000",
        "time_index": 478
      },
      {
        "height": "22/25",
        "t_hi": "3/25",
        "t_lo": "479/4000",
        "time_index": 479
      },
      {
        "height": "89/100",
        "t_hi": "481/4000",
        "t_lo": "3/25",
        "time_index": 480
      },
      {
        "height": "22/25",
        "t_hi": "241/2000",
        "t_lo": "481/4000",
        "time_index": 481
      },
      {
        "height": "87/100",
        "t_hi": "483/4000",
        "t_lo": "241/2000",
        "time_index": 482
      },
      {
        "height": "87/100",
        "t_hi": "121/1000",
        "t_lo": "483/4000",
        "time_index": 483
      },
      {
        "height": "87/100",
        "t_hi": "97/800",
        "t_lo": "121/1000",
        "time_index": 484
      },
      {
        "height": "87/100",
        "t_hi": "243/2000",
        "t_lo": "97/800",
        "time_index": 485
      },
      {
        "height": "87/100",
        "t_hi": "487/4000",
        "t_lo": "243/2000",
        "time_index": 486
      },
      {
        "height": "43/50",
        "t_hi": "61/500",
        "t_lo": "487/4000",
        "time_index": 487
      },
      {
        "height": "43/50",
        "t_hi": "489/4000",
        "t_lo": "61/500",
        "time_index": 488
      },
      {
        "height": "43/50",
        "t_hi": "49/400",
        "t_lo": "489/4000",
        "time_index": 489
      },
      {
        "height": "43/50",
        "t_hi": "491/4000",
        "t_lo": "49/400",
        "time_index": 490
      },
      {
        "height": "43/50",
        "t_hi": "123/1000",
        "t_lo": "491/4000",
        "time_index": 491
      },
      {
        "height": "43/50",
        "t_hi": "493/4000",
        "t_lo": "123/1000",
        "time_index": 492
      },
      {
        "height": "17/20",
        "t_hi": "247/2000",
        "t_lo": "493/4000",
        "time_index": 493
      },
      {
        "height": "17/20",
        "t_hi": "99/800",
        "t_lo": "247/2000",
        "time_index": 494
      },
      {
        "height": "17/20",
        "t_hi": "31/250",
        "t_lo": "99/800",
        "time_index": 495
      },
      {
        "height": "17/20",
        "t_hi": "497/4000",
        "t_lo": "31/250",
        "time_index": 496
      },
      {
        "height": "17/20",
        "t_hi": "249/2000",
        "t_lo": "497/4000",
        "time_index": 497
      },
      {
        "height": "17/20",
        "t_hi": "499/4000",
        "t_lo": "249/2000",
        "time_index": 498
      },
      {
        "height": "17/20",
        "t_hi": "1/8",
        "t_lo": "499/4000",
        "time_index": 499
      },
      {
        "height": "21/25",
        "t_hi": "501/4000",
        "t_lo": "1/8",
        "time_index": 500
      },
      {
        "height": "21/25",
        "t_hi": "251/2000",
        "t_lo": "501/4000",
        "time_index": 501
      },
      {
        "height": "21/25",
        "t_hi": "503/4000",
        "t_lo": "251/2000",
        "time_index": 502
      },
      {
        "height": "21/25",
        "t_hi": "63/500",
        "t_lo": "503/4000",
        "time_index": 503
      },
      {
        "height": "21/25",
        "t_hi": "101/800",
        "t_lo": "63/500",
        "time_index": 504
      },
      {
        "height": "21/25",
        "t_hi": "253/2000",
        "t_lo": "101/800",
        "time_index": 505
      },
      {
        "height": "83/100",
        "t_hi": "507/4000",
        "t_lo": "253/2000",
        "time_index": 506
      },
      {
        "height": "83/100",
        "t_hi": "127/1000",
        "t_lo": "507/4000",
        "time_index": 507
      },
      {
        "height": "83/100",
        "t_hi": "509/4000",
        "t_lo": "127/1000",
        "time_index": 508
      },
      {
        "height": "83/100",
        "t_hi": "51/400",
        "t_lo": "509/4000",
        "time_index": 509
      },
      {
        "height": "83/100",
        "t_hi": "511/4000",
        "t_lo": "51/400",
        "time_index": 510
      },
      {
        "height": "83/100",
        "t_hi": "16/125",
        "t_lo": "511/4000",
        "time_index": 511
      },
      {
        "height": "83/100",
        "t_hi": "513/4000",
        "t_lo": "16/125",
        "time_index": 512
      },
      {
        "height": "41/50",
        "t_hi": "257/2000",
        "t_lo": "513/4000",
        "time_index": 513
      },
      {
        "height": "41/50",
        "t_hi": "103/800",
        "t_lo": "257/2000",
        "time_index": 514
      },
      {
        "height": "41/50",
        "t_hi": "129/1000",
        "t_lo": "103/800",
        "time_index": 515
      },
      {
        "height": "41/50",
        "t_hi": "517/4000",
        "t_lo": "129/1000",
        "time_index": 516
      },
      {
        "height": "41/50",
        "t_hi": "259/2000",
        "t_lo": "517/4000",
        "time_index": 517
      },
      {
        "height": "81/100",
        "t_hi": "519/4000",
        "t_lo": "259/2000",
        "time_index": 518
      },
      {
        "height": "81/100",
        "t_hi": "13/100",
        "t_lo": "519/4000",
        "time_index": 519
      },
      {
        "height": "81/100",
        "t_hi": "521/4000",
        "t_lo": "13/100",
        "time_index": 520
      },
      {
        "height": "81/100",
        "t_hi": "261/2000",
        "t_lo": "521/4000",
        "time_index": 521
      },
      {
        "height": "81/100",
        "t_hi": "523/4000",
        "t_lo": "261/2000",
        "time_index": 522
      },
      {
        "height": "81/100",
        "t_hi": "131/1000",
        "t_lo": "523/4000",
        "time_index": 523
      },
      {
        "height": "81/100",
        "t_hi": "21/160",
        "t_lo": "131/1000",
        "time_index": 524
      },
      {
        "height": "81/100",
        "t_hi": "263/2000",
        "t_lo": "21/160",
        "time_index": 525
      },
      {
        "height": "4/5",
        "t_hi": "527/4000",
        "t_lo": "263/2000",
        "time_index": 526
      },
      {
        "height": "4/5",
        "t_hi": "33/250",
        "t_lo": "527/4000",
        "time_index": 527
      },
      {
        "height": "4/5",
        "t_hi": "529/4000",
        "t_lo": "33/250",
        "time_index": 528
      },
      {
        "height": "79/100",
        "t_hi": "53/400",
        "t_lo": "529/4000",
        "time_index": 529
      },
      {
        "height": "79/100",
        "t_hi": "531/4000",
        "t_lo": "53/400",
        "time_index": 530
      },
      {
        "height": "79/100",
        "t_hi": "133/1000",
        "t_lo": "531/4000",
        "time_index": 531
      },
      {
        "height": "79/100",
        "t_hi": "533/4000",
        "t_lo": "133/1000",
        "time_index": 532
      },
      {
        "height": "79/100",
        "t_hi": "267/2000",
        "t_lo": "533/4000",
        "time_index": 533
      },
      {
        "height": "79/100",
        "t_hi": "107/800",
        "t_lo": "267/2000",
        "time_index": 534
      },
      {
        "height": "79/100",
        "t_hi": "67/500",
        "t_lo": "107/800",
        "time_index": 535
      },
      {
        "height": "39/50",
        "t_hi": "537/4000",
        "t_lo": "67/500",
        "time_index": 536
      },
      {
        "height": "39/50",
        "t_hi": "269/2000",
        "t_lo": "537/4000",
        "time_index": 537
      },
      {
        "height": "39/50",
        "t_hi": "539/4000",
        "t_lo": "269/2000",
        "time_index": 538
      },
      {
        "height": "39/50",
        "t_hi": "27/200",
        "t_lo": "539/4000",
        "time_index": 539
      },
      {
        "height": "39/50",
        "t_hi": "541/4000",
        "t_lo": "27/200",
        "time_index": 540
      },
      {
        "height": "39/50",
        "t_hi": "271/2000",
        "t_lo": "541/4000",
        "time_index": 541
      },
      {
        "height": "77/100",
        "t_hi": "543/4000",
        "t_lo": "271/2000",
        "time_index": 542
      },
      {
        "height": "77/100",
        "t_hi": "17/125",
        "t_lo": "543/4000",
        "time_index": 543
      },
      {
        "height": "77/100",
        "t_hi": "109/800",
        "t_lo": "17/125",
        "time_index": 544
      },
      {
        "height": "77/100",
        "t_hi": "273/2000",
        "t_lo": "109/800",
        "time_index": 545
      },
      {
        "height": "77/100",
        "t_hi": "547/4000",
        "t_lo": "273/2000",
        "time_index": 546
      },
      {
        "height": "83/100",
        "t_hi": "137/1000",
        "t_lo": "547/4000",
        "time_index": 547
      },
      {
        "height": "83/100",
        "t_hi": "549/4000",
        "t_lo": "137/1000",
        "time_index": 548
      },
      {
        "height": "81/100",
        "t_hi": "11/80",
        "t_lo": "549/4000",
        "time_index": 549
      },
      {
        "height": "4/5",
        "t_hi": "551/4000",
        "t_lo": "11/80",
        "time_index": 550
      },
      {
        "height": "4/5",
        "t_hi": "69/500",
        "t_lo": "551/4000",
        "time_index": 551
      },
      {
        "height": "39/50",
        "t_hi": "553/4000",
        "t_lo": "69/500",
        "time_index": 552
      },
      {
        "height": "39/50",
        "t_hi": "277/2000",
        "t_lo": "553/4000",
        "time_index": 553
      },
      {
        "height": "19/25",
        "t_hi": "111/800",
        "t_lo": "277/2000",
        "time_index": 554
      },
      {
        "height": "19/25",
        "t_hi": "139/1000",
        "t_lo": "111/800",
        "time_index": 555
      },
      {
        "height": "3/4",
        "t_hi": "557/4000",
        "t_lo": "139/1000",
        "time_index": 556
      },
      {
        "height": "3/4",
        "t_hi": "279/2000",
        "t_lo": "557/4000",
        "time_index": 557
      },
      {
        "height": "3/4",
        "t_hi": "559/4000",
        "t_lo": "279/2000",
        "time_index": 558
      },
      {
        "height": "19/25",
        "t_hi": "7/50",
        "t_lo": "559/4000",
        "time_index": 559
      },
      {
        "height": "3/4",
        "t_hi": "561/4000",
        "t_lo": "7/50",
        "time_index": 560
      },
      {
        "height": "19/25",
        "t_hi": "281/2000",
        "t_lo": "561/4000",
        "time_index": 561
      },
      {
        "height": "3/4",
        "t_hi": "563/4000",
        "t_lo": "281/2000",
        "time_index": 562
      },
      {
        "height": "37/50",
        "t_hi": "141/1000",
        "t_lo": "563/4000",
        "time_index": 563
      },
      {
        "height": "3/4",
        "t_hi": "113/800",
        "t_lo": "141/1000",
        "time_index": 564
      },
      {
        "height": "37/50",
        "t_hi": "283/2000",
        "t_lo": "113/800",
        "time_index": 565
      },
      {
        "height": "37/50",
        "t_hi": "567/4000",
        "t_lo": "283/2000",
        "time_index": 566
      },
      {
        "height": "37/50",
        "t_hi": "71/500",
        "t_lo": "567/4000",
        "time_index": 567
      },
      {
        "height": "37/50",
        "t_hi": "569/4000",
        "t_lo": "71/500",
        "time_index": 568
      },
      {
        "height": "37/50",
        "t_hi": "57/400",
        "t_lo": "569/4000",
        "time_index": 569
      },
      {
        "height": "37/50",
        "t_hi": "571/4000",
        "t_lo": "57/400",
        "time_index": 570
      },
      {
        "height": "73/100",
        "t_hi": "143/1000",
        "t_lo": "571/4000",
        "time_index": 571
      },
      {
        "height": "73/100",
        "t_hi": "573/4000",
        "t_lo": "143/1000",
        "time_index": 572
      },
      {
        "height": "73/100",
        "t_hi": "287/2000",
        "t_lo": "573/4000",
        "time_index": 573
      },
      {
        "height": "73/100",
        "t_hi": "23/160",
        "t_lo": "287/2000",
        "time_index": 574
      },
      {
        "height": "73/100",
        "t_hi": "18/125",
        "t_lo": "23/160",
        "time_index": 575
      },
      {
        "height": "73/100",
        "t_hi": "577/4000",
        "t_lo": "18/125",
        "time_index": 576
      },
      {
        "height": "73/100",
        "t_hi": "289/2000",
        "t_lo": "577/4000",
        "time_index": 577
      },
      {
        "height": "18/25",
        "t_hi": "579/4000",
        "t_lo": "289/2000",
        "time_index": 578
      },
      {
        "height": "18/25",
        "t_hi": "29/200",
        "t_lo": "579/4000",
        "time_index": 579
      },
      {
        "height": "18/25",
        "t_hi": "581/4000",
        "t_lo": "29/200",
        "time_index": 580
      },
      {
        "height": "18/25",
        "t_hi": "291/2000",
        "t_lo": "581/4000",
        "time_index": 581
      },
      {
        "height": "18/25",
        "t_hi": "583/4000",
        "t_lo": "291/2000",
        "time_index": 582
      },
      {
        "height": "18/25",
        "t_hi": "73/500",
        "t_lo": "583/4000",
        "time_index": 583
      },
      {
        "height": "18/25",
        "t_hi": "117/800",
        "t_lo": "73/500",
        "time_index": 584
      },
      {
        "height": "18/25",
        "t_hi": "293/2000",
        "t_lo": "117/800",
        "time_index": 585
      },
      {
        "height": "71/100",
        "t_hi": "587/4000",
        "t_lo": "293/2000",
        "time_index": 586
      },
      {
        "height": "71/100",
        "t_hi": "147/1000",
        "t_lo": "587/4000",
        "time_index": 587
      },
      {
        "height": "71/100",
        "t_hi": "589/4000",
        "t_lo": "147/1000",
        "time_index": 588
      },
      {
        "height": "71/100",
        "t_hi": "59/400",
        "t_lo": "589/4000",
        "time_index": 589
      },
      {
        "height": "71/100",
        "t_hi": "591/4000",
        "t_lo": "59/400",
        "time_index": 590
      },
      {
        "height": "71/100",
        "t_hi": "37/250",
        "t_lo": "591/4000",
        "time_index": 591
      },
      {
        "height": "71/100",
        "t_hi": "593/4000",
        "t_lo": "37/250",
        "time_index": 592
      },
      {
        "height": "71/100",
        "t_hi": "297/2000",
        "t_lo": "593/4000",
        "time_index": 593
      },
      {
        "height": "71/100",
        "t_hi": "119/800",
        "t_lo": "297/2000",
        "time_index": 594
      },
      {
        "height": "71/100",
        "t_hi": "149/1000",
        "t_lo": "119/800",
        "time_index": 595
      },
      {
        "height": "7/10",
        "t_hi": "597/4000",
        "t_lo": "149/1000",
        "time_index": 596
      },
      {
        "height": "7/10",
        "t_hi": "299/2000",
        "t_lo": "597/4000",
        "time_index": 597
      },
      {
        "height": "7/10",
        "t_hi": "599/4000",
        "t_lo": "299/2000",
        "time_index": 598
      },
      {
        "height": "7/10",
        "t_hi": "3/20",
        "t_lo": "599/4000",
        "time_index": 599
      },
      {
        "height": "7/10",
        "t_hi": "601/4000",
        "t_lo": "3/20",
        "time_index": 600
      },
      {
        "height": "7/10",
        "t_hi": "301/2000",
        "t_lo": "601/4000",
        "time_index": 601
      },
      {
        "height": "69/100",
        "t_hi": "603/4000",
        "t_lo": "301/2000",
        "time_index": 602
      },
      {
        "height": "69/100",
        "t_hi": "151/1000",
        "t_lo": "603/4000",
        "time_index": 603
      },
      {
        "height": "69/100",
        "t_hi": "121/800",
        "t_lo": "151/1000",
        "time_index": 604
      },
      {
        "height": "7/10",
        "t_hi": "303/2000",
        "t_lo": "121/800",
        "time_index": 605
      },
      {
        "height": "7/10",
        "t_hi": "607/4000",
        "t_lo": "303/2000",
        "time_index": 606
      },
      {
        "height": "7/10",
        "t_hi": "19/125",
        "t_lo": "607/4000",
        "time_index": 607
      }
    ],
    "schema": "COUPLED_TIMEZERO_PLAN_V1",
    "step": "1/4000",
    "strict_bound": "1511/10000",
    "terminal_q": "1/100000000"
  },
  "rows": [
    {
      "r_107_200": "6334803855019/1000000000000",
      "r_113_200": "1585250071357/250000000000",
      "r_19_40": "3160580958127/500000000000",
      "r_1_2": "6327922544049/1000000000000",
      "r_21_40": "1583245220263/250000000000",
      "r_23_40": "6342338729121/1000000000000",
      "r_3_5": "1586612469681/250000000000",
      "r_49_100": "6325562102333/1000000000000",
      "r_51_100": "6330351348201/1000000000000",
      "r_9_20": "6314473264331/1000000000000",
      "sharp": "157658696543/25000000000",
      "sharp_bins": [
        "792563919219/125000000000",
        "6339978152191/1000000000000",
        "633946696743/100000000000",
        "3169488101107/500000000000",
        "3169174735169/500000000000",
        "6337442750581/1000000000000",
        "3168276738343/500000000000",
        "253427492127/40000000000",
        "6334841391377/1000000000000",
        "1266802951069/200000000000",
        "3166605967049/500000000000",
        "1266486886377/200000000000",
        "6331680444283/1000000000000",
        "1582737331857/250000000000",
        "6330243151109/1000000000000",
        "1582374239721/250000000000"
      ]
    },
    {
      "r_107_200": "6335957795771/1000000000000",
      "r_113_200": "12387012537/1953125000",
      "r_19_40": "316116242167/50000000000",
      "r_1_2": "6329077574319/1000000000000",
      "r_21_40": "6334134673709/1000000000000",
      "r_23_40": "3171745132127/500000000000",
      "r_3_5": "3173800737557/500000000000",
      "r_49_100": "316335943037/50000000000",
      "r_51_100": "6331504225091/1000000000000",
      "r_9_20": "6315642014479/1000000000000",
      "sharp": "1576904377537/250000000000",
      "sharp_bins": [
        "792708777147/125000000000",
        "3170568328411/500000000000",
        "792578124357/125000000000",
        "3170066827871/500000000000",
        "1267901371711/200000000000",
        "3169300570797/500000000000",
        "1267542559059/200000000000",
        "50694779277/8000000000",
        "792000270801/125000000000",
        "126703521119/20000000000",
        "6334373622631/1000000000000",
        "3166798178179/500000000000",
        "3166421206409/500000000000",
        "6332111198931/1000000000000",
        "6331404792097/1000000000000",
        "1266131695881/200000000000"
      ]
    },
    {
      "r_107_200": "633186105637/100000000000",
      "r_113_200": "396137664437/62500000000",
      "r_19_40": "6318066211521/1000000000000",
      "r_1_2": "3162440124499/500000000000",
      "r_21_40": "2532036557/400000000",
      "r_23_40": "198108895059/31250000000",
      "r_3_5": "3171726088073/500000000000",
      "r_49_100": "6322425531893/1000000000000",
      "r_51_100": "1265477462559/200000000000",
      "r_9_20": "6311407337783/1000000000000",
      "sharp": "6303231799741/1000000000000",
      "sharp_bins": [
        "158441183053/25000000000",
        "1584284021507/250000000000",
        "6336645567731/1000000000000",
        "1584040433613/250000000000",
        "3167628630743/500000000000",
        "6334370392167/1000000000000",
        "6333503824443/1000000000000",
        "791582466321/125000000000",
        "3165916503103/500000000000",
        "6331028829643/1000000000000",
        "3165124603079/500000000000",
        "1582373349563/250000000000",
        "6328760521287/1000000000000",
        "6328050982937/1000000000000",
        "1581835920027/250000000000",
        "1581645472949/250000000000"
      ]
    },
    {
      "r_107_200": "6333031060973/1000000000000",
      "r_113_200": "6339368304943/1000000000000",
      "r_19_40": "1579811460099/250000000000",
      "r_1_2": "253042070301/40000000000",
      "r_21_40": "3165630498293/500000000000",
      "r_23_40": "792581491079/125000000000",
      "r_3_5": "1586155023261/250000000000",
      "r_49_100": "6323599197931/1000000000000",
      "r_51_100": "6328556317781/1000000000000",
      "r_9_20": "6312592576053/1000000000000",
      "sharp": "630451856289/100000000000",
      "sharp_bins": [
        "3169410998877/500000000000",
        "1267662062611/200000000000",
        "792227405381/125000000000",
        "6337334816027/1000000000000",
        "1267286272357/200000000000",
        "3167772716111/500000000000",
        "6334679694697/1000000000000",
        "50670690397/8000000000",
        "98953283471/15625000000",
        "6332206398267/1000000000000",
        "6331427061239/1000000000000",
        "25322685507/4000000000",
        "6329938440579/1000000000000",
        "1582307181293/250000000000",
        "197766287387/31250000000",
        "395484959077/62500000000"
      ]
    },
    {
      "r_107_200": "3167097808231/500000000000",
      "r_113_200": "792566062491/125000000000",
      "r_19_40": "252816804737/40000000000",
      "r_1_2": "24715694863/3906250000",
      "r_21_40": "1266485034539/200000000000",
      "r_23_40": "1585453429169/250000000000",
      "r_3_5": "6345782479481/1000000000000",
      "r_49_100": "395297968651/62500000000",
      "r_51_100": "3164859964597/500000000000",
      "r_9_20": "157844312883/25000000000",
      "sharp": "1261159877977/200000000000",
      "sharp_bins": [
        "6339991144079/1000000000000",
        "6339479017421/1000000000000",
        "3169493701449/500000000000",
        "1267700477911/200000000000",
        "6337599955403/1000000000000",
        "6336714967253/1000000000000",
        "6335850062247/1000000000000",
        "3167503684599/500000000000",
        "1583545445611/250000000000",
        "1583344618991/250000000000",
        "316629971557/50000000000",
        "3165921938459/500000000000",
        "6331110889571/1000000000000",
        "6330401005737/1000000000000",
        "1265938652021/200000000000",
        "6328931354969/1000000000000"
      ]
    },
    {
      "r_107_200": "6330065183591/1000000000000",
      "r_113_200": "6336305245731/1000000000000",
      "r_19_40": "1579031891701/250000000000",
      "r_1_2": "3161492024609/500000000000",
      "r_21_40": "3164174107891/500000000000",
      "r_23_40": "6337778308531/1000000000000",
      "r_3_5": "1585401363153/250000000000",
      "r_49_100": "1580096483537/250000000000",
      "r_51_100": "6325435791853/1000000000000",
      "r_9_20": "6309442308293/1000000000000",
      "sharp": "6301380286713/1000000000000",
      "sharp_bins": [
        "6335937956239/1000000000000",
        "6335447722681/1000000000000",
        "1583744265713/250000000000",
        "6334199932811/1000000000000",
        "1266663321787/200000000000",
        "6332451371531/1000000000000",
        "6331609193609/1000000000000",
        "6330784325823/1000000000000",
        "6329979725101/1000000000000",
        "1265839772589/200000000000",
        "6328442081331/1000000000000",
        "6327707524751/1000000000000",
        "632699514889/100000000000",
        "1265261452109/200000000000",
        "6325560351133/1000000000000",
        "3162410411973/500000000000"
      ]
    },
    {
      "r_107_200": "633124607307/100000000000",
      "r_113_200": "6337482233989/1000000000000",
      "r_19_40": "3158659411039/500000000000",
      "r_1_2": "1581041742477/250000000000",
      "r_21_40": "50636228189/8000000000",
      "r_23_40": "6338956145889/1000000000000",
      "r_3_5": "6342784431011/1000000000000",
      "r_49_100": "1264314339443/200000000000",
      "r_51_100": "6326616424373/1000000000000",
      "r_9_20": "631063931703/100000000000",
      "sharp": "1260535708329/200000000000",
      "sharp_bins": [
        "6337123218409/1000000000000",
        "6336632458497/1000000000000",
        "6336161183281/1000000000000",
        "3167692302131/500000000000",
        "6334502233239/1000000000000",
        "3166818931387/500000000000",
        "253311856401/40000000000",
        "79149651969/12500000000",
        "1582792008903/250000000000",
        "6330387512027/1000000000000",
        "6329630929013/1000000000000",
        "6328896366329/1000000000000",
        "1582045967663/250000000000",
        "3163747865323/500000000000",
        "6326748754901/1000000000000",
        "1581502270997/250000000000"
      ]
    },
    {
      "r_107_200": "3166210706153/500000000000",
      "r_113_200": "1584663409927/250000000000",
      "r_19_40": "6318504622951/1000000000000",
      "r_1_2": "6325344406479/1000000000000",
      "r_21_40": "6330703303093/1000000000000",
      "r_23_40": "317006419191/50000000000",
      "r_3_5": "6343957776157/1000000000000",
      "r_49_100": "790343998593/125000000000",
      "r_51_100": "6327791559229/1000000000000",
      "r_9_20": "315591546123/50000000000",
      "sharp": "1260794150921/200000000000",
      "sharp_bins": [
        "1267660570051/200000000000",
        "792226446377/125000000000",
        "6337339687811/1000000000000",
        "6336563662909/1000000000000",
        "6335682246289/1000000000000",
        "1266963748941/200000000000",
        "1266795604023/200000000000",
        "1583288596591/250000000000",
        "6332350747559/1000000000000",
        "3165785283909/500000000000",
        "6330814189631/1000000000000",
        "253203185139/40000000000",
        "395585438823/62500000000",
        "49442801863/7812500000",
        "3163965802477/500000000000",
        "790898974949/125000000000"
      ]
    },
    {
      "r_107_200": "1582064019669/250000000000",
      "r_113_200": "6334327425023/1000000000000",
      "r_19_40": "1578544340309/250000000000",
      "r_1_2": "6321072431537/1000000000000",
      "r_21_40": "632654083743/100000000000",
      "r_23_40": "50688495679/8000000000",
      "r_3_5": "6339747327673/1000000000000",
      "r_49_100": "1579582656367/250000000000",
      "r_51_100": "6323470074813/1000000000000",
      "r_9_20": "6307457729607/1000000000000",
      "sharp": "1259903587517/200000000000",
      "sharp_bins": [
        "6334219444021/1000000000000",
        "633374904619/100000000000",
        "3166552826579/500000000000",
        "633222620479/100000000000",
        "6331363279823/1000000000000",
        "6330522492473/1000000000000",
        "3164850395731/500000000000",
        "3164448351463/500000000000",
        "3164057534171/500000000000",
        "6327357395391/1000000000000",
        "6326621834379/1000000000000",
        "6325907772673/1000000000000",
        "158130418089/25000000000",
        "6324507210347/1000000000000",
        "6323763719229/1000000000000",
        "395190370447/62500000000"
      ]
    },
    {
      "r_107_200": "6329448074959/1000000000000",
      "r_113_200": "6335516219997/1000000000000",
      "r_19_40": "157884511501/25000000000",
      "r_1_2": "395141687961/62500000000",
      "r_21_40": "316386613603/50000000000",
      "r_23_40": "1267450111751/200000000000",
      "r_3_5": "792617200093/125000000000",
      "r_49_100": "3159764362671/500000000000",
      "r_51_100": "6324662564857/1000000000000",
      "r_9_20": "6308666757221/1000000000000",
      "sharp": "787603487149/125000000000",
      "sharp_bins": [
        "791926936791/125000000000",
        "3167472252827/500000000000",
        "3167150588569/500000000000",
        "1266684538617/200000000000",
        "1266512132519/200000000000",
        "1266344127127/200000000000",
        "3165449792549/500000000000",
        "1582524003251/250000000000",
        "1265862953377/200000000000",
        "3164278669707/500000000000",
        "3163910925713/500000000000",
        "1265421543321/200000000000",
        "3163208237939/500000000000",
        "253028272087/40000000000",
        "3162481618521/500000000000",
        "6324245225979/1000000000000"
      ]
    },
    {
      "r_107_200": "6330634416749/1000000000000",
      "r_113_200": "1584174831159/250000000000",
      "r_19_40": "6316577997733/1000000000000",
      "r_1_2": "6323455992843/1000000000000",
      "r_21_40": "1265783614809/200000000000",
      "r_23_40": "6338433454431/1000000000000",
      "r_3_5": "792765266803/125000000000",
      "r_49_100": "6320721244517/1000000000000",
      "r_51_100": "6325849450039/1000000000000",
      "r_9_20": "6309870273959/1000000000000",
      "sharp": "3151065852987/500000000000",
      "sharp_bins": [
        "1584151452587/250000000000",
        "3168067119039/500000000000",
        "395968186181/62500000000",
        "6334613460607/1000000000000",
        "6333752326251/1000000000000",
        "633291306231/100000000000",
        "3166046332743/500000000000",
        "3165644806893/500000000000",
        "3165254380467/500000000000",
        "3164875792383/500000000000",
        "6329016176791/1000000000000",
        "49439859193/7812500000",
        "6327610552853/1000000000000",
        "6326900727331/1000000000000",
        "6326157096879/1000000000000",
        "3162719438231/500000000000"
      ]
    },
    {
      "r_107_200": "3163216301057/500000000000",
      "r_113_200": "1583084117371/250000000000",
      "r_19_40": "315610758487/50000000000",
      "r_1_2": "6319144996093/1000000000000",
      "r_21_40": "6324708320617/1000000000000",
      "r_23_40": "316716725793/50000000000",
      "r_3_5": "6337877574243/1000000000000",
      "r_49_100": "3158129091273/500000000000",
      "r_51_100": "15803721543/2500000000",
      "r_9_20": "6305461012647/1000000000000",
      "sharp": "787205526881/125000000000",
      "sharp_bins": [
        "253299582321/40000000000",
        "6331973907207/1000000000000",
        "3165549176301/500000000000",
        "1582559825143/250000000000",
        "6329399824821/1000000000000",
        "6328581449083/1000000000000",
        "1581944687677/250000000000",
        "253079887203/40000000000",
        "1265247741187/200000000000",
        "3162751278011/500000000000",
        "6324787555367/1000000000000",
        "6324094136749/1000000000000",
        "6323420998249/1000000000000",
        "632267422027/100000000000",
        "6321952652849/1000000000000",
        "6321162099711/1000000000000"
      ]
    },
    {
      "r_107_200": "1581908987817/250000000000",
      "r_113_200": "3166768656713/500000000000",
      "r_19_40": "6313430336607/1000000000000",
      "r_1_2": "1264070295021/200000000000",
      "r_21_40": "6325911164747/1000000000000",
      "r_23_40": "6335534101371/1000000000000",
      "r_3_5": "1584769844899/250000000000",
      "r_49_100": "6317468877437/1000000000000",
      "r_51_100": "158067330369/25000000000",
      "r_9_20": "3153341135891/500000000000",
      "sharp": "393685381213/62500000000",
      "sharp_bins": [
        "1583424156289/250000000000",
        "6333180571827/1000000000000",
        "3166152997461/500000000000",
        "3165723924373/500000000000",
        "6330609171607/1000000000000",
        "253191658919/40000000000",
        "3164494665153/500000000000",
        "6328208190573/1000000000000",
        "6327450010973/1000000000000",
        "790839251423/125000000000",
        "1581499744649/250000000000",
        "79066317783/12500000000",
        "1264926406537/200000000000",
        "6323885245727/1000000000000",
        "3161581762821/500000000000",
        "6322373079419/1000000000000"
      ]
    },
    {
      "r_107_200": "1582208384557/250000000000",
      "r_113_200": "6334732355767/1000000000000",
      "r_19_40": "1262927966467/200000000000",
      "r_1_2": "3160776127057/500000000000",
      "r_21_40": "158177706711/25000000000",
      "r_23_40": "1584181969151/250000000000",
      "r_3_5": "6340275335941/1000000000000",
      "r_49_100": "6318673878987/1000000000000",
      "r_51_100": "1264778419367/200000000000",
      "r_9_20": "6307897909273/1000000000000",
      "sharp": "3150140860453/500000000000",
      "sharp_bins": [
        "1266979570139/200000000000",
        "6334381401361/1000000000000",
        "3166753901733/500000000000",
        "791581320587/125000000000",
        "6331812688393/1000000000000",
        "791374458739/125000000000",
        "6330194086561/1000000000000",
        "3164706691069/500000000000",
        "395540968903/62500000000",
        "6327919659521/1000000000000",
        "3163602301081/500000000000",
        "632651091693/100000000000",
        "1581459321071/250000000000",
        "6325090496499/1000000000000",
        "6324368632847/1000000000000",
        "1264715660369/200000000000"
      ]
    },
    {
      "r_107_200": "3162297409157/500000000000",
      "r_113_200": "3165166364029/500000000000",
      "r_19_40": "3155120038801/500000000000",
      "r_1_2": "15792804093/2500000000",
      "r_21_40": "31614305751/5000000000",
      "r_23_40": "3166295621361/500000000000",
      "r_3_5": "3167998954783/500000000000",
      "r_49_100": "6314168548537/1000000000000",
      "r_51_100": "3159745384499/500000000000",
      "r_9_20": "6303451460301/1000000000000",
      "sharp": "125915165217/20000000000",
      "sharp_bins": [
        "6330747426269/1000000000000",
        "6329932705873/1000000000000",
        "395567364199/62500000000",
        "3164120254463/500000000000",
        "1581856210581/250000000000",
        "6326624853367/1000000000000",
        "3162921884507/500000000000",
        "3162542506821/500000000000",
        "1264869822037/200000000000",
        "3161816711979/500000000000",
        "6322938319577/1000000000000",
        "3161133060807/500000000000",
        "98774244483/15625000000",
        "790103323577/125000000000",
        "6320126374851/1000000000000",
        "6319126038547/1000000000000"
      ]
    },
    {
      "r_107_200": "6325809765971/1000000000000",
      "r_113_200": "791443232433/125000000000",
      "r_19_40": "6311467513371/1000000000000",
      "r_1_2": "6318340629343/1000000000000",
      "r_21_40": "6324075648593/1000000000000",
      "r_23_40": "6333802067857/1000000000000",
      "r_3_5": "1267442293569/200000000000",
      "r_49_100": "6315392072131/1000000000000",
      "r_51_100": "1580176932517/250000000000",
      "r_9_20": "6304685158973/1000000000000",
      "sharp": "1574273075403/250000000000",
      "sharp_bins": [
        "253278630031/40000000000",
        "6331151797003/1000000000000",
        "1266059566719/200000000000",
        "6329461344709/1000000000000",
        "6328646376153/1000000000000",
        "6327846984441/1000000000000",
        "6327066370871/1000000000000",
        "6326307955687/1000000000000",
        "6325572259611/1000000000000",
        "1264971319201/200000000000",
        "1581040350909/250000000000",
        "6323488996173/1000000000000",
        "6322774436903/1000000000000",
        "6322049292639/1000000000000",
        "1264269770747/200000000000",
        "6320349540639/1000000000000"
      ]
    },
    {
      "r_107_200": "3163509420159/500000000000",
      "r_113_200": "6332753074613/1000000000000",
      "r_19_40": "6312689164881/1000000000000",
      "r_1_2": "6319553806809/1000000000000",
      "r_21_40": "6325284295387/1000000000000",
      "r_23_40": "126700139443/20000000000",
      "r_3_5": "6338419064229/1000000000000",
      "r_49_100": "6316609786517/1000000000000",
      "r_51_100": "6321918861557/1000000000000",
      "r_9_20": "1576478280521/250000000000",
      "sharp": "1574604991043/250000000000",
      "sharp_bins": [
        "395823632683/62500000000",
        "6332364937847/1000000000000",
        "6331511891181/1000000000000",
        "3165338116779/500000000000",
        "6329861965899/1000000000000",
        "1582265793677/250000000000",
        "6328283035953/1000000000000",
        "63275249659/10000000000",
        "790848685383/125000000000",
        "1581518462301/250000000000",
        "6325378576521/1000000000000",
        "3162352983969/500000000000",
        "3161995666143/500000000000",
        "6323266110593/1000000000000",
        "6322565455979/1000000000000",
        "6321567170481/1000000000000"
      ]
    },
    {
      "r_107_200": "3161370818483/500000000000",
      "r_113_200": "6328317435299/1000000000000",
      "r_19_40": "3154125937123/500000000000",
      "r_1_2": "1578739278093/250000000000",
      "r_21_40": "1264199618871/200000000000",
      "r_23_40": "1582629535431/250000000000",
      "r_3_5": "98970389869/15625000000",
      "r_49_100": "3156032419253/500000000000",
      "r_51_100": "6317475360511/1000000000000",
      "r_9_20": "6301428793447/1000000000000",
      "sharp": "6293858088747/1000000000000",
      "sharp_bins": [
        "3164364058329/500000000000",
        "3163938930641/500000000000",
        "6327043153371/1000000000000",
        "1265245971317/200000000000",
        "6325433828433/1000000000000",
        "790581759663/125000000000",
        "3161947768187/500000000000",
        "395197472359/62500000000",
        "632244403161/100000000000",
        "3160874166383/500000000000",
        "6321074128127/1000000000000",
        "3160197167621/500000000000",
        "6319666638653/1000000000000",
        "6318963055961/1000000000000",
        "98720545959/15625000000",
        "3158536926727/500000000000"
      ]
    },
    {
      "r_107_200": "632396844269/100000000000",
      "r_113_200": "1582385769837/250000000000",
      "r_19_40": "3154745909487/500000000000",
      "r_1_2": "1579047359007/250000000000",
      "r_21_40": "6322224507809/1000000000000",
      "r_23_40": "158293542017/25000000000",
      "r_3_5": "3167665261671/500000000000",
      "r_49_100": "6313301440007/1000000000000",
      "r_51_100": "3159352469077/500000000000",
      "r_9_20": "315133758413/50000000000",
      "sharp": "629520451721/100000000000",
      "sharp_bins": [
        "6329958965613/1000000000000",
        "6329109631661/1000000000000",
        "6328275780629/1000000000000",
        "2024788227/320000000",
        "6326667807127/1000000000000",
        "3162944279519/500000000000",
        "395320650067/62500000000",
        "6324394671879/1000000000000",
        "3161839618819/500000000000",
        "98796617033/15625000000",
        "1580577282057/250000000000",
        "1580407291471/250000000000",
        "6320901443337/1000000000000",
        "1580049424949/250000000000",
        "6319350008139/1000000000000",
        "3159155067741/500000000000"
      ]
    },
    {
      "r_107_200": "6325189260347/1000000000000",
      "r_113_200": "197836334037/31250000000",
      "r_19_40": "6310725862751/1000000000000",
      "r_1_2": "6317415824201/1000000000000",
      "r_21_40": "1580861238719/250000000000",
      "r_23_40": "395809948749/62500000000",
      "r_3_5": "39603437603/6250000000",
      "r_49_100": "789316514101/125000000000",
      "r_51_100": "789991071071/125000000000",
      "r_9_20": "6303915690063/1000000000000",
      "sharp": "3148272224347/500000000000",
      "sharp_bins": [
        "1582795936007/250000000000",
        "63303353329/10000000000",
        "6329502340333/1000000000000",
        "6328690497171/1000000000000",
        "63278957239/10000000000",
        "6327116982583/1000000000000",
        "6326359212113/1000000000000",
        "1581405934459/250000000000",
        "395306775127/62500000000",
        "1264842522643/200000000000",
        "3161769051023/500000000000",
        "3161428989249/500000000000",
        "6322130238029/1000000000000",
        "316071317127/50000000000",
        "6320579080529/1000000000000",
        "1579885106683/250000000000"
      ]
    },
    {
      "r_107_200": "3160411108343/500000000000",
      "r_113_200": "6326288435353/1000000000000",
      "r_19_40": "3153125045503/500000000000",
      "r_1_2": "6312774150501/1000000000000",
      "r_21_40": "6319069695139/1000000000000",
      "r_23_40": "3164215271839/500000000000",
      "r_3_5": "395762551981/62500000000",
      "r_49_100": "63099473373/10000000000",
      "r_51_100": "6315442001759/1000000000000",
      "r_9_20": "1259871255877/200000000000",
      "sharp": "31459714689/5000000000",
      "sharp_bins": [
        "6326638177619/1000000000000",
        "3162903816737/500000000000",
        "3162498274789/500000000000",
        "3162102336571/500000000000",
        "39521418937/6250000000",
        "6322669440099/1000000000000",
        "6321933626983/1000000000000",
        "49384520711/7812500000",
        "1580130720091/250000000000",
        "3159923615559/500000000000",
        "6319193896671/1000000000000",
        "1263694331101/200000000000",
        "3158882694787/500000000000",
        "126341275039/20000000000",
        "6316022233109/1000000000000",
        "1578750939769/250000000000"
      ]
    },
    {
      "r_107_200": "6322061339473/1000000000000",
      "r_113_200": "1581881710963/250000000000",
      "r_19_40": "788437849251/125000000000",
      "r_1_2": "6314020082339/1000000000000",
      "r_21_40": "6320308499447/1000000000000",
      "r_23_40": "1582416765129/250000000000",
      "r_3_5": "3166719327573/500000000000",
      "r_49_100": "6311197269843/1000000000000",
      "r_51_100": "252667378959/40000000000",
      "r_9_20": "6300615735497/1000000000000",
      "sharp": "6293301978319/1000000000000",
      "sharp_bins": [
        "1265576406607/200000000000",
        "1581763089303/250000000000",
        "316312101501/50000000000",
        "6325450805151/1000000000000",
        "6324673693371/1000000000000",
        "1264783304551/200000000000",
        "3161590500643/500000000000",
        "6322466184457/1000000000000",
        "790221300133/125000000000",
        "3160547321729/500000000000",
        "790055135269/125000000000",
        "6319718843127/1000000000000",
        "197469139869/31250000000",
        "6318310685833/1000000000000",
        "6317270438379/1000000000000",
        "1263250620241/200000000000"
      ]
    },
    {
      "r_107_200": "3161647177503/500000000000",
      "r_113_200": "6328759096587/1000000000000",
      "r_19_40": "6308749475697/1000000000000",
      "r_1_2": "789407494273/125000000000",
      "r_21_40": "1264308243603/200000000000",
      "r_23_40": "6330897415119/1000000000000",
      "r_3_5": "6334670279781/1000000000000",
      "r_49_100": "1578110287623/250000000000",
      "r_51_100": "1263584175509/200000000000",
      "r_9_20": "6301869216823/1000000000000",
      "sharp": "6294654399703/1000000000000",
      "sharp_bins": [
        "6329119695119/1000000000000",
        "1582072722269/250000000000",
        "6327481320801/1000000000000",
        "790836343797/125000000000",
        "6325914173511/1000000000000",
        "3162578713141/500000000000",
        "316221110077/50000000000",
        "6323707549819/1000000000000",
        "1264602352161/200000000000",
        "6322335902401/1000000000000",
        "3160841061247/500000000000",
        "6320959893269/1000000000000",
        "395015839561/62500000000",
        "6319551499569/1000000000000",
        "1263702505313/200000000000",
        "315874816511/50000000000"
      ]
    },
    {
      "r_107_200": "6324521309711/1000000000000",
      "r_113_200": "3164992620177/500000000000",
      "r_19_40": "1577497545329/250000000000",
      "r_1_2": "6316493811857/1000000000000",
      "r_21_40": "6322767897089/1000000000000",
      "r_23_40": "3166060827167/500000000000",
      "r_3_5": "3167947876303/500000000000",
      "r_49_100": "3156839512437/500000000000",
      "r_51_100": "3159575629233/500000000000",
      "r_9_20": "3151558383997/500000000000",
      "sharp": "6296000250311/1000000000000",
      "sharp_bins": [
        "6330351210833/1000000000000",
        "3164761638007/500000000000",
        "1582178617213/250000000000",
        "3163962277863/500000000000",
        "3163574258611/500000000000",
        "6326392197529/1000000000000",
        "6325657274553/1000000000000",
        "6324942793857/1000000000000",
        "790530875787/125000000000",
        "6323571054597/1000000000000",
        "1580729266071/250000000000",
        "3161097426227/500000000000",
        "6321488307531/1000000000000",
        "3160393119767/500000000000",
        "1579937135997/250000000000",
        "789841686547/125000000000"
      ]
    },
    {
      "r_107_200": "632012411953/100000000000",
      "r_113_200": "790686606689/125000000000",
      "r_19_40": "1576337343799/250000000000",
      "r_1_2": "1577957697273/250000000000",
      "r_21_40": "6318189028469/1000000000000",
      "r_23_40": "790947109941/125000000000",
      "r_3_5": "1266306787663/200000000000",
      "r_49_100": "1577269597519/250000000000",
      "r_51_100": "1578661285763/250000000000",
      "r_9_20": "6298534422603/1000000000000",
      "sharp": "6291383273877/1000000000000",
      "sharp_bins": [
        "6325789612477/1000000000000",
        "1581245510929/250000000000",
        "6324194629487/1000000000000",
        "1580855200107/250000000000",
        "1264532999969/200000000000",
        "3160965061989/500000000000",
        "1580304137643/250000000000",
        "79006513571/12500000000",
        "6319844671789/1000000000000",
        "1579797391411/250000000000",
        "3159250305823/500000000000",
        "6317791948161/1000000000000",
        "1579276599209/250000000000",
        "6316190846903/1000000000000",
        "3157586676399/500000000000",
        "789272202583/125000000000"
      ]
    },
    {
      "r_107_200": "6321369660839/1000000000000",
      "r_113_200": "3163369005181/500000000000",
      "r_19_40": "197081551599/31250000000",
      "r_1_2": "6313084441461/1000000000000",
      "r_21_40": "3159717548643/500000000000",
      "r_23_40": "3164410183529/500000000000",
      "r_3_5": "6332777922931/1000000000000",
      "r_49_100": "6310335711487/1000000000000",
      "r_51_100": "3157947304727/500000000000",
      "r_9_20": "6299801148561/1000000000000",
      "sharp": "3146374232747/500000000000",
      "sharp_bins": [
        "1581760108851/250000000000",
        "6326233652507/1000000000000",
        "3162723452077/500000000000",
        "790584205911/125000000000",
        "3161959151839/500000000000",
        "6323183763569/1000000000000",
        "3161235201991/500000000000",
        "6321774981141/1000000000000",
        "6321098508957/1000000000000",
        "6320443233433/1000000000000",
        "6319754205873/1000000000000",
        "3159522754001/500000000000",
        "3159179897193/500000000000",
        "6317445034381/1000000000000",
        "6316428733111/1000000000000",
        "1263086814103/200000000000"
      ]
    },
    {
      "r_107_200": "3161304509767/500000000000",
      "r_113_200": "6327976934293/1000000000000",
      "r_19_40": "6307863825101/1000000000000",
      "r_1_2": "197322873519/31250000000",
      "r_21_40": "6320675001363/1000000000000",
      "r_23_40": "395628600883/62500000000",
      "r_3_5": "395875977091/62500000000",
      "r_49_100": "6311586901331/1000000000000",
      "r_51_100": "6317137929297/1000000000000",
      "r_9_20": "3150530910079/500000000000",
      "sharp": "3147053480839/500000000000",
      "sharp_bins": [
        "3164142493341/500000000000",
        "6327478991537/1000000000000",
        "3163346455903/500000000000",
        "1265184046051/200000000000",
        "6325165347437/1000000000000",
        "6324431147749/1000000000000",
        "252948720299/40000000000",
        "1264604526673/200000000000",
        "126446922201/20000000000",
        "6321690672943/1000000000000",
        "6321001579513/1000000000000",
        "6320292855097/1000000000000",
        "6319606987843/1000000000000",
        "197459156957/31250000000",
        "1579419479403/250000000000",
        "197396385273/31250000000"
      ]
    },
    {
      "r_107_200": "789771194923/125000000000",
      "r_113_200": "6323442510731/1000000000000",
      "r_19_40": "6303170782653/1000000000000",
      "r_1_2": "6309620767657/1000000000000",
      "r_21_40": "1579012776633/250000000000",
      "r_23_40": "395342028197/62500000000",
      "r_3_5": "6329616415383/1000000000000",
      "r_49_100": "3153472130859/500000000000",
      "r_51_100": "789067953971/125000000000",
      "r_9_20": "1574109552599/250000000000",
      "sharp": "6289448338187/1000000000000",
      "sharp_bins": [
        "3161841140797/500000000000",
        "6322898183311/1000000000000",
        "6322128751849/1000000000000",
        "3160687466571/500000000000",
        "3160320564279/500000000000",
        "3159964243793/500000000000",
        "6319234207007/1000000000000",
        "631855810387/100000000000",
        "789737755959/125000000000",
        "252689804767/40000000000",
        "3158267424289/500000000000",
        "3157923584949/500000000000",
        "157876754269/25000000000",
        "6314052572483/1000000000000",
        "1262611379961/200000000000",
        "789010321173/125000000000"
      ]
    },
    {
      "r_107_200": "6319427908811/1000000000000",
      "r_113_200": "3162350418681/500000000000",
      "r_19_40": "1260888993263/200000000000",
      "r_1_2": "1262177696703/200000000000",
      "r_21_40": "6317310814371/1000000000000",
      "r_23_40": "6326729333797/1000000000000",
      "r_3_5": "3165436502973/500000000000",
      "r_49_100": "1261643054831/200000000000",
      "r_51_100": "6313806646029/1000000000000",
      "r_9_20": "6297718430959/1000000000000",
      "sharp": "3145413290871/500000000000",
      "sharp_bins": [
        "6324946535811/1000000000000",
        "1264832624621/200000000000",
        "1264678857889/200000000000",
        "3161320478111/500000000000",
        "126438150481/20000000000",
        "6321195131491/1000000000000",
        "6320500953079/1000000000000",
        "1579956206339/250000000000",
        "6319168644903/1000000000000",
        "3159255782747/500000000000",
        "631780131389/100000000000",
        "6317113528407/1000000000000",
        "789542096751/125000000000",
        "6315320423249/1000000000000",
        "3157162936091/500000000000",
        "6313352520893/1000000000000"
      ]
    },
    {
      "r_107_200": "3160339974963/500000000000",
      "r_113_200": "6325952803283/1000000000000",
      "r_19_40": "6305712917837/1000000000000",
      "r_1_2": "6312149927237/1000000000000",
      "r_21_40": "6318564228273/1000000000000",
      "r_23_40": "3163989923571/500000000000",
      "r_3_5": "6332123196453/1000000000000",
      "r_49_100": "6309480025967/1000000000000",
      "r_51_100": "6315063384977/1000000000000",
      "r_9_20": "1259798493841/200000000000",
      "sharp": "3146099000613/500000000000",
      "sharp_bins": [
        "395387774327/62500000000",
        "6325421664631/1000000000000",
        "3162326715843/500000000000",
        "3161950293743/500000000000",
        "790395941503/125000000000",
        "6322455393049/1000000000000",
        "1264352264593/200000000000",
        "197533911799/31250000000",
        "6320428880287/1000000000000",
        "6319771657713/1000000000000",
        "6319061432483/1000000000000",
        "789796693549/125000000000",
        "1263519409141/200000000000",
        "126331638907/20000000000",
        "3157794259807/500000000000",
        "1262923230421/200000000000"
      ]
    },
    {
      "r_107_200": "1579049077611/250000000000",
      "r_113_200": "1580344046573/250000000000",
      "r_19_40": "630097675747/100000000000",
      "r_1_2": "315369655321/50000000000",
      "r_21_40": "6313893351119/1000000000000",
      "r_23_40": "6323353480693/1000000000000",
      "r_3_5": "197740179783/31250000000",
      "r_49_100": "6304794766813/1000000000000",
      "r_51_100": "6310257362443/1000000000000",
      "r_9_20": "6294326488039/1000000000000",
      "sharp": "392968537999/62500000000",
      "sharp_bins": [
        "790195111753/125000000000",
        "3160398173831/500000000000",
        "252801810723/40000000000",
        "631931323027/100000000000",
        "6318601633327/1000000000000",
        "6317908984231/1000000000000",
        "6317233666531/1000000000000",
        "789572139487/125000000000",
        "789492672661/125000000000",
        "6315240256571/1000000000000",
        "789318866289/125000000000",
        "6313883838287/1000000000000",
        "3156444988909/500000000000",
        "3155947348287/500000000000",
        "6310920003669/1000000000000",
        "1261993478017/200000000000"
      ]
    },
    {
      "r_107_200": "394841735493/62500000000",
      "r_113_200": "6322647962313/1000000000000",
      "r_19_40": "6302265121769/1000000000000",
      "r_1_2": "3154337585183/500000000000",
      "r_21_40": "1578791751177/250000000000",
      "r_23_40": "632462402567/100000000000",
      "r_3_5": "6328955212367/1000000000000",
      "r_49_100": "6306079747459/1000000000000",
      "r_51_100": "3155767481603/500000000000",
      "r_9_20": "3147810231483/500000000000",
      "sharp": "6288888193389/1000000000000",
      "sharp_bins": [
        "1580709710543/250000000000",
        "1264414982999/200000000000",
        "3160662171343/500000000000",
        "6320592707917/1000000000000",
        "1263976279049/200000000000",
        "6319188905271/1000000000000",
        "6318513593621/1000000000000",
        "6317856961443/1000000000000",
        "3158610518139/500000000000",
        "1263303988161/200000000000",
        "6315830560641/1000000000000",
        "3157581646611/500000000000",
        "63141706271/10000000000",
        "50505412119/8000000000",
        "157805071723/25000000000",
        "3155625575821/500000000000"
      ]
    },
    {
      "r_107_200": "6318732787163/1000000000000",
      "r_113_200": "6323913245841/1000000000000",
      "r_19_40": "3151773559887/500000000000",
      "r_1_2": "3154975413589/500000000000",
      "r_21_40": "3158217115479/500000000000",
      "r_23_40": "6325888068631/1000000000000",
      "r_3_5": "19781931693/3125000000",
      "r_49_100": "788419791791/125000000000",
      "r_51_100": "3156403076213/500000000000",
      "r_9_20": "787113515463/125000000000",
      "sharp": "6290272821963/1000000000000",
      "sharp_bins": [
        "6324110256549/1000000000000",
        "6323346951297/1000000000000",
        "632259688959/100000000000",
        "3160932830923/500000000000",
        "1580288659567/250000000000",
        "6320462313071/1000000000000",
        "126395740283/20000000000",
        "6319130307497/1000000000000",
        "6318494199477/1000000000000",
        "126355862807/20000000000",
        "1579275928507/250000000000",
        "3158218139863/500000000000",
        "6315444810831/1000000000000",
        "789306483863/125000000000",
        "252539171037/40000000000",
        "394533028751/62500000000"
      ]
    },
    {
      "r_107_200": "394633831653/62500000000",
      "r_113_200": "6319293022803/1000000000000",
      "r_19_40": "196836448617/31250000000",
      "r_1_2": "3152574654831/500000000000",
      "r_21_40": "3155857364313/500000000000",
      "r_23_40": "3160608478327/500000000000",
      "r_3_5": "790717550149/125000000000",
      "r_49_100": "6302628851957/1000000000000",
      "r_51_100": "1576987374417/250000000000",
      "r_9_20": "3146079438551/500000000000",
      "sharp": "6285498401253/1000000000000",
      "sharp_bins": [
        "6319422722697/1000000000000",
        "6318674994901/1000000000000",
        "157948629121/25000000000",
        "6317235058897/1000000000000",
        "6316544675153/1000000000000",
        "1263174055983/200000000000",
        "631521390371/100000000000",
        "6314577536779/1000000000000",
        "3156953564877/500000000000",
        "6313216474527/1000000000000",
        "1262509497873/200000000000",
        "6311684562507/1000000000000",
        "6310689978241/1000000000000",
        "6309715895249/1000000000000",
        "197148822883/31250000000",
        "6307830969743/1000000000000"
      ]
    },
    {
      "r_107_200": "3157713222979/500000000000",
      "r_113_200": "3160289269339/500000000000",
      "r_19_40": "1575017293347/250000000000",
      "r_1_2": "6306446011433/1000000000000",
      "r_21_40": "315650132381/50000000000",
      "r_23_40": "1264500293423/200000000000",
      "r_3_5": "6327023011631/1000000000000",
      "r_49_100": "6303928074873/1000000000000",
      "r_51_100": "6309242004491/1000000000000",
      "r_9_20": "1258693416683/200000000000",
      "sharp": "628690374211/100000000000",
      "sharp_bins": [
        "3160357330383/500000000000",
        "3159983733181/500000000000",
        "6319238066707/1000000000000",
        "3159264138951/500000000000",
        "6317838101631/1000000000000",
        "6317163747301/1000000000000",
        "394781707933/62500000000",
        "6315870812749/1000000000000",
        "3157600179411/500000000000",
        "789313712741/125000000000",
        "6313840596449/1000000000000",
        "6312978350523/1000000000000",
        "6311984982047/1000000000000",
        "126220240053/20000000000",
        "6310059395811/1000000000000",
        "6309128863933/1000000000000"
      ]
    },
    {
      "r_107_200": "6316705012037/1000000000000",
      "r_113_200": "316092871307/50000000000",
      "r_19_40": "6301365486477/1000000000000",
      "r_1_2": "1576934041699/250000000000",
      "r_21_40": "3157142000743/500000000000",
      "r_23_40": "6323779338509/1000000000000",
      "r_3_5": "6328298958141/1000000000000",
      "r_49_100": "315261038337/50000000000",
      "r_51_100": "788815994903/125000000000",
      "r_9_20": "3147384419257/500000000000",
      "sharp": "6288301988649/1000000000000",
      "sharp_bins": [
        "1580499981961/250000000000",
        "6321253269901/1000000000000",
        "158013107609/25000000000",
        "1579953709297/250000000000",
        "789890609201/125000000000",
        "394903160411/62500000000",
        "6317794108791/1000000000000",
        "1263431490941/200000000000",
        "6316486961069/1000000000000",
        "3157898154897/500000000000",
        "1578781773009/250000000000",
        "6314265531909/1000000000000",
        "197289793189/31250000000",
        "3156150754881/500000000000",
        "788918732949/125000000000",
        "6310420167651/1000000000000"
      ]
    },
    {
      "r_107_200": "252475496207/40000000000",
      "r_113_200": "6317192231143/1000000000000",
      "r_19_40": "1259307872287/200000000000",
      "r_1_2": "1575722032439/250000000000",
      "r_21_40": "3154756689601/500000000000",
      "r_23_40": "12341912763/1953125000",
      "r_3_5": "197618105307/31250000000",
      "r_49_100": "63004455913/10000000000",
      "r_51_100": "6305618253077/1000000000000",
      "r_9_20": "786236515881/125000000000",
      "sharp": "6283444766597/1000000000000",
      "sharp_bins": [
        "1263452631903/200000000000",
        "1263307157973/200000000000",
        "6315827488747/1000000000000",
        "1263027823969/200000000000",
        "39465416849/6250000000",
        "6313811265461/1000000000000",
        "3156587397511/500000000000",
        "6312533813667/1000000000000",
        "1577960623223/250000000000",
        "6311172340057/1000000000000",
        "6310434938213/1000000000000",
        "6309441209553/1000000000000",
        "6308468092977/1000000000000",
        "3153757277457/500000000000",
        "1576645553641/250000000000",
        "1576401752933/250000000000"
      ]
    },
    {
      "r_107_200": "6313187318503/1000000000000",
      "r_113_200": "197452868393/31250000000",
      "r_19_40": "3148928463169/500000000000",
      "r_1_2": "6304199753611/1000000000000",
      "r_21_40": "6310815881101/1000000000000",
      "r_23_40": "6320358097029/1000000000000",
      "r_3_5": "6325075426959/1000000000000",
      "r_49_100": "6301759336171/1000000000000",
      "r_51_100": "788365751191/125000000000",
      "r_9_20": "6291215263103/1000000000000",
      "sharp": "6284864318449/1000000000000",
      "sharp_bins": [
        "1579642346363/250000000000",
        "6317842472519/1000000000000",
        "315856725993/50000000000",
        "394777899009/62500000000",
        "1263154810713/200000000000",
        "6315118609593/1000000000000",
        "3157241015813/500000000000",
        "6313840933583/1000000000000",
        "6313149658177/1000000000000",
        "3156239717099/500000000000",
        "1577935555519/250000000000",
        "3155374878517/500000000000",
        "3154888893067/500000000000",
        "6308825269053/1000000000000",
        "3153946907977/500000000000",
        "6306919661271/1000000000000"
      ]
    },
    {
      "r_107_200": "6314480515299/1000000000000",
      "r_113_200": "3159892288693/500000000000",
      "r_19_40": "6299167844061/1000000000000",
      "r_1_2": "1576376171881/250000000000",
      "r_21_40": "3156055837833/500000000000",
      "r_23_40": "6321650078997/1000000000000",
      "r_3_5": "1581591170459/250000000000",
      "r_49_100": "1260613281701/200000000000",
      "r_51_100": "197132095897/31250000000",
      "r_9_20": "3146265902289/500000000000",
      "sharp": "3143138316757/500000000000",
      "sharp_bins": [
        "631986879877/100000000000",
        "24684149789/3906250000",
        "1263686949191/200000000000",
        "3158873424203/500000000000",
        "6317074617171/1000000000000",
        "157910479153/25000000000",
        "6315782487633/1000000000000",
        "789392660017/125000000000",
        "1578612514243/250000000000",
        "631377976947/100000000000",
        "6313042753833/1000000000000",
        "789006444343/125000000000",
        "788885091581/125000000000",
        "315506462023/50000000000",
        "6309198679409/1000000000000",
        "6308225577231/1000000000000"
      ]
    },
    {
      "r_107_200": "6309611653751/1000000000000",
      "r_113_200": "3157535467839/500000000000",
      "r_19_40": "3147129681027/500000000000",
      "r_1_2": "315030415993/50000000000",
      "r_21_40": "1261457850397/200000000000",
      "r_23_40": "31584413727/5000000000",
      "r_3_5": "6321801282251/1000000000000",
      "r_49_100": "1574561252231/250000000000",
      "r_51_100": "630326237009/100000000000",
      "r_9_20": "3143803967727/500000000000",
      "sharp": "6281371463629/1000000000000",
      "sharp_bins": [
        "789385531629/125000000000",
        "3157189150201/500000000000",
        "6313691730043/1000000000000",
        "6313021922053/1000000000000",
        "3156183940999/500000000000",
        "3155865869403/500000000000",
        "1577778769453/250000000000",
        "6310428008971/1000000000000",
        "3154878554089/500000000000",
        "6309106974059/1000000000000",
        "6308147697463/1000000000000",
        "252287032249/40000000000",
        "3153111561869/500000000000",
        "6305290592173/1000000000000",
        "788047418043/125000000000",
        "6303214338249/1000000000000"
      ]
    },
    {
      "r_107_200": "6310697332377/1000000000000",
      "r_113_200": "1579038875413/250000000000",
      "r_19_40": "1573840698419/250000000000",
      "r_1_2": "6301705806881/1000000000000",
      "r_21_40": "1577094334189/250000000000",
      "r_23_40": "3158983368641/500000000000",
      "r_3_5": "1264576351127/200000000000",
      "r_49_100": "6299344239229/1000000000000",
      "r_51_100": "6304356368679/1000000000000",
      "r_9_20": "6288716957081/1000000000000",
      "sharp": "3141288103513/500000000000",
      "sharp_bins": [
        "631617573993/100000000000",
        "6315470163013/1000000000000",
        "6314783856151/1000000000000",
        "6314114188171/1000000000000",
        "631346016221/100000000000",
        "197275748399/31250000000",
        "63122071173/10000000000",
        "6311520120451/1000000000000",
        "6310849195567/1000000000000",
        "6310198925679/1000000000000",
        "6309240810797/1000000000000",
        "3154135053673/500000000000",
        "1261463700681/200000000000",
        "6306386909161/1000000000000",
        "7881845603/1250000000",
        "1576078347987/250000000000"
      ]
    },
    {
      "r_107_200": "631200823557/100000000000",
      "r_113_200": "6317465243139/1000000000000",
      "r_19_40": "6296691519079/1000000000000",
      "r_1_2": "3151514272461/500000000000",
      "r_21_40": "6309690656101/1000000000000",
      "r_23_40": "394954743229/62500000000",
      "r_3_5": "3162093686343/500000000000",
      "r_49_100": "1260133747953/200000000000",
      "r_51_100": "6305675609033/1000000000000",
      "r_9_20": "6290051325101/1000000000000",
      "sharp": "392750353463/62500000000",
      "sharp_bins": [
        "6317492356851/1000000000000",
        "6316787159527/1000000000000",
        "1263220224167/200000000000",
        "6315431598363/1000000000000",
        "6314777592789/1000000000000",
        "315707065789/50000000000",
        "789190540137/125000000000",
        "6312837402787/1000000000000",
        "252486658441/40000000000",
        "3155758031637/500000000000",
        "197204972271/31250000000",
        "252383583989/40000000000",
        "1261727815541/200000000000",
        "6307708425133/1000000000000",
        "3153399412251/500000000000",
        "6305637650161/1000000000000"
      ]
    },
    {
      "r_107_200": "6307076612033/1000000000000",
      "r_113_200": "631269171899/100000000000",
      "r_19_40": "6291685468737/1000000000000",
      "r_1_2": "6298074592673/1000000000000",
      "r_21_40": "157620129411/25000000000",
      "r_23_40": "1578612779229/250000000000",
      "r_3_5": "3159761665871/500000000000",
      "r_49_100": "6295710576891/1000000000000",
      "r_51_100": "3150324592207/500000000000",
      "r_9_20": "196408437649/31250000000",
      "sharp": "6279041414011/1000000000000",
      "sharp_bins": [
        "6312650598413/1000000000000",
        "6311966209499/1000000000000",
        "6311299280593/1000000000000",
        "6310647033421/1000000000000",
        "6310011716501/1000000000000",
        "3154697645603/500000000000",
        "1261747250021/200000000000",
        "6308064914661/1000000000000",
        "6307413811981/1000000000000",
        "1261314517727/200000000000",
        "6305602211/1000000000",
        "6304650945831/1000000000000",
        "6303718496721/1000000000000",
        "6302806618843/1000000000000",
        "3150884728499/500000000000",
        "1575140402503/250000000000"
      ]
    },
    {
      "r_107_200": "6308409928833/1000000000000",
      "r_113_200": "157850577793/25000000000",
      "r_19_40": "3146518388039/500000000000",
      "r_1_2": "6299419778913/1000000000000",
      "r_21_40": "1261228144391/200000000000",
      "r_23_40": "3157891089949/500000000000",
      "r_3_5": "6320850244329/1000000000000",
      "r_49_100": "6297057499387/1000000000000",
      "r_51_100": "50415930177/8000000000",
      "r_9_20": "785803342047/125000000000",
      "sharp": "314024660319/50000000000",
      "sharp_bins": [
        "6313989185679/1000000000000",
        "3156652544167/500000000000",
        "6312638344359/1000000000000",
        "6311986136549/1000000000000",
        "3155675391629/500000000000",
        "3155367112429/500000000000",
        "3155037594061/500000000000",
        "25237615499/4000000000",
        "1577188171297/250000000000",
        "6307912163147/1000000000000",
        "3153471507347/500000000000",
        "3152996437821/500000000000",
        "3152530710011/500000000000",
        "6304150417917/1000000000000",
        "1575778664957/250000000000",
        "3150954469917/500000000000"
      ]
    },
    {
      "r_107_200": "3154868096409/500000000000",
      "r_113_200": "3157673703039/500000000000",
      "r_19_40": "786797637389/125000000000",
      "r_1_2": "6300757938817/1000000000000",
      "r_21_40": "1576867306357/250000000000",
      "r_23_40": "394819133129/62500000000",
      "r_3_5": "6322170027473/1000000000000",
      "r_49_100": "125967948297/20000000000",
      "r_51_100": "1260665264467/200000000000",
      "r_9_20": "3143888268569/500000000000",
      "sharp": "3140968713559/500000000000",
      "sharp_bins": [
        "6315320627403/1000000000000",
        "6314636826007/1000000000000",
        "1578492568009/250000000000",
        "3156659054837/500000000000",
        "246589169/39062500",
        "3156033020917/500000000000",
        "78892587701/12500000000",
        "6310735731577/1000000000000",
        "6310084462611/1000000000000",
        "3154622323107/500000000000",
        "3154138364619/500000000000",
        "6307327719231/1000000000000",
        "3153198630459/500000000000",
        "3152743569573/500000000000",
        "78805659841/12500000000",
        "787906149233/125000000000"
      ]
    },
    {
      "r_107_200": "315237438629/50000000000",
      "r_113_200": "6310521476447/1000000000000",
      "r_19_40": "3144662389447/500000000000",
      "r_1_2": "3147876790139/500000000000",
      "r_21_40": "1260495778569/200000000000",
      "r_23_40": "6312231574591/1000000000000",
      "r_3_5": "789645880109/125000000000",
      "r_49_100": "6293301785291/1000000000000",
      "r_51_100": "6298248923449/1000000000000",
      "r_9_20": "1256542135459/200000000000",
      "sharp": "784615171581/125000000000",
      "sharp_bins": [
        "6310429037933/1000000000000",
        "3154882655307/500000000000",
        "6309115280023/1000000000000",
        "6308481298209/1000000000000",
        "6307865405203/1000000000000",
        "6307233243683/1000000000000",
        "3153281055559/500000000000",
        "197059708383/31250000000",
        "3152591107487/500000000000",
        "50433708161/8000000000",
        "787908009991/125000000000",
        "630233262893/100000000000",
        "630142078777/100000000000",
        "6300506516547/1000000000000",
        "1574825076169/250000000000",
        "3149057262073/500000000000"
      ]
    },
    {
      "r_107_200": "6306097974847/1000000000000",
      "r_113_200": "6311867942243/1000000000000",
      "r_19_40": "1258138433277/200000000000",
      "r_1_2": "3148557333937/500000000000",
      "r_21_40": "3151915183099/500000000000",
      "r_23_40": "6313577921783/1000000000000",
      "r_3_5": "6318509740907/1000000000000",
      "r_49_100": "3147332508009/500000000000",
      "r_51_100": "6299607313541/1000000000000",
      "r_9_20": "628408349263/100000000000",
      "sharp": "1255677689157/200000000000",
      "sharp_bins": [
        "6311782939301/1000000000000",
        "315555971483/50000000000",
        "3155234735437/500000000000",
        "3154917741313/500000000000",
        "6309219492841/1000000000000",
        "315429363629/50000000000",
        "3153958101557/500000000000",
        "6307264717313/1000000000000",
        "788317065801/125000000000",
        "788196137841/125000000000",
        "6304620824857/1000000000000",
        "393980651529/62500000000",
        "6302779508503/1000000000000",
        "196933317161/31250000000",
        "6300662115887/1000000000000",
        "6299478392231/1000000000000"
      ]
    },
    {
      "r_107_200": "6307439965839/1000000000000",
      "r_113_200": "6313207154623/1000000000000",
      "r_19_40": "6292052410621/1000000000000",
      "r_1_2": "1574617142737/250000000000",
      "r_21_40": "6305174638871/1000000000000",
      "r_23_40": "6314917000071/1000000000000",
      "r_3_5": "6319845153147/1000000000000",
      "r_49_100": "125920421593/20000000000",
      "r_51_100": "3150479252961/500000000000",
      "r_9_20": "1571362304549/250000000000",
      "sharp": "6279847789717/1000000000000",
      "sharp_bins": [
        "3156564769389/500000000000",
        "6312466251577/1000000000000",
        "1262363274077/200000000000",
        "6311182381831/1000000000000",
        "1262113260377/200000000000",
        "1261986805909/200000000000",
        "1577315757401/250000000000",
        "3154305753979/500000000000",
        "1261576717091/200000000000",
        "1576729358699/250000000000",
        "6305970321831/1000000000000",
        "630504097531/100000000000",
        "6304130988653/1000000000000",
        "3151609272787/500000000000",
        "787752086241/125000000000",
        "315041751151/50000000000"
      ]
    },
    {
      "r_107_200": "6302394158841/1000000000000",
      "r_113_200": "6308327798001/1000000000000",
      "r_19_40": "785867869913/125000000000",
      "r_1_2": "125868231437/20000000000",
      "r_21_40": "314998025023/50000000000",
      "r_23_40": "6309990158063/1000000000000",
      "r_3_5": "1262957883263/200000000000",
      "r_49_100": "3145436553179/500000000000",
      "r_51_100": "3147913990269/500000000000",
      "r_9_20": "98128917983/15625000000",
      "sharp": "1568633060207/250000000000",
      "sharp_bins": [
        "6308186072189/1000000000000",
        "6307539060891/1000000000000",
        "6306907153931/1000000000000",
        "788286539111/125000000000",
        "1261137214817/200000000000",
        "6305015489069/1000000000000",
        "6304364173699/1000000000000",
        "6303732284527/1000000000000",
        "6302776790313/1000000000000",
        "3150914679379/500000000000",
        "1575224935987/250000000000",
        "787498567963/125000000000",
        "6299097099077/1000000000000",
        "6297988239983/1000000000000",
        "6296804333931/1000000000000",
        "629563953077/100000000000"
      ]
    },
    {
      "r_107_200": "787969952603/125000000000",
      "r_113_200": "1577422427871/250000000000",
      "r_19_40": "6288326742589/1000000000000",
      "r_1_2": "6294788885947/1000000000000",
      "r_21_40": "3150664513729/500000000000",
      "r_23_40": "6311352150279/1000000000000",
      "r_3_5": "6316148268593/1000000000000",
      "r_49_100": "6292252989891/1000000000000",
      "r_51_100": "3148601504553/500000000000",
      "r_9_20": "3140820196589/500000000000",
      "sharp": "6276016020287/1000000000000",
      "sharp_bins": [
        "6309555643907/1000000000000",
        "6308908746473/1000000000000",
        "15770692141/2500000000",
        "6307661951083/1000000000000",
        "6307055592583/1000000000000",
        "6306385109979/1000000000000",
        "6305733792527/1000000000000",
        "3152550899161/500000000000",
        "315207378131/50000000000",
        "3151600665093/500000000000",
        "6302272815329/1000000000000",
        "6301362585153/1000000000000",
        "630047200481/100000000000",
        "3149682473733/500000000000",
        "3149091572347/500000000000",
        "6297020312209/1000000000000"
      ]
    },
    {
      "r_107_200": "1576279426959/250000000000",
      "r_113_200": "1262208842241/200000000000",
      "r_19_40": "6289703218827/1000000000000",
      "r_1_2": "3148079426191/500000000000",
      "r_21_40": "3151345093237/500000000000",
      "r_23_40": "6312706712343/1000000000000",
      "r_3_5": "3158749834719/500000000000",
      "r_49_100": "6293625541107/1000000000000",
      "r_51_100": "12301895849/1953125000",
      "r_9_20": "6283022779633/1000000000000",
      "sharp": "3138745951577/500000000000",
      "sharp_bins": [
        "6310917752273/1000000000000",
        "6310270974093/1000000000000",
        "6309639106841/1000000000000",
        "6309024143579/1000000000000",
        "6308417672091/1000000000000",
        "1576936824491/250000000000",
        "1576773996291/250000000000",
        "6306463893293/1000000000000",
        "6305510917811/1000000000000",
        "6304565886701/1000000000000",
        "6303638474591/1000000000000",
        "6302729218173/1000000000000",
        "6301839506439/1000000000000",
        "5040587401/800000000",
        "6299554551143/1000000000000",
        "1259678737931/200000000000"
      ]
    },
    {
      "r_107_200": "1576617120533/250000000000",
      "r_113_200": "631239135983/100000000000",
      "r_19_40": "39319202807/6250000000",
      "r_1_2": "629752153281/100000000000",
      "r_21_40": "6304044039617/1000000000000",
      "r_23_40": "6314053907043/1000000000000",
      "r_3_5": "6318843681789/1000000000000",
      "r_49_100": "6294990821443/1000000000000",
      "r_51_100": "157498275979/25000000000",
      "r_9_20": "3142198985389/500000000000",
      "sharp": "1255791990759/200000000000",
      "sharp_bins": [
        "3156136230103/500000000000",
        "631162580663/100000000000",
        "6310993968087/1000000000000",
        "3155189476581/500000000000",
        "1261954475069/200000000000",
        "6309102115707/1000000000000",
        "1261690162847/200000000000",
        "3153909316003/500000000000",
        "788358364801/125000000000",
        "6305923090781/1000000000000",
        "3152498392079/500000000000",
        "6304088505129/1000000000000",
        "6303199666267/1000000000000",
        "1260419242717/200000000000",
        "6300918615479/1000000000000",
        "6299759725253/1000000000000"
      ]
    },
    {
      "r_107_200": "393837154443/62500000000",
      "r_113_200": "6307487477919/1000000000000",
      "r_19_40": "6285941179353/1000000000000",
      "r_1_2": "1573110721627/250000000000",
      "r_21_40": "6298800349147/1000000000000",
      "r_23_40": "6309100534071/1000000000000",
      "r_3_5": "6313763785593/1000000000000",
      "r_49_100": "6289820137551/1000000000000",
      "r_51_100": "1536810698/244140625",
      "r_9_20": "6279166932431/1000000000000",
      "sharp": "6273618700237/1000000000000",
      "sharp_bins": [
        "3153651554711/500000000000",
        "3153336787891/500000000000",
        "6306060150879/1000000000000",
        "6305464354021/1000000000000",
        "3152404709307/500000000000",
        "6304158546263/1000000000000",
        "252141055173/40000000000",
        "6302677143517/1000000000000",
        "6301733281033/1000000000000",
        "196900218489/31250000000",
        "3149948886719/500000000000",
        "1574751887079/250000000000",
        "629801592859/100000000000",
        "3148418224587/500000000000",
        "1573918928153/250000000000",
        "1573634823409/250000000000"
      ]
    },
    {
      "r_107_200": "252110762143/40000000000",
      "r_113_200": "6308857646971/1000000000000",
      "r_19_40": "3143667117507/500000000000",
      "r_1_2": "6293829269639/1000000000000",
      "r_21_40": "3150089396197/500000000000",
      "r_23_40": "3155235461449/500000000000",
      "r_3_5": "6315131560369/1000000000000",
      "r_49_100": "786401189869/125000000000",
      "r_51_100": "1259232217713/200000000000",
      "r_9_20": "628056636813/100000000000",
      "sharp": "784388938613/125000000000",
      "sharp_bins": [
        "6308681078449/1000000000000",
        "6308051589731/1000000000000",
        "3153719068317/500000000000",
        "3153421111489/500000000000",
        "1261237474991/200000000000",
        "630553654703/100000000000",
        "6304904326291/1000000000000",
        "630405594359/100000000000",
        "1260622663479/200000000000",
        "6302188172199/1000000000000",
        "6301279977101/1000000000000",
        "3150195334121/500000000000",
        "314970019537/50000000000",
        "6298223058191/1000000000000",
        "3148532178351/500000000000",
        "314796489209/50000000000"
      ]
    },
    {
      "r_107_200": "6304136156163/1000000000000",
      "r_113_200": "1262044060241/200000000000",
      "r_19_40": "6288719877737/1000000000000",
      "r_1_2": "3147604100177/500000000000",
      "r_21_40": "6301549759071/1000000000000",
      "r_23_40": "1262366756017/200000000000",
      "r_3_5": "19739036811/3125000000",
      "r_49_100": "6292591461107/1000000000000",
      "r_51_100": "3148769044363/500000000000",
      "r_9_20": "3140979219571/500000000000",
      "sharp": "6276596314589/1000000000000",
      "sharp_bins": [
        "6310051482471/1000000000000",
        "6309422044369/1000000000000",
        "1577202142273/250000000000",
        "3154106272571/500000000000",
        "1576889447603/250000000000",
        "6306907013223/1000000000000",
        "3153137372797/500000000000",
        "1576356804807/250000000000",
        "6304485831111/1000000000000",
        "6303561832437/1000000000000",
        "1575663665899/250000000000",
        "6301766274811/1000000000000",
        "78759716771/12500000000",
        "6299602154847/1000000000000",
        "6298445488029/1000000000000",
        "787164095361/125000000000"
      ]
    },
    {
      "r_107_200": "3149500684669/500000000000",
      "r_113_200": "6305222527579/1000000000000",
      "r_19_40": "6283502576681/1000000000000",
      "r_1_2": "3145004636199/500000000000",
      "r_21_40": "6296242236619/1000000000000",
      "r_23_40": "3153411607859/500000000000",
      "r_3_5": "157783959347/25000000000",
      "r_49_100": "3143683021569/500000000000",
      "r_51_100": "3146164483119/500000000000",
      "r_9_20": "3138329709609/500000000000",
      "sharp": "1254239036241/200000000000",
      "sharp_bins": [
        "6305024497081/1000000000000",
        "126088259489/20000000000",
        "787977316143/125000000000",
        "6303187808761/1000000000000",
        "630253775879/100000000000",
        "1575476491087/250000000000",
        "393822279759/62500000000",
        "6300215055987/1000000000000",
        "6299291331383/1000000000000",
        "6298384028079/1000000000000",
        "3148747352873/500000000000",
        "3148306800399/500000000000",
        "1573859172283/250000000000",
        "393392415483/62500000000",
        "3146569861219/500000000000",
        "3146018484721/500000000000"
      ]
    },
    {
      "r_107_200": "6300392861699/1000000000000",
      "r_113_200": "6306608908641/1000000000000",
      "r_19_40": "6284912714019/1000000000000",
      "r_1_2": "3145706374383/500000000000",
      "r_21_40": "6297638390171/1000000000000",
      "r_23_40": "126164196343/20000000000",
      "r_3_5": "6312742884199/1000000000000",
      "r_49_100": "24565518029/3906250000",
      "r_51_100": "6293730609103/1000000000000",
      "r_9_20": "24523735617/3906250000",
      "sharp": "3136352659699/500000000000",
      "sharp_bins": [
        "630641870179/100000000000",
        "6305807177899/1000000000000",
        "6305212646083/1000000000000",
        "6304581957173/1000000000000",
        "1260786397861/200000000000",
        "6303300180699/1000000000000",
        "6302551160409/1000000000000",
        "78770137663/12500000000",
        "3150344231913/500000000000",
        "6299782233037/1000000000000",
        "1574723467637/250000000000",
        "3149006834311/500000000000",
        "3148419474023/500000000000",
        "6295682986739/1000000000000",
        "3147272997569/500000000000",
        "786680618033/125000000000"
      ]
    },
    {
      "r_107_200": "630177670137/100000000000",
      "r_113_200": "1261597521017/200000000000",
      "r_19_40": "1571578816371/250000000000",
      "r_1_2": "3146404299739/500000000000",
      "r_21_40": "314951344537/50000000000",
      "r_23_40": "6309588717239/1000000000000",
      "r_3_5": "6314119666589/1000000000000",
      "r_49_100": "6290171574773/1000000000000",
      "r_51_100": "6295124608879/1000000000000",
      "r_9_20": "6279485677097/1000000000000",
      "sharp": "6274207278301/1000000000000",
      "sharp_bins": [
        "3153902585801/500000000000",
        "6307193652213/1000000000000",
        "6306599040121/1000000000000",
        "1576492097159/250000000000",
        "252212740353/40000000000",
        "1260937338521/200000000000",
        "6303938144929/1000000000000",
        "6302999271733/1000000000000",
        "6302077899927/1000000000000",
        "1260234548861/200000000000",
        "6300285345057/1000000000000",
        "787425756251/125000000000",
        "6298233518861/1000000000000",
        "3148539818387/500000000000",
        "39349653619/6250000000",
        "1573711307959/250000000000"
      ]
    },
    {
      "r_107_200": "196765142621/31250000000",
      "r_113_200": "6302899955063/1000000000000",
      "r_19_40": "628102653483/100000000000",
      "r_1_2": "3143724423229/500000000000",
      "r_21_40": "393353305011/62500000000",
      "r_23_40": "6304519226201/1000000000000",
      "r_3_5": "6308930741193/1000000000000",
      "r_49_100": "628487574991/100000000000",
      "r_51_100": "6289858671639/1000000000000",
      "r_9_20": "6274128657009/1000000000000",
      "sharp": "6268743972999/1000000000000",
      "sharp_bins": [
        "315135958687/50000000000",
        "3151063172383/500000000000",
        "78768983729/12500000000",
        "3150435005593/500000000000",
        "6300239174953/1000000000000",
        "6299584070769/1000000000000",
        "3149322875261/500000000000",
        "3148862398173/500000000000",
        "3148410028443/500000000000",
        "1259186453209/200000000000",
        "1573765666181/250000000000",
        "1258796601563/200000000000",
        "1573206926029/250000000000",
        "251667586527/40000000000",
        "6290580969327/1000000000000",
        "6289510980863/1000000000000"
      ]
    },
    {
      "r_107_200": "393618363463/62500000000",
      "r_113_200": "157607577037/25000000000",
      "r_19_40": "1256490839279/200000000000",
      "r_1_2": "3144435142377/500000000000",
      "r_21_40": "1259013432547/200000000000",
      "r_23_40": "788240307589/125000000000",
      "r_3_5": "6310332365919/1000000000000",
      "r_49_100": "3143149976957/500000000000",
      "r_51_100": "1572819465573/250000000000",
      "r_9_20": "6275563370727/1000000000000",
      "sharp": "6270271864711/1000000000000",
      "sharp_bins": [
        "3152065017853/500000000000",
        "6303537149473/1000000000000",
        "6302929483061/1000000000000",
        "3151140455653/500000000000",
        "6301650095747/1000000000000",
        "6300995098203/1000000000000",
        "1575014520283/250000000000",
        "6299138333611/1000000000000",
        "98409917347/15625000000",
        "6297347917567/1000000000000",
        "3148239609741/500000000000",
        "1573850343657/250000000000",
        "786781023879/125000000000",
        "3146556077361/500000000000",
        "157300131491/25000000000",
        "6290936804773/1000000000000"
      ]
    },
    {
      "r_107_200": "393705952101/62500000000",
      "r_113_200": "6305698347151/1000000000000",
      "r_19_40": "3141937046587/500000000000",
      "r_1_2": "6290283916137/1000000000000",
      "r_21_40": "6296473610069/1000000000000",
      "r_23_40": "3153658909093/500000000000",
      "r_3_5": "6311726084849/1000000000000",
      "r_49_100": "6287716365299/1000000000000",
      "r_51_100": "6292689230487/1000000000000",
      "r_9_20": "125539807291/20000000000",
      "sharp": "1567947848711/250000000000",
      "sharp_bins": [
        "6305532986871/1000000000000",
        "6304940049341/1000000000000",
        "3152166184467/500000000000",
        "6303683918197/1000000000000",
        "6303053129549/1000000000000",
        "3151199122347/500000000000",
        "6301462531843/1000000000000",
        "6300543992663/1000000000000",
        "1574910371883/250000000000",
        "6298755696121/1000000000000",
        "6297887904859/1000000000000",
        "6296811871819/1000000000000",
        "629566080701/100000000000",
        "6294526774813/1000000000000",
        "1258684335863/200000000000",
        "6292354760453/1000000000000"
      ]
    },
    {
      "r_107_200": "3146906035073/500000000000",
      "r_113_200": "1260109925213/200000000000",
      "r_19_40": "6278527138017/1000000000000",
      "r_1_2": "785608172387/125000000000",
      "r_21_40": "1572759323873/250000000000",
      "r_23_40": "6302188100341/1000000000000",
      "r_3_5": "6306474580137/1000000000000",
      "r_49_100": "3141148894351/500000000000",
      "r_51_100": "3143681929687/500000000000",
      "r_9_20": "783946795967/125000000000",
      "sharp": "6266262391639/1000000000000",
      "sharp_bins": [
        "1260077353751/200000000000",
        "314990058643/50000000000",
        "3149577074711/500000000000",
        "6298524489319/1000000000000",
        "1259582448983/200000000000",
        "6297024034701/1000000000000",
        "6296106199589/1000000000000",
        "6295204568131/1000000000000",
        "6294318330379/1000000000000",
        "629344981847/100000000000",
        "629247382741/100000000000",
        "393207598443/62500000000",
        "786273337927/125000000000",
        "6289073514953/1000000000000",
        "6287999110223/1000000000000",
        "1257392094683/200000000000"
      ]
    },
    {
      "r_107_200": "1573810021111/250000000000",
      "r_113_200": "6301969926323/1000000000000",
      "r_19_40": "313998635151/50000000000",
      "r_1_2": "6286305173659/1000000000000",
      "r_21_40": "6292470118727/1000000000000",
      "r_23_40": "1260721679009/200000000000",
      "r_3_5": "157697343627/25000000000",
      "r_49_100": "196366884523/31250000000",
      "r_51_100": "3144400487301/500000000000",
      "r_9_20": "1254605454089/200000000000",
      "sharp": "3133904231179/500000000000",
      "sharp_bins": [
        "6301814715019/1000000000000",
        "6301229050581/1000000000000",
        "6300582174239/1000000000000",
        "3149976284669/500000000000",
        "6299340290721/1000000000000",
        "6298453209317/1000000000000",
        "6297536610011/1000000000000",
        "1259327226471/200000000000",
        "3147875467507/500000000000",
        "3147441684663/500000000000",
        "1258781756083/200000000000",
        "1573189671821/250000000000",
        "1572906468737/250000000000",
        "1572628643201/250000000000",
        "6289441817887/1000000000000",
        "1572101131943/250000000000"
      ]
    },
    {
      "r_107_200": "6296660076117/1000000000000",
      "r_113_200": "3151691091843/500000000000",
      "r_19_40": "392588144911/62500000000",
      "r_1_2": "3143868487071/500000000000",
      "r_21_40": "3146947459261/500000000000",
      "r_23_40": "6305020630969/1000000000000",
      "r_3_5": "6309304820199/1000000000000",
      "r_49_100": "3142587420653/500000000000",
      "r_51_100": "629023008229/100000000000",
      "r_9_20": "6274472267277/1000000000000",
      "sharp": "7836682479/1250000000",
      "sharp_bins": [
        "6303234568529/1000000000000",
        "6302648841537/1000000000000",
        "3151001058811/500000000000",
        "6301372573833/1000000000000",
        "126015205349/20000000000",
        "19687107239/3125000000",
        "787369869293/125000000000",
        "19681436351/3125000000",
        "6297175477987/1000000000000",
        "3148154430843/500000000000",
        "6295335676269/1000000000000",
        "3147093870281/500000000000",
        "6293056986447/1000000000000",
        "98311680793/15625000000",
        "6290876467109/1000000000000",
        "6289840527157/1000000000000"
      ]
    },
    {
      "r_107_200": "3145553684859/500000000000",
      "r_113_200": "6298169777719/1000000000000",
      "r_19_40": "6276003422947/1000000000000",
      "r_1_2": "1256451468377/200000000000",
      "r_21_40": "3144198760447/500000000000",
      "r_23_40": "1574956030499/250000000000",
      "r_3_5": "6303989160291/1000000000000",
      "r_49_100": "6279696018679/1000000000000",
      "r_51_100": "3142422594669/500000000000",
      "r_9_20": "1253798955571/200000000000",
      "sharp": "6263750618849/1000000000000",
      "sharp_bins": [
        "1574506432357/250000000000",
        "393586800197/62500000000",
        "1574190168099/250000000000",
        "6296149438909/1000000000000",
        "786918568049/125000000000",
        "6294433917811/1000000000000",
        "629353529079/100000000000",
        "3146325856427/500000000000",
        "6291784795971/1000000000000",
        "629090763611/100000000000",
        "3144879327493/500000000000",
        "6288627158283/1000000000000",
        "3143756468363/500000000000",
        "3143216610803/500000000000",
        "1571347531421/250000000000",
        "1571096488217/250000000000"
      ]
    },
    {
      "r_107_200": "1573138652819/250000000000",
      "r_113_200": "6299607703479/1000000000000",
      "r_19_40": "3138733642109/500000000000",
      "r_1_2": "3141857946483/500000000000",
      "r_21_40": "6289849300493/1000000000000",
      "r_23_40": "6301261940501/1000000000000",
      "r_3_5": "1261085256929/200000000000",
      "r_49_100": "6281157252257/1000000000000",
      "r_51_100": "1257260127921/200000000000",
      "r_9_20": "6270466248949/1000000000000",
      "sharp": "1566328831037/250000000000",
      "sharp_bins": [
        "787433900947/125000000000",
        "629883442587/100000000000",
        "1259641276551/200000000000",
        "6297595150649/1000000000000",
        "6296795051479/1000000000000",
        "1259176338191/200000000000",
        "6294984246967/1000000000000",
        "6294101752259/1000000000000",
        "6293235820719/1000000000000",
        "157308991837/25000000000",
        "3145606445297/500000000000",
        "1258016698211/200000000000",
        "157224280851/25000000000",
        "98248332207/15625000000",
        "6286851629817/1000000000000",
        "3142924325351/500000000000"
      ]
    },
    {
      "r_107_200": "786749204317/125000000000",
      "r_113_200": "6301037397843/1000000000000",
      "r_19_40": "627892300541/100000000000",
      "r_1_2": "1257033251349/200000000000",
      "r_21_40": "251651714489/40000000000",
      "r_23_40": "1575672878019/250000000000",
      "r_3_5": "6306855129007/1000000000000",
      "r_49_100": "6282610313411/1000000000000",
      "r_51_100": "6287747891083/1000000000000",
      "r_9_20": "627192962239/100000000000",
      "sharp": "626687128489/100000000000",
      "sharp_bins": [
        "6300908404673/1000000000000",
        "1575067943177/250000000000",
        "6299643822833/1000000000000",
        "6299032598219/1000000000000",
        "6298233297281/1000000000000",
        "629732120383/100000000000",
        "629642494439/100000000000",
        "6295543535067/1000000000000",
        "3147339295823/500000000000",
        "3146901729939/500000000000",
        "6292658872989/1000000000000",
        "1258306313817/200000000000",
        "6290421276039/1000000000000",
        "786168130791/125000000000",
        "6288304881899/1000000000000",
        "3143651550319/500000000000"
      ]
    },
    {
      "r_107_200": "6288368127789/1000000000000",
      "r_113_200": "6295693969939/1000000000000",
      "r_19_40": "3136700327291/500000000000",
      "r_1_2": "1255924844443/200000000000",
      "r_21_40": "6285730783151/1000000000000",
      "r_23_40": "393585259021/62500000000",
      "r_3_5": "3150738177321/500000000000",
      "r_49_100": "1255413570077/200000000000",
      "r_51_100": "628222089233/100000000000",
      "r_9_20": "783298685971/125000000000",
      "sharp": "3130603433657/500000000000",
      "sharp_bins": [
        "6295572680691/1000000000000",
        "314747316641/50000000000",
        "1573584113797/250000000000",
        "6293617799937/1000000000000",
        "3146353324427/500000000000",
        "9830955493/1562500000",
        "6290930949857/1000000000000",
        "6290066312887/1000000000000",
        "6289218590437/1000000000000",
        "6288137968243/1000000000000",
        "6287009885493/1000000000000",
        "6285897526791/1000000000000",
        "3142406583227/500000000000",
        "6283766382311/1000000000000",
        "157068897699/25000000000",
        "1570446315933/250000000000"
      ]
    },
    {
      "r_107_200": "6289835091693/1000000000000",
      "r_113_200": "629715026567/100000000000",
      "r_19_40": "3137441749127/500000000000",
      "r_1_2": "1570275487349/250000000000",
      "r_21_40": "3143600964919/500000000000",
      "r_23_40": "98419065689/15625000000",
      "r_3_5": "6302931882511/1000000000000",
      "r_49_100": "3139274102037/500000000000",
      "r_51_100": "3141847740003/500000000000",
      "r_9_20": "6267879928653/1000000000000",
      "sharp": "6262790686563/1000000000000",
      "sharp_bins": [
        "1259407278379/200000000000",
        "6296410163141/1000000000000",
        "314790016019/50000000000",
        "3147541073909/500000000000",
        "314708614589/50000000000",
        "196664948967/31250000000",
        "314619946243/50000000000",
        "6291535306141/1000000000000",
        "6290688515191/1000000000000",
        "6289609838193/1000000000000",
        "98257560747/15625000000",
        "6287373556137/1000000000000",
        "3143145513301/500000000000",
        "785655727349/125000000000",
        "785529579611/125000000000",
        "1570816754607/250000000000"
      ]
    },
    {
      "r_107_200": "6291293634763/1000000000000",
      "r_113_200": "1574649533429/250000000000",
      "r_19_40": "627635800351/100000000000",
      "r_1_2": "785321411207/125000000000",
      "r_21_40": "6288664657953/1000000000000",
      "r_23_40": "1260053564239/200000000000",
      "r_3_5": "6304378933761/1000000000000",
      "r_49_100": "628002018619/100000000000",
      "r_51_100": "6285161669427/1000000000000",
      "r_9_20": "6269362073939/1000000000000",
      "sharp": "783045694977/125000000000",
      "sharp_bins": [
        "787311453279/125000000000",
        "6297865521881/1000000000000",
        "6297255719781/1000000000000",
        "629653803397/100000000000",
        "6295629473647/1000000000000",
        "6294736758541/1000000000000",
        "1573464610441/250000000000",
        "6292995843749/1000000000000",
        "6292149987257/1000000000000",
        "6291073254087/1000000000000",
        "6289949434133/1000000000000",
        "1257768225657/200000000000",
        "392985026851/62500000000",
        "251468671989/40000000000",
        "1571427228419/250000000000",
        "6284740325979/1000000000000"
      ]
    },
    {
      "r_107_200": "628559264079/100000000000",
      "r_113_200": "3146497122941/500000000000",
      "r_19_40": "3135347644889/500000000000",
      "r_1_2": "1255389845921/200000000000",
      "r_21_40": "3141518144803/500000000000",
      "r_23_40": "251794901849/40000000000",
      "r_3_5": "1574733728787/250000000000",
      "r_49_100": "250976539393/40000000000",
      "r_51_100": "6279475509869/1000000000000",
      "r_9_20": "3131878369041/500000000000",
      "sharp": "6258555665749/1000000000000",
      "sharp_bins": [
        "314653997033/50000000000",
        "1573117981311/250000000000",
        "6291830268571/1000000000000",
        "6290923155607/1000000000000",
        "1572507927109/250000000000",
        "6289154866873/1000000000000",
        "6288292518417/1000000000000",
        "3143723229753/500000000000",
        "6286457766721/1000000000000",
        "6285333494469/1000000000000",
        "6284224969437/1000000000000",
        "6283137194603/1000000000000",
        "3141043619567/500000000000",
        "6281071403737/1000000000000",
        "1570023928577/250000000000",
        "6279157448819/1000000000000"
      ]
    },
    {
      "r_107_200": "6287079806441/1000000000000",
      "r_113_200": "786808778109/125000000000",
      "r_19_40": "6272197929181/1000000000000",
      "r_1_2": "3139223321503/500000000000",
      "r_21_40": "6284527233737/1000000000000",
      "r_23_40": "49190213519/7812500000",
      "r_3_5": "78755116337/12500000000",
      "r_49_100": "1568978347353/250000000000",
      "r_51_100": "785121265033/125000000000",
      "r_9_20": "3132633279567/500000000000",
      "sharp": "1252031884349/200000000000",
      "sharp_bins": [
        "629456240079/100000000000",
        "629395444961/100000000000",
        "6293312986313/1000000000000",
        "6292407192127/1000000000000",
        "1258303395721/200000000000",
        "629064129387/100000000000",
        "6289779998961/1000000000000",
        "1572233727831/250000000000",
        "196498368903/31250000000",
        "3143412848903/500000000000",
        "785714906041/125000000000",
        "6284633384979/1000000000000",
        "6283585109583/1000000000000",
        "6282570663267/1000000000000",
        "1570399028133/250000000000",
        "1570164672777/250000000000"
      ]
    },
    {
      "r_107_200": "6288558342041/1000000000000",
      "r_113_200": "6295937569433/1000000000000",
      "r_19_40": "392105751463/62500000000",
      "r_1_2": "6279935462953/1000000000000",
      "r_21_40": "6286009552103/1000000000000",
      "r_23_40": "6297813469443/1000000000000",
      "r_3_5": "6301875018917/1000000000000",
      "r_49_100": "1255480943353/200000000000",
      "r_51_100": "78530701553/12500000000",
      "r_9_20": "1566691970099/250000000000",
      "sharp": "3130877010981/500000000000",
      "sharp_bins": [
        "787004522661/125000000000",
        "1259085659971/200000000000",
        "3147393517527/500000000000",
        "251755302401/40000000000",
        "3146496790547/500000000000",
        "39325744091/6250000000",
        "78640735191/12500000000",
        "1258082940293/200000000000",
        "1572357295347/250000000000",
        "6288309237127/1000000000000",
        "3143602430723/500000000000",
        "1257224181799/200000000000",
        "6285074314393/1000000000000",
        "3142030629911/500000000000",
        "6283087851869/1000000000000",
        "1256430256101/200000000000"
      ]
    },
    {
      "r_107_200": "6282788449111/1000000000000",
      "r_113_200": "6290260401999/1000000000000",
      "r_19_40": "391747694993/62500000000",
      "r_1_2": "1254836367467/200000000000",
      "r_21_40": "1256062923643/200000000000",
      "r_23_40": "1258469565501/200000000000",
      "r_3_5": "1259272749927/200000000000",
      "r_49_100": "1567926453617/250000000000",
      "r_51_100": "6276703033143/1000000000000",
      "r_9_20": "97829635207/15625000000",
      "sharp": "6255719449867/1000000000000",
      "sharp_bins": [
        "393159644789/62500000000",
        "3144982079843/500000000000",
        "6289081971369/1000000000000",
        "6288194517881/1000000000000",
        "3143660760853/500000000000",
        "6286461884197/1000000000000",
        "1257123606197/200000000000",
        "785589582839/125000000000",
        "98181190643/15625000000",
        "3141245902553/500000000000",
        "3140701770959/500000000000",
        "6280349549339/1000000000000",
        "3139665304577/500000000000",
        "6278349250943/1000000000000",
        "6277405865277/1000000000000",
        "1569125687499/250000000000"
      ]
    },
    {
      "r_107_200": "785537036363/125000000000",
      "r_113_200": "3145878285481/500000000000",
      "r_19_40": "6269486002821/1000000000000",
      "r_1_2": "19611561513/3125000000",
      "r_21_40": "6281825822199/1000000000000",
      "r_23_40": "31469209197/5000000000",
      "r_3_5": "6297857481531/1000000000000",
      "r_49_100": "6273225839389/1000000000000",
      "r_51_100": "6278218124491/1000000000000",
      "r_9_20": "782828286477/125000000000",
      "sharp": "1251468865047/200000000000",
      "sharp_bins": [
        "6292056026437/1000000000000",
        "1572866470829/250000000000",
        "6290584945341/1000000000000",
        "3144849374377/500000000000",
        "6288826939411/1000000000000",
        "1571992097817/250000000000",
        "3143562772217/500000000000",
        "3143112710849/500000000000",
        "78563839509/12500000000",
        "3142002437569/500000000000",
        "1570729648491/250000000000",
        "157046659147/25000000000",
        "3140424460473/500000000000",
        "3139934398047/500000000000",
        "6278926367893/1000000000000",
        "1255604787761/200000000000"
      ]
    },
    {
      "r_107_200": "6285795286387/1000000000000",
      "r_113_200": "1258648778327/200000000000",
      "r_19_40": "6271000126987/1000000000000",
      "r_1_2": "6277208722807/1000000000000",
      "r_21_40": "392708011641/62500000000",
      "r_23_40": "1573831749109/250000000000",
      "r_3_5": "125986846469/20000000000",
      "r_49_100": "6274737074031/1000000000000",
      "r_51_100": "3139862197163/500000000000",
      "r_9_20": "1566036804927/250000000000",
      "sharp": "3129479912411/500000000000",
      "sharp_bins": [
        "1573387211689/250000000000",
        "6292958723147/1000000000000",
        "6292079036029/1000000000000",
        "1572798524251/250000000000",
        "1572580868883/250000000000",
        "393091626153/62500000000",
        "6288624180179/1000000000000",
        "6287725304281/1000000000000",
        "6286609241103/1000000000000",
        "3142754531911/500000000000",
        "1571106190859/250000000000",
        "6283374299903/1000000000000",
        "1256471670399/200000000000",
        "6281379463871/1000000000000",
        "314021899911/50000000000",
        "392471016377/62500000000"
      ]
    },
    {
      "r_107_200": "393829617387/62500000000",
      "r_113_200": "6308503486487/1000000000000",
      "r_19_40": "6286452190441/1000000000000",
      "r_1_2": "3146314005563/500000000000",
      "r_21_40": "3149337124193/500000000000",
      "r_23_40": "6310171008789/1000000000000",
      "r_3_5": "6314277230249/1000000000000",
      "r_49_100": "1572523953263/250000000000",
      "r_51_100": "6295196033247/1000000000000",
      "r_9_20": "784938861983/125000000000",
      "sharp": "1568786399011/250000000000",
      "sharp_bins": [
        "3154223594231/500000000000",
        "6307822099191/1000000000000",
        "3153606369907/500000000000",
        "788312321407/125000000000",
        "630559909709/100000000000",
        "1576178720391/250000000000",
        "3151922243471/500000000000",
        "6302989098609/1000000000000",
        "1575537465459/250000000000",
        "6301086694307/1000000000000",
        "6299977730099/1000000000000",
        "3149441783829/500000000000",
        "6297815682553/1000000000000",
        "6296783137559/1000000000000",
        "6295784412167/1000000000000",
        "3147411586593/500000000000"
      ]
    },
    {
      "r_107_200": "251259392341/40000000000",
      "r_113_200": "98265731561/15625000000",
      "r_19_40": "3133373385589/500000000000",
      "r_1_2": "1568231302337/250000000000",
      "r_21_40": "784886872071/125000000000",
      "r_23_40": "3145650996337/500000000000",
      "r_3_5": "6295271708197/1000000000000",
      "r_49_100": "1567621860269/250000000000",
      "r_51_100": "6275437515851/1000000000000",
      "r_9_20": "6259925367419/1000000000000",
      "sharp": "1563623304837/250000000000",
      "sharp_bins": [
        "62895152099/10000000000",
        "6288704066931/1000000000000",
        "6287822016917/1000000000000",
        "6286954044179/1000000000000",
        "785762391057/125000000000",
        "3142629453837/500000000000",
        "1571108682893/250000000000",
        "6283327138913/1000000000000",
        "3141114457717/500000000000",
        "785143108543/125000000000",
        "6280089319383/1000000000000",
        "6279069580227/1000000000000",
        "78476057339/12500000000",
        "6277137897537/1000000000000",
        "6276228951157/1000000000000",
        "6275229757947/1000000000000"
      ]
    },
    {
      "r_107_200": "3141502369703/500000000000",
      "r_113_200": "3145257324427/500000000000",
      "r_19_40": "3134140690959/500000000000",
      "r_1_2": "784306866387/125000000000",
      "r_21_40": "6280617843243/1000000000000",
      "r_23_40": "6292806686677/1000000000000",
      "r_3_5": "3148388085627/500000000000",
      "r_49_100": "784002393553/125000000000",
      "r_51_100": "6276964510131/1000000000000",
      "r_9_20": "3130733263609/500000000000",
      "sharp": "3128065072287/500000000000",
      "sharp_bins": [
        "314551379531/50000000000",
        "6290217437373/1000000000000",
        "1257867333623/200000000000",
        "196514684597/31250000000",
        "1257523223351/200000000000",
        "3143388468313/500000000000",
        "3142976858653/500000000000",
        "1571212080907/250000000000",
        "1256750447727/200000000000",
        "6282670229877/1000000000000",
        "6281616525329/1000000000000",
        "39253739893/6250000000",
        "313980735801/50000000000",
        "6278669095967/1000000000000",
        "3138880471143/500000000000",
        "3138381449399/500000000000"
      ]
    },
    {
      "r_107_200": "6298672895961/1000000000000",
      "r_113_200": "6305973689713/1000000000000",
      "r_19_40": "1256783552881/200000000000",
      "r_1_2": "6290122979519/1000000000000",
      "r_21_40": "629615069309/100000000000",
      "r_23_40": "3153920429431/500000000000",
      "r_3_5": "3155949234971/500000000000",
      "r_49_100": "6287610221683/1000000000000",
      "r_51_100": "1258524716419/200000000000",
      "r_9_20": "1569261359099/250000000000",
      "sharp": "784083311939/125000000000",
      "sharp_bins": [
        "3153058054419/500000000000",
        "394094304127/62500000000",
        "6304869130079/1000000000000",
        "6303973897387/1000000000000",
        "6303093584121/1000000000000",
        "6302227200299/1000000000000",
        "6301374405077/1000000000000",
        "393783573463/62500000000",
        "6299562756357/1000000000000",
        "3149228941941/500000000000",
        "6297367972373/1000000000000",
        "6296297375853/1000000000000",
        "3147631281287/500000000000",
        "3147129659691/500000000000",
        "3146647009723/500000000000",
        "6292363559467/1000000000000"
      ]
    },
    {
      "r_107_200": "3139320325091/500000000000",
      "r_113_200": "6286218581251/1000000000000",
      "r_19_40": "3131952550467/500000000000",
      "r_1_2": "6270119938007/1000000000000",
      "r_21_40": "6276334064913/1000000000000",
      "r_23_40": "1572126643947/250000000000",
      "r_3_5": "6292648924381/1000000000000",
      "r_49_100": "1566929958277/250000000000",
      "r_51_100": "6272628045501/1000000000000",
      "r_9_20": "6257131121957/1000000000000",
      "sharp": "3125801822101/500000000000",
      "sharp_bins": [
        "392922688457/62500000000",
        "1257177051083/200000000000",
        "6285021620429/1000000000000",
        "392760659963/62500000000",
        "6283333544297/1000000000000",
        "157062787539/25000000000",
        "3140741996731/500000000000",
        "6280390171921/1000000000000",
        "6279310273861/1000000000000",
        "3139126070049/500000000000",
        "251089231627/40000000000",
        "6276241596849/1000000000000",
        "3137645688211/500000000000",
        "627437663621/100000000000",
        "6273463527153/1000000000000",
        "6272360330047/1000000000000"
      ]
    },
    {
      "r_107_200": "196255686871/31250000000",
      "r_113_200": "6287747467697/1000000000000",
      "r_19_40": "6265461045989/1000000000000",
      "r_1_2": "1254334161311/200000000000",
      "r_21_40": "15694694783/2500000000",
      "r_23_40": "1572508071257/250000000000",
      "r_3_5": "786771688181/125000000000",
      "r_49_100": "1253854497111/200000000000",
      "r_51_100": "6274176246683/1000000000000",
      "r_9_20": "6258693323911/1000000000000",
      "sharp": "312663127737/50000000000",
      "sharp_bins": [
        "786037030473/125000000000",
        "6287419787761/1000000000000",
        "3143278692017/500000000000",
        "6285707481381/1000000000000",
        "3142435766849/500000000000",
        "3142025242489/500000000000",
        "785378108503/125000000000",
        "1256386642601/200000000000",
        "1256171079547/200000000000",
        "1255959836717/200000000000",
        "3139389762521/500000000000",
        "6277791742837/1000000000000",
        "1255368538689/200000000000",
        "6275928841227/1000000000000",
        "784377068711/125000000000",
        "49014960873/7812500000"
      ]
    },
    {
      "r_107_200": "3148023617067/500000000000",
      "r_113_200": "6303414086197/1000000000000",
      "r_19_40": "1570340081617/250000000000",
      "r_1_2": "6287531987629/1000000000000",
      "r_21_40": "6293603879689/1000000000000",
      "r_23_40": "3152740934921/500000000000",
      "r_3_5": "630949402967/100000000000",
      "r_49_100": "1571269048437/250000000000",
      "r_51_100": "1258005584061/200000000000",
      "r_9_20": "3137278172831/500000000000",
      "sharp": "3135006333271/500000000000",
      "sharp_bins": [
        "1575939101343/250000000000",
        "6303166573719/1000000000000",
        "1575573913677/250000000000",
        "6301419534517/1000000000000",
        "787569656791/125000000000",
        "393731717419/62500000000",
        "1574718189477/250000000000",
        "1259596528531/200000000000",
        "1574220470969/250000000000",
        "62957964013/10000000000",
        "393420370537/62500000000",
        "6293687814369/1000000000000",
        "6292682390441/1000000000000",
        "3145856124057/500000000000",
        "6290777656363/1000000000000",
        "3144940475623/500000000000"
      ]
    },
    {
      "r_107_200": "6275765674553/1000000000000",
      "r_113_200": "6283390208349/1000000000000",
      "r_19_40": "3130492211361/500000000000",
      "r_1_2": "195852642089/31250000000",
      "r_21_40": "6273543234953/1000000000000",
      "r_23_40": "251425261991/40000000000",
      "r_3_5": "98281084883/15625000000",
      "r_49_100": "6264921539191/1000000000000",
      "r_51_100": "3134878899991/500000000000",
      "r_9_20": "6254305250017/1000000000000",
      "sharp": "781084157941/125000000000",
      "sharp_bins": [
        "49092868331/7812500000",
        "628302790163/100000000000",
        "628218131189/100000000000",
        "1256269508397/200000000000",
        "314026405951/50000000000",
        "3139788028401/500000000000",
        "6278486854727/1000000000000",
        "6277411882143/1000000000000",
        "98068015191/15625000000",
        "3137664541647/500000000000",
        "125486758281/20000000000",
        "1254676687951/200000000000",
        "6272465040263/1000000000000",
        "1567896374351/250000000000",
        "391907959761/62500000000",
        "1567365181909/250000000000"
      ]
    },
    {
      "r_107_200": "6277328909989/1000000000000",
      "r_113_200": "1256988142473/200000000000",
      "r_19_40": "6262562443639/1000000000000",
      "r_1_2": "6268857058173/1000000000000",
      "r_21_40": "1568777142871/250000000000",
      "r_23_40": "6287179018717/1000000000000",
      "r_3_5": "6291534695291/1000000000000",
      "r_49_100": "6266495624147/1000000000000",
      "r_51_100": "1567831962129/250000000000",
      "r_9_20": "625588896951/100000000000",
      "sharp": "6250354706807/1000000000000",
      "sharp_bins": [
        "6285442156597/1000000000000",
        "6284584163769/1000000000000",
        "1570934689741/250000000000",
        "1570726521213/250000000000",
        "3141043844557/500000000000",
        "6281137229413/1000000000000",
        "1570012555329/250000000000",
        "196218042789/31250000000",
        "1255584088467/200000000000",
        "3138449160833/500000000000",
        "3137954328447/500000000000",
        "6274955439247/1000000000000",
        "3137019014587/500000000000",
        "6273159215431/1000000000000",
        "3136051286177/500000000000",
        "250841496541/40000000000"
      ]
    },
    {
      "r_107_200": "3146698607693/500000000000",
      "r_113_200": "6300822440379/1000000000000",
      "r_19_40": "3139389523481/500000000000",
      "r_1_2": "6284917003663/1000000000000",
      "r_21_40": "3145515549607/500000000000",
      "r_23_40": "1260618495481/200000000000",
      "r_3_5": "3153529688867/500000000000",
      "r_49_100": "6282495637709/1000000000000",
      "r_51_100": "6287407125017/1000000000000",
      "r_9_20": "6272011387489/1000000000000",
      "sharp": "6267326838781/1000000000000",
      "sharp_bins": [
        "787670778057/125000000000",
        "393785189897/62500000000",
        "787461405281/125000000000",
        "787354122727/125000000000",
        "6297987102703/1000000000000",
        "6297155255347/1000000000000",
        "6296338796033/1000000000000",
        "125904974163/20000000000",
        "6294167519061/1000000000000",
        "629309972463/100000000000",
        "786507363833/125000000000",
        "314552598327/50000000000",
        "393129853309/62500000000",
        "3144569815811/500000000000",
        "6288237186883/1000000000000",
        "3143623656347/500000000000"
      ]
    },
    {
      "r_107_200": "784107415167/125000000000",
      "r_113_200": "392532515023/62500000000",
      "r_19_40": "3129005882177/500000000000",
      "r_1_2": "125287706109/20000000000",
      "r_21_40": "6270567233871/1000000000000",
      "r_23_40": "6282716436027/1000000000000",
      "r_3_5": "6287292462461/1000000000000",
      "r_49_100": "6262037643041/1000000000000",
      "r_51_100": "6266803719287/1000000000000",
      "r_9_20": "781430832129/125000000000",
      "sharp": "390356906627/62500000000",
      "sharp_bins": [
        "3140485761193/500000000000",
        "3140064847203/500000000000",
        "6279299262623/1000000000000",
        "3139241448903/500000000000",
        "6277601719829/1000000000000",
        "784564650421/125000000000",
        "1568861729893/250000000000",
        "3137194960649/500000000000",
        "6273363898389/1000000000000",
        "627237159673/100000000000",
        "3135706765827/500000000000",
        "6270492173391/1000000000000",
        "6269607495627/1000000000000",
        "3134314958091/500000000000",
        "6267559914023/1000000000000",
        "783316105367/125000000000"
      ]
    },
    {
      "r_107_200": "6274444991821/1000000000000",
      "r_113_200": "1256418593211/200000000000",
      "r_19_40": "6259612467717/1000000000000",
      "r_1_2": "1566495030877/250000000000",
      "r_21_40": "6272155302523/1000000000000",
      "r_23_40": "6284286253839/1000000000000",
      "r_3_5": "6288858981733/1000000000000",
      "r_49_100": "6263633946877/1000000000000",
      "r_51_100": "3134198185977/500000000000",
      "r_9_20": "6253052389647/1000000000000",
      "sharp": "6247415020261/1000000000000",
      "sharp_bins": [
        "314127445007/50000000000",
        "3140854140643/500000000000",
        "628087897449/100000000000",
        "1570015916599/250000000000",
        "3139591910479/500000000000",
        "156952538179/25000000000",
        "6277033388631/1000000000000",
        "784497303921/125000000000",
        "3137477124431/500000000000",
        "6273963540723/1000000000000",
        "6273006813587/1000000000000",
        "6272086541003/1000000000000",
        "1254240536659/200000000000",
        "6270226294267/1000000000000",
        "313457892437/50000000000",
        "391758004221/62500000000"
      ]
    },
    {
      "r_107_200": "629071803563/100000000000",
      "r_113_200": "629819649073/100000000000",
      "r_19_40": "3138050930741/500000000000",
      "r_1_2": "6282274739927/1000000000000",
      "r_21_40": "393026992927/62500000000",
      "r_23_40": "6300459021737/1000000000000",
      "r_3_5": "1576147873259/250000000000",
      "r_49_100": "3139944727501/500000000000",
      "r_51_100": "6284761128333/1000000000000",
      "r_9_20": "1253875869033/200000000000",
      "sharp": "3132303403199/500000000000",
      "sharp_bins": [
        "6298774668469/1000000000000",
        "6297907339137/1000000000000",
        "1259410713229/200000000000",
        "787026474417/125000000000",
        "3147691680017/500000000000",
        "6294569320981/1000000000000",
        "25174227547/4000000000",
        "6292480314133/1000000000000",
        "1572854252533/250000000000",
        "6290374195883/1000000000000",
        "3144683186203/500000000000",
        "6288388522491/1000000000000",
        "3143723879617/500000000000",
        "628654026297/100000000000",
        "251425354019/40000000000",
        "392783989023/62500000000"
      ]
    },
    {
      "r_107_200": "626991702591/100000000000",
      "r_113_200": "6277607614469/1000000000000",
      "r_19_40": "6255002319693/1000000000000",
      "r_1_2": "31307176557/5000000000",
      "r_21_40": "1566882664591/250000000000",
      "r_23_40": "1569939718501/250000000000",
      "r_3_5": "3142278102547/500000000000",
      "r_49_100": "1251808007749/200000000000",
      "r_51_100": "1565954285237/250000000000",
      "r_9_20": "6248554261503/1000000000000",
      "sharp": "624271562329/100000000000",
      "sharp_bins": [
        "125560269229/20000000000",
        "313859355773/50000000000",
        "392273380859/62500000000",
        "6275559099583/1000000000000",
        "6274479846557/1000000000000",
        "627341438637/100000000000",
        "6272361052621/1000000000000",
        "6271333485889/1000000000000",
        "1254068135049/200000000000",
        "1567344914899/250000000000",
        "6268456016501/1000000000000",
        "3133783446887/500000000000",
        "783333252003/125000000000",
        "3132796550123/500000000000",
        "6264559094971/1000000000000",
        "1565891169119/250000000000"
      ]
    },
    {
      "r_107_200": "6271525657227/1000000000000",
      "r_113_200": "1569800795001/250000000000",
      "r_19_40": "156415656289/25000000000",
      "r_1_2": "3131526527873/500000000000",
      "r_21_40": "783642766931/125000000000",
      "r_23_40": "6281351660081/1000000000000",
      "r_3_5": "628614457963/100000000000",
      "r_49_100": "1565164875081/250000000000",
      "r_51_100": "195794779273/31250000000",
      "r_9_20": "781272815447/125000000000",
      "sharp": "6244443757091/1000000000000",
      "sharp_bins": [
        "3139806913803/500000000000",
        "6278788633773/1000000000000",
        "6277976696519/1000000000000",
        "784645348223/125000000000",
        "6276085778273/1000000000000",
        "6275022488323/1000000000000",
        "3136985620469/500000000000",
        "6272945583041/1000000000000",
        "3135977224897/500000000000",
        "1254198969869/200000000000",
        "6270072383027/1000000000000",
        "1253836833391/200000000000",
        "1567071047179/250000000000",
        "6267212910873/1000000000000",
        "6266180285873/1000000000000",
        "1253037396421/200000000000"
      ]
    },
    {
      "r_107_200": "6288011885593/1000000000000",
      "r_113_200": "1573883668227/250000000000",
      "r_19_40": "1568337840193/250000000000",
      "r_1_2": "6279606118519/1000000000000",
      "r_21_40": "3142903300161/500000000000",
      "r_23_40": "251910066949/40000000000",
      "r_3_5": "1260418238111/200000000000",
      "r_49_100": "6277256282741/1000000000000",
      "r_51_100": "6282059255443/1000000000000",
      "r_9_20": "250668771259/40000000000",
      "sharp": "6261850136889/1000000000000",
      "sharp_bins": [
        "6296066648159/1000000000000",
        "1573804355837/250000000000",
        "6294380327863/1000000000000",
        "6293555355957/1000000000000",
        "6292744192407/1000000000000",
        "3145902462411/500000000000",
        "3145366590667/500000000000",
        "6289675091911/1000000000000",
        "393039499577/62500000000",
        "3143811115821/500000000000",
        "6286643127201/1000000000000",
        "6285698776351/1000000000000",
        "6284788409177/1000000000000",
        "6283914859381/1000000000000",
        "3141434385759/500000000000",
        "6281813980491/1000000000000"
      ]
    },
    {
      "r_107_200": "3133470368287/500000000000",
      "r_113_200": "3137226406393/500000000000",
      "r_19_40": "6251956604827/1000000000000",
      "r_1_2": "48894146043/7812500000",
      "r_21_40": "156611494561/25000000000",
      "r_23_40": "3138377422789/500000000000",
      "r_3_5": "6281715947017/1000000000000",
      "r_49_100": "3128004469397/500000000000",
      "r_51_100": "6260794117221/1000000000000",
      "r_9_20": "6245627452421/1000000000000",
      "sharp": "3119841475467/500000000000",
      "sharp_bins": [
        "6275009377007/1000000000000",
        "1254840018851/200000000000",
        "156835113307/25000000000",
        "156809323769/25000000000",
        "6271312590277/1000000000000",
        "6270264273811/1000000000000",
        "313461792719/50000000000",
        "1567060709049/250000000000",
        "3133639894329/500000000000",
        "313317684697/50000000000",
        "6265461616657/1000000000000",
        "6264607886543/1000000000000",
        "782944804043/125000000000",
        "1252504436563/200000000000",
        "391345255309/62500000000",
        "6260505226627/1000000000000"
      ]
    },
    {
      "r_107_200": "3134286448491/500000000000",
      "r_113_200": "1255214548303/200000000000",
      "r_19_40": "3126802149537/500000000000",
      "r_1_2": "391255744597/62500000000",
      "r_21_40": "6266095231037/1000000000000",
      "r_23_40": "6278371231571/1000000000000",
      "r_3_5": "6283327040193/1000000000000",
      "r_49_100": "6257652112143/1000000000000",
      "r_51_100": "6262433598441/1000000000000",
      "r_9_20": "6247278784301/1000000000000",
      "sharp": "1560358811073/250000000000",
      "sharp_bins": [
        "1569158340809/250000000000",
        "6275825189411/1000000000000",
        "196094708401/31250000000",
        "6274001166673/1000000000000",
        "50183543997/8000000000",
        "3135948402677/500000000000",
        "6270870358727/1000000000000",
        "391867443431/62500000000",
        "6268917537783/1000000000000",
        "6267992700799/1000000000000",
        "3133550808807/500000000000",
        "783281079101/125000000000",
        "783150096717/125000000000",
        "6264165990089/1000000000000",
        "6263169092531/1000000000000",
        "626215145153/100000000000"
      ]
    },
    {
      "r_107_200": "392829898383/62500000000",
      "r_113_200": "6292835862251/1000000000000",
      "r_19_40": "3135276753811/500000000000",
      "r_1_2": "313843936277/50000000000",
      "r_21_40": "6283005783443/1000000000000",
      "r_23_40": "6295008725167/1000000000000",
      "r_3_5": "6299557783723/1000000000000",
      "r_49_100": "784317943443/125000000000",
      "r_51_100": "6279279356599/1000000000000",
      "r_9_20": "6264030254609/1000000000000",
      "sharp": "6259065176527/1000000000000",
      "sharp_bins": [
        "1573330833457/250000000000",
        "1573122796399/250000000000",
        "786458721997/125000000000",
        "3145430948801/500000000000",
        "6289991382351/1000000000000",
        "6288924543127/1000000000000",
        "3143935665913/500000000000",
        "196463456027/31250000000",
        "6285819257823/1000000000000",
        "6284839711837/1000000000000",
        "6283892402577/1000000000000",
        "6282979824519/1000000000000",
        "6282101847929/1000000000000",
        "6281133892073/1000000000000",
        "3140038201759/500000000000",
        "6279055756689/1000000000000"
      ]
    },
    {
      "r_107_200": "3131938611781/500000000000",
      "r_113_200": "6271213876009/1000000000000",
      "r_19_40": "6248874700543/1000000000000",
      "r_1_2": "6255430393211/1000000000000",
      "r_21_40": "6261352685219/1000000000000",
      "r_23_40": "6273704537237/1000000000000",
      "r_3_5": "3139410505221/500000000000",
      "r_49_100": "3126471567013/500000000000",
      "r_51_100": "6257736231589/1000000000000",
      "r_9_20": "78032210169/12500000000",
      "sharp": "155915374101/25000000000",
      "sharp_bins": [
        "250878362359/40000000000",
        "6271166709871/1000000000000",
        "195943581673/31250000000",
        "6269139633661/1000000000000",
        "626809681953/100000000000",
        "3133534490051/500000000000",
        "78325937221/12500000000",
        "6265111845733/1000000000000",
        "6264183384117/1000000000000",
        "391455597001/62500000000",
        "391402000759/62500000000",
        "6261453820247/1000000000000",
        "1252083115667/200000000000",
        "1251882977673/200000000000",
        "312921670653/50000000000",
        "6257386864203/1000000000000"
      ]
    },
    {
      "r_107_200": "6265533745483/1000000000000",
      "r_113_200": "6272859004067/1000000000000",
      "r_19_40": "6250546720921/1000000000000",
      "r_1_2": "3128547830367/500000000000",
      "r_21_40": "626301268499/100000000000",
      "r_23_40": "78441814921/12500000000",
      "r_3_5": "314022775817/50000000000",
      "r_49_100": "781826324171/125000000000",
      "r_51_100": "391212498709/62500000000",
      "r_9_20": "6244252260623/1000000000000",
      "sharp": "62383920049/10000000000",
      "sharp_bins": [
        "6273607330253/1000000000000",
        "6272816052479/1000000000000",
        "48998795441/7812500000",
        "6270793051343/1000000000000",
        "1567438097733/250000000000",
        "626872657877/100000000000",
        "6267734395243/1000000000000",
        "6266772832701/1000000000000",
        "391615356383/62500000000",
        "1566238237531/250000000000",
        "6264096237897/1000000000000",
        "391444960891/62500000000",
        "782760334597/125000000000",
        "50088666167/8000000000",
        "6260102914757/1000000000000",
        "782382212389/125000000000"
      ]
    },
    {
      "r_107_200": "6282512908217/1000000000000",
      "r_113_200": "6290099103089/1000000000000",
      "r_19_40": "6267723014297/1000000000000",
      "r_1_2": "6274105302933/1000000000000",
      "r_21_40": "6280149560069/1000000000000",
      "r_23_40": "6292228046011/1000000000000",
      "r_3_5": "3148494823129/500000000000",
      "r_49_100": "6271724336919/1000000000000",
      "r_51_100": "6276471048239/1000000000000",
      "r_9_20": "39133195877/6250000000",
      "sharp": "6256252253031/1000000000000",
      "sharp_bins": [
        "629054231151/100000000000",
        "125794503923/20000000000",
        "6288920874137/1000000000000",
        "6288114575007/1000000000000",
        "3143526586493/500000000000",
        "785750621991/125000000000",
        "6284968250451/1000000000000",
        "6283955902971/1000000000000",
        "6282976498407/1000000000000",
        "6282026839279/1000000000000",
        "6281112683843/1000000000000",
        "3140115468157/500000000000",
        "1569834346227/250000000000",
        "1255655522993/200000000000",
        "6277254736683/1000000000000",
        "3138134682379/500000000000"
      ]
    },
    {
      "r_107_200": "6260642565899/1000000000000",
      "r_113_200": "3133962490821/500000000000",
      "r_19_40": "6245755392663/1000000000000",
      "r_1_2": "625229068529/100000000000",
      "r_21_40": "782276147549/125000000000",
      "r_23_40": "627060589987/100000000000",
      "r_3_5": "6275880990597/1000000000000",
      "r_49_100": "6249750541107/1000000000000",
      "r_51_100": "6254594107279/1000000000000",
      "r_9_20": "249579565193/40000000000",
      "sharp": "6233510500083/1000000000000",
      "sharp_bins": [
        "6268860202451/1000000000000",
        "1566985769243/250000000000",
        "6266893542957/1000000000000",
        "1253171236119/200000000000",
        "6264830788491/1000000000000",
        "1565959090853/250000000000",
        "24464350463/3906250000",
        "391371469393/62500000000",
        "391315533863/62500000000",
        "3130093926843/500000000000",
        "6259277132291/1000000000000",
        "6258237254987/1000000000000",
        "782154364613/125000000000",
        "1251254235057/200000000000",
        "390952526131/62500000000",
        "1563557652871/250000000000"
      ]
    },
    {
      "r_107_200": "78279058607/12500000000",
      "r_113_200": "1253919203703/200000000000",
      "r_19_40": "3123726162793/500000000000",
      "r_1_2": "3126990506413/500000000000",
      "r_21_40": "6259894339193/1000000000000",
      "r_23_40": "6272271524471/1000000000000",
      "r_3_5": "1569384895667/250000000000",
      "r_49_100": "6251443340527/1000000000000",
      "r_51_100": "782035367209/125000000000",
      "r_9_20": "312059464151/50000000000",
      "sharp": "1558828224891/250000000000",
      "sharp_bins": [
        "783816682499/125000000000",
        "783702249317/125000000000",
        "3134285348757/500000000000",
        "783441939037/125000000000",
        "3133256098047/500000000000",
        "1566379912723/250000000000",
        "1252911729899/200000000000",
        "1565907460409/250000000000",
        "3131368017203/500000000000",
        "6261876252049/1000000000000",
        "313048330429/50000000000",
        "1564982087121/250000000000",
        "391182960957/62500000000",
        "625796474119/100000000000",
        "6256935315357/1000000000000",
        "625592665361/100000000000"
      ]
    },
    {
      "r_107_200": "3139858879393/500000000000",
      "r_113_200": "6287131998193/1000000000000",
      "r_19_40": "125297205963/20000000000",
      "r_1_2": "6271301421967/1000000000000",
      "r_21_40": "1255452661369/200000000000",
      "r_23_40": "1572351427463/250000000000",
      "r_3_5": "1258864829327/200000000000",
      "r_49_100": "6268875830911/1000000000000",
      "r_51_100": "6273630406197/1000000000000",
      "r_9_20": "312928105427/50000000000",
      "sharp": "625340563367/100000000000",
      "sharp_bins": [
        "1571930018767/250000000000",
        "3143459839967/500000000000",
        "3143066238123/500000000000",
        "6285117431147/1000000000000",
        "3142037255269/500000000000",
        "6283043076577/1000000000000",
        "6282030372761/1000000000000",
        "3140525678621/500000000000",
        "6280100250561/1000000000000",
        "1255836854501/200000000000",
        "1255660049999/200000000000",
        "1569363156249/250000000000",
        "3138207986047/500000000000",
        "6275391514759/1000000000000",
        "784300391177/125000000000",
        "6273394127239/1000000000000"
      ]
    },
    {
      "r_107_200": "6257369623811/1000000000000",
      "r_113_200": "195768198497/31250000000",
      "r_19_40": "1560648599759/250000000000",
      "r_1_2": "3124528164823/500000000000",
      "r_21_40": "6254948730227/1000000000000",
      "r_23_40": "3133661641097/500000000000",
      "r_3_5": "6272893325699/1000000000000",
      "r_49_100": "6246482191287/1000000000000",
      "r_51_100": "6251409018821/1000000000000",
      "r_9_20": "155907774187/25000000000",
      "sharp": "3115182332727/500000000000",
      "sharp_bins": [
        "125312328519/20000000000",
        "391535780193/62500000000",
        "6263540618567/1000000000000",
        "6262519154669/1000000000000",
        "1252304972299/200000000000",
        "61138313/9765625",
        "782453986343/125000000000",
        "3129368195387/500000000000",
        "6257873192629/1000000000000",
        "6257026185407/1000000000000",
        "625598529297/100000000000",
        "6254981959029/1000000000000",
        "781751983359/125000000000",
        "1250604041823/200000000000",
        "3126004756417/500000000000",
        "1562758671521/250000000000"
      ]
    },
    {
      "r_107_200": "1564769495707/250000000000",
      "r_113_200": "1253256004429/200000000000",
      "r_19_40": "249772673639/40000000000",
      "r_1_2": "1250154524493/200000000000",
      "r_21_40": "6256660032221/1000000000000",
      "r_23_40": "6269015193111/1000000000000",
      "r_3_5": "6274576711421/1000000000000",
      "r_49_100": "6248201142889/1000000000000",
      "r_51_100": "6253123580829/1000000000000",
      "r_9_20": "3119018362077/500000000000",
      "sharp": "31160965193/5000000000",
      "sharp_bins": [
        "1566828953273/250000000000",
        "626627412899/100000000000",
        "39157777883/6250000000",
        "391514069643/62500000000",
        "3131616379211/500000000000",
        "6262272860931/1000000000000",
        "3130671483199/500000000000",
        "6260448704023/1000000000000",
        "6259586485699/1000000000000",
        "1564685080611/250000000000",
        "391106319751/62500000000",
        "6256699223221/1000000000000",
        "6255734315337/1000000000000",
        "78184248743/12500000000",
        "3126865217797/500000000000",
        "6252756553229/1000000000000"
      ]
    },
    {
      "r_107_200": "156921044209/25000000000",
      "r_113_200": "3142043585123/500000000000",
      "r_19_40": "6261965665931/1000000000000",
      "r_1_2": "6268466193031/1000000000000",
      "r_21_40": "6274345227609/1000000000000",
      "r_23_40": "3143271100069/500000000000",
      "r_3_5": "251664370503/40000000000",
      "r_49_100": "391624810793/62500000000",
      "r_51_100": "10033214893/1600000000",
      "r_9_20": "6255697100621/1000000000000",
      "sharp": "6250528158489/1000000000000",
      "sharp_bins": [
        "3142428334323/500000000000",
        "251362916311/40000000000",
        "6283115616713/1000000000000",
        "3141039119439/500000000000",
        "6281052547989/1000000000000",
        "50240326767/8000000000",
        "1255812269403/200000000000",
        "6278110768103/1000000000000",
        "6277192992853/1000000000000",
        "3138153941567/500000000000",
        "313772854447/50000000000",
        "627448959037/100000000000",
        "3136731875481/500000000000",
        "6272473424593/1000000000000",
        "3135750512133/500000000000",
        "6270465246167/1000000000000"
      ]
    },
    {
      "r_107_200": "6278417294731/1000000000000",
      "r_113_200": "6285651278281/1000000000000",
      "r_19_40": "39147233577/6250000000",
      "r_1_2": "627005082603/100000000000",
      "r_21_40": "3137962140023/500000000000",
      "r_23_40": "6288101877707/1000000000000",
      "r_3_5": "6293162732761/1000000000000",
      "r_49_100": "783447992387/125000000000",
      "r_51_100": "3136171131259/500000000000",
      "r_9_20": "625729277107/100000000000",
      "sharp": "6252219804383/1000000000000",
      "sharp_bins": [
        "6286423685169/1000000000000",
        "6285641000289/1000000000000",
        "6284685547277/1000000000000",
        "6283650350863/1000000000000",
        "785328347881/125000000000",
        "6281617084809/1000000000000",
        "6280639390867/1000000000000",
        "6279690380243/1000000000000",
        "6278773946321/1000000000000",
        "3138944969667/500000000000",
        "6277040007583/1000000000000",
        "6276073855819/1000000000000",
        "3137524786823/500000000000",
        "6274060556621/1000000000000",
        "784136163673/125000000000",
        "3136027446863/500000000000"
      ]
    },
    {
      "r_107_200": "3127895446347/500000000000",
      "r_113_200": "3131458866953/500000000000",
      "r_19_40": "3120571125427/500000000000",
      "r_1_2": "6247525616247/1000000000000",
      "r_21_40": "6253378392589/1000000000000",
      "r_23_40": "6265601085291/1000000000000",
      "r_3_5": "6271343892617/1000000000000",
      "r_49_100": "1561223518993/250000000000",
      "r_51_100": "312496175351/50000000000",
      "r_9_20": "6234811460847/1000000000000",
      "sharp": "311451736927/50000000000",
      "sharp_bins": [
        "782987695293/125000000000",
        "1565719385009/250000000000",
        "782732899271/125000000000",
        "3130435780269/500000000000",
        "6259913288549/1000000000000",
        "6258982881087/1000000000000",
        "3129043983421/500000000000",
        "6257224708757/1000000000000",
        "6256397931519/1000000000000",
        "781924845913/125000000000",
        "19544989181/3125000000",
        "1250686008583/200000000000",
        "3126234602659/500000000000",
        "6251458047763/1000000000000",
        "3125241640181/500000000000",
        "781191360093/125000000000"
      ]
    },
    {
      "r_107_200": "3136902105559/500000000000",
      "r_113_200": "6280997789687/1000000000000",
      "r_19_40": "1564759518733/250000000000",
      "r_1_2": "1566379837127/250000000000",
      "r_21_40": "3135697674907/500000000000",
      "r_23_40": "157090891869/25000000000",
      "r_3_5": "786106802489/125000000000",
      "r_49_100": "156574986111/25000000000",
      "r_51_100": "6267810221811/1000000000000",
      "r_9_20": "195399985211/31250000000",
      "sharp": "6247618840361/1000000000000",
      "sharp_bins": [
        "3140975031873/500000000000",
        "3140523080323/500000000000",
        "3140007198649/500000000000",
        "6278994336647/1000000000000",
        "6277985457131/1000000000000",
        "6277006008551/1000000000000",
        "3138028245281/500000000000",
        "251005500289/40000000000",
        "784281486347/125000000000",
        "1254679711163/200000000000",
        "6272496550043/1000000000000",
        "1567867410137/250000000000",
        "391904893371/62500000000",
        "3134761763579/500000000000",
        "6268503517943/1000000000000",
        "6267503002629/1000000000000"
      ]
    },
    {
      "r_107_200": "6275403180531/1000000000000",
      "r_113_200": "6282585634299/1000000000000",
      "r_19_40": "6260652570829/1000000000000",
      "r_1_2": "6267126909043/1000000000000",
      "r_21_40": "196031169397/31250000000",
      "r_23_40": "6285218183307/1000000000000",
      "r_3_5": "6290429873507/1000000000000",
      "r_49_100": "3132304803671/500000000000",
      "r_51_100": "3134708062269/500000000000",
      "r_9_20": "3127208896449/500000000000",
      "sharp": "1249866736461/200000000000",
      "sharp_bins": [
        "6283539927887/1000000000000",
        "196332427127/31250000000",
        "6281608105783/1000000000000",
        "6280590189117/1000000000000",
        "1569895839553/250000000000",
        "3139302885657/500000000000",
        "392353618149/62500000000",
        "313837015657/50000000000",
        "6275855875041/1000000000000",
        "6275003475699/1000000000000",
        "1568525643373/250000000000",
        "1568269322307/250000000000",
        "6272087327467/1000000000000",
        "48993232033/7812500000",
        "3135057524679/500000000000",
        "6269115715891/1000000000000"
      ]
    },
    {
      "r_107_200": "1250492582943/200000000000",
      "r_113_200": "6259514142737/1000000000000",
      "r_19_40": "4873367229/781250000",
      "r_1_2": "6244238633077/1000000000000",
      "r_21_40": "6250053901743/1000000000000",
      "r_23_40": "6262132154573/1000000000000",
      "r_3_5": "6268006124243/1000000000000",
      "r_49_100": "156038631151/25000000000",
      "r_51_100": "312334153129/50000000000",
      "r_9_20": "6231543962027/1000000000000",
      "sharp": "1556438718211/250000000000",
      "sharp_bins": [
        "626043276789/100000000000",
        "3129712091487/500000000000",
        "3129216924463/500000000000",
        "6257476817647/1000000000000",
        "6256547340983/1000000000000",
        "156391297409/25000000000",
        "1563697159813/250000000000",
        "781745004029/125000000000",
        "6253019039751/1000000000000",
        "1250403295439/200000000000",
        "6251049625093/1000000000000",
        "1562530124359/250000000000",
        "6249108740941/1000000000000",
        "3124066886699/500000000000",
        "31235979453/5000000000",
        "1249245574987/200000000000"
      ]
    },
    {
      "r_107_200": "6270733189109/1000000000000",
      "r_113_200": "627786019259/100000000000",
      "r_19_40": "1251214663859/200000000000",
      "r_1_2": "6262484797771/1000000000000",
      "r_21_40": "3134168046203/500000000000",
      "r_23_40": "628055536127/100000000000",
      "r_3_5": "785757164471/125000000000",
      "r_49_100": "6259932368319/1000000000000",
      "r_51_100": "6264823097633/1000000000000",
      "r_9_20": "6249818352283/1000000000000",
      "sharp": "6244672813797/1000000000000",
      "sharp_bins": [
        "6278907354747/1000000000000",
        "196183792107/31250000000",
        "6276866934063/1000000000000",
        "6275862298007/1000000000000",
        "392180214149/62500000000",
        "196060483737/31250000000",
        "1568253963193/250000000000",
        "1254426059369/200000000000",
        "627127502743/100000000000",
        "6270434887071/1000000000000",
        "6269407496537/1000000000000",
        "250736629833/40000000000",
        "1566864806327/250000000000",
        "1253294720503/200000000000",
        "3132736438471/500000000000",
        "6264505769527/1000000000000"
      ]
    },
    {
      "r_107_200": "6272356163189/1000000000000",
      "r_113_200": "3139736210413/500000000000",
      "r_19_40": "62577111313/10000000000",
      "r_1_2": "3132058053541/500000000000",
      "r_21_40": "1567490519977/250000000000",
      "r_23_40": "6282161920031/1000000000000",
      "r_3_5": "6287655383127/1000000000000",
      "r_49_100": "626156645943/100000000000",
      "r_51_100": "15666131309/2500000000",
      "r_9_20": "50011680219/8000000000",
      "sharp": "6246411394863/1000000000000",
      "sharp_bins": [
        "392532569827/62500000000",
        "6279497330137/1000000000000",
        "1255697015641/200000000000",
        "3138741264079/500000000000",
        "6276505571583/1000000000000",
        "6275559326087/1000000000000",
        "6274641166501/1000000000000",
        "627375685997/100000000000",
        "49007051527/7812500000",
        "6272063331219/1000000000000",
        "6271037630103/1000000000000",
        "6270047335349/1000000000000",
        "6269092026219/1000000000000",
        "6268107673133/1000000000000",
        "1253421642199/200000000000",
        "3133071046993/500000000000"
      ]
    },
    {
      "r_107_200": "6249054581991/1000000000000",
      "r_113_200": "6256063813429/1000000000000",
      "r_19_40": "779318523251/125000000000",
      "r_1_2": "6240782159879/1000000000000",
      "r_21_40": "6246686200901/1000000000000",
      "r_23_40": "6258604170423/1000000000000",
      "r_3_5": "3132306967667/500000000000",
      "r_49_100": "1247630408261/200000000000",
      "r_51_100": "1248653366167/200000000000",
      "r_9_20": "389264520981/62500000000",
      "sharp": "3111162439849/500000000000",
      "sharp_bins": [
        "6256905475337/1000000000000",
        "3127958682411/500000000000",
        "3127480792321/500000000000",
        "6254034048553/1000000000000",
        "6253138649053/1000000000000",
        "6252275942447/1000000000000",
        "312572305867/50000000000",
        "6250559618817/1000000000000",
        "6249557315253/1000000000000",
        "6248590717157/1000000000000",
        "390478786941/62500000000",
        "97604377333/15625000000",
        "6245705639467/1000000000000",
        "780595738983/125000000000",
        "6243819168987/1000000000000",
        "62428822781/10000000000"
      ]
    },
    {
      "r_107_200": "6267626071529/1000000000000",
      "r_113_200": "6274680926241/1000000000000",
      "r_19_40": "1250614729057/200000000000",
      "r_1_2": "6259415876883/1000000000000",
      "r_21_40": "48947141207/7812500000",
      "r_23_40": "392332844323/62500000000",
      "r_3_5": "3141500821847/500000000000",
      "r_49_100": "625680547909/100000000000",
      "r_51_100": "24460154127/3906250000",
      "r_9_20": "6246769865923/1000000000000",
      "sharp": "6241692681381/1000000000000",
      "sharp_bins": [
        "1568919369127/250000000000",
        "1254933767387/200000000000",
        "6273669422991/1000000000000",
        "1254538327529/200000000000",
        "195992054747/31250000000",
        "6270826030041/1000000000000",
        "1253988056167/200000000000",
        "250763378831/40000000000",
        "62682635137/10000000000",
        "3133637651703/500000000000",
        "1253256739909/200000000000",
        "391582880309/62500000000",
        "6264373451723/1000000000000",
        "6263371540187/1000000000000",
        "6262404142599/1000000000000",
        "6261457770877/1000000000000"
      ]
    },
    {
      "r_107_200": "3134636812909/500000000000",
      "r_113_200": "6276318160119/1000000000000",
      "r_19_40": "195460479219/31250000000",
      "r_1_2": "6261071504469/1000000000000",
      "r_21_40": "1566721148437/250000000000",
      "r_23_40": "196217413971/31250000000",
      "r_3_5": "6284623895473/1000000000000",
      "r_49_100": "6258464181731/1000000000000",
      "r_51_100": "3131726484591/500000000000",
      "r_9_20": "781054460033/125000000000",
      "sharp": "6243455583053/1000000000000",
      "sharp_bins": [
        "156932910853/25000000000",
        "6276309973191/1000000000000",
        "1255062535047/200000000000",
        "6274336855003/1000000000000",
        "6273392730399/1000000000000",
        "1568118633339/250000000000",
        "3135795048377/500000000000",
        "6270735360417/1000000000000",
        "6269915250013/1000000000000",
        "6268928607247/1000000000000",
        "313396926299/50000000000",
        "3133491095419/500000000000",
        "6266030743583/1000000000000",
        "6265030165603/1000000000000",
        "1566015960107/250000000000",
        "3131559177323/500000000000"
      ]
    },
    {
      "r_107_200": "1561387787649/250000000000",
      "r_113_200": "1250513325117/200000000000",
      "r_19_40": "6231140460479/1000000000000",
      "r_1_2": "3118635144249/500000000000",
      "r_21_40": "6243243829911/1000000000000",
      "r_23_40": "6255020187501/1000000000000",
      "r_3_5": "3130581991341/500000000000",
      "r_49_100": "1558678222343/250000000000",
      "r_51_100": "194993682103/31250000000",
      "r_9_20": "1244969944731/200000000000",
      "sharp": "6218851381651/1000000000000",
      "sharp_bins": [
        "3126659893797/500000000000",
        "62523657723/10000000000",
        "3125720326027/500000000000",
        "1562636463859/250000000000",
        "62496842313/10000000000",
        "6248853783067/1000000000000",
        "6248018130199/1000000000000",
        "390438541653/62500000000",
        "6246050916653/1000000000000",
        "312256020707/50000000000",
        "6244169854879/1000000000000",
        "1560798892643/250000000000",
        "7802819419/1250000000",
        "1248265883623/200000000000",
        "3120195817739/500000000000",
        "6239491382511/1000000000000"
      ]
    },
    {
      "r_107_200": "3132241273579/500000000000",
      "r_113_200": "3135732470957/500000000000",
      "r_19_40": "1562505333967/250000000000",
      "r_1_2": "3128155692561/500000000000",
      "r_21_40": "6262093599557/1000000000000",
      "r_23_40": "3137023026999/500000000000",
      "r_3_5": "6279847691919/1000000000000",
      "r_49_100": "6253641185303/1000000000000",
      "r_51_100": "391171241451/62500000000",
      "r_9_20": "3121841722559/500000000000",
      "sharp": "3119299053091/500000000000",
      "sharp_bins": [
        "6272398253309/1000000000000",
        "6271404782647/1000000000000",
        "627042863489/100000000000",
        "6269484367729/1000000000000",
        "6268565996557/1000000000000",
        "6267680133567/1000000000000",
        "6266824807539/1000000000000",
        "3133001246699/500000000000",
        "6265071001571/1000000000000",
        "391504968729/62500000000",
        "1565780502903/250000000000",
        "6262200547891/1000000000000",
        "25044794009/4000000000",
        "391264466393/62500000000",
        "312964981403/50000000000",
        "6258338029627/1000000000000"
      ]
    },
    {
      "r_107_200": "6266155282837/1000000000000",
      "r_113_200": "627312779689/100000000000",
      "r_19_40": "625170757361/100000000000",
      "r_1_2": "6257991921837/1000000000000",
      "r_21_40": "3131884620017/500000000000",
      "r_23_40": "627570367527/100000000000",
      "r_3_5": "628149503599/100000000000",
      "r_49_100": "6255325084039/1000000000000",
      "r_51_100": "3130209027589/500000000000",
      "r_9_20": "6245373975563/1000000000000",
      "sharp": "1248077259981/200000000000",
      "sharp_bins": [
        "1568515776851/250000000000",
        "3136535888653/500000000000",
        "784012205137/125000000000",
        "6271155187/1000000000",
        "3135119199193/500000000000",
        "313467695271/50000000000",
        "626849971963/100000000000",
        "6267678317421/1000000000000",
        "1253349637669/200000000000",
        "6265758269011/1000000000000",
        "1252960425417/200000000000",
        "195746305387/31250000000",
        "97857517569/15625000000",
        "3130957616853/500000000000",
        "125219685743/20000000000",
        "3130011814853/500000000000"
      ]
    },
    {
      "r_107_200": "3121000611731/500000000000",
      "r_113_200": "781127903587/125000000000",
      "r_19_40": "778460607319/125000000000",
      "r_1_2": "6233693917211/1000000000000",
      "r_21_40": "6239731822603/1000000000000",
      "r_23_40": "1562847369651/250000000000",
      "r_3_5": "3128825857721/500000000000",
      "r_49_100": "389451648331/62500000000",
      "r_51_100": "6236283590887/1000000000000",
      "r_9_20": "1555342024311/250000000000",
      "sharp": "1553832678447/250000000000",
      "sharp_bins": [
        "6249686989589/1000000000000",
        "3124382369533/500000000000",
        "390491942903/62500000000",
        "6247011060963/1000000000000",
        "1249236113877/200000000000",
        "6245385843749/1000000000000",
        "6244392087453/1000000000000",
        "6243427762103/1000000000000",
        "6242497486809/1000000000000",
        "312078769333/50000000000",
        "195018791231/31250000000",
        "1559915562233/250000000000",
        "15596890261/2500000000",
        "389863579253/62500000000",
        "249476656473/40000000000",
        "6235996557841/1000000000000"
      ]
    },
    {
      "r_107_200": "6261264513607/1000000000000",
      "r_113_200": "6268206854989/1000000000000",
      "r_19_40": "156171177091/25000000000",
      "r_1_2": "312652321427/50000000000",
      "r_21_40": "3129457257337/500000000000",
      "r_23_40": "1567678246341/250000000000",
      "r_3_5": "6276644628019/1000000000000",
      "r_49_100": "781304626159/125000000000",
      "r_51_100": "6255513669497/1000000000000",
      "r_9_20": "6240557361471/1000000000000",
      "sharp": "1558840390693/250000000000",
      "sharp_bins": [
        "6269065995131/1000000000000",
        "97938943229/15625000000",
        "6267149688541/1000000000000",
        "1253246732723/200000000000",
        "195792132393/31250000000",
        "1252898782651/200000000000",
        "1565917706629/250000000000",
        "6262792486071/1000000000000",
        "3130900825893/500000000000",
        "1565211217789/250000000000",
        "6259922869847/1000000000000",
        "6258951608993/1000000000000",
        "156449638713/25000000000",
        "48883221743/7812500000",
        "1564027966911/250000000000",
        "195474384069/31250000000"
      ]
    },
    {
      "r_107_200": "6262963222221/1000000000000",
      "r_113_200": "250795838129/40000000000",
      "r_19_40": "6248558923889/1000000000000",
      "r_1_2": "6254753110891/1000000000000",
      "r_21_40": "6260615893451/1000000000000",
      "r_23_40": "784049652997/125000000000",
      "r_3_5": "98098715313/15625000000",
      "r_49_100": "250085868267/40000000000",
      "r_51_100": "1564304450009/250000000000",
      "r_9_20": "97535518857/15625000000",
      "sharp": "389823510267/62500000000",
      "sharp_bins": [
        "3135378741393/500000000000",
        "1253957181277/200000000000",
        "1567211271941/250000000000",
        "3133965350543/500000000000",
        "626704669789/100000000000",
        "250647743081/40000000000",
        "3132685731839/500000000000",
        "3132247148369/500000000000",
        "782938137663/125000000000",
        "6262549729249/1000000000000",
        "3130814450273/500000000000",
        "6260658961893/1000000000000",
        "6259694122503/1000000000000",
        "6258761915697/1000000000000",
        "250312892537/40000000000",
        "6256891522641/1000000000000"
      ]
    },
    {
      "r_107_200": "3119200354669/500000000000",
      "r_113_200": "780678433043/125000000000",
      "r_19_40": "6224179818697/1000000000000",
      "r_1_2": "3115033638103/500000000000",
      "r_21_40": "1559042745943/250000000000",
      "r_23_40": "6247707312057/1000000000000",
      "r_3_5": "3127038347087/500000000000",
      "r_49_100": "6227689495379/1000000000000",
      "r_51_100": "623267071761/100000000000",
      "r_9_20": "3108911463961/500000000000",
      "sharp": "6211763019259/1000000000000",
      "sharp_bins": [
        "780750479063/125000000000",
        "1561277963147/250000000000",
        "78053168473/12500000000",
        "6243423954741/1000000000000",
        "6242629190663/1000000000000",
        "6241681071897/1000000000000",
        "1950224459/312500000",
        "6239789272991/1000000000000",
        "1559723552381/250000000000",
        "6237920971797/1000000000000",
        "6236983478473/1000000000000",
        "3118040434301/500000000000",
        "6235157427777/1000000000000",
        "6234256635987/1000000000000",
        "6233393887031/1000000000000",
        "6232367438607/1000000000000"
      ]
    },
    {
      "r_107_200": "625795780683/100000000000",
      "r_113_200": "6264906773949/1000000000000",
      "r_19_40": "3121815817209/500000000000",
      "r_1_2": "6249731220311/1000000000000",
      "r_21_40": "156391663187/25000000000",
      "r_23_40": "6267329234089/1000000000000",
      "r_3_5": "6273389358579/1000000000000",
      "r_49_100": "1561797890129/250000000000",
      "r_51_100": "1250447959969/200000000000",
      "r_9_20": "3118682962037/500000000000",
      "sharp": "6232086363067/1000000000000",
      "sharp_bins": [
        "6265680727003/1000000000000",
        "6264740128727/1000000000000",
        "782978361907/125000000000",
        "156573560923/25000000000",
        "6262089618009/1000000000000",
        "6261266327077/1000000000000",
        "6260437599497/1000000000000",
        "3129723993741/500000000000",
        "6258492478911/1000000000000",
        "6257570534143/1000000000000",
        "1251325732189/200000000000",
        "6255663290793/1000000000000",
        "390920645181/62500000000",
        "1563452563397/250000000000",
        "3126439161383/500000000000",
        "625198198717/100000000000"
      ]
    },
    {
      "r_107_200": "782460420001/125000000000",
      "r_113_200": "6266622768151/1000000000000",
      "r_19_40": "3122684851103/500000000000",
      "r_1_2": "1562866185171/250000000000",
      "r_21_40": "3128697212003/500000000000",
      "r_23_40": "6269040805783/1000000000000",
      "r_3_5": "1568772266933/250000000000",
      "r_49_100": "1249785536673/200000000000",
      "r_51_100": "6253970554109/1000000000000",
      "r_9_20": "779888480629/125000000000",
      "sharp": "1246785604527/200000000000",
      "sharp_bins": [
        "1253479914741/200000000000",
        "6266460878141/1000000000000",
        "6265549334427/1000000000000",
        "313233317513/50000000000",
        "1565953697953/250000000000",
        "313149626601/50000000000",
        "6262164804107/1000000000000",
        "6261176883563/1000000000000",
        "3130111420939/500000000000",
        "1251860425881/200000000000",
        "1251672301577/200000000000",
        "3128698711417/500000000000",
        "391029092699/62500000000",
        "1563886575177/250000000000",
        "3127307615397/500000000000",
        "6253719486887/1000000000000"
      ]
    },
    {
      "r_107_200": "48708917937/7812500000",
      "r_113_200": "3120890645199/500000000000",
      "r_19_40": "6220615073341/1000000000000",
      "r_1_2": "1556597426677/250000000000",
      "r_21_40": "6232559961781/1000000000000",
      "r_23_40": "3121985563309/500000000000",
      "r_3_5": "6250436555681/1000000000000",
      "r_49_100": "6224102641351/1000000000000",
      "r_51_100": "1245785079391/200000000000",
      "r_9_20": "3107101483543/500000000000",
      "sharp": "48500656783/7812500000",
      "sharp_bins": [
        "6242265597721/1000000000000",
        "6241408901203/1000000000000",
        "6240581351943/1000000000000",
        "6239787123109/1000000000000",
        "1559720262013/250000000000",
        "311896011899/50000000000",
        "6236993174003/1000000000000",
        "6236101413871/1000000000000",
        "3117575956623/500000000000",
        "779277073237/125000000000",
        "3116657047671/500000000000",
        "779051181873/125000000000",
        "6231509385411/1000000000000",
        "6230645523289/1000000000000",
        "6229676835257/1000000000000",
        "6228689299801/1000000000000"
      ]
    },
    {
      "r_107_200": "312730480149/50000000000",
      "r_113_200": "6261565595163/1000000000000",
      "r_19_40": "3120186575701/500000000000",
      "r_1_2": "1249271411469/200000000000",
      "r_21_40": "1250470929323/200000000000",
      "r_23_40": "1252780781847/200000000000",
      "r_3_5": "6270077498319/1000000000000",
      "r_49_100": "6243903616411/1000000000000",
      "r_51_100": "6248925647463/1000000000000",
      "r_9_20": "623408236697/100000000000",
      "sharp": "3114384485601/500000000000",
      "sharp_bins": [
        "1252450703919/200000000000",
        "3130671751111/500000000000",
        "3130230264701/500000000000",
        "1564902425327/250000000000",
        "6258786759987/1000000000000",
        "3128999019319/500000000000",
        "3128508143927/500000000000",
        "3128031299259/500000000000",
        "6255141286797/1000000000000",
        "312711370629/50000000000",
        "390828917413/62500000000",
        "781541395353/125000000000",
        "6251430896921/1000000000000",
        "3125249198227/500000000000",
        "312480100233/50000000000",
        "6248686740071/1000000000000"
      ]
    },
    {
      "r_107_200": "1251272534217/200000000000",
      "r_113_200": "6263309171079/1000000000000",
      "r_19_40": "6242138096029/1000000000000",
      "r_1_2": "6248118162909/1000000000000",
      "r_21_40": "6254109835591/1000000000000",
      "r_23_40": "39160271909/6250000000",
      "r_3_5": "6271804536079/1000000000000",
      "r_49_100": "3122833408743/500000000000",
      "r_51_100": "6250683689027/1000000000000",
      "r_9_20": "389740706201/62500000000",
      "sharp": "3115319178169/500000000000",
      "sharp_bins": [
        "6264000419371/1000000000000",
        "3914432587/625000000",
        "6262210687481/1000000000000",
        "626136117371/100000000000",
        "125210786353/20000000000",
        "6259751465859/1000000000000",
        "6258771427117/1000000000000",
        "3128909629469/500000000000",
        "6256899235409/1000000000000",
        "1251197309447/200000000000",
        "6255023156111/1000000000000",
        "1250818547119/200000000000",
        "6253193331661/1000000000000",
        "97691589983/15625000000",
        "3125683017113/500000000000",
        "6250451455569/1000000000000"
      ]
    },
    {
      "r_107_200": "1557745923011/250000000000",
      "r_113_200": "3119008318717/500000000000",
      "r_19_40": "3108456475633/500000000000",
      "r_1_2": "6222658382967/1000000000000",
      "r_21_40": "6228792461143/1000000000000",
      "r_23_40": "6240182790087/1000000000000",
      "r_3_5": "6246520246567/1000000000000",
      "r_49_100": "6220403897499/1000000000000",
      "r_51_100": "3112554127287/500000000000",
      "r_9_20": "3105264369033/500000000000",
      "sharp": "6204324539729/1000000000000",
      "sharp_bins": [
        "6238475205237/1000000000000",
        "3118825052249/500000000000",
        "1559214243003/250000000000",
        "6235989375203/1000000000000",
        "6235031106127/1000000000000",
        "3117053261063/500000000000",
        "48697001453/7812500000",
        "6232291462309/1000000000000",
        "1246271652317/200000000000",
        "6230457127341/1000000000000",
        "6229570626881/1000000000000",
        "389291947471/62500000000",
        "778475950917/125000000000",
        "3113446837697/500000000000",
        "3112953377301/500000000000",
        "6224960371309/1000000000000"
      ]
    },
    {
      "r_107_200": "6251215945867/1000000000000",
      "r_113_200": "6258177238923/1000000000000",
      "r_19_40": "6237070271513/1000000000000",
      "r_1_2": "1248587537163/200000000000",
      "r_21_40": "1562249769257/250000000000",
      "r_23_40": "125208647701/20000000000",
      "r_3_5": "1566677234341/250000000000",
      "r_49_100": "3120285174711/500000000000",
      "r_51_100": "3122759902503/500000000000",
      "r_9_20": "6230740870811/1000000000000",
      "sharp": "6225409774361/1000000000000",
      "sharp_bins": [
        "6258781238553/1000000000000",
        "6257900256091/1000000000000",
        "782131428899/125000000000",
        "6256229836429/1000000000000",
        "6255441467099/1000000000000",
        "6254504278849/1000000000000",
        "6253552466887/1000000000000",
        "6252632825099/1000000000000",
        "312587278111/50000000000",
        "6250782049021/1000000000000",
        "156246314083/25000000000",
        "39055975991/6250000000",
        "6248039022109/1000000000000",
        "3123571603529/500000000000",
        "3123141773647/500000000000",
        "97582271107/15625000000"
      ]
    },
    {
      "r_107_200": "15632493043/2500000000",
      "r_113_200": "3129974546319/500000000000",
      "r_19_40": "6238862768661/1000000000000",
      "r_1_2": "1561181763757/250000000000",
      "r_21_40": "6250782247851/1000000000000",
      "r_23_40": "195693772223/31250000000",
      "r_3_5": "3134232059773/500000000000",
      "r_49_100": "48768447689/7812500000",
      "r_51_100": "1561826518909/250000000000",
      "r_9_20": "623253756863/100000000000",
      "sharp": "3113653792543/500000000000",
      "sharp_bins": [
        "6260556900407/1000000000000",
        "6259677482647/1000000000000",
        "3129415010231/500000000000",
        "6258009562941/1000000000000",
        "3128611058473/500000000000",
        "3128143244523/500000000000",
        "3127668123519/500000000000",
        "625441794713/100000000000",
        "3126765904779/500000000000",
        "48848200727/7812500000",
        "6251641364877/1000000000000",
        "1250149173361/200000000000",
        "6249829652537/1000000000000",
        "6248934575169/1000000000000",
        "6248075390273/1000000000000",
        "1249411678551/200000000000"
      ]
    },
    {
      "r_107_200": "1556793007281/250000000000",
      "r_113_200": "623406558911/100000000000",
      "r_19_40": "6213157576147/1000000000000",
      "r_1_2": "6218870081743/1000000000000",
      "r_21_40": "6224928470681/1000000000000",
      "r_23_40": "623633620213/100000000000",
      "r_3_5": "6242488735211/1000000000000",
      "r_49_100": "621660260549/100000000000",
      "r_51_100": "124424597963/20000000000",
      "r_9_20": "3103398935727/500000000000",
      "sharp": "1240101916553/200000000000",
      "sharp_bins": [
        "311731374237/50000000000",
        "6233835996619/1000000000000",
        "6233003337903/1000000000000",
        "389503009301/62500000000",
        "3115563288429/500000000000",
        "1246047647483/200000000000",
        "6229336868821/1000000000000",
        "3114202849383/500000000000",
        "1556876794729/250000000000",
        "3113319076529/500000000000",
        "778217448423/125000000000",
        "3112438656877/500000000000",
        "3112007579301/500000000000",
        "3111514746209/500000000000",
        "48610028829/7812500000",
        "3110527275359/500000000000"
      ]
    },
    {
      "r_107_200": "6247769293307/1000000000000",
      "r_113_200": "312737197949/50000000000",
      "r_19_40": "3116856652301/500000000000",
      "r_1_2": "1247894534633/200000000000",
      "r_21_40": "3122799337637/500000000000",
      "r_23_40": "1251382457761/200000000000",
      "r_3_5": "6263281526987/1000000000000",
      "r_49_100": "779649048409/125000000000",
      "r_51_100": "3120994885329/500000000000",
      "r_9_20": "389208170067/62500000000",
      "sharp": "3110973335543/500000000000",
      "sharp_bins": [
        "781907412547/125000000000",
        "1250882493763/200000000000",
        "3126796604939/500000000000",
        "3126402870169/500000000000",
        "3125954814471/500000000000",
        "6250960137057/1000000000000",
        "3125021395729/500000000000",
        "6249159131097/1000000000000",
        "48814211167/7812500000",
        "624729212929/100000000000",
        "6246396265729/1000000000000",
        "3122748891881/500000000000",
        "249784126741/40000000000",
        "6243742879323/1000000000000",
        "1248556183613/200000000000",
        "6241800301807/1000000000000"
      ]
    },
    {
      "r_107_200": "6249579534383/1000000000000",
      "r_113_200": "1564136206561/250000000000",
      "r_19_40": "249421364373/40000000000",
      "r_1_2": "1248258202953/200000000000",
      "r_21_40": "3123705272621/500000000000",
      "r_23_40": "3129355037723/500000000000",
      "r_3_5": "3132532849187/500000000000",
      "r_49_100": "6239011803489/1000000000000",
      "r_51_100": "6243805394161/1000000000000",
      "r_9_20": "778644501543/125000000000",
      "sharp": "6223873904867/1000000000000",
      "sharp_bins": [
        "6257064451457/1000000000000",
        "6256219025861/1000000000000",
        "78192511923/12500000000",
        "1250922891559/200000000000",
        "6253719770231/1000000000000",
        "6252771893191/1000000000000",
        "6251855939509/1000000000000",
        "781371680677/125000000000",
        "6250034693659/1000000000000",
        "6249109008711/1000000000000",
        "624821410997/100000000000",
        "1561829132151/250000000000",
        "1561605679197/250000000000",
        "780695371153/125000000000",
        "390287624521/62500000000",
        "6243622388489/1000000000000"
      ]
    },
    {
      "r_107_200": "777912821127/125000000000",
      "r_113_200": "6230058449513/1000000000000",
      "r_19_40": "1241853841427/200000000000",
      "r_1_2": "6215024714587/1000000000000",
      "r_21_40": "1244201846463/200000000000",
      "r_23_40": "4985945643/800000000",
      "r_3_5": "1559595408227/250000000000",
      "r_49_100": "1553185902617/250000000000",
      "r_51_100": "6217292115683/1000000000000",
      "r_9_20": "6202951318751/1000000000000",
      "sharp": "6196637249609/1000000000000",
      "sharp_bins": [
        "3115360690489/500000000000",
        "6229920144557/1000000000000",
        "1557242141093/250000000000",
        "194626578817/31250000000",
        "1245432947593/200000000000",
        "1556571326759/250000000000",
        "1245071349043/200000000000",
        "389028836819/62500000000",
        "3111800070333/500000000000",
        "3111356065193/500000000000",
        "6221851746071/1000000000000",
        "6221027639473/1000000000000",
        "6220054615433/1000000000000",
        "1554777521323/250000000000",
        "777266819403/125000000000",
        "1243414328561/200000000000"
      ]
    },
    {
      "r_107_200": "3122115563897/500000000000",
      "r_113_200": "6251200055397/1000000000000",
      "r_19_40": "3115113831693/500000000000",
      "r_1_2": "6235959385897/1000000000000",
      "r_21_40": "3121025497699/500000000000",
      "r_23_40": "3126672892593/500000000000",
      "r_3_5": "1564897717177/250000000000",
      "r_49_100": "194803445631/31250000000",
      "r_51_100": "3119197063777/500000000000",
      "r_9_20": "6223871743239/1000000000000",
      "sharp": "388650596211/62500000000",
      "sharp_bins": [
        "3125845474981/500000000000",
        "6250874473293/1000000000000",
        "6250088439177/1000000000000",
        "6249229946383/1000000000000",
        "312414164871/50000000000",
        "1249473753609/200000000000",
        "3123243440139/500000000000",
        "780696398597/125000000000",
        "6244646790429/1000000000000",
        "3121876344077/500000000000",
        "1560718052697/250000000000",
        "97530916039/15625000000",
        "6241119115597/1000000000000",
        "6240210480067/1000000000000",
        "1559807727937/250000000000",
        "623829002591/100000000000"
      ]
    },
    {
      "r_107_200": "195189728011/31250000000",
      "r_113_200": "6253031002529/1000000000000",
      "r_19_40": "1558019490049/250000000000",
      "r_1_2": "6237807434179/1000000000000",
      "r_21_40": "1248778563833/200000000000",
      "r_23_40": "125103476051/20000000000",
      "r_3_5": "250456232243/40000000000",
      "r_49_100": "1247111837157/200000000000",
      "r_51_100": "156005998513/25000000000",
      "r_9_20": "622572635707/100000000000",
      "sharp": "622036707969/100000000000",
      "sharp_bins": [
        "6253526360679/1000000000000",
        "48849305599/7812500000",
        "3125963051327/500000000000",
        "3125534456111/500000000000",
        "3125061959743/500000000000",
        "3124605414073/500000000000",
        "6248330154561/1000000000000",
        "312370788027/50000000000",
        "3123246314417/500000000000",
        "6245599547059/1000000000000",
        "1248943990047/200000000000",
        "6243827228397/1000000000000",
        "6242968323649/1000000000000",
        "249682418849/40000000000",
        "3120540987517/500000000000",
        "6240141902667/1000000000000"
      ]
    },
    {
      "r_107_200": "77741458023/12500000000",
      "r_113_200": "3112995390071/500000000000",
      "r_19_40": "6205306977253/1000000000000",
      "r_1_2": "3105560332109/500000000000",
      "r_21_40": "6216996557021/1000000000000",
      "r_23_40": "3114209208181/500000000000",
      "r_3_5": "623419353393/100000000000",
      "r_49_100": "1241764508461/200000000000",
      "r_51_100": "3106647182841/500000000000",
      "r_9_20": "6199033240089/1000000000000",
      "sharp": "193521185057/31250000000",
      "sharp_bins": [
        "1245347384531/200000000000",
        "6225789471021/1000000000000",
        "6224875460443/1000000000000",
        "6223992780617/1000000000000",
        "3111566935111/500000000000",
        "6222208482603/1000000000000",
        "6221316818487/1000000000000",
        "3110228776681/500000000000",
        "6219585830357/1000000000000",
        "194335247911/31250000000",
        "3108952355689/500000000000",
        "777122398357/125000000000",
        "1554009143813/250000000000",
        "3107555925783/500000000000",
        "6214059806933/1000000000000",
        "6213010505683/1000000000000"
      ]
    },
    {
      "r_107_200": "1560161230321/250000000000",
      "r_113_200": "1249495989951/200000000000",
      "r_19_40": "1245338895281/200000000000",
      "r_1_2": "6232394804283/1000000000000",
      "r_21_40": "623841412067/100000000000",
      "r_23_40": "6249726900913/1000000000000",
      "r_3_5": "1251158630597/200000000000",
      "r_49_100": "1246026614847/200000000000",
      "r_51_100": "1558685814827/250000000000",
      "r_9_20": "38877261157/6250000000",
      "sharp": "6214822777717/1000000000000",
      "sharp_bins": [
        "195252223659/31250000000",
        "6247287081439/1000000000000",
        "6246462773531/1000000000000",
        "6245519481593/1000000000000",
        "6244608272997/1000000000000",
        "6243728704269/1000000000000",
        "6242836036067/1000000000000",
        "3120957000851/500000000000",
        "1248204580109/200000000000",
        "1248031954677/200000000000",
        "6239267482563/1000000000000",
        "6238409692597/1000000000000",
        "6237551497507/1000000000000",
        "1559143396019/250000000000",
        "3117816853713/500000000000",
        "6234612957551/1000000000000"
      ]
    },
    {
      "r_107_200": "6242515796873/1000000000000",
      "r_113_200": "1562335592339/250000000000",
      "r_19_40": "3114287514847/500000000000",
      "r_1_2": "6234273320777/1000000000000",
      "r_21_40": "3120143442289/500000000000",
      "r_23_40": "6251585936081/1000000000000",
      "r_3_5": "6257639961321/1000000000000",
      "r_49_100": "1558003130721/250000000000",
      "r_51_100": "77957750819/12500000000",
      "r_9_20": "6222246479629/1000000000000",
      "sharp": "6216811401591/1000000000000",
      "sharp_bins": [
        "6249937616473/1000000000000",
        "3124577302019/500000000000",
        "6248331491961/1000000000000",
        "3123694947079/500000000000",
        "3123240082939/500000000000",
        "312280092779/50000000000",
        "6244710437301/1000000000000",
        "1248757943069/200000000000",
        "6242899687737/1000000000000",
        "3121018711303/500000000000",
        "780143256021/125000000000",
        "6240288925193/1000000000000",
        "3119715662561/500000000000",
        "3119227269461/500000000000",
        "3118757767377/500000000000",
        "389781000209/62500000000"
      ]
    },
    {
      "r_107_200": "6204546548733/1000000000000",
      "r_113_200": "1552797474739/250000000000",
      "r_19_40": "3095371827173/500000000000",
      "r_1_2": "1549114762599/250000000000",
      "r_21_40": "6202124447503/1000000000000",
      "r_23_40": "776687655577/125000000000",
      "r_3_5": "6219248443513/1000000000000",
      "r_49_100": "193571424711/31250000000",
      "r_51_100": "774832989099/125000000000",
      "r_9_20": "309227283661/50000000000",
      "sharp": "3088858952363/500000000000",
      "sharp_bins": [
        "194118521117/31250000000",
        "6210914230263/1000000000000",
        "1552517442177/250000000000",
        "6209167066933/1000000000000",
        "3104140306297/500000000000",
        "3103712069747/500000000000",
        "6206580423009/1000000000000",
        "6205725658557/1000000000000",
        "6204905486499/1000000000000",
        "3102032197603/500000000000",
        "620312443287/100000000000",
        "6202223489877/1000000000000",
        "1550310701371/250000000000",
        "1240043307849/200000000000",
        "3099602582697/500000000000",
        "6198227820417/1000000000000"
      ]
    },
    {
      "r_107_200": "6237006923957/1000000000000",
      "r_113_200": "6243709908827/1000000000000",
      "r_19_40": "6223037150911/1000000000000",
      "r_1_2": "3114389549797/500000000000",
      "r_21_40": "6234728019831/1000000000000",
      "r_23_40": "39037853829/6250000000",
      "r_3_5": "6251927024291/1000000000000",
      "r_49_100": "6226504107879/1000000000000",
      "r_51_100": "3115519446647/500000000000",
      "r_9_20": "621674437373/100000000000",
      "sharp": "3105592336873/500000000000",
      "sharp_bins": [
        "6244399119129/1000000000000",
        "6243605586007/1000000000000",
        "1248533231087/200000000000",
        "6241758758303/1000000000000",
        "780110255183/125000000000",
        "6240011013941/1000000000000",
        "6239091894347/1000000000000",
        "779775538971/125000000000",
        "97458580099/15625000000",
        "6236467475993/1000000000000",
        "6235611984923/1000000000000",
        "779348870473/125000000000",
        "6233825692009/1000000000000",
        "3116443743479/500000000000",
        "778989865581/125000000000",
        "6230865554637/1000000000000"
      ]
    },
    {
      "r_107_200": "6238909311269/1000000000000",
      "r_113_200": "1249120925179/200000000000",
      "r_19_40": "3112474581813/500000000000",
      "r_1_2": "389418055021/62500000000",
      "r_21_40": "1247326506081/200000000000",
      "r_23_40": "780993436347/125000000000",
      "r_3_5": "781725833851/125000000000",
      "r_49_100": "1557103718239/250000000000",
      "r_51_100": "779118435879/125000000000",
      "r_9_20": "3109330132407/500000000000",
      "sharp": "6213205189601/1000000000000",
      "sharp_bins": [
        "1561574362477/250000000000",
        "6245505020921/1000000000000",
        "3122283659481/500000000000",
        "1248732288133/200000000000",
        "3121393011457/500000000000",
        "6241916202659/1000000000000",
        "6240998437503/1000000000000",
        "1560027994271/250000000000",
        "6239257675713/1000000000000",
        "6238376952657/1000000000000",
        "1559380546213/250000000000",
        "6236701635317/1000000000000",
        "1558934372441/250000000000",
        "6234800212191/1000000000000",
        "1558458167097/250000000000",
        "77909758481/12500000000"
      ]
    },
    {
      "r_107_200": "310008010827/50000000000",
      "r_113_200": "38791968623/6250000000",
      "r_19_40": "6186402579963/1000000000000",
      "r_1_2": "1548032869299/250000000000",
      "r_21_40": "3098834717973/500000000000",
      "r_23_40": "3104510492649/500000000000",
      "r_3_5": "1242946234917/200000000000",
      "r_49_100": "6189957241849/1000000000000",
      "r_51_100": "6194352778283/1000000000000",
      "r_9_20": "1545074088237/250000000000",
      "sharp": "6173419464609/1000000000000",
      "sharp_bins": [
        "6207310808661/1000000000000",
        "1241294093941/200000000000",
        "6205584693391/1000000000000",
        "248188102381/40000000000",
        "1240770087623/200000000000",
        "775377625371/125000000000",
        "6202169465651/1000000000000",
        "6201352708419/1000000000000",
        "1550137699579/250000000000",
        "6199614449319/1000000000000",
        "6198716563473/1000000000000",
        "6197780378847/1000000000000",
        "19364898191/3125000000",
        "1548940430591/250000000000",
        "247791540029/40000000000",
        "6193850931359/1000000000000"
      ]
    },
    {
      "r_107_200": "6233260771407/1000000000000",
      "r_113_200": "6239885679183/1000000000000",
      "r_19_40": "777414082281/125000000000",
      "r_1_2": "6225110924413/1000000000000",
      "r_21_40": "6230956003863/1000000000000",
      "r_23_40": "624228489957/100000000000",
      "r_3_5": "3123993610499/500000000000",
      "r_49_100": "3111409601659/500000000000",
      "r_51_100": "3113640376319/500000000000",
      "r_9_20": "1553265507047/250000000000",
      "sharp": "6207466801639/1000000000000",
      "sharp_bins": [
        "6240655788247/1000000000000",
        "6239720714401/1000000000000",
        "6238817604253/1000000000000",
        "1559486065739/250000000000",
        "1559273373467/250000000000",
        "6236177828639/1000000000000",
        "1247058852373/200000000000",
        "1558610348203/250000000000",
        "3116787964397/500000000000",
        "3116361650971/500000000000",
        "3115951777307/500000000000",
        "778873072677/125000000000",
        "3115024331983/500000000000",
        "97330149623/15625000000",
        "3114043581577/500000000000",
        "3113523414383/500000000000"
      ]
    },
    {
      "r_107_200": "3117597898001/500000000000",
      "r_113_200": "390113346459/62500000000",
      "r_19_40": "3110628515003/500000000000",
      "r_1_2": "6227052801447/1000000000000",
      "r_21_40": "6232893276051/1000000000000",
      "r_23_40": "1561052177871/250000000000",
      "r_3_5": "1562475173017/250000000000",
      "r_49_100": "1556190526673/250000000000",
      "r_51_100": "6229221963371/1000000000000",
      "r_9_20": "388438125083/62500000000",
      "sharp": "194047505727/31250000000",
      "sharp_bins": [
        "624258694067/100000000000",
        "249666145061/40000000000",
        "3120376035027/500000000000",
        "124797601299/20000000000",
        "389939404087/62500000000",
        "124762323859/20000000000",
        "779654224079/125000000000",
        "3118190926689/500000000000",
        "3117758650731/500000000000",
        "49877323597/8000000000",
        "6233846227449/1000000000000",
        "623292821137/100000000000",
        "6231993272153/1000000000000",
        "155776875379/25000000000",
        "6230033994077/1000000000000",
        "194656092491/31250000000"
      ]
    },
    {
      "r_107_200": "3097778403627/500000000000",
      "r_113_200": "6202165054439/1000000000000",
      "r_19_40": "6181970571027/1000000000000",
      "r_1_2": "6187730016033/1000000000000",
      "r_21_40": "9676779069/1562500000",
      "r_23_40": "6204468985823/1000000000000",
      "r_3_5": "6210141070409/1000000000000",
      "r_49_100": "6185513016713/1000000000000",
      "r_51_100": "247596046671/40000000000",
      "r_9_20": "77199046811/12500000000",
      "sharp": "6168922786983/1000000000000",
      "sharp_bins": [
        "3101378394963/500000000000",
        "1550471627313/250000000000",
        "1550252283843/250000000000",
        "1240032392881/200000000000",
        "9686478313/1562500000",
        "1549624600147/250000000000",
        "1239537122793/200000000000",
        "3098453981923/500000000000",
        "6195987852349/1000000000000",
        "6195093646283/1000000000000",
        "619419918879/100000000000",
        "6193198244199/1000000000000",
        "3096099171623/500000000000",
        "1238246085043/200000000000",
        "6190297285921/1000000000000",
        "6189397720003/1000000000000"
      ]
    },
    {
      "r_107_200": "6229370898839/1000000000000",
      "r_113_200": "6236007638999/1000000000000",
      "r_19_40": "6215532053617/1000000000000",
      "r_1_2": "6221281432149/1000000000000",
      "r_21_40": "6227029989291/1000000000000",
      "r_23_40": "6238311356651/1000000000000",
      "r_3_5": "1560996748581/250000000000",
      "r_49_100": "1554769875191/250000000000",
      "r_51_100": "124469332409/20000000000",
      "r_9_20": "620932127809/100000000000",
      "sharp": "6203667626759/1000000000000",
      "sharp_bins": [
        "6236680478749/1000000000000",
        "3117890899859/500000000000",
        "623491266709/100000000000",
        "6234076122481/1000000000000",
        "779146136441/125000000000",
        "1246458003831/200000000000",
        "6231440031691/1000000000000",
        "1557647523133/250000000000",
        "62297406431/10000000000",
        "389307687773/62500000000",
        "6228047491457/1000000000000",
        "3113557235403/500000000000",
        "6226218528963/1000000000000",
        "3112601737289/500000000000",
        "3112088290649/500000000000",
        "6223170734007/1000000000000"
      ]
    },
    {
      "r_107_200": "3115669942593/500000000000",
      "r_113_200": "194936548061/31250000000",
      "r_19_40": "3108754820527/500000000000",
      "r_1_2": "1244651367927/200000000000",
      "r_21_40": "6229001403887/1000000000000",
      "r_23_40": "1560067421177/250000000000",
      "r_3_5": "6245935225343/1000000000000",
      "r_49_100": "3110527701063/500000000000",
      "r_51_100": "1245088262079/200000000000",
      "r_9_20": "155282554697/25000000000",
      "sharp": "3102877439323/500000000000",
      "sharp_bins": [
        "3119323087827/500000000000",
        "6237749080803/1000000000000",
        "194902541209/31250000000",
        "1247209186327/200000000000",
        "3117570153683/500000000000",
        "3117131220767/500000000000",
        "6233413425743/1000000000000",
        "6232564385077/1000000000000",
        "6231715757527/1000000000000",
        "6230898693877/1000000000000",
        "1557505995481/250000000000",
        "6229091986019/1000000000000",
        "6228196819543/1000000000000",
        "6227183080469/1000000000000",
        "6226157487031/1000000000000",
        "6225152734653/1000000000000"
      ]
    },
    {
      "r_107_200": "6233294684069/1000000000000",
      "r_113_200": "3119958608797/500000000000",
      "r_19_40": "194358536911/31250000000",
      "r_1_2": "124504362529/20000000000",
      "r_21_40": "6230958644543/1000000000000",
      "r_23_40": "6242213792977/1000000000000",
      "r_3_5": "1249573849943/200000000000",
      "r_49_100": "1555754303331/250000000000",
      "r_51_100": "6227401852161/1000000000000",
      "r_9_20": "1553317281447/250000000000",
      "sharp": "6207827369739/1000000000000",
      "sharp_bins": [
        "6240597617369/1000000000000",
        "49917616843/8000000000",
        "1247767142761/200000000000",
        "97468773213/15625000000",
        "3118548634301/500000000000",
        "779527576393/125000000000",
        "389710785653/62500000000",
        "15586311081/2500000000",
        "3116838315791/500000000000",
        "1558215037377/250000000000",
        "1246397248833/200000000000",
        "3115527638913/500000000000",
        "311508044653/50000000000",
        "3114574236593/500000000000",
        "6228124183903/1000000000000",
        "311356026613/50000000000"
      ]
    },
    {
      "r_107_200": "6225425530233/1000000000000",
      "r_113_200": "3116002001107/500000000000",
      "r_19_40": "1242338530073/200000000000",
      "r_1_2": "777174220353/125000000000",
      "r_21_40": "6223029640541/1000000000000",
      "r_23_40": "311714074821/50000000000",
      "r_3_5": "1559982425867/250000000000",
      "r_49_100": "6215221476601/1000000000000",
      "r_51_100": "3109796247309/500000000000",
      "r_9_20": "310276032673/50000000000",
      "sharp": "619981084371/100000000000",
      "sharp_bins": [
        "3116324447129/500000000000",
        "38948652961/6250000000",
        "1557737964187/250000000000",
        "6230062892837/1000000000000",
        "6229188777251/1000000000000",
        "1557085556157/250000000000",
        "6227507144227/1000000000000",
        "389166297299/62500000000",
        "3112923229997/500000000000",
        "6225011591809/1000000000000",
        "6224082043969/1000000000000",
        "3111594486013/500000000000",
        "6222219485093/1000000000000",
        "6221205966053/1000000000000",
        "3110102857667/500000000000",
        "6219236705861/1000000000000"
      ]
    },
    {
      "r_107_200": "1556857346759/250000000000",
      "r_113_200": "623400117041/100000000000",
      "r_19_40": "6213704344177/1000000000000",
      "r_1_2": "155485089901/25000000000",
      "r_21_40": "3112518095079/500000000000",
      "r_23_40": "3118137634253/500000000000",
      "r_3_5": "156047840877/25000000000",
      "r_49_100": "194288487781/31250000000",
      "r_51_100": "6221601557929/1000000000000",
      "r_9_20": "3103767695063/500000000000",
      "sharp": "1550483218771/250000000000",
      "sharp_bins": [
        "6234650063283/1000000000000",
        "6233787044061/1000000000000",
        "779119452189/125000000000",
        "6232068030679/1000000000000",
        "6231195157599/1000000000000",
        "3115174807359/500000000000",
        "6229515420809/1000000000000",
        "6228669896707/1000000000000",
        "6227856221997/1000000000000",
        "1556755502859/250000000000",
        "6226093530537/1000000000000",
        "622520127963/100000000000",
        "6224232938709/1000000000000",
        "97237823721/15625000000",
        "622222161029/100000000000",
        "6221253475617/1000000000000"
      ]
    },
    {
      "r_107_200": "6229418639059/1000000000000",
      "r_113_200": "1558995924793/250000000000",
      "r_19_40": "621570157937/100000000000",
      "r_1_2": "6221398894829/1000000000000",
      "r_21_40": "6227028147367/1000000000000",
      "r_23_40": "6238254399531/1000000000000",
      "r_3_5": "1248776587363/200000000000",
      "r_49_100": "6219227238869/1000000000000",
      "r_51_100": "6223596059331/1000000000000",
      "r_9_20": "3104767873051/500000000000",
      "sharp": "1551009931799/250000000000",
      "sharp_bins": [
        "1247327311123/200000000000",
        "6235774937333/1000000000000",
        "6234944702197/1000000000000",
        "6234058492901/1000000000000",
        "3116593431867/500000000000",
        "6232342333613/1000000000000",
        "3115754515067/500000000000",
        "6230664373797/1000000000000",
        "3114925663587/500000000000",
        "3114508890189/500000000000",
        "778511296351/125000000000",
        "1556799736707/250000000000",
        "155655793911/25000000000",
        "6225220838421/1000000000000",
        "6224222878711/1000000000000",
        "6223255626013/1000000000000"
      ]
    },
    {
      "r_107_200": "6221422592383/1000000000000",
      "r_113_200": "389244867849/62500000000",
      "r_19_40": "1241546098269/200000000000",
      "r_1_2": "6213444779753/1000000000000",
      "r_21_40": "6218961146629/1000000000000",
      "r_23_40": "6230190726757/1000000000000",
      "r_3_5": "249432184227/40000000000",
      "r_49_100": "3105635803809/500000000000",
      "r_51_100": "3107829736013/500000000000",
      "r_9_20": "1240328880297/200000000000",
      "sharp": "6195894977499/1000000000000",
      "sharp_bins": [
        "3114278410751/500000000000",
        "6227728641107/1000000000000",
        "3113428181287/500000000000",
        "1556496723779/250000000000",
        "6225145073399/1000000000000",
        "3112162090773/500000000000",
        "3111740709833/500000000000",
        "3111335495341/500000000000",
        "248874958947/40000000000",
        "6220948441089/1000000000000",
        "1244011773721/200000000000",
        "1554783069943/250000000000",
        "3109066028747/500000000000",
        "6217137941251/1000000000000",
        "6216173550041/1000000000000",
        "776905253829/125000000000"
      ]
    },
    {
      "r_107_200": "6223462263873/1000000000000",
      "r_113_200": "1245990278017/200000000000",
      "r_19_40": "3104888788067/500000000000",
      "r_1_2": "3107744984449/500000000000",
      "r_21_40": "1555250954021/250000000000",
      "r_23_40": "3116110450213/500000000000",
      "r_3_5": "389864074799/62500000000",
      "r_49_100": "6213317086533/1000000000000",
      "r_51_100": "124354076857/20000000000",
      "r_9_20": "3101846984001/500000000000",
      "sharp": "3099026367471/500000000000",
      "sharp_bins": [
        "778824302647/125000000000",
        "6229767460649/1000000000000",
        "6228896534519/1000000000000",
        "194625885633/31250000000",
        "1556796890963/250000000000",
        "9962188077/1600000000",
        "6225525687147/1000000000000",
        "6224715922947/1000000000000",
        "3111959716473/500000000000",
        "3111497502589/500000000000",
        "3111053147769/500000000000",
        "6221180695749/1000000000000",
        "311009088473/50000000000",
        "6219188839131/1000000000000",
        "3109112684683/500000000000",
        "6217294503781/1000000000000"
      ]
    },
    {
      "r_107_200": "3112743449089/500000000000",
      "r_113_200": "155799245483/25000000000",
      "r_19_40": "388238110887/62500000000",
      "r_1_2": "6217520195057/1000000000000",
      "r_21_40": "6223031459449/1000000000000",
      "r_23_40": "389639749787/62500000000",
      "r_3_5": "6239830719743/1000000000000",
      "r_49_100": "6215347634663/1000000000000",
      "r_51_100": "6219733223101/1000000000000",
      "r_9_20": "1241145745979/200000000000",
      "sharp": "3100097439793/500000000000",
      "sharp_bins": [
        "6232616907467/1000000000000",
        "1246358233481/200000000000",
        "778865199253/125000000000",
        "3115027336999/500000000000",
        "6229214945511/1000000000000",
        "6228395809659/1000000000000",
        "1556888713401/250000000000",
        "311337287987/50000000000",
        "6225949803311/1000000000000",
        "3112513242171/500000000000",
        "6224138643007/1000000000000",
        "1555803509339/250000000000",
        "3111108205449/500000000000",
        "4976979737/800000000",
        "1555065532401/250000000000",
        "6219331926367/1000000000000"
      ]
    },
    {
      "r_107_200": "388576284357/62500000000",
      "r_113_200": "6223767577173/1000000000000",
      "r_19_40": "6203689006221/1000000000000",
      "r_1_2": "1552358125979/250000000000",
      "r_21_40": "155370686641/25000000000",
      "r_23_40": "1245207829143/200000000000",
      "r_3_5": "6231617751873/1000000000000",
      "r_49_100": "6207218874721/1000000000000",
      "r_51_100": "248464008989/40000000000",
      "r_9_20": "3098829173349/500000000000",
      "sharp": "6191797860123/1000000000000",
      "sharp_bins": [
        "6224403518749/1000000000000",
        "622354654593/100000000000",
        "6222682126961/1000000000000",
        "311092279757/50000000000",
        "1555259554541/250000000000",
        "6220199632767/1000000000000",
        "6219393583539/1000000000000",
        "1554655052267/250000000000",
        "6217710691969/1000000000000",
        "6216825199407/1000000000000",
        "3107969430709/500000000000",
        "6214950683627/1000000000000",
        "3106981348471/500000000000",
        "6213004063379/1000000000000",
        "6212077471699/1000000000000",
        "155279540941/25000000000"
      ]
    },
    {
      "r_107_200": "3109648860129/500000000000",
      "r_113_200": "6225838406549/1000000000000",
      "r_19_40": "6205772548113/1000000000000",
      "r_1_2": "621151401707/100000000000",
      "r_21_40": "6216907226769/1000000000000",
      "r_23_40": "6228106719909/1000000000000",
      "r_3_5": "623367601573/100000000000",
      "r_49_100": "31046504511/5000000000",
      "r_51_100": "6213681225587/1000000000000",
      "r_9_20": "1549935997707/250000000000",
      "sharp": "6193992932273/1000000000000",
      "sharp_bins": [
        "311323927369/50000000000",
        "3112811453607/500000000000",
        "155618994709/25000000000",
        "6223924333577/1000000000000",
        "6223117824013/1000000000000",
        "6222280173253/1000000000000",
        "6221474827287/1000000000000",
        "1555175479637/250000000000",
        "6219793483463/1000000000000",
        "621890889147/100000000000",
        "3109011698883/500000000000",
        "3108518258857/500000000000",
        "6216049747937/1000000000000",
        "6215092078419/1000000000000",
        "3107083093711/500000000000",
        "3106635391733/500000000000"
      ]
    },
    {
      "r_107_200": "1555339850497/250000000000",
      "r_113_200": "1245578741833/200000000000",
      "r_19_40": "1551960189791/250000000000",
      "r_1_2": "48543594713/7812500000",
      "r_21_40": "6218971512701/1000000000000",
      "r_23_40": "6230158764303/1000000000000",
      "r_3_5": "311785937859/50000000000",
      "r_49_100": "6211367553829/1000000000000",
      "r_51_100": "1553936697449/250000000000",
      "r_9_20": "6201814389333/1000000000000",
      "sharp": "774521492421/125000000000",
      "sharp_bins": [
        "6228538010099/1000000000000",
        "15569209257/2500000000",
        "1556705471191/250000000000",
        "622598750923/100000000000",
        "6225181870637/1000000000000",
        "1244869031631/200000000000",
        "6223540520571/1000000000000",
        "311138404211/50000000000",
        "248874429401/40000000000",
        "3110488524329/500000000000",
        "6220092404849/1000000000000",
        "1243821365227/200000000000",
        "6218121277649/1000000000000",
        "1243432915671/200000000000",
        "6216239396049/1000000000000",
        "6215344432157/1000000000000"
      ]
    },
    {
      "r_107_200": "1553235816131/250000000000",
      "r_113_200": "3109776280091/500000000000",
      "r_19_40": "1549886127221/250000000000",
      "r_1_2": "6205337049081/1000000000000",
      "r_21_40": "3105314156173/500000000000",
      "r_23_40": "311087671819/50000000000",
      "r_3_5": "3113682189367/500000000000",
      "r_49_100": "6203052443679/1000000000000",
      "r_51_100": "775928962877/125000000000",
      "r_9_20": "619355877821/100000000000",
      "sharp": "6187608272417/1000000000000",
      "sharp_bins": [
        "3110065198793/500000000000",
        "6219271530613/1000000000000",
        "248737628743/40000000000",
        "621764089013/100000000000",
        "6216812309719/1000000000000",
        "6216011137987/1000000000000",
        "1553810355051/250000000000",
        "3107182850953/500000000000",
        "6213484858477/1000000000000",
        "6212636143003/1000000000000",
        "48528542517/7812500000",
        "194083699663/31250000000",
        "124194525631/20000000000",
        "1241761035083/200000000000",
        "155197877059/25000000000",
        "6207057114689/1000000000000"
      ]
    },
    {
      "r_107_200": "621505901397/100000000000",
      "r_113_200": "622166174477/100000000000",
      "r_19_40": "3100832860829/500000000000",
      "r_1_2": "6207455999457/1000000000000",
      "r_21_40": "310637308949/50000000000",
      "r_23_40": "6223859768087/1000000000000",
      "r_3_5": "6229461362601/1000000000000",
      "r_49_100": "775646537457/125000000000",
      "r_51_100": "3104775292729/500000000000",
      "r_9_20": "6195681794577/1000000000000",
      "sharp": "3094920917199/500000000000",
      "sharp_bins": [
        "3111122074161/500000000000",
        "1555346651217/250000000000",
        "194392403051/31250000000",
        "3109878976571/500000000000",
        "1554732578439/250000000000",
        "1243625975921/200000000000",
        "194292520759/31250000000",
        "6216485915843/1000000000000",
        "3107803003337/500000000000",
        "6214758002847/1000000000000",
        "6213776629863/1000000000000",
        "3106401395507/500000000000",
        "3105925842741/500000000000",
        "1552732830533/250000000000",
        "6210041706551/1000000000000",
        "248367357849/40000000000"
      ]
    },
    {
      "r_107_200": "248686352251/40000000000",
      "r_113_200": "6223754934621/1000000000000",
      "r_19_40": "3101885571101/500000000000",
      "r_1_2": "388097442631/62500000000",
      "r_21_40": "6214848105051/1000000000000",
      "r_23_40": "6225950099673/1000000000000",
      "r_3_5": "389471397073/62500000000",
      "r_49_100": "6207276317017/1000000000000",
      "r_51_100": "621165356763/100000000000",
      "r_9_20": "6197789106461/1000000000000",
      "sharp": "774007357731/125000000000",
      "sharp_bins": [
        "3112170931437/500000000000",
        "6223485643321/1000000000000",
        "3111328521367/500000000000",
        "6221858985461/1000000000000",
        "6221032290489/1000000000000",
        "1555058149659/250000000000",
        "388716493253/62500000000",
        "3109295058837/500000000000",
        "3108855573721/500000000000",
        "621686386133/100000000000",
        "194246369357/31250000000",
        "124298223977/20000000000",
        "6213961101159/1000000000000",
        "155326037203/25000000000",
        "6212152359429/1000000000000",
        "6211294817769/1000000000000"
      ]
    },
    {
      "r_107_200": "6208584335423/1000000000000",
      "r_113_200": "621522976669/100000000000",
      "r_19_40": "619532935049/100000000000",
      "r_1_2": "3100548311967/500000000000",
      "r_21_40": "6206360712629/1000000000000",
      "r_23_40": "155434419823/25000000000",
      "r_3_5": "1555760121861/250000000000",
      "r_49_100": "3099408888001/500000000000",
      "r_51_100": "3101597341941/500000000000",
      "r_9_20": "6189378628291/1000000000000",
      "sharp": "3091676729939/500000000000",
      "sharp_bins": [
        "248630078303/40000000000",
        "1242985455793/200000000000",
        "1553533131107/250000000000",
        "155332906787/25000000000",
        "621252046017/100000000000",
        "3105877479093/500000000000",
        "3105455141533/500000000000",
        "3105017324821/500000000000",
        "6209194119581/1000000000000",
        "6208244278729/1000000000000",
        "1551820517179/250000000000",
        "3103168492403/500000000000",
        "3102710953581/500000000000",
        "48472953783/7812500000",
        "3101842060561/500000000000",
        "96919385311/15625000000"
      ]
    },
    {
      "r_107_200": "1242147960329/200000000000",
      "r_113_200": "6217378569961/1000000000000",
      "r_19_40": "774686161709/125000000000",
      "r_1_2": "6203254494119/1000000000000",
      "r_21_40": "1241703547797/200000000000",
      "r_23_40": "6219523074891/1000000000000",
      "r_3_5": "3112588638339/500000000000",
      "r_49_100": "620097650849/100000000000",
      "r_51_100": "6205352498707/1000000000000",
      "r_9_20": "6191540125843/1000000000000",
      "sharp": "3092813288673/500000000000",
      "sharp_bins": [
        "6217905687829/1000000000000",
        "3108541068959/500000000000",
        "3108144146789/500000000000",
        "621547297633/100000000000",
        "155366948321/25000000000",
        "6213912966161/1000000000000",
        "310653458063/50000000000",
        "6212194491779/1000000000000",
        "6211354688061/1000000000000",
        "388150379119/62500000000",
        "6209445066141/1000000000000",
        "3104250508883/500000000000",
        "3103793360161/500000000000",
        "1551675854301/250000000000",
        "775731213383/125000000000",
        "6205006370173/1000000000000"
      ]
    },
    {
      "r_107_200": "6212878824949/1000000000000",
      "r_113_200": "6219510892439/1000000000000",
      "r_19_40": "1549908241587/250000000000",
      "r_1_2": "3102698008241/500000000000",
      "r_21_40": "1242131668497/200000000000",
      "r_23_40": "311082643431/50000000000",
      "r_3_5": "6227297584459/1000000000000",
      "r_49_100": "1240623784551/200000000000",
      "r_51_100": "6207493932769/1000000000000",
      "r_9_20": "1238737088591/200000000000",
      "sharp": "6187882673647/1000000000000",
      "sharp_bins": [
        "194376340423/31250000000",
        "777402559229/125000000000",
        "6218427542621/1000000000000",
        "1243522632853/200000000000",
        "6216818892937/1000000000000",
        "1243210893491/200000000000",
        "1553802884319/250000000000",
        "6214337836059/1000000000000",
        "621349876447/100000000000",
        "1242510272917/200000000000",
        "6211591579027/1000000000000",
        "3105324285727/500000000000",
        "3104867530643/500000000000",
        "3104426143447/500000000000",
        "1551999710141/250000000000",
        "6207155639853/1000000000000"
      ]
    },
    {
      "r_107_200": "3102075779983/500000000000",
      "r_113_200": "1552705387659/250000000000",
      "r_19_40": "6191041243841/1000000000000",
      "r_1_2": "6196783344031/1000000000000",
      "r_21_40": "6202020617591/1000000000000",
      "r_23_40": "6212927726827/1000000000000",
      "r_3_5": "6218647797167/1000000000000",
      "r_49_100": "1238902346877/200000000000",
      "r_51_100": "309944256823/50000000000",
      "r_9_20": "1546279329897/250000000000",
      "sharp": "1544740446521/250000000000",
      "sharp_bins": [
        "6211302014177/1000000000000",
        "776314106129/125000000000",
        "1241941648397/200000000000",
        "1552229564867/250000000000",
        "6208157521007/1000000000000",
        "6207341152881/1000000000000",
        "1551617819643/250000000000",
        "6205635947293/1000000000000",
        "775589988377/125000000000",
        "1550942610203/250000000000",
        "3101416428883/500000000000",
        "775240541967/125000000000",
        "1550261686339/250000000000",
        "620019771769/100000000000",
        "154984607661/25000000000",
        "774808643547/125000000000"
      ]
    },
    {
      "r_107_200": "3103173920463/500000000000",
      "r_113_200": "155325279177/25000000000",
      "r_19_40": "247729640287/40000000000",
      "r_1_2": "154974531363/25000000000",
      "r_21_40": "1240843579929/200000000000",
      "r_23_40": "6215115074603/1000000000000",
      "r_3_5": "62208255259/10000000000",
      "r_49_100": "6196710433921/1000000000000",
      "r_51_100": "1550270744137/250000000000",
      "r_9_20": "3093659219191/500000000000",
      "sharp": "6181275917661/1000000000000",
      "sharp_bins": [
        "6213496840821/1000000000000",
        "6212708608493/1000000000000",
        "3105952466753/500000000000",
        "3105557872523/500000000000",
        "3105177785447/500000000000",
        "310476999289/50000000000",
        "1552167775287/250000000000",
        "1241567304969/200000000000",
        "3103460794109/500000000000",
        "6205973327387/1000000000000",
        "6205036808719/1000000000000",
        "387758068731/62500000000",
        "6203252066181/1000000000000",
        "3101201666343/500000000000",
        "6201589951511/1000000000000",
        "1550168824181/250000000000"
      ]
    },
    {
      "r_107_200": "6208527175561/1000000000000",
      "r_113_200": "248607351933/40000000000",
      "r_19_40": "3097712002113/500000000000",
      "r_1_2": "6201162319217/1000000000000",
      "r_21_40": "6206398258919/1000000000000",
      "r_23_40": "3108642714061/500000000000",
      "r_3_5": "194468320839/31250000000",
      "r_49_100": "1239778463609/200000000000",
      "r_51_100": "3101631968897/500000000000",
      "r_9_20": "773687860373/125000000000",
      "sharp": "6183572521753/1000000000000",
      "sharp_bins": [
        "6215674636627/1000000000000",
        "3107443669867/500000000000",
        "6214084599803/1000000000000",
        "3106648104697/500000000000",
        "3106268302547/500000000000",
        "248468872309/40000000000",
        "1552713479189/250000000000",
        "3105010050433/500000000000",
        "3104553135921/500000000000",
        "310407961007/50000000000",
        "6207223770711/1000000000000",
        "6206316881353/1000000000000",
        "6205440413153/1000000000000",
        "6204591984221/1000000000000",
        "1550944661313/250000000000",
        "6202864503661/1000000000000"
      ]
    },
    {
      "r_107_200": "3099822784663/500000000000",
      "r_113_200": "1551584746533/250000000000",
      "r_19_40": "6186637565827/1000000000000",
      "r_1_2": "387019329567/62500000000",
      "r_21_40": "619760856453/100000000000",
      "r_23_40": "6208405972317/1000000000000",
      "r_3_5": "6213977115653/1000000000000",
      "r_49_100": "1547522070491/250000000000",
      "r_51_100": "6194502965327/1000000000000",
      "r_9_20": "618077669677/100000000000",
      "sharp": "771803259589/125000000000",
      "sharp_bins": [
        "1241355697899/200000000000",
        "1551496210729/250000000000",
        "6205200980087/1000000000000",
        "1240889141197/200000000000",
        "3101827463637/500000000000",
        "3101395662167/500000000000",
        "6201961768109/1000000000000",
        "1550269234577/250000000000",
        "6200140107741/1000000000000",
        "6199210485787/1000000000000",
        "3099154010337/500000000000",
        "3098718356979/500000000000",
        "6196594332017/1000000000000",
        "3097892757883/500000000000",
        "6194909431899/1000000000000",
        "1548505696159/250000000000"
      ]
    },
    {
      "r_107_200": "6201883810637/1000000000000",
      "r_113_200": "6208570571071/1000000000000",
      "r_19_40": "1547219632157/250000000000",
      "r_1_2": "1548637213529/250000000000",
      "r_21_40": "6199847244529/1000000000000",
      "r_23_40": "6210635548529/1000000000000",
      "r_3_5": "1243239585071/200000000000",
      "r_49_100": "6192328333283/1000000000000",
      "r_51_100": "6196741969307/1000000000000",
      "r_9_20": "6183018593059/1000000000000",
      "sharp": "123535654959/20000000000",
      "sharp_bins": [
        "3104507786937/500000000000",
        "3104111428713/500000000000",
        "1551859952701/250000000000",
        "775835640799/125000000000",
        "3102947527909/500000000000",
        "1551258116063/250000000000",
        "1551050921969/250000000000",
        "6203319858593/1000000000000",
        "3101192113781/500000000000",
        "6201455694363/1000000000000",
        "6200554069833/1000000000000",
        "3099841676111/500000000000",
        "1549710325413/250000000000",
        "1549508138983/250000000000",
        "6197156831713/1000000000000",
        "247850820461/40000000000"
      ]
    },
    {
      "r_107_200": "6204104583629/1000000000000",
      "r_113_200": "1242156929543/200000000000",
      "r_19_40": "1547775552383/250000000000",
      "r_1_2": "774596383769/125000000000",
      "r_21_40": "1550517120809/250000000000",
      "r_23_40": "6212847605663/1000000000000",
      "r_3_5": "6218401217437/1000000000000",
      "r_49_100": "6194551052151/1000000000000",
      "r_51_100": "6198963577849/1000000000000",
      "r_9_20": "77315541287/12500000000",
      "sharp": "6179121364757/1000000000000",
      "sharp_bins": [
        "124224702047/20000000000",
        "6210443318829/1000000000000",
        "1552415273023/250000000000",
        "6208907002583/1000000000000",
        "6208117645049/1000000000000",
        "3103628034267/500000000000",
        "6206428077119/1000000000000",
        "3102772626313/500000000000",
        "3102305412351/500000000000",
        "6203683384743/1000000000000",
        "6202782607101/1000000000000",
        "77523906083/12500000000",
        "1550267694341/250000000000",
        "6200262113867/1000000000000",
        "6199386759763/1000000000000",
        "6198500777711/1000000000000"
      ]
    },
    {
      "r_107_200": "6195062840039/1000000000000",
      "r_113_200": "3100881167653/500000000000",
      "r_19_40": "3091063986499/500000000000",
      "r_1_2": "6187758446769/1000000000000",
      "r_21_40": "1238607970781/200000000000",
      "r_23_40": "6203762866989/1000000000000",
      "r_3_5": "1515925271/244140625",
      "r_49_100": "6185549565487/1000000000000",
      "r_51_100": "3094978992137/500000000000",
      "r_9_20": "772038391979/125000000000",
      "sharp": "3084893870407/500000000000",
      "sharp_bins": [
        "3101071294041/500000000000",
        "1240273010971/200000000000",
        "620061600409/100000000000",
        "3099924056909/500000000000",
        "1239798259139/200000000000",
        "3099084034507/500000000000",
        "6197311877047/1000000000000",
        "1549096891569/250000000000",
        "193608280239/31250000000",
        "6194570315617/1000000000000",
        "3096852996249/500000000000",
        "6192870742851/1000000000000",
        "6192067117781/1000000000000",
        "247649116727/40000000000",
        "6190347857249/1000000000000",
        "1547374546007/250000000000"
      ]
    },
    {
      "r_107_200": "3098672116539/500000000000",
      "r_113_200": "6204037194021/1000000000000",
      "r_19_40": "1546102872973/250000000000",
      "r_1_2": "6190040882931/1000000000000",
      "r_21_40": "3097660781357/500000000000",
      "r_23_40": "6206036095699/1000000000000",
      "r_3_5": "6211495035453/1000000000000",
      "r_49_100": "1237566475713/200000000000",
      "r_51_100": "3096119911063/500000000000",
      "r_9_20": "3089295653673/500000000000",
      "sharp": "154304707149/25000000000",
      "sharp_bins": [
        "6204423314257/1000000000000",
        "775455826921/125000000000",
        "6202898176099/1000000000000",
        "6202130931339/1000000000000",
        "3100637571203/500000000000",
        "6200452716633/1000000000000",
        "6199597433877/1000000000000",
        "619867431589/100000000000",
        "15494382063/2500000000",
        "6196859037891/1000000000000",
        "6195995331799/1000000000000",
        "1548790111483/250000000000",
        "1238871385449/200000000000",
        "6193517954017/1000000000000",
        "619263825509/100000000000",
        "6191788676699/1000000000000"
      ]
    },
    {
      "r_107_200": "6199607616529/1000000000000",
      "r_113_200": "6206294001331/1000000000000",
      "r_19_40": "386667324569/62500000000",
      "r_1_2": "1238461083139/200000000000",
      "r_21_40": "1239517058007/200000000000",
      "r_23_40": "3104145629987/500000000000",
      "r_3_5": "194179440427/31250000000",
      "r_49_100": "773762165209/125000000000",
      "r_51_100": "6194503726029/1000000000000",
      "r_9_20": "1545214439813/250000000000",
      "sharp": "6174570229659/1000000000000",
      "sharp_bins": [
        "6206685939109/1000000000000",
        "6205910077951/1000000000000",
        "6205162255077/1000000000000",
        "3102197830423/500000000000",
        "387721306531/62500000000",
        "6202719284441/1000000000000",
        "6201864915431/1000000000000",
        "6200942993621/1000000000000",
        "310001130753/50000000000",
        "619912969841/100000000000",
        "6198266617007/1000000000000",
        "619743210441/100000000000",
        "6196628703391/1000000000000",
        "6195789967499/1000000000000",
        "3097455320599/500000000000",
        "6194061170207/1000000000000"
      ]
    },
    {
      "r_107_200": "6201853201713/1000000000000",
      "r_113_200": "3104266484519/500000000000",
      "r_19_40": "6188925286273/1000000000000",
      "r_1_2": "6194552255447/1000000000000",
      "r_21_40": "6199831246939/1000000000000",
      "r_23_40": "1242105714353/200000000000",
      "r_3_5": "3107985648391/500000000000",
      "r_49_100": "774043075613/125000000000",
      "r_51_100": "6196749906641/1000000000000",
      "r_9_20": "1545776675087/250000000000",
      "sharp": "6176933786147/1000000000000",
      "sharp_bins": [
        "6208930674767/1000000000000",
        "6208155654689/1000000000000",
        "1551852113263/250000000000",
        "6206642514313/1000000000000",
        "193930899809/31250000000",
        "387810499019/62500000000",
        "6204114533521/1000000000000",
        "6203193811231/1000000000000",
        "6202274548931/1000000000000",
        "6201382508809/1000000000000",
        "6200520059681/1000000000000",
        "1549921482439/250000000000",
        "6198882657587/1000000000000",
        "3099022084947/500000000000",
        "1239433045349/200000000000",
        "1239263175123/200000000000"
      ]
    },
    {
      "r_107_200": "619272320049/100000000000",
      "r_113_200": "3099645520999/500000000000",
      "r_19_40": "1235972444399/200000000000",
      "r_1_2": "1546363502049/250000000000",
      "r_21_40": "3095343034183/500000000000",
      "r_23_40": "1550336866431/250000000000",
      "r_3_5": "6206713532433/1000000000000",
      "r_49_100": "772903464329/125000000000",
      "r_51_100": "3093825001133/500000000000",
      "r_9_20": "3087041054173/500000000000",
      "sharp": "1541878335859/250000000000",
      "sharp_bins": [
        "6199732910439/1000000000000",
        "2479596461/400000000",
        "6198244061213/1000000000000",
        "3098697794851/500000000000",
        "96821563129/15625000000",
        "6195750760053/1000000000000",
        "1548709595347/250000000000",
        "1238785219987/200000000000",
        "6193040608069/1000000000000",
        "6192184400069/1000000000000",
        "247654285653/40000000000",
        "6190559424153/1000000000000",
        "1547438759889/250000000000",
        "3094441248421/500000000000",
        "1237607998913/200000000000",
        "309361450331/50000000000"
      ]
    },
    {
      "r_107_200": "6195030413283/1000000000000",
      "r_113_200": "620159249699/100000000000",
      "r_19_40": "6182171156477/1000000000000",
      "r_1_2": "3093881035301/500000000000",
      "r_21_40": "193531052313/31250000000",
      "r_23_40": "1550911759483/250000000000",
      "r_3_5": "776125700801/125000000000",
      "r_49_100": "1546384066157/250000000000",
      "r_51_100": "3094978741713/500000000000",
      "r_9_20": "1235278303511/200000000000",
      "sharp": "6169939850039/1000000000000",
      "sharp_bins": [
        "6202039972701/1000000000000",
        "6201298848813/1000000000000",
        "310027617883/50000000000",
        "123994098651/20000000000",
        "6198890205741/1000000000000",
        "3099030879961/500000000000",
        "6197150577131/1000000000000",
        "3025507527/488281250",
        "1548838703379/250000000000",
        "3097249626687/500000000000",
        "6193672395233/1000000000000",
        "3096437413353/500000000000",
        "6192070556871/1000000000000",
        "6191198416603/1000000000000",
        "6190356056073/1000000000000",
        "3094772471947/500000000000"
      ]
    },
    {
      "r_107_200": "3098659637503/500000000000",
      "r_113_200": "6203875553997/1000000000000",
      "r_19_40": "3092230967859/500000000000",
      "r_1_2": "6190051890071/1000000000000",
      "r_21_40": "12390565913/2000000000",
      "r_23_40": "775741025013/125000000000",
      "r_3_5": "6211279263729/1000000000000",
      "r_49_100": "1546956651183/250000000000",
      "r_51_100": "387015418171/62500000000",
      "r_9_20": "1544670717821/250000000000",
      "sharp": "1234469482141/200000000000",
      "sharp_bins": [
        "3102164293987/500000000000",
        "1240717620539/200000000000",
        "775355277087/125000000000",
        "620199584107/100000000000",
        "3100590970687/500000000000",
        "6200354334629/1000000000000",
        "1239888870171/200000000000",
        "6198534312537/1000000000000",
        "6197650606379/1000000000000",
        "6196795701331/1000000000000",
        "3097984626399/500000000000",
        "6195171843723/1000000000000",
        "3097183849977/500000000000",
        "6193495972257/1000000000000",
        "387040860343/62500000000",
        "1547960635747/250000000000"
      ]
    },
    {
      "r_107_200": "6188022611463/1000000000000",
      "r_113_200": "1238893319879/200000000000",
      "r_19_40": "771903699461/125000000000",
      "r_1_2": "3090384153151/500000000000",
      "r_21_40": "1237193604889/200000000000",
      "r_23_40": "1239315196211/200000000000",
      "r_3_5": "6201852216593/1000000000000",
      "r_49_100": "772316345073/125000000000",
      "r_51_100": "6182906399151/1000000000000",
      "r_9_20": "6169451648997/1000000000000",
      "sharp": "616275558367/100000000000",
      "sharp_bins": [
        "6194960372021/1000000000000",
        "1548557694397/250000000000",
        "6193390129629/1000000000000",
        "387036373259/62500000000",
        "619177616629/100000000000",
        "1547718002087/250000000000",
        "386873240693/62500000000",
        "6189095075557/1000000000000",
        "3094123418693/500000000000",
        "6187427649161/1000000000000",
        "1237327258421/200000000000",
        "6185864350491/1000000000000",
        "773124934979/125000000000",
        "247366582803/40000000000",
        "6183359577599/1000000000000",
        "772816292523/125000000000"
      ]
    },
    {
      "r_107_200": "3095187461897/500000000000",
      "r_113_200": "774601748133/125000000000",
      "r_19_40": "6177583026677/1000000000000",
      "r_1_2": "247324850229/40000000000",
      "r_21_40": "6188320776277/1000000000000",
      "r_23_40": "6198921245193/1000000000000",
      "r_3_5": "6204190606971/1000000000000",
      "r_49_100": "6180884240049/1000000000000",
      "r_51_100": "6185259134901/1000000000000",
      "r_9_20": "6171805520569/1000000000000",
      "sharp": "6165227932431/1000000000000",
      "sharp_bins": [
        "6197313156123/1000000000000",
        "1239316824693/200000000000",
        "1239148906411/200000000000",
        "3097468605167/500000000000",
        "1238826434221/200000000000",
        "6193229218749/1000000000000",
        "1238466034781/200000000000",
        "1547863575909/250000000000",
        "6190606732199/1000000000000",
        "3094893983689/500000000000",
        "773624598197/125000000000",
        "1547056211563/250000000000",
        "618736040331/100000000000",
        "773315708101/125000000000",
        "6185720581929/1000000000000",
        "6184891312421/1000000000000"
      ]
    },
    {
      "r_107_200": "3096354155683/500000000000",
      "r_113_200": "1549785598321/250000000000",
      "r_19_40": "3089958867297/500000000000",
      "r_1_2": "386590961941/62500000000",
      "r_21_40": "77383182893/12500000000",
      "r_23_40": "1240249504153/200000000000",
      "r_3_5": "1241301999579/200000000000",
      "r_49_100": "1236643787713/200000000000",
      "r_51_100": "3093796511571/500000000000",
      "r_9_20": "1543535192457/250000000000",
      "sharp": "3083840377821/500000000000",
      "sharp_bins": [
        "1549911728611/250000000000",
        "1239783689717/200000000000",
        "619807991657/100000000000",
        "6197273434839/1000000000000",
        "3098234583539/500000000000",
        "1239113484643/200000000000",
        "3097334747261/500000000000",
        "1548448633687/250000000000",
        "3096473818481/500000000000",
        "1548032326047/250000000000",
        "12092457633/1953125000",
        "3095283191379/500000000000",
        "6189702377291/1000000000000",
        "3094433910823/500000000000",
        "6188062661871/1000000000000",
        "1237446674759/200000000000"
      ]
    },
    {
      "r_107_200": "6183166986523/1000000000000",
      "r_113_200": "1237912177377/200000000000",
      "r_19_40": "6170496168049/1000000000000",
      "r_1_2": "617592995353/100000000000",
      "r_21_40": "3090581941403/500000000000",
      "r_23_40": "12093128347/1953125000",
      "r_3_5": "6196840911023/1000000000000",
      "r_49_100": "3086872968717/500000000000",
      "r_51_100": "6178056900719/1000000000000",
      "r_9_20": "1232937732889/200000000000",
      "sharp": "6157911061853/1000000000000",
      "sharp_bins": [
        "3095043644993/500000000000",
        "6189254963329/1000000000000",
        "773556838003/125000000000",
        "6187669859711/1000000000000",
        "6186774431159/1000000000000",
        "309294313521/50000000000",
        "6185018614517/1000000000000",
        "6184178802553/1000000000000",
        "1236673622053/200000000000",
        "1545645899009/250000000000",
        "309091634819/50000000000",
        "1236196994707/200000000000",
        "6180158494361/1000000000000",
        "617936008777/100000000000",
        "617856529911/100000000000",
        "3088853396661/500000000000"
      ]
    },
    {
      "r_107_200": "6185566109963/1000000000000",
      "r_113_200": "61919555369/10000000000",
      "r_19_40": "6172895490061/1000000000000",
      "r_1_2": "6178329498249/1000000000000",
      "r_21_40": "1236712620199/200000000000",
      "r_23_40": "3097037106869/500000000000",
      "r_3_5": "619922727543/100000000000",
      "r_49_100": "3088072831573/500000000000",
      "r_51_100": "6180456327581/1000000000000",
      "r_9_20": "3083544301819/500000000000",
      "sharp": "6160430584923/1000000000000",
      "sharp_bins": [
        "6192487225829/1000000000000",
        "9674462441/1562500000",
        "3095428274041/500000000000",
        "6190072414157/1000000000000",
        "247567127887/40000000000",
        "309414557039/50000000000",
        "386714025073/62500000000",
        "386661579413/62500000000",
        "96652734689/15625000000",
        "1236998140683/200000000000",
        "3092119876363/500000000000",
        "1236678485853/200000000000",
        "6182566146169/1000000000000",
        "3090883839193/500000000000",
        "618097273341/100000000000",
        "3090057176899/500000000000"
      ]
    },
    {
      "r_107_200": "1543927948803/250000000000",
      "r_113_200": "3090984488731/500000000000",
      "r_19_40": "19259864059/3125000000",
      "r_1_2": "3084258621311/500000000000",
      "r_21_40": "3086895538907/500000000000",
      "r_23_40": "6184120301063/1000000000000",
      "r_3_5": "6189253520087/1000000000000",
      "r_49_100": "6166368791207/1000000000000",
      "r_51_100": "6170650980111/1000000000000",
      "r_9_20": "1539338092507/250000000000",
      "sharp": "6150385616699/1000000000000",
      "sharp_bins": [
        "6182516467451/1000000000000",
        "77271546961/12500000000",
        "6180956715417/1000000000000",
        "3090034652593/500000000000",
        "6179191914667/1000000000000",
        "6178332846241/1000000000000",
        "1235500243417/200000000000",
        "308834921169/50000000000",
        "617592133029/100000000000",
        "771897171817/125000000000",
        "6174358626231/1000000000000",
        "1234708010497/200000000000",
        "3086375005147/500000000000",
        "3085994177569/500000000000",
        "617113664347/100000000000",
        "6170271706463/1000000000000"
      ]
    },
    {
      "r_107_200": "1544544933991/250000000000",
      "r_113_200": "1236886685603/200000000000",
      "r_19_40": "3082811780769/500000000000",
      "r_1_2": "6170985133569/1000000000000",
      "r_21_40": "1544064643223/250000000000",
      "r_23_40": "6186582493289/1000000000000",
      "r_3_5": "1547927476041/250000000000",
      "r_49_100": "308441829019/50000000000",
      "r_51_100": "6173118779529/1000000000000",
      "r_9_20": "76997748873/12500000000",
      "sharp": "1230594940713/200000000000",
      "sharp_bins": [
        "6184986163419/1000000000000",
        "6184194299831/1000000000000",
        "6183427918919/1000000000000",
        "1236508344001/200000000000",
        "1236333084287/200000000000",
        "6180807271507/1000000000000",
        "308998816393/50000000000",
        "772396747729/125000000000",
        "6178397094361/1000000000000",
        "386103318601/62500000000",
        "6176834641041/1000000000000",
        "3088008136321/500000000000",
        "771903272617/125000000000",
        "3087232119977/500000000000",
        "1234722533237/200000000000",
        "6172747878107/1000000000000"
      ]
    },
    {
      "r_107_200": "3090313642701/500000000000",
      "r_113_200": "247475096951/40000000000",
      "r_19_40": "308403522577/50000000000",
      "r_1_2": "385839546919/62500000000",
      "r_21_40": "3089352855359/500000000000",
      "r_23_40": "6189024219691/1000000000000",
      "r_3_5": "61941458039/10000000000",
      "r_49_100": "3085642066777/500000000000",
      "r_51_100": "771945783769/125000000000",
      "r_9_20": "1540566844817/250000000000",
      "sharp": "384721424307/62500000000",
      "sharp_bins": [
        "6187435356233/1000000000000",
        "3093322171733/500000000000",
        "6185878628153/1000000000000",
        "193281051347/31250000000",
        "6184118439973/1000000000000",
        "1545815303329/250000000000",
        "3091215480807/500000000000",
        "49453032571/8000000000",
        "772606549931/125000000000",
        "38625677333/6250000000",
        "3089645109269/500000000000",
        "1544618016617/250000000000",
        "6177681938109/1000000000000",
        "6176919725831/1000000000000",
        "3088034151243/500000000000",
        "308760183803/50000000000"
      ]
    },
    {
      "r_107_200": "308529055547/50000000000",
      "r_113_200": "6176675992771/1000000000000",
      "r_19_40": "48110050247/7812500000",
      "r_1_2": "6163406843727/1000000000000",
      "r_21_40": "6168656106471/1000000000000",
      "r_23_40": "3089440686071/500000000000",
      "r_3_5": "3091988399601/500000000000",
      "r_49_100": "308063997851/50000000000",
      "r_51_100": "1541392454293/250000000000",
      "r_9_20": "6152336853661/1000000000000",
      "sharp": "6145306721329/1000000000000",
      "sharp_bins": [
        "6177275623977/1000000000000",
        "1235304776669/200000000000",
        "3087823454153/500000000000",
        "6174781248143/1000000000000",
        "6173932053427/1000000000000",
        "3086554856779/500000000000",
        "6172315071153/1000000000000",
        "6171546722423/1000000000000",
        "6170810189091/1000000000000",
        "6170018673463/1000000000000",
        "3084604340959/500000000000",
        "6168427079071/1000000000000",
        "6167676996911/1000000000000",
        "6166852548549/1000000000000",
        "246640840819/40000000000",
        "308256162983/50000000000"
      ]
    },
    {
      "r_107_200": "3086549784089/500000000000",
      "r_113_200": "6179192021551/1000000000000",
      "r_19_40": "6160603474013/1000000000000",
      "r_1_2": "3082962510163/500000000000",
      "r_21_40": "3085587049731/500000000000",
      "r_23_40": "6181394901809/1000000000000",
      "r_3_5": "386655302747/62500000000",
      "r_49_100": "1540949469303/250000000000",
      "r_51_100": "6168087762981/1000000000000",
      "r_9_20": "769356750909/125000000000",
      "sharp": "6147946474137/1000000000000",
      "sharp_bins": [
        "6179796688857/1000000000000",
        "3089522789479/500000000000",
        "3089084905229/500000000000",
        "1544326308169/250000000000",
        "3088228479847/500000000000",
        "3087817656029/500000000000",
        "6174841127467/1000000000000",
        "123481459969/20000000000",
        "3086668220869/500000000000",
        "6172545129991/1000000000000",
        "3085867679963/500000000000",
        "6170953727761/1000000000000",
        "385637709997/62500000000",
        "1542344740783/250000000000",
        "1233709492569/200000000000",
        "3083825010781/500000000000"
      ]
    },
    {
      "r_107_200": "6175596978929/1000000000000",
      "r_113_200": "3090843466571/500000000000",
      "r_19_40": "1540774923513/250000000000",
      "r_1_2": "6168422270589/1000000000000",
      "r_21_40": "6173671080549/1000000000000",
      "r_23_40": "1545971826039/250000000000",
      "r_3_5": "6188971740253/1000000000000",
      "r_49_100": "6166294910183/1000000000000",
      "r_51_100": "385661546743/62500000000",
      "r_9_20": "384834402747/62500000000",
      "sharp": "1230112913509/200000000000",
      "sharp_bins": [
        "6182296588831/1000000000000",
        "6181546114691/1000000000000",
        "6180671555127/1000000000000",
        "3089904031541/500000000000",
        "3089480358197/500000000000",
        "6178139767193/1000000000000",
        "6177346048293/1000000000000",
        "6176578148623/1000000000000",
        "617584157981/100000000000",
        "6175050482323/1000000000000",
        "3087120472209/500000000000",
        "3086729647727/500000000000",
        "3086354328159/500000000000",
        "6171884323837/1000000000000",
        "6171052864531/1000000000000",
        "6170155754707/1000000000000"
      ]
    },
    {
      "r_107_200": "6165351722873/1000000000000",
      "r_113_200": "6171271457609/1000000000000",
      "r_19_40": "6152909131869/1000000000000",
      "r_1_2": "6158197086449/1000000000000",
      "r_21_40": "6163417715373/1000000000000",
      "r_23_40": "6173533168771/1000000000000",
      "r_3_5": "3089302016837/500000000000",
      "r_49_100": "6156089541691/1000000000000",
      "r_51_100": "154007615397/25000000000",
      "r_9_20": "614718653509/100000000000",
      "sharp": "1535024663603/250000000000",
      "sharp_bins": [
        "38574634531/6250000000",
        "3085539675037/500000000000",
        "1234045054639/200000000000",
        "771173289017/125000000000",
        "3084286636817/500000000000",
        "6167787724707/1000000000000",
        "6167028511987/1000000000000",
        "6166299929191/1000000000000",
        "3082766764027/500000000000",
        "308236629747/50000000000",
        "1232791978801/200000000000",
        "6163217458911/1000000000000",
        "6162422766391/1000000000000",
        "3080811436611/500000000000",
        "3080367218313/500000000000",
        "615987726763/100000000000"
      ]
    },
    {
      "r_107_200": "1233584443437/200000000000",
      "r_113_200": "6173840678427/1000000000000",
      "r_19_40": "48089669657/7812500000",
      "r_1_2": "6160767065201/1000000000000",
      "r_21_40": "770748472129/125000000000",
      "r_23_40": "6176099650861/1000000000000",
      "r_3_5": "3090582643281/500000000000",
      "r_49_100": "192458097213/31250000000",
      "r_51_100": "1540718680537/250000000000",
      "r_9_20": "1537438761259/250000000000",
      "sharp": "3071395392099/500000000000",
      "sharp_bins": [
        "6174515492583/1000000000000",
        "6173654496269/1000000000000",
        "6172801491431/1000000000000",
        "3085981725717/500000000000",
        "49369208863/8000000000",
        "771295752869/125000000000",
        "6169607039787/1000000000000",
        "6168878446981/1000000000000",
        "3084056085913/500000000000",
        "1233462294393/200000000000",
        "3083269378691/500000000000",
        "3082898028207/500000000000",
        "96328145527/15625000000",
        "6164201336359/1000000000000",
        "1540828308451/250000000000",
        "6162456137749/1000000000000"
      ]
    },
    {
      "r_107_200": "6170470984627/1000000000000",
      "r_113_200": "772048511723/125000000000",
      "r_19_40": "6158024802911/1000000000000",
      "r_1_2": "385207214999/62500000000",
      "r_21_40": "6168536146509/1000000000000",
      "r_23_40": "6178644318177/1000000000000",
      "r_3_5": "6183704701259/1000000000000",
      "r_49_100": "385075444779/62500000000",
      "r_51_100": "6165423187367/1000000000000",
      "r_9_20": "615230216499/100000000000",
      "sharp": "6145460570311/1000000000000",
      "sharp_bins": [
        "1544266901999/250000000000",
        "3088103896311/500000000000",
        "308767793153/50000000000",
        "12349037497/2000000000",
        "1234741421179/200000000000",
        "1543230623157/250000000000",
        "3086081874197/500000000000",
        "1542858789149/250000000000",
        "6170669018029/1000000000000",
        "6169868561831/1000000000000",
        "1542273961453/250000000000",
        "308417644649/50000000000",
        "6167558113287/1000000000000",
        "6166758065333/1000000000000",
        "1541467577113/250000000000",
        "3082506649419/500000000000"
      ]
    },
    {
      "r_107_200": "6160009290807/1000000000000",
      "r_113_200": "154144043711/25000000000",
      "r_19_40": "1536904366243/250000000000",
      "r_1_2": "6152865044827/1000000000000",
      "r_21_40": "615798973663/100000000000",
      "r_23_40": "1541987664507/250000000000",
      "r_3_5": "1543269153543/250000000000",
      "r_49_100": "61507960903/10000000000",
      "r_51_100": "6154926564461/1000000000000",
      "r_9_20": "6141911406581/1000000000000",
      "sharp": "6134703667069/1000000000000",
      "sharp_bins": [
        "6166362205877/1000000000000",
        "6165519559127/1000000000000",
        "1232938235383/200000000000",
        "1540971958789/250000000000",
        "6163111915709/1000000000000",
        "1540590553489/250000000000",
        "616164209691/100000000000",
        "6160898704537/1000000000000",
        "3080053645311/500000000000",
        "153983598461/25000000000",
        "3079304844711/500000000000",
        "3078921421123/500000000000",
        "6157051371677/1000000000000",
        "1539048540563/250000000000",
        "6155346377727/1000000000000",
        "6154529137421/1000000000000"
      ]
    },
    {
      "r_107_200": "385164592481/62500000000",
      "r_113_200": "3084192877587/500000000000",
      "r_19_40": "3075119616611/500000000000",
      "r_1_2": "6155488520439/1000000000000",
      "r_21_40": "154015348741/25000000000",
      "r_23_40": "3085286191729/500000000000",
      "r_3_5": "385980808849/62500000000",
      "r_49_100": "3076709444633/500000000000",
      "r_51_100": "1539387620771/250000000000",
      "r_9_20": "6144532985687/1000000000000",
      "sharp": "1534362558951/250000000000",
      "sharp_bins": [
        "6168991422467/1000000000000",
        "6168149836677/1000000000000",
        "770915296379/125000000000",
        "1541629930769/250000000000",
        "6165744269831/1000000000000",
        "6164994803319/1000000000000",
        "6164274685463/1000000000000",
        "6163531351053/1000000000000",
        "3081370088947/500000000000",
        "1232395364659/200000000000",
        "1540310580931/250000000000",
        "1540118833439/250000000000",
        "6159683792189/1000000000000",
        "123176536207/20000000000",
        "3078989556387/500000000000",
        "1539290424557/250000000000"
      ]
    },
    {
      "r_107_200": "6165235234523/1000000000000",
      "r_113_200": "6170987241801/1000000000000",
      "r_19_40": "3076419401239/500000000000",
      "r_1_2": "6158089687551/1000000000000",
      "r_21_40": "6163215761031/1000000000000",
      "r_23_40": "3086585788253/500000000000",
      "r_3_5": "772285839143/125000000000",
      "r_49_100": "3078009711141/500000000000",
      "r_51_100": "308007602689/50000000000",
      "r_9_20": "1536783118689/250000000000",
      "sharp": "6140173747571/1000000000000",
      "sharp_bins": [
        "771449758639/125000000000",
        "3085378773703/500000000000",
        "385620687659/62500000000",
        "6169129054237/1000000000000",
        "1542088518663/250000000000",
        "385475303283/62500000000",
        "123337694893/20000000000",
        "3083070739493/500000000000",
        "3082675278377/500000000000",
        "6164587211677/1000000000000",
        "6163852475283/1000000000000",
        "1232617071199/200000000000",
        "616229375679/100000000000",
        "6161437014539/1000000000000",
        "6160589417121/1000000000000",
        "6159771843441/1000000000000"
      ]
    },
    {
      "r_107_200": "1230894100481/200000000000",
      "r_113_200": "770018358521/125000000000",
      "r_19_40": "6142201562247/1000000000000",
      "r_1_2": "1229474283867/200000000000",
      "r_21_40": "6152456266477/1000000000000",
      "r_23_40": "1232449108521/200000000000",
      "r_3_5": "1233487621683/200000000000",
      "r_49_100": "6145378110273/1000000000000",
      "r_51_100": "6149411702613/1000000000000",
      "r_9_20": "6136482950083/1000000000000",
      "sharp": "1225840278747/200000000000",
      "sharp_bins": [
        "3080329758059/500000000000",
        "6159842043517/1000000000000",
        "769881113097/125000000000",
        "61582830181/10000000000",
        "1539385796417/250000000000",
        "6156832037411/1000000000000",
        "1231221911897/200000000000",
        "3077664055621/500000000000",
        "615457453843/100000000000",
        "1538462250107/250000000000",
        "3076554050173/500000000000",
        "1538081335191/250000000000",
        "3075748544549/500000000000",
        "6150659872711/1000000000000",
        "245994087127/40000000000",
        "6149006205603/1000000000000"
      ]
    },
    {
      "r_107_200": "3078575274953/500000000000",
      "r_113_200": "616282732139/100000000000",
      "r_19_40": "6144878268313/1000000000000",
      "r_1_2": "6150050372677/1000000000000",
      "r_21_40": "6155136281009/1000000000000",
      "r_23_40": "6164924274461/1000000000000",
      "r_3_5": "6170111227099/1000000000000",
      "r_49_100": "3074027942217/500000000000",
      "r_51_100": "3076045628889/500000000000",
      "r_9_20": "767394942113/125000000000",
      "sharp": "1226400813527/200000000000",
      "sharp_bins": [
        "770418218903/125000000000",
        "6162529186947/1000000000000",
        "1540434184269/250000000000",
        "616097131487/100000000000",
        "6160231719301/1000000000000",
        "3079760287667/500000000000",
        "6158798097167/1000000000000",
        "3079008446497/500000000000",
        "6157263324647/1000000000000",
        "3078268773521/500000000000",
        "1538949105141/250000000000",
        "3077506800189/500000000000",
        "1230837095427/200000000000",
        "1538337089231/250000000000",
        "6152540501443/1000000000000",
        "6151694504191/1000000000000"
      ]
    },
    {
      "r_107_200": "6159807425663/1000000000000",
      "r_113_200": "6165484512121/1000000000000",
      "r_19_40": "3073766022847/500000000000",
      "r_1_2": "3076353141741/500000000000",
      "r_21_40": "6157793156907/1000000000000",
      "r_23_40": "6167579727983/1000000000000",
      "r_3_5": "1543190261019/250000000000",
      "r_49_100": "246028426487/40000000000",
      "r_51_100": "615474772961/100000000000",
      "r_9_20": "6141813304383/1000000000000",
      "sharp": "6134782943563/1000000000000",
      "sharp_bins": [
        "308300433513/50000000000",
        "3082596509199/500000000000",
        "6164401263103/1000000000000",
        "6163636312657/1000000000000",
        "6162896962901/1000000000000",
        "3081092916903/500000000000",
        "1540365841579/250000000000",
        "6160682416173/1000000000000",
        "1539982215997/250000000000",
        "6159202860261/1000000000000",
        "769807690141/125000000000",
        "3078839326731/500000000000",
        "6156850671001/1000000000000",
        "6156013659897/1000000000000",
        "384700353643/62500000000",
        "6154359650783/1000000000000"
      ]
    },
    {
      "r_107_200": "6148813229799/1000000000000",
      "r_113_200": "769302633307/125000000000",
      "r_19_40": "6136633412773/1000000000000",
      "r_1_2": "307088253329/50000000000",
      "r_21_40": "6146812528543/1000000000000",
      "r_23_40": "6156421171637/1000000000000",
      "r_3_5": "3080844540271/500000000000",
      "r_49_100": "6139799808199/1000000000000",
      "r_51_100": "6143785517917/1000000000000",
      "r_9_20": "7663671687/1250000000",
      "sharp": "24494339697/4000000000",
      "sharp_bins": [
        "3077417070439/500000000000",
        "6154051703447/1000000000000",
        "6153296239789/1000000000000",
        "3076283309321/500000000000",
        "6151864930803/1000000000000",
        "123023225681/20000000000",
        "6150390233759/1000000000000",
        "1229929370943/200000000000",
        "1229786107941/200000000000",
        "6148213698553/1000000000000",
        "6147440218159/1000000000000",
        "3073319481331/500000000000",
        "3072906247091/500000000000",
        "48007931647/7812500000",
        "6144199267863/1000000000000",
        "3071675520519/500000000000"
      ]
    },
    {
      "r_107_200": "6151550925603/1000000000000",
      "r_113_200": "6157159696909/1000000000000",
      "r_19_40": "6139367025233/1000000000000",
      "r_1_2": "3072250609479/500000000000",
      "r_21_40": "3074775032467/500000000000",
      "r_23_40": "6159158698009/1000000000000",
      "r_3_5": "6164420735879/1000000000000",
      "r_49_100": "6142534582347/1000000000000",
      "r_51_100": "1229304485943/200000000000",
      "r_9_20": "6133670679933/1000000000000",
      "sharp": "153161136051/25000000000",
      "sharp_bins": [
        "6157579204009/1000000000000",
        "3078398723381/500000000000",
        "6156042441977/1000000000000",
        "6155313055347/1000000000000",
        "6154611372853/1000000000000",
        "6153907677413/1000000000000",
        "6153136870397/1000000000000",
        "6152393498447/1000000000000",
        "6151676950483/1000000000000",
        "6150959808297/1000000000000",
        "6150186273353/1000000000000",
        "6149385055859/1000000000000",
        "6148558688351/1000000000000",
        "3073880646289/500000000000",
        "6146945178597/1000000000000",
        "245843877303/40000000000"
      ]
    },
    {
      "r_107_200": "1538566170647/250000000000",
      "r_113_200": "3079937146751/500000000000",
      "r_19_40": "6142076949037/1000000000000",
      "r_1_2": "768401695751/125000000000",
      "r_21_40": "6152263696821/1000000000000",
      "r_23_40": "6161872170723/1000000000000",
      "r_3_5": "6167128314453/1000000000000",
      "r_49_100": "6145245598921/1000000000000",
      "r_51_100": "3074617746987/500000000000",
      "r_9_20": "1534095108227/250000000000",
      "sharp": "3064640695951/500000000000",
      "sharp_bins": [
        "6160300175437/1000000000000",
        "1539879775991/250000000000",
        "1539691141301/250000000000",
        "6158035421877/1000000000000",
        "1539333438783/250000000000",
        "6156630022009/1000000000000",
        "3077929734023/500000000000",
        "3077558057339/500000000000",
        "6154399347019/1000000000000",
        "6153681917767/1000000000000",
        "6152908341187/1000000000000",
        "1538026793593/250000000000",
        "6151280920531/1000000000000",
        "6150483386903/1000000000000",
        "614966715673/100000000000",
        "6148818906039/1000000000000"
      ]
    },
    {
      "r_107_200": "6142953891709/1000000000000",
      "r_113_200": "384286216199/62500000000",
      "r_19_40": "6130939515309/1000000000000",
      "r_1_2": "3068020919183/500000000000",
      "r_21_40": "122820314079/20000000000",
      "r_23_40": "6150480608107/1000000000000",
      "r_3_5": "6155745245993/1000000000000",
      "r_49_100": "6134043826641/1000000000000",
      "r_51_100": "6138031384521/1000000000000",
      "r_9_20": "6125250356027/1000000000000",
      "sharp": "3058927199877/500000000000",
      "sharp_bins": [
        "3074445638567/500000000000",
        "1537036653489/250000000000",
        "6147427530157/1000000000000",
        "3073367891631/500000000000",
        "1536512223719/250000000000",
        "30726443307/5000000000",
        "6144555874533/1000000000000",
        "6143849282073/1000000000000",
        "3071577310433/500000000000",
        "1228478195447/200000000000",
        "6141614909947/1000000000000",
        "6140799245001/1000000000000",
        "3070006652751/500000000000",
        "767403207707/125000000000",
        "1534597990147/250000000000",
        "6137540630073/1000000000000"
      ]
    },
    {
      "r_107_200": "3072875764583/500000000000",
      "r_113_200": "768922258881/125000000000",
      "r_19_40": "6133731883961/1000000000000",
      "r_1_2": "6138836984699/1000000000000",
      "r_21_40": "3071906388237/500000000000",
      "r_23_40": "3076639368601/500000000000",
      "r_3_5": "615853767829/100000000000",
      "r_49_100": "6136837772713/1000000000000",
      "r_51_100": "6140827516999/1000000000000",
      "r_9_20": "612804237497/100000000000",
      "sharp": "6120774571957/1000000000000",
      "sharp_bins": [
        "6151696977339/1000000000000",
        "1537738190911/250000000000",
        "307511695407/50000000000",
        "307477108183/50000000000",
        "9607586231/1562500000",
        "1537023798201/250000000000",
        "6147362411503/1000000000000",
        "6146655588499/1000000000000",
        "307298028027/50000000000",
        "3072598432061/500000000000",
        "6144420753069/1000000000000",
        "1228721037933/200000000000",
        "614281910157/100000000000",
        "245681249133/40000000000",
        "153529937263/25000000000",
        "6140346136871/1000000000000"
      ]
    },
    {
      "r_107_200": "6148524427671/1000000000000",
      "r_113_200": "769268980921/125000000000",
      "r_19_40": "153412494339/25000000000",
      "r_1_2": "3070803766403/500000000000",
      "r_21_40": "6146585147167/1000000000000",
      "r_23_40": "3078026003477/500000000000",
      "r_3_5": "192540788313/31250000000",
      "r_49_100": "6139607167623/1000000000000",
      "r_51_100": "3071799503593/500000000000",
      "r_9_20": "6130810027559/1000000000000",
      "sharp": "6123669375861/1000000000000",
      "sharp_bins": [
        "6154477779879/1000000000000",
        "6153734022709/1000000000000",
        "123060308083/20000000000",
        "6152323672339/1000000000000",
        "6151636620127/1000000000000",
        "6150876873161/1000000000000",
        "6150144108733/1000000000000",
        "1229887413651/200000000000",
        "6148741687693/1000000000000",
        "3073988975611/500000000000",
        "768400226169/125000000000",
        "6146386359993/1000000000000",
        "6145600137607/1000000000000",
        "614481205017/100000000000",
        "3071989145029/500000000000",
        "6143126928049/1000000000000"
      ]
    },
    {
      "r_107_200": "1537818225921/250000000000",
      "r_113_200": "6156901105421/1000000000000",
      "r_19_40": "1534810874603/250000000000",
      "r_1_2": "6144353797981/1000000000000",
      "r_21_40": "3074666566091/500000000000",
      "r_23_40": "6158800734851/1000000000000",
      "r_3_5": "616404820697/100000000000",
      "r_49_100": "1535588081569/250000000000",
      "r_51_100": "384146635671/62500000000",
      "r_9_20": "3066776813567/500000000000",
      "sharp": "1531634782787/250000000000",
      "sharp_bins": [
        "1539308500609/250000000000",
        "1231298141753/200000000000",
        "3077886167861/500000000000",
        "1538770156687/250000000000",
        "3077196754547/500000000000",
        "6153634019737/1000000000000",
        "3076450641697/500000000000",
        "6152194038401/1000000000000",
        "6151498319273/1000000000000",
        "1537683638843/250000000000",
        "1537489598881/250000000000",
        "3074571536301/500000000000",
        "6148356730111/1000000000000",
        "6147568443563/1000000000000",
        "6146734675449/1000000000000",
        "6145883319729/1000000000000"
      ]
    },
    {
      "r_107_200": "6139834997341/1000000000000",
      "r_113_200": "6145482346491/1000000000000",
      "r_19_40": "3063962733261/500000000000",
      "r_1_2": "6133046073773/1000000000000",
      "r_21_40": "3068953773521/500000000000",
      "r_23_40": "6147280353063/1000000000000",
      "r_3_5": "6152455780823/1000000000000",
      "r_49_100": "6131016900747/1000000000000",
      "r_51_100": "766868730173/125000000000",
      "r_9_20": "6122272493429/1000000000000",
      "sharp": "3057446040257/500000000000",
      "sharp_bins": [
        "3072848606093/500000000000",
        "3072494597297/500000000000",
        "6144307854171/1000000000000",
        "122872710889/20000000000",
        "6142886763509/1000000000000",
        "1228432990299/200000000000",
        "1535367084151/250000000000",
        "3070396781001/500000000000",
        "6140040246621/1000000000000",
        "1227857490453/200000000000",
        "1534620791887/250000000000",
        "6137707997881/1000000000000",
        "3068473756979/500000000000",
        "6136124540609/1000000000000",
        "1533823502919/250000000000",
        "1226895430843/200000000000"
      ]
    },
    {
      "r_107_200": "6142668879147/1000000000000",
      "r_113_200": "6148317148957/1000000000000",
      "r_19_40": "6130753494227/1000000000000",
      "r_1_2": "1227175340639/200000000000",
      "r_21_40": "6140740794891/1000000000000",
      "r_23_40": "1537528818181/250000000000",
      "r_3_5": "6155285589089/1000000000000",
      "r_49_100": "6133846541657/1000000000000",
      "r_51_100": "6137781983909/1000000000000",
      "r_9_20": "6125100020749/1000000000000",
      "sharp": "3058924059569/500000000000",
      "sharp_bins": [
        "3074269849377/500000000000",
        "6147831907989/1000000000000",
        "24588602293/4000000000",
        "6146478158031/1000000000000",
        "1229145923247/200000000000",
        "122900156307/20000000000",
        "3072155490531/500000000000",
        "1228727159429/200000000000",
        "383930152443/62500000000",
        "6142129540973/1000000000000",
        "3070662683207/500000000000",
        "6140550062181/1000000000000",
        "6139789273353/1000000000000",
        "153474156949/25000000000",
        "6138135690289/1000000000000",
        "6137318604623/1000000000000"
      ]
    },
    {
      "r_107_200": "6145477520033/1000000000000",
      "r_113_200": "6151126613017/1000000000000",
      "r_19_40": "383347284153/62500000000",
      "r_1_2": "153467055959/25000000000",
      "r_21_40": "61435488397/10000000000",
      "r_23_40": "192278900827/31250000000",
      "r_3_5": "6158090001989/1000000000000",
      "r_49_100": "153416278359/25000000000",
      "r_51_100": "6140588984483/1000000000000",
      "r_9_20": "3063951343521/500000000000",
      "sharp": "3060389143707/500000000000",
      "sharp_bins": [
        "6151356780969/1000000000000",
        "6150649225501/1000000000000",
        "1537491976623/250000000000",
        "3074647698359/500000000000",
        "24017762123/3906250000",
        "3073912662399/500000000000",
        "6147128283911/1000000000000",
        "1229290540971/200000000000",
        "6145699316593/1000000000000",
        "3072473163893/500000000000",
        "1228828455123/200000000000",
        "1228673370163/200000000000",
        "6142605772471/1000000000000",
        "6141782769157/1000000000000",
        "3070476068733/500000000000",
        "6140134839729/1000000000000"
      ]
    },
    {
      "r_107_200": "6133795965269/1000000000000",
      "r_113_200": "6139343722657/1000000000000",
      "r_19_40": "3060974867103/500000000000",
      "r_1_2": "3063535424443/500000000000",
      "r_21_40": "1532961665731/250000000000",
      "r_23_40": "6141157719733/1000000000000",
      "r_3_5": "6146256347989/1000000000000",
      "r_49_100": "6125061571033/1000000000000",
      "r_51_100": "6128947737459/1000000000000",
      "r_9_20": "3058185608047/500000000000",
      "sharp": "6108876523077/1000000000000",
      "sharp_bins": [
        "1534893410643/250000000000",
        "6138903162101/1000000000000",
        "6138243474103/1000000000000",
        "383594143551/62500000000",
        "306839783221/50000000000",
        "95876715301/15625000000",
        "613545350877/100000000000",
        "1533677776673/250000000000",
        "3066989924141/500000000000",
        "191662103237/31250000000",
        "6132423457871/1000000000000",
        "6131687857231/1000000000000",
        "613087702391/100000000000",
        "3065033180533/500000000000",
        "3064630852647/500000000000",
        "3064241942581/500000000000"
      ]
    },
    {
      "r_107_200": "191771648489/31250000000",
      "r_113_200": "3071121070383/500000000000",
      "r_19_40": "6124840102287/1000000000000",
      "r_1_2": "6129963851799/1000000000000",
      "r_21_40": "122694857989/20000000000",
      "r_23_40": "3072028111117/500000000000",
      "r_3_5": "768643794557/125000000000",
      "r_49_100": "245118137407/40000000000",
      "r_51_100": "1226368490891/200000000000",
      "r_9_20": "3059630279873/500000000000",
      "sharp": "6111895806353/1000000000000",
      "sharp_bins": [
        "6142479746251/1000000000000",
        "9826894817/1600000000",
        "1535287361893/250000000000",
        "1535103124159/250000000000",
        "6139701865779/1000000000000",
        "6139015755167/1000000000000",
        "49106872219/8000000000",
        "1227523315169/200000000000",
        "6136885149231/1000000000000",
        "6136092706617/1000000000000",
        "306766436091/50000000000",
        "1533648184507/250000000000",
        "613378187387/100000000000",
        "613297110361/100000000000",
        "6132166218473/1000000000000",
        "383211744959/62500000000"
      ]
    },
    {
      "r_107_200": "3069781723073/500000000000",
      "r_113_200": "768139295507/125000000000",
      "r_19_40": "306385232499/50000000000",
      "r_1_2": "6132830914401/1000000000000",
      "r_21_40": "1534403270491/250000000000",
      "r_23_40": "6146928502101/1000000000000",
      "r_3_5": "769002263501/125000000000",
      "r_49_100": "6130819406431/1000000000000",
      "r_51_100": "6134711181737/1000000000000",
      "r_9_20": "1224424840401/200000000000",
      "sharp": "305744418217/50000000000",
      "sharp_bins": [
        "6145359588547/1000000000000",
        "6144689107717/1000000000000",
        "6144029180503/1000000000000",
        "3071646232623/500000000000",
        "6142581846883/1000000000000",
        "3070947761739/500000000000",
        "6141238352657/1000000000000",
        "3070247932011/500000000000",
        "3069882141231/500000000000",
        "1534742988507/250000000000",
        "6138207843989/1000000000000",
        "6137471492681/1000000000000",
        "3068330305841/500000000000",
        "3067924874399/500000000000",
        "306752232511/50000000000",
        "6134265889931/1000000000000"
      ]
    },
    {
      "r_107_200": "3063790890783/500000000000",
      "r_113_200": "6133076213221/1000000000000",
      "r_19_40": "6115841895321/1000000000000",
      "r_1_2": "6120912607161/1000000000000",
      "r_21_40": "153141184609/25000000000",
      "r_23_40": "766863593863/125000000000",
      "r_3_5": "6139858371627/1000000000000",
      "r_49_100": "6118949382071/1000000000000",
      "r_51_100": "3061407785123/500000000000",
      "r_9_20": "6110313934821/1000000000000",
      "sharp": "6102639337501/1000000000000",
      "sharp_bins": [
        "1533330651641/250000000000",
        "3066336752329/500000000000",
        "1532987077041/250000000000",
        "766406143011/125000000000",
        "6130574475469/1000000000000",
        "1225985900001/200000000000",
        "1532300983047/250000000000",
        "1532123109287/250000000000",
        "6127712081289/1000000000000",
        "6126960017341/1000000000000",
        "3063117918957/500000000000",
        "3062724701151/500000000000",
        "6124657861557/1000000000000",
        "3061932983893/500000000000",
        "3061549889387/500000000000",
        "1224456833337/200000000000"
      ]
    },
    {
      "r_107_200": "6130543751749/1000000000000",
      "r_113_200": "6136040267563/1000000000000",
      "r_19_40": "1223759323341/200000000000",
      "r_1_2": "6123870325049/1000000000000",
      "r_21_40": "1532152168691/250000000000",
      "r_23_40": "3068936424963/500000000000",
      "r_3_5": "614281898987/100000000000",
      "r_49_100": "1530476412371/250000000000",
      "r_51_100": "1531443716999/250000000000",
      "r_9_20": "3056633631619/500000000000",
      "sharp": "1526431104389/250000000000",
      "sharp_bins": [
        "3068147171231/500000000000",
        "6135645105447/1000000000000",
        "6134920118703/1000000000000",
        "3067110471389/500000000000",
        "613354603859/100000000000",
        "6132900595629/1000000000000",
        "3066087469197/500000000000",
        "3065731609579/500000000000",
        "6130682953189/1000000000000",
        "383120671339/62500000000",
        "6129206173591/1000000000000",
        "95756556701/15625000000",
        "1225525586739/200000000000",
        "6126835804843/1000000000000",
        "6126069134153/1000000000000",
        "382828328343/62500000000"
      ]
    },
    {
      "r_107_200": "6133478743277/1000000000000",
      "r_113_200": "6138977236279/1000000000000",
      "r_19_40": "6121724638691/1000000000000",
      "r_1_2": "3063400610163/500000000000",
      "r_21_40": "3065771512811/500000000000",
      "r_23_40": "6140809835191/1000000000000",
      "r_3_5": "1536438113263/250000000000",
      "r_49_100": "3062417572043/500000000000",
      "r_51_100": "6128707294131/1000000000000",
      "r_9_20": "3058097007403/500000000000",
      "sharp": "152719546999/25000000000",
      "sharp_bins": [
        "1534809731389/250000000000",
        "613858956423/100000000000",
        "6137864796503/1000000000000",
        "1534291404901/250000000000",
        "1534122623101/250000000000",
        "6135844596111/1000000000000",
        "306755943093/50000000000",
        "3067203465917/500000000000",
        "24534507071/4000000000",
        "1533218605471/250000000000",
        "6132149481129/1000000000000",
        "1226272568309/200000000000",
        "3065285503413/500000000000",
        "3064889329317/500000000000",
        "3064505761963/500000000000",
        "3064097695729/500000000000"
      ]
    },
    {
      "r_107_200": "6121192328311/1000000000000",
      "r_113_200": "6126674260727/1000000000000",
      "r_19_40": "3054789691853/500000000000",
      "r_1_2": "6114607773977/1000000000000",
      "r_21_40": "611931299491/100000000000",
      "r_23_40": "1225698256703/200000000000",
      "r_3_5": "95831966963/15625000000",
      "r_49_100": "6112670516297/1000000000000",
      "r_51_100": "1529135686627/250000000000",
      "r_9_20": "6104094309163/1000000000000",
      "sharp": "762032336937/125000000000",
      "sharp_bins": [
        "6126919954583/1000000000000",
        "6126207103807/1000000000000",
        "3062759956479/500000000000",
        "3062428404183/500000000000",
        "3062111483157/500000000000",
        "1530878247823/250000000000",
        "6122819505851/1000000000000",
        "3061025887673/500000000000",
        "6121311938063/1000000000000",
        "6120599623987/1000000000000",
        "6119835929321/1000000000000",
        "1529765731791/250000000000",
        "12236567577/2000000000",
        "3058764891139/500000000000",
        "6116741005647/1000000000000",
        "122319006313/20000000000"
      ]
    },
    {
      "r_107_200": "6124221829251/1000000000000",
      "r_113_200": "153242651293/25000000000",
      "r_19_40": "6112600671723/1000000000000",
      "r_1_2": "305881618529/50000000000",
      "r_21_40": "6122341433963/1000000000000",
      "r_23_40": "6131523289561/1000000000000",
      "r_3_5": "6136275663281/1000000000000",
      "r_49_100": "382230842067/62500000000",
      "r_51_100": "3059784375107/500000000000",
      "r_9_20": "1221422777999/200000000000",
      "sharp": "1524852933891/250000000000",
      "sharp_bins": [
        "3064979771457/500000000000",
        "383077930097/62500000000",
        "1532139915393/250000000000",
        "245115852297/40000000000",
        "612726198699/100000000000",
        "3063275943939/500000000000",
        "3062929065349/500000000000",
        "76563630923/12500000000",
        "1224870095173/200000000000",
        "6123637763903/1000000000000",
        "3061436944811/500000000000",
        "1530525171913/250000000000",
        "612132130427/100000000000",
        "6120566810681/1000000000000",
        "47810763077/7812500000",
        "3059493275079/500000000000"
      ]
    },
    {
      "r_107_200": "6127223427521/1000000000000",
      "r_113_200": "6132709830497/1000000000000",
      "r_19_40": "6115594345007/1000000000000",
      "r_1_2": "765078653279/125000000000",
      "r_21_40": "6125342012283/1000000000000",
      "r_23_40": "3067263626823/500000000000",
      "r_3_5": "11990776073/1953125000",
      "r_49_100": "382418046271/62500000000",
      "r_51_100": "3061283482303/500000000000",
      "r_9_20": "6110105981833/1000000000000",
      "sharp": "1220507245887/200000000000",
      "sharp_bins": [
        "6132971050423/1000000000000",
        "3066129293853/500000000000",
        "3065785674707/500000000000",
        "6130907758193/1000000000000",
        "3065136486723/500000000000",
        "6129562762683/1000000000000",
        "245154749891/40000000000",
        "1225620235197/200000000000",
        "3063680515469/500000000000",
        "1225329587291/200000000000",
        "6125883897041/1000000000000",
        "6125110510209/1000000000000",
        "612433089771/100000000000",
        "3061787967127/500000000000",
        "6122786454351/1000000000000",
        "1224398982983/200000000000"
      ]
    },
    {
      "r_107_200": "611462418933/100000000000",
      "r_113_200": "382508472369/62500000000",
      "r_19_40": "6103139203011/1000000000000",
      "r_1_2": "1527037836891/250000000000",
      "r_21_40": "1222556541681/200000000000",
      "r_23_40": "6121849867719/1000000000000",
      "r_3_5": "76580855377/12500000000",
      "r_49_100": "6106229063921/1000000000000",
      "r_51_100": "6110066523837/1000000000000",
      "r_9_20": "6097684603371/1000000000000",
      "sharp": "3044868658297/500000000000",
      "sharp_bins": [
        "6120276770027/1000000000000",
        "3059801024789/500000000000",
        "3059475421149/500000000000",
        "764791072899/125000000000",
        "6117632354931/1000000000000",
        "1223391024283/200000000000",
        "1529050110181/250000000000",
        "1528868315583/250000000000",
        "6114773243969/1000000000000",
        "6114030504359/1000000000000",
        "382079724163/62500000000",
        "3056254499123/500000000000",
        "611176822289/100000000000",
        "1222200938107/200000000000",
        "6110227331429/1000000000000",
        "19092110193/3125000000"
      ]
    },
    {
      "r_107_200": "191178863599/31250000000",
      "r_113_200": "765404659249/125000000000",
      "r_19_40": "6106229481889/1000000000000",
      "r_1_2": "6111245072107/1000000000000",
      "r_21_40": "382242551317/62500000000",
      "r_23_40": "6124952446997/1000000000000",
      "r_3_5": "1532392429021/250000000000",
      "r_49_100": "3054660519281/500000000000",
      "r_51_100": "1222632361831/200000000000",
      "r_9_20": "3050386476453/500000000000",
      "sharp": "3046480261779/500000000000",
      "sharp_bins": [
        "6123386968521/1000000000000",
        "3061356098901/500000000000",
        "3061030361593/500000000000",
        "6121437970831/1000000000000",
        "6120741592463/1000000000000",
        "244802561921/40000000000",
        "1223861884151/200000000000",
        "1529645516181/250000000000",
        "6117881634851/1000000000000",
        "6117138652961/1000000000000",
        "6116383491573/1000000000000",
        "244624665813/40000000000",
        "6114875371823/1000000000000",
        "3057055697311/500000000000",
        "6113333591923/1000000000000",
        "1222516166583/200000000000"
      ]
    },
    {
      "r_107_200": "6120794215507/1000000000000",
      "r_113_200": "1225262002727/200000000000",
      "r_19_40": "3054645595889/500000000000",
      "r_1_2": "3057155049793/500000000000",
      "r_21_40": "6118950112309/1000000000000",
      "r_23_40": "6128026015853/1000000000000",
      "r_3_5": "3066320967687/500000000000",
      "r_49_100": "6112384368659/1000000000000",
      "r_51_100": "6116228347621/1000000000000",
      "r_9_20": "152595821543/25000000000",
      "sharp": "6096154218083/1000000000000",
      "sharp_bins": [
        "6126468117407/1000000000000",
        "6125793307209/1000000000000",
        "3062570788847/500000000000",
        "3062259173047/500000000000",
        "122476436601/20000000000",
        "1530785997067/250000000000",
        "765298678287/125000000000",
        "306083095309/50000000000",
        "612096108007/100000000000",
        "3060108935287/500000000000",
        "6119462480571/1000000000000",
        "1223739078389/200000000000",
        "6117953637653/1000000000000",
        "6117189233037/1000000000000",
        "1223282200911/200000000000",
        "3057828787979/500000000000"
      ]
    },
    {
      "r_107_200": "244316256987/40000000000",
      "r_113_200": "3056686405451/500000000000",
      "r_19_40": "762064208261/125000000000",
      "r_1_2": "305076172403/50000000000",
      "r_21_40": "6106085264119/1000000000000",
      "r_23_40": "6115064041307/1000000000000",
      "r_3_5": "1529886324187/250000000000",
      "r_49_100": "762448252719/125000000000",
      "r_51_100": "610338910067/100000000000",
      "r_9_20": "3045549549359/500000000000",
      "sharp": "6083033003991/1000000000000",
      "sharp_bins": [
        "6113489363863/1000000000000",
        "6112850410411/1000000000000",
        "6112240172787/1000000000000",
        "3055777929857/500000000000",
        "3055446559519/500000000000",
        "6110151900899/1000000000000",
        "763679725149/125000000000",
        "763593811957/125000000000",
        "610802703389/100000000000",
        "1526822409351/250000000000",
        "6106536081591/1000000000000",
        "6105808868027/1000000000000",
        "6105069004723/1000000000000",
        "1220861101517/200000000000",
        "3051783444839/500000000000",
        "1525713186507/250000000000"
      ]
    },
    {
      "r_107_200": "6111078127273/1000000000000",
      "r_113_200": "244661887731/40000000000",
      "r_19_40": "3049837732531/500000000000",
      "r_1_2": "610468874479/100000000000",
      "r_21_40": "1221851093089/200000000000",
      "r_23_40": "1529559870909/250000000000",
      "r_3_5": "612272039121/100000000000",
      "r_49_100": "6102749652023/1000000000000",
      "r_51_100": "1221311259321/200000000000",
      "r_9_20": "1523564673109/250000000000",
      "sharp": "6086328891067/1000000000000",
      "sharp_bins": [
        "611667246311/100000000000",
        "3058016610397/500000000000",
        "1528855617783/250000000000",
        "244589519623/40000000000",
        "6114074908089/1000000000000",
        "6113333719229/1000000000000",
        "1528154855233/250000000000",
        "381995730387/62500000000",
        "1527801981809/250000000000",
        "763808780617/125000000000",
        "6109716413847/1000000000000",
        "6108988687137/1000000000000",
        "3054124150649/500000000000",
        "6107484346207/1000000000000",
        "6106745028527/1000000000000",
        "6106029941009/1000000000000"
      ]
    },
    {
      "r_107_200": "3057109981003/500000000000",
      "r_113_200": "6119691592933/1000000000000",
      "r_19_40": "3051403849993/500000000000",
      "r_1_2": "6107824348029/1000000000000",
      "r_21_40": "1528098961127/250000000000",
      "r_23_40": "95646639181/15625000000",
      "r_3_5": "6125865404359/1000000000000",
      "r_49_100": "763235455147/125000000000",
      "r_51_100": "1221938749337/200000000000",
      "r_9_20": "6097388853207/1000000000000",
      "sharp": "6089594258707/1000000000000",
      "sharp_bins": [
        "6119825504453/1000000000000",
        "6119185985693/1000000000000",
        "3059287368979/500000000000",
        "3058945051151/500000000000",
        "764653336451/125000000000",
        "6116485543889/1000000000000",
        "6115771060519/1000000000000",
        "611508291179/100000000000",
        "3057179435237/500000000000",
        "122272418349/20000000000",
        "6112866826529/1000000000000",
        "6112138603921/1000000000000",
        "305569885663/50000000000",
        "6110633317907/1000000000000",
        "6109893320053/1000000000000",
        "3054588655111/500000000000"
      ]
    },
    {
      "r_107_200": "1220207353169/200000000000",
      "r_113_200": "1221286891691/200000000000",
      "r_19_40": "47575912307/7812500000",
      "r_1_2": "6094707779841/1000000000000",
      "r_21_40": "47650275503/7812500000",
      "r_23_40": "6108126250509/1000000000000",
      "r_3_5": "611247217073/100000000000",
      "r_49_100": "60927581651/10000000000",
      "r_51_100": "6096547126809/1000000000000",
      "r_9_20": "1521077766557/250000000000",
      "sharp": "121522389221/20000000000",
      "sharp_bins": [
        "244261964107/40000000000",
        "6105951314413/1000000000000",
        "6105277091417/1000000000000",
        "1220925418027/200000000000",
        "6103899735873/1000000000000",
        "6103199122527/1000000000000",
        "190703904181/31250000000",
        "3050909574911/500000000000",
        "1525274658421/250000000000",
        "1525089645261/250000000000",
        "6099645136871/1000000000000",
        "1524731910121/250000000000",
        "30490891781/5000000000",
        "1524363253387/250000000000",
        "6096752047097/1000000000000",
        "3048004729199/500000000000"
      ]
    },
    {
      "r_107_200": "6104283110747/1000000000000",
      "r_113_200": "381855253597/62500000000",
      "r_19_40": "6092952590043/1000000000000",
      "r_1_2": "6097947250151/1000000000000",
      "r_21_40": "1525619985177/250000000000",
      "r_23_40": "1527844236999/250000000000",
      "r_3_5": "3057861736447/500000000000",
      "r_49_100": "609599603569/100000000000",
      "r_51_100": "3049894345931/500000000000",
      "r_9_20": "3043772311067/500000000000",
      "sharp": "1215898153983/200000000000",
      "sharp_bins": [
        "6109807496661/1000000000000",
        "763651146713/125000000000",
        "6108534774451/1000000000000",
        "610788440873/100000000000",
        "24428628223/4000000000",
        "3053228109463/500000000000",
        "61057815793/10000000000",
        "3052537725453/500000000000",
        "610435460851/100000000000",
        "1220722851809/200000000000",
        "3051450141371/500000000000",
        "244087287713/40000000000",
        "381339526999/62500000000",
        "6100706375587/1000000000000",
        "6100004454703/1000000000000",
        "243970443349/40000000000"
      ]
    },
    {
      "r_107_200": "190859329503/31250000000",
      "r_113_200": "6112902625189/1000000000000",
      "r_19_40": "3048078901899/500000000000",
      "r_1_2": "152528899699/25000000000",
      "r_21_40": "3052846876321/500000000000",
      "r_23_40": "6114596577699/1000000000000",
      "r_3_5": "3059471818727/500000000000",
      "r_49_100": "3049601613053/500000000000",
      "r_51_100": "305149973517/50000000000",
      "r_9_20": "243629908377/40000000000",
      "sharp": "6082830508811/1000000000000",
      "sharp_bins": [
        "6113034783013/1000000000000",
        "1528108984829/250000000000",
        "6111761376103/1000000000000",
        "6111110659531/1000000000000",
        "6110383319707/1000000000000",
        "6109682272917/1000000000000",
        "1221801439517/200000000000",
        "3054150369857/500000000000",
        "6107579586217/1000000000000",
        "763354869417/125000000000",
        "6106124464079/1000000000000",
        "95396965603/15625000000",
        "3052327789399/500000000000",
        "6103928828151/1000000000000",
        "6103225974251/1000000000000",
        "6102481841749/1000000000000"
      ]
    },
    {
      "r_107_200": "3046968192663/500000000000",
      "r_113_200": "6099252666039/1000000000000",
      "r_19_40": "3041370536411/500000000000",
      "r_1_2": "243508442587/40000000000",
      "r_21_40": "6092224406291/1000000000000",
      "r_23_40": "1220204065921/200000000000",
      "r_3_5": "3052621050139/500000000000",
      "r_49_100": "1217153601591/200000000000",
      "r_51_100": "6089535384923/1000000000000",
      "r_9_20": "759666432169/125000000000",
      "sharp": "6069010531451/1000000000000",
      "sharp_bins": [
        "762431916429/125000000000",
        "1524697344847/250000000000",
        "1219630073847/200000000000",
        "3048718634503/500000000000",
        "6096750537833/1000000000000",
        "6096089857133/1000000000000",
        "6095400156393/1000000000000",
        "1523673968251/250000000000",
        "6093969782721/1000000000000",
        "190414692749/31250000000",
        "761571733877/125000000000",
        "48734712389/8000000000",
        "3045563544641/500000000000",
        "6090440098879/1000000000000",
        "1522430376093/250000000000",
        "1217791122459/200000000000"
      ]
    },
    {
      "r_107_200": "3048630150377/500000000000",
      "r_113_200": "762822559679/125000000000",
      "r_19_40": "6086053510107/1000000000000",
      "r_1_2": "304551367211/50000000000",
      "r_21_40": "6095546053693/1000000000000",
      "r_23_40": "3052174427653/500000000000",
      "r_3_5": "6108572115201/1000000000000",
      "r_49_100": "3044541310851/500000000000",
      "r_51_100": "190401683563/31250000000",
      "r_9_20": "6080641679047/1000000000000",
      "sharp": "6072459986219/1000000000000",
      "sharp_bins": [
        "3051395756691/500000000000",
        "6102125384879/1000000000000",
        "6101485995881/1000000000000",
        "6100772865143/1000000000000",
        "1220017176347/200000000000",
        "1219884944907/200000000000",
        "3049367319889/500000000000",
        "6098029991461/1000000000000",
        "6097303578709/1000000000000",
        "6096603409149/1000000000000",
        "1219181290831/200000000000",
        "6095171132597/1000000000000",
        "6094458441737/1000000000000",
        "6093770481363/1000000000000",
        "3046525512547/500000000000",
        "304614224537/50000000000"
      ]
    },
    {
      "r_107_200": "3050276107493/500000000000",
      "r_113_200": "6105876162281/1000000000000",
      "r_19_40": "190291695799/31250000000",
      "r_1_2": "6094311808047/1000000000000",
      "r_21_40": "1219767150261/200000000000",
      "r_23_40": "1526911304961/250000000000",
      "r_3_5": "6111869892639/1000000000000",
      "r_49_100": "3046182736477/500000000000",
      "r_51_100": "1524035123043/250000000000",
      "r_9_20": "6083920351859/1000000000000",
      "sharp": "1215175355141/200000000000",
      "sharp_bins": [
        "6106095494421/1000000000000",
        "48843433613/8000000000",
        "1526197361829/250000000000",
        "3052038148993/500000000000",
        "1525847268969/250000000000",
        "6102727457363/1000000000000",
        "1220407400723/200000000000",
        "3050666002797/500000000000",
        "6100605285777/1000000000000",
        "6099904578553/1000000000000",
        "1524801745921/250000000000",
        "6098471180513/1000000000000",
        "1524439444391/250000000000",
        "1524267217131/250000000000",
        "6096348571547/1000000000000",
        "190486919217/31250000000"
      ]
    },
    {
      "r_107_200": "6086663879227/1000000000000",
      "r_113_200": "1218378150329/200000000000",
      "r_19_40": "3037784394931/500000000000",
      "r_1_2": "1216098241627/200000000000",
      "r_21_40": "760624365961/125000000000",
      "r_23_40": "3046826807857/500000000000",
      "r_3_5": "1524461708857/250000000000",
      "r_49_100": "6078575129041/1000000000000",
      "r_51_100": "760291053077/125000000000",
      "r_9_20": "60701679319/10000000000",
      "sharp": "6061724774267/1000000000000",
      "sharp_bins": [
        "1523021439659/250000000000",
        "609145602039/100000000000",
        "3045378776709/500000000000",
        "6090085088619/1000000000000",
        "6089438294707/1000000000000",
        "3044381543809/500000000000",
        "6088074261103/1000000000000",
        "6087362702731/1000000000000",
        "6086677284087/1000000000000",
        "3043000349627/500000000000",
        "60852799891/10000000000",
        "608458255563/100000000000",
        "6083909856257/1000000000000",
        "6083214015859/1000000000000",
        "1216494590383/200000000000",
        "6081719093227/1000000000000"
      ]
    },
    {
      "r_107_200": "3045034008337/500000000000",
      "r_113_200": "6095299480383/1000000000000",
      "r_19_40": "1519740162839/250000000000",
      "r_1_2": "760485909037/125000000000",
      "r_21_40": "6088396479937/1000000000000",
      "r_23_40": "3048531566537/500000000000",
      "r_3_5": "152531454519/25000000000",
      "r_49_100": "6081969330249/1000000000000",
      "r_51_100": "38035791461/6250000000",
      "r_9_20": "3036778763689/500000000000",
      "sharp": "6065255063653/1000000000000",
      "sharp_bins": [
        "3047751486781/500000000000",
        "1523718212583/250000000000",
        "6094174317327/1000000000000",
        "6093501567729/1000000000000",
        "3046427133929/500000000000",
        "609217864477/100000000000",
        "380718088569/62500000000",
        "1218155501191/200000000000",
        "6090091505843/1000000000000",
        "1522353551327/250000000000",
        "6088692970423/1000000000000",
        "3043997391163/500000000000",
        "24349284373/4000000000",
        "760828039699/125000000000",
        "6085882528557/1000000000000",
        "6085127934461/1000000000000"
      ]
    },
    {
      "r_107_200": "6093439017399/1000000000000",
      "r_113_200": "762334367653/125000000000",
      "r_19_40": "3041159851721/500000000000",
      "r_1_2": "3043625194807/500000000000",
      "r_21_40": "6091764949411/1000000000000",
      "r_23_40": "3050219673501/500000000000",
      "r_3_5": "3052318071463/500000000000",
      "r_49_100": "3042665319791/500000000000",
      "r_51_100": "6089091840837/1000000000000",
      "r_9_20": "607691444767/100000000000",
      "sharp": "1517187886569/250000000000",
      "sharp_bins": [
        "3049443422487/500000000000",
        "6098256350203/1000000000000",
        "381097360197/62500000000",
        "3048442371169/500000000000",
        "3048118475863/500000000000",
        "3047780463853/500000000000",
        "6094871314177/1000000000000",
        "3047079532839/500000000000",
        "6093472501241/1000000000000",
        "3046397251673/500000000000",
        "3046036380639/500000000000",
        "3045686918969/500000000000",
        "6090699180387/1000000000000",
        "6090001490791/1000000000000",
        "6089258997003/1000000000000",
        "1217700737667/200000000000"
      ]
    },
    {
      "r_107_200": "1519804624011/250000000000",
      "r_113_200": "3042179443711/500000000000",
      "r_19_40": "1213643224161/200000000000",
      "r_1_2": "3036533085779/500000000000",
      "r_21_40": "1519384943351/250000000000",
      "r_23_40": "3043046727787/500000000000",
      "r_3_5": "1218057125517/200000000000",
      "r_49_100": "1517794720957/250000000000",
      "r_51_100": "6074916682547/1000000000000",
      "r_9_20": "75785173757/12500000000",
      "sharp": "1210852717611/200000000000",
      "sharp_bins": [
        "6084536822573/1000000000000",
        "6083853357373/1000000000000",
        "6083195531741/1000000000000",
        "6082562991141/1000000000000",
        "1216380138527/200000000000",
        "1520306636163/250000000000",
        "6080530072509/1000000000000",
        "6079859202681/1000000000000",
        "189975026351/31250000000",
        "6078494721741/1000000000000",
        "6077812101891/1000000000000",
        "303857699497/50000000000",
        "1215295930441/200000000000",
        "6075761681777/1000000000000",
        "607502378731/100000000000",
        "3037149103187/500000000000"
      ]
    },
    {
      "r_107_200": "1216541115973/200000000000",
      "r_113_200": "1217570251119/200000000000",
      "r_19_40": "379480634759/62500000000",
      "r_1_2": "6076544944767/1000000000000",
      "r_21_40": "6081024295823/1000000000000",
      "r_23_40": "1522396711063/250000000000",
      "r_3_5": "3046890516359/500000000000",
      "r_49_100": "1518663897359/250000000000",
      "r_51_100": "6078397530827/1000000000000",
      "r_9_20": "6066285690423/1000000000000",
      "sharp": "6057877465681/1000000000000",
      "sharp_bins": [
        "608803787339/100000000000",
        "6087354302957/1000000000000",
        "6086696156217/1000000000000",
        "304303153821/50000000000",
        "1521350084379/250000000000",
        "48677806037/8000000000",
        "1521007223703/250000000000",
        "1216671482591/200000000000",
        "3041349143497/500000000000",
        "1520497902769/250000000000",
        "6081308209503/1000000000000",
        "3040324542021/500000000000",
        "6079973743477/1000000000000",
        "3039627485933/500000000000",
        "189953634779/31250000000",
        "6077789803047/1000000000000"
      ]
    },
    {
      "r_107_200": "1521539585913/250000000000",
      "r_113_200": "6091309166617/1000000000000",
      "r_19_40": "1215026041353/200000000000",
      "r_1_2": "3039994795509/500000000000",
      "r_21_40": "3042237276253/500000000000",
      "r_23_40": "1218609147657/200000000000",
      "r_3_5": "6097241860861/1000000000000",
      "r_49_100": "94970284763/15625000000",
      "r_51_100": "6081844196963/1000000000000",
      "r_9_20": "3034861815301/500000000000",
      "sharp": "3030728173507/500000000000",
      "sharp_bins": [
        "6091504389561/1000000000000",
        "6090820725981/1000000000000",
        "1218032454359/200000000000",
        "6089528668079/1000000000000",
        "6088865503849/1000000000000",
        "3044095250697/500000000000",
        "6087493269399/1000000000000",
        "1521705298171/250000000000",
        "760770164837/125000000000",
        "1521363526481/250000000000",
        "6084769941999/1000000000000",
        "3042054912107/500000000000",
        "3041716751191/500000000000",
        "608271395021/100000000000",
        "3040987273811/500000000000",
        "608124713107/100000000000"
      ]
    },
    {
      "r_107_200": "6071591662069/1000000000000",
      "r_113_200": "607660858533/100000000000",
      "r_19_40": "3030327869637/500000000000",
      "r_1_2": "6065457879369/1000000000000",
      "r_21_40": "6069873422957/1000000000000",
      "r_23_40": "1519569173027/250000000000",
      "r_3_5": "6082416926511/1000000000000",
      "r_49_100": "303177811239/50000000000",
      "r_51_100": "3033648289907/500000000000",
      "r_9_20": "3027627679209/500000000000",
      "sharp": "6046549034983/1000000000000",
      "sharp_bins": [
        "6076717149119/1000000000000",
        "3038037162127/500000000000",
        "6075456391467/1000000000000",
        "3037402710277/500000000000",
        "6074145882401/1000000000000",
        "1518366080901/250000000000",
        "1518202085371/250000000000",
        "3036083360413/500000000000",
        "6071475653889/1000000000000",
        "3035404058793/500000000000",
        "6070164849049/1000000000000",
        "6069510787571/1000000000000",
        "3034407286593/500000000000",
        "1213618446041/200000000000",
        "6067383588607/1000000000000",
        "606666873631/100000000000"
      ]
    },
    {
      "r_107_200": "3037582273443/500000000000",
      "r_113_200": "6080187676821/1000000000000",
      "r_19_40": "6064214967157/1000000000000",
      "r_1_2": "3034511110017/500000000000",
      "r_21_40": "6073443951941/1000000000000",
      "r_23_40": "1216371450887/200000000000",
      "r_3_5": "1217199992787/200000000000",
      "r_49_100": "3033559289973/500000000000",
      "r_51_100": "1214172620071/200000000000",
      "r_9_20": "1211762467199/200000000000",
      "sharp": "6050249805639/1000000000000",
      "sharp_bins": [
        "304015270927/50000000000",
        "243186489303/40000000000",
        "6079043723639/1000000000000",
        "6078392295487/1000000000000",
        "3038866143717/500000000000",
        "6077050305291/1000000000000",
        "3038196838381/500000000000",
        "6075751245633/1000000000000",
        "6075059590499/1000000000000",
        "6074391241503/1000000000000",
        "3036873465861/500000000000",
        "1518272951431/250000000000",
        "1214478944033/200000000000",
        "6071671583991/1000000000000",
        "6070961978557/1000000000000",
        "6070246121821/1000000000000"
      ]
    },
    {
      "r_107_200": "1215740375631/200000000000",
      "r_113_200": "6083731070253/1000000000000",
      "r_19_40": "6067738983849/1000000000000",
      "r_1_2": "3036275601743/500000000000",
      "r_21_40": "6076978980927/1000000000000",
      "r_23_40": "6085402077987/1000000000000",
      "r_3_5": "3044773588083/500000000000",
      "r_49_100": "189707676079/31250000000",
      "r_51_100": "379649637957/62500000000",
      "r_9_20": "1212466847691/200000000000",
      "sharp": "6053914337443/1000000000000",
      "sharp_bins": [
        "760482238601/125000000000",
        "6083214375513/1000000000000",
        "3041297652897/500000000000",
        "6081943435443/1000000000000",
        "6081282972907/1000000000000",
        "6080600582977/1000000000000",
        "6079943325271/1000000000000",
        "3039650051133/500000000000",
        "6078607876563/1000000000000",
        "6077938734263/1000000000000",
        "6077293404421/1000000000000",
        "3038318617837/500000000000",
        "3037969649911/500000000000",
        "1215043078253/200000000000",
        "6074504844283/1000000000000",
        "607378800603/100000000000"
      ]
    },
    {
      "r_107_200": "6063706204507/1000000000000",
      "r_113_200": "6068618831729/1000000000000",
      "r_19_40": "1210575128091/200000000000",
      "r_1_2": "6057620832379/1000000000000",
      "r_21_40": "6062009208377/1000000000000",
      "r_23_40": "1214055235261/200000000000",
      "r_3_5": "3037181943119/500000000000",
      "r_49_100": "48445918709/8000000000",
      "r_51_100": "6059428692671/1000000000000",
      "r_9_20": "6047464630693/1000000000000",
      "sharp": "3019316566619/500000000000",
      "sharp_bins": [
        "1213742721363/200000000000",
        "6068110624559/1000000000000",
        "189608418871/31250000000",
        "94794116249/15625000000",
        "758269696383/125000000000",
        "6065516801893/1000000000000",
        "6064890433159/1000000000000",
        "6064214876363/1000000000000",
        "3031781338007/500000000000",
        "1515733568227/250000000000",
        "121245989967/20000000000",
        "6061623844291/1000000000000",
        "3030458690459/500000000000",
        "3030112860791/500000000000",
        "605953383031/100000000000",
        "3029408539099/500000000000"
      ]
    },
    {
      "r_107_200": "3033684154371/500000000000",
      "r_113_200": "6072287948897/1000000000000",
      "r_19_40": "6056523246511/1000000000000",
      "r_1_2": "1212254797137/200000000000",
      "r_21_40": "1213133757067/200000000000",
      "r_23_40": "1214789377659/200000000000",
      "r_3_5": "6078037539979/1000000000000",
      "r_49_100": "3029695421363/500000000000",
      "r_51_100": "75788553131/12500000000",
      "r_9_20": "189097189723/31250000000",
      "sharp": "6042423876663/1000000000000",
      "sharp_bins": [
        "1518098018067/250000000000",
        "3035894236633/500000000000",
        "6071146786033/1000000000000",
        "23712891879/3906250000",
        "6069833987391/1000000000000",
        "1517298133423/250000000000",
        "6068565317381/1000000000000",
        "1213577826921/200000000000",
        "6067236086823/1000000000000",
        "1516651652827/250000000000",
        "3032985358039/500000000000",
        "3032647063313/500000000000",
        "94759169333/15625000000",
        "606389417681/100000000000",
        "606320120467/100000000000",
        "1212496688759/200000000000"
      ]
    },
    {
      "r_107_200": "1214198714053/200000000000",
      "r_113_200": "6075920072119/1000000000000",
      "r_19_40": "3030067180347/500000000000",
      "r_1_2": "6064890496901/1000000000000",
      "r_21_40": "1517322893683/250000000000",
      "r_23_40": "6077580564303/1000000000000",
      "r_3_5": "121633481343/20000000000",
      "r_49_100": "6063005262983/1000000000000",
      "r_51_100": "1213340621577/200000000000",
      "r_9_20": "1513679789051/250000000000",
      "sharp": "3023088542513/500000000000",
      "sharp_bins": [
        "6076033460969/1000000000000",
        "6075429260703/1000000000000",
        "6074787121897/1000000000000",
        "607414017129/100000000000",
        "3036736694283/500000000000",
        "3036415633831/500000000000",
        "121444064449/20000000000",
        "6071526431401/1000000000000",
        "6070872555633/1000000000000",
        "6070242028921/1000000000000",
        "1517401258741/250000000000",
        "6068927531231/1000000000000",
        "758527429601/125000000000",
        "6067525797469/1000000000000",
        "6066831767681/1000000000000",
        "6066113021223/1000000000000"
      ]
    },
    {
      "r_107_200": "3027783940581/500000000000",
      "r_113_200": "30301970327/5000000000",
      "r_19_40": "1511211383753/250000000000",
      "r_1_2": "6049553753813/1000000000000",
      "r_21_40": "6053928506817/1000000000000",
      "r_23_40": "6062083145923/1000000000000",
      "r_3_5": "7582645059/1250000000",
      "r_49_100": "6047687657447/1000000000000",
      "r_51_100": "6051339315183/1000000000000",
      "r_9_20": "6039447492819/1000000000000",
      "sharp": "6030517198607/1000000000000",
      "sharp_bins": [
        "6060517485969/1000000000000",
        "605988444129/100000000000",
        "6059251369223/1000000000000",
        "6058601596267/1000000000000",
        "6057976351731/1000000000000",
        "3028681873691/500000000000",
        "6056704146211/1000000000000",
        "378504219809/62500000000",
        "6055454333989/1000000000000",
        "3027418754099/500000000000",
        "6054181220157/1000000000000",
        "6053490948161/1000000000000",
        "3026408149427/500000000000",
        "1210429260073/200000000000",
        "6051445845873/1000000000000",
        "3025370326631/500000000000"
      ]
    },
    {
      "r_107_200": "6059322684879/1000000000000",
      "r_113_200": "30320782817/5000000000",
      "r_19_40": "604858499997/100000000000",
      "r_1_2": "6053299051909/1000000000000",
      "r_21_40": "6057680381207/1000000000000",
      "r_23_40": "6065847120931/1000000000000",
      "r_3_5": "758735430067/125000000000",
      "r_49_100": "6051430684301/1000000000000",
      "r_51_100": "3027543593087/500000000000",
      "r_9_20": "1208636941769/200000000000",
      "sharp": "1508600267143/250000000000",
      "sharp_bins": [
        "6064289262173/1000000000000",
        "1212731149831/200000000000",
        "3031511073409/500000000000",
        "3031185931943/500000000000",
        "6061745893047/1000000000000",
        "6061132410871/1000000000000",
        "6060472141977/1000000000000",
        "6059834626879/1000000000000",
        "151480508411/25000000000",
        "3029301169969/500000000000",
        "6057945058047/1000000000000",
        "1514313480859/250000000000",
        "378536139581/62500000000",
        "756988385331/125000000000",
        "6055205586589/1000000000000",
        "6054499306177/1000000000000"
      ]
    },
    {
      "r_107_200": "6063039298881/1000000000000",
      "r_113_200": "6067880714557/1000000000000",
      "r_19_40": "121045732689/20000000000",
      "r_1_2": "6057006366189/1000000000000",
      "r_21_40": "3030697062051/500000000000",
      "r_23_40": "6069572707097/1000000000000",
      "r_3_5": "1214722470041/200000000000",
      "r_49_100": "6055135786917/1000000000000",
      "r_51_100": "6058797013449/1000000000000",
      "r_9_20": "302344211627/50000000000",
      "sharp": "3019123025717/500000000000",
      "sharp_bins": [
        "6068022608359/1000000000000",
        "6067388641873/1000000000000",
        "6066754524799/1000000000000",
        "6066103747699/1000000000000",
        "1516369267/250000000",
        "3032431363361/500000000000",
        "3032100903961/500000000000",
        "6063563426527/1000000000000",
        "6062948049879/1000000000000",
        "6062328904759/1000000000000",
        "606167065033/100000000000",
        "6060978673993/1000000000000",
        "6060301965413/1000000000000",
        "6059629686097/1000000000000",
        "378682948229/62500000000",
        "6058219827291/1000000000000"
      ]
    },
    {
      "r_107_200": "6047212170637/1000000000000",
      "r_113_200": "3025980984701/500000000000",
      "r_19_40": "3018288782087/500000000000",
      "r_1_2": "3020620472431/500000000000",
      "r_21_40": "1209119967723/200000000000",
      "r_23_40": "6053598272781/1000000000000",
      "r_3_5": "6057670625033/1000000000000",
      "r_49_100": "3019708822689/500000000000",
      "r_51_100": "6043042563847/1000000000000",
      "r_9_20": "3015591326401/500000000000",
      "sharp": "188193383917/31250000000",
      "sharp_bins": [
        "6052041948727/1000000000000",
        "1512855277363/250000000000",
        "1512696957133/250000000000",
        "1512544601709/250000000000",
        "6049578078263/1000000000000",
        "6048934868269/1000000000000",
        "756039253517/125000000000",
        "6047716405949/1000000000000",
        "6047116188501/1000000000000",
        "1511619518263/250000000000",
        "755725536027/125000000000",
        "6045146661457/1000000000000",
        "6044497487879/1000000000000",
        "6043813633/1000000000",
        "6043130966181/1000000000000",
        "6042397951317/1000000000000"
      ]
    },
    {
      "r_107_200": "3025531508829/500000000000",
      "r_113_200": "3027910570153/500000000000",
      "r_19_40": "3020206186381/500000000000",
      "r_1_2": "1511270479141/250000000000",
      "r_21_40": "1512361886383/250000000000",
      "r_23_40": "3028729647437/500000000000",
      "r_3_5": "606153501573/100000000000",
      "r_49_100": "188851750877/31250000000",
      "r_51_100": "6046886020201/1000000000000",
      "r_9_20": "6035015197829/1000000000000",
      "sharp": "1506542151799/250000000000",
      "sharp_bins": [
        "3027955374669/500000000000",
        "6055289352579/1000000000000",
        "3027327756359/500000000000",
        "756755664921/125000000000",
        "6053444089581/1000000000000",
        "1210560033243/200000000000",
        "60521783983/10000000000",
        "6051579629731/1000000000000",
        "3025489098831/500000000000",
        "6050339035659/1000000000000",
        "604966434771/100000000000",
        "6049005638211/1000000000000",
        "3024177623157/500000000000",
        "1209534062623/200000000000",
        "1511746620909/250000000000",
        "1511563138361/250000000000"
      ]
    },
    {
      "r_107_200": "6054874268957/1000000000000",
      "r_113_200": "6059640552687/1000000000000",
      "r_19_40": "6044207952347/1000000000000",
      "r_1_2": "756110437819/125000000000",
      "r_21_40": "6053255716831/1000000000000",
      "r_23_40": "606128051361/100000000000",
      "r_3_5": "1516339876729/250000000000",
      "r_49_100": "6047055087327/1000000000000",
      "r_51_100": "3025345015529/500000000000",
      "r_9_20": "754851081649/125000000000",
      "sharp": "6030108630957/1000000000000",
      "sharp_bins": [
        "6059739705413/1000000000000",
        "6059117766757/1000000000000",
        "6058483383931/1000000000000",
        "6057872436519/1000000000000",
        "6057270324261/1000000000000",
        "151415642637/25000000000",
        "6056003029437/1000000000000",
        "6055403135853/1000000000000",
        "378425031961/62500000000",
        "6054160324303/1000000000000",
        "756685594277/125000000000",
        "3026412492229/500000000000",
        "3026086698991/500000000000",
        "60514874097/10000000000",
        "6050802441699/1000000000000",
        "1512516904771/250000000000"
      ]
    },
    {
      "r_107_200": "6038633390509/1000000000000",
      "r_113_200": "6043314462517/1000000000000",
      "r_19_40": "47094074443/7812500000",
      "r_1_2": "1206541781917/200000000000",
      "r_21_40": "6037036190669/1000000000000",
      "r_23_40": "37780484303/6250000000",
      "r_3_5": "604889760011/100000000000",
      "r_49_100": "6030921113603/1000000000000",
      "r_51_100": "3017239474343/500000000000",
      "r_9_20": "1505669286723/250000000000",
      "sharp": "1503819192809/250000000000",
      "sharp_bins": [
        "3021661864009/500000000000",
        "3021353662741/500000000000",
        "6042114011519/1000000000000",
        "604152446861/100000000000",
        "3020449037799/500000000000",
        "604029322571/100000000000",
        "6039711490999/1000000000000",
        "754890817341/125000000000",
        "3019252701449/500000000000",
        "3018924192579/500000000000",
        "6037207778329/1000000000000",
        "94321536901/15625000000",
        "1207182278321/200000000000",
        "5893799009/976562500",
        "24138161517/4000000000",
        "120676331511/20000000000"
      ]
    },
    {
      "r_107_200": "1510645938553/250000000000",
      "r_113_200": "3023636871209/500000000000",
      "r_19_40": "603197546271/100000000000",
      "r_1_2": "6036648990759/1000000000000",
      "r_21_40": "3020491643791/500000000000",
      "r_23_40": "3024419563517/500000000000",
      "r_3_5": "3026431535271/500000000000",
      "r_49_100": "6034858334489/1000000000000",
      "r_51_100": "1509605438273/250000000000",
      "r_9_20": "6026608603379/1000000000000",
      "sharp": "240746054441/40000000000",
      "sharp_bins": [
        "3023646580871/500000000000",
        "1209335229521/200000000000",
        "302304100657/50000000000",
        "6045491552501/1000000000000",
        "3022432198309/500000000000",
        "1511064643387/250000000000",
        "6043675649817/1000000000000",
        "6043089445163/1000000000000",
        "6042467215823/1000000000000",
        "1208361850149/200000000000",
        "755145939641/125000000000",
        "6040536821113/1000000000000",
        "6039868732137/1000000000000",
        "9662730069/1600000000",
        "603849549383/100000000000",
        "3018885350819/500000000000"
      ]
    },
    {
      "r_107_200": "6046493054269/1000000000000",
      "r_113_200": "1210238358067/200000000000",
      "r_19_40": "6035868705219/1000000000000",
      "r_1_2": "1510137055693/250000000000",
      "r_21_40": "1208977876451/200000000000",
      "r_23_40": "3026379742531/500000000000",
      "r_3_5": "3028393580033/500000000000",
      "r_49_100": "6038754770939/1000000000000",
      "r_51_100": "3021161823209/500000000000",
      "r_9_20": "6030499510383/1000000000000",
      "sharp": "6022003896947/1000000000000",
      "sharp_bins": [
        "6051221273527/1000000000000",
        "6050603663959/1000000000000",
        "6050008726763/1000000000000",
        "6049417367123/1000000000000",
        "6048789466493/1000000000000",
        "1209636538009/200000000000",
        "6047598598787/1000000000000",
        "3023505582027/500000000000",
        "1511596965707/250000000000",
        "6045728971509/1000000000000",
        "94454470839/15625000000",
        "1511113545573/250000000000",
        "1510946249429/250000000000",
        "6043121350491/1000000000000",
        "151060239527/25000000000",
        "6041683823997/1000000000000"
      ]
    },
    {
      "r_107_200": "1507447911639/250000000000",
      "r_113_200": "754295599307/125000000000",
      "r_19_40": "376202873333/62500000000",
      "r_1_2": "301195349243/50000000000",
      "r_21_40": "6028187140333/1000000000000",
      "r_23_40": "1207181743357/200000000000",
      "r_3_5": "6039887957681/1000000000000",
      "r_49_100": "6022163972451/1000000000000",
      "r_51_100": "3012829575597/500000000000",
      "r_9_20": "6013921400239/1000000000000",
      "sharp": "751151662263/125000000000",
      "sharp_bins": [
        "6034350752281/1000000000000",
        "6033773554239/1000000000000",
        "6033193568513/1000000000000",
        "603258440867/100000000000",
        "6031995733367/1000000000000",
        "603143019909/100000000000",
        "6030859165597/1000000000000",
        "1206050763289/200000000000",
        "6029613830011/1000000000000",
        "1205798045099/200000000000",
        "3014189748559/500000000000",
        "6027729680361/1000000000000",
        "3013544467177/500000000000",
        "6026401000459/1000000000000",
        "6025694968053/1000000000000",
        "3012503956211/500000000000"
      ]
    },
    {
      "r_107_200": "6033845364561/1000000000000",
      "r_113_200": "3019214123173/500000000000",
      "r_19_40": "6023282851059/1000000000000",
      "r_1_2": "6027950057897/1000000000000",
      "r_21_40": "603223761077/100000000000",
      "r_23_40": "241598988501/40000000000",
      "r_3_5": "6043958208903/1000000000000",
      "r_49_100": "602620385593/100000000000",
      "r_51_100": "6029705094269/1000000000000",
      "r_9_20": "3008977757317/500000000000",
      "sharp": "6012637971531/1000000000000",
      "sharp_bins": [
        "1207684919551/200000000000",
        "3018923263699/500000000000",
        "3018632806927/500000000000",
        "6036655637843/1000000000000",
        "1509016485153/250000000000",
        "6035499171023/1000000000000",
        "3017463426777/500000000000",
        "6034320369677/1000000000000",
        "120673587761/20000000000",
        "3016527305327/500000000000",
        "1508110636757/250000000000",
        "3015895783511/500000000000",
        "6031149523221/1000000000000",
        "3015230261727/500000000000",
        "6029753458303/1000000000000",
        "6029065160859/1000000000000"
      ]
    },
    {
      "r_107_200": "6037856484459/1000000000000",
      "r_113_200": "755306115617/125000000000",
      "r_19_40": "241091100337/40000000000",
      "r_1_2": "6031950751541/1000000000000",
      "r_21_40": "6036245544877/1000000000000",
      "r_23_40": "377749867789/62500000000",
      "r_3_5": "6047985531919/1000000000000",
      "r_49_100": "6030201427539/1000000000000",
      "r_51_100": "12067417189/2000000000",
      "r_9_20": "301097377697/50000000000",
      "sharp": "3008020143219/500000000000",
      "sharp_bins": [
        "3021227788863/500000000000",
        "6041876653039/1000000000000",
        "6041294830357/1000000000000",
        "377542753531/62500000000",
        "1510023339331/250000000000",
        "603952537407/100000000000",
        "377434487187/62500000000",
        "603834419813/100000000000",
        "6037702242559/1000000000000",
        "603707631501/100000000000",
        "6036462940287/1000000000000",
        "6035810820463/1000000000000",
        "241406700141/40000000000",
        "3017238730693/500000000000",
        "603376938719/100000000000",
        "754134984177/125000000000"
      ]
    },
    {
      "r_107_200": "6020694705609/1000000000000",
      "r_113_200": "1506296179493/250000000000",
      "r_19_40": "187818915371/31250000000",
      "r_1_2": "751858173247/125000000000",
      "r_21_40": "601907361643/100000000000",
      "r_23_40": "1205341663557/200000000000",
      "r_3_5": "3015280393423/500000000000",
      "r_49_100": "3006561553443/500000000000",
      "r_51_100": "1203315018439/200000000000",
      "r_9_20": "6004890421853/1000000000000",
      "sharp": "300151210149/50000000000",
      "sharp_bins": [
        "6025147233039/1000000000000",
        "3012287806571/500000000000",
        "6023984051737/1000000000000",
        "3011705880067/500000000000",
        "6022862552263/1000000000000",
        "1204460852163/200000000000",
        "3010856752499/500000000000",
        "1505272699621/250000000000",
        "1505121040923/250000000000",
        "3009945526949/500000000000",
        "188101832573/31250000000",
        "37616483471/6250000000",
        "1203594030827/200000000000",
        "601728226737/100000000000",
        "6016614319261/1000000000000",
        "3007955913653/500000000000"
      ]
    },
    {
      "r_107_200": "1204971132993/200000000000",
      "r_113_200": "6029356082851/1000000000000",
      "r_19_40": "1503587230749/250000000000",
      "r_1_2": "6019015227191/1000000000000",
      "r_21_40": "3011615703709/500000000000",
      "r_23_40": "6030882413993/1000000000000",
      "r_3_5": "6034740072207/1000000000000",
      "r_49_100": "3008634871617/500000000000",
      "r_51_100": "3010364061811/500000000000",
      "r_9_20": "1502257807591/250000000000",
      "sharp": "6006500229021/1000000000000",
      "sharp_bins": [
        "301466461649/50000000000",
        "6028756681509/1000000000000",
        "3014082123487/500000000000",
        "6027590881371/1000000000000",
        "1506760097167/250000000000",
        "482118463/80000000",
        "6025888861487/1000000000000",
        "3012632554197/500000000000",
        "6024657252681/1000000000000",
        "1506015689217/250000000000",
        "3011714567049/500000000000",
        "1204561297791/200000000000",
        "752767269297/125000000000",
        "1505362296657/250000000000",
        "1204155988613/200000000000",
        "6020076303491/1000000000000"
      ]
    },
    {
      "r_107_200": "3014486211269/500000000000",
      "r_113_200": "6033483064723/1000000000000",
      "r_19_40": "6018448736333/1000000000000",
      "r_1_2": "6023121090397/1000000000000",
      "r_21_40": "6027345058389/1000000000000",
      "r_23_40": "1508753018763/250000000000",
      "r_3_5": "6038874810611/1000000000000",
      "r_49_100": "6021372469667/1000000000000",
      "r_51_100": "6024837110821/1000000000000",
      "r_9_20": "3006564183973/500000000000",
      "sharp": "3004976723931/500000000000",
      "sharp_bins": [
        "3016733377717/500000000000",
        "754111661373/125000000000",
        "3016150000931/500000000000",
        "3015862791229/500000000000",
        "6031173826757/1000000000000",
        "6030612938269/1000000000000",
        "1206003972777/200000000000",
        "6029395085643/1000000000000",
        "6028786031893/1000000000000",
        "6028190174383/1000000000000",
        "6027555363981/1000000000000",
        "6026931385549/1000000000000",
        "753282742673/125000000000",
        "6025571916481/1000000000000",
        "1506225350777/250000000000",
        "3012098320483/500000000000"
      ]
    },
    {
      "r_107_200": "751413943847/125000000000",
      "r_113_200": "3007881839967/500000000000",
      "r_19_40": "1500787975983/250000000000",
      "r_1_2": "1201111946619/200000000000",
      "r_21_40": "3004857600363/500000000000",
      "r_23_40": "1504303790029/250000000000",
      "r_3_5": "3010498500381/500000000000",
      "r_49_100": "1501262197603/250000000000",
      "r_51_100": "6007231591667/1000000000000",
      "r_9_20": "1199116417627/200000000000",
      "sharp": "5996702988843/1000000000000",
      "sharp_bins": [
        "601566039951/100000000000",
        "1203017163443/200000000000",
        "6014531076879/1000000000000",
        "150349954663/25000000000",
        "300672578883/50000000000",
        "6012874220951/1000000000000",
        "150306725687/25000000000",
        "6011679314889/1000000000000",
        "3005551376201/500000000000",
        "1202097596297/200000000000",
        "3004942575217/500000000000",
        "6009237678963/1000000000000",
        "1201713631191/200000000000",
        "6007918085647/1000000000000",
        "6007238755973/1000000000000",
        "6006537147393/1000000000000"
      ]
    },
    {
      "r_107_200": "6015583963321/1000000000000",
      "r_113_200": "3010023438533/500000000000",
      "r_19_40": "6006647176637/1000000000000",
      "r_1_2": "1201964078183/200000000000",
      "r_21_40": "300699212237/50000000000",
      "r_23_40": "3010750798291/500000000000",
      "r_3_5": "6025289234969/1000000000000",
      "r_49_100": "6008549787493/1000000000000",
      "r_51_100": "187859241543/31250000000",
      "r_9_20": "2999916870077/500000000000",
      "sharp": "6000231809483/1000000000000",
      "sharp_bins": [
        "3009977367043/500000000000",
        "3009689610053/500000000000",
        "6018823348457/1000000000000",
        "6018289120871/1000000000000",
        "120354823643/20000000000",
        "3008581312759/500000000000",
        "1504139082661/250000000000",
        "150399133681/25000000000",
        "375961709569/62500000000",
        "6014771319499/1000000000000",
        "6014167074707/1000000000000",
        "240540736287/40000000000",
        "3006423875687/500000000000",
        "6012196337629/1000000000000",
        "6011515780171/1000000000000",
        "375675813017/62500000000"
      ]
    },
    {
      "r_107_200": "75247631207/12500000000",
      "r_113_200": "12048568019/2000000000",
      "r_19_40": "6010118784819/1000000000000",
      "r_1_2": "3007017699751/500000000000",
      "r_21_40": "376137967069/62500000000",
      "r_23_40": "3012870956207/500000000000",
      "r_3_5": "6029535231343/1000000000000",
      "r_49_100": "1503067606517/250000000000",
      "r_51_100": "1503928537263/250000000000",
      "r_9_20": "46906562907/7812500000",
      "sharp": "6003737229841/1000000000000",
      "sharp_bins": [
        "6024202905587/1000000000000",
        "6023626478729/1000000000000",
        "1204613899239/200000000000",
        "3011266976719/500000000000",
        "752748088407/125000000000",
        "6021404972583/1000000000000",
        "6020797597951/1000000000000",
        "1204041073359/200000000000",
        "6019625965473/1000000000000",
        "1504752173233/250000000000",
        "150460076487/25000000000",
        "1203550643979/200000000000",
        "6017081455291/1000000000000",
        "601642872389/100000000000",
        "3007873482017/500000000000",
        "3007521527091/500000000000"
      ]
    },
    {
      "r_107_200": "6023991830993/1000000000000",
      "r_113_200": "6028475759199/1000000000000",
      "r_19_40": "3006783523971/500000000000",
      "r_1_2": "3009102718743/500000000000",
      "r_21_40": "3011192782903/500000000000",
      "r_23_40": "3014968395007/500000000000",
      "r_3_5": "3016867836603/500000000000",
      "r_49_100": "1203287503173/200000000000",
      "r_51_100": "6019887529889/1000000000000",
      "r_9_20": "6008201699903/1000000000000",
      "sharp": "3003609780899/500000000000",
      "sharp_bins": [
        "6028405596641/1000000000000",
        "1506957068891/250000000000",
        "3013635101207/500000000000",
        "6026733366367/1000000000000",
        "6026182834949/1000000000000",
        "6025601943943/1000000000000",
        "376562094439/62500000000",
        "1204880010999/200000000000",
        "3011909635379/500000000000",
        "3011600391421/500000000000",
        "6022593785609/1000000000000",
        "3010971398893/500000000000",
        "240850797927/40000000000",
        "6020615924689/1000000000000",
        "3009966493807/500000000000",
        "6019227964969/1000000000000"
      ]
    },
    {
      "r_107_200": "3002998932301/500000000000",
      "r_113_200": "1202092051483/200000000000",
      "r_19_40": "3000022550937/500000000000",
      "r_1_2": "3000170367687/500000000000",
      "r_21_40": "600443488607/100000000000",
      "r_23_40": "3005920771807/500000000000",
      "r_3_5": "6015594430383/1000000000000",
      "r_49_100": "3000980789423/500000000000",
      "r_51_100": "6001976434157/1000000000000",
      "r_9_20": "5990345222437/1000000000000",
      "sharp": "1498454602619/250000000000",
      "sharp_bins": [
        "6010290857143/1000000000000",
        "1201950568199/200000000000",
        "6009235013513/1000000000000",
        "6008697518649/1000000000000",
        "751016392707/125000000000",
        "6007542519353/1000000000000",
        "6006968344027/1000000000000",
        "1501601445861/250000000000",
        "6005807554669/1000000000000",
        "1501305177429/250000000000",
        "6004590708589/1000000000000",
        "1200787712361/200000000000",
        "187603289493/31250000000",
        "6002646468763/1000000000000",
        "1500491472529/250000000000",
        "6001271222313/1000000000000"
      ]
    },
    {
      "r_107_200": "3005169315377/500000000000",
      "r_113_200": "6014811748969/1000000000000",
      "r_19_40": "6003570845233/1000000000000",
      "r_1_2": "300233458101/50000000000",
      "r_21_40": "3004386037489/500000000000",
      "r_23_40": "3008098372411/500000000000",
      "r_3_5": "6019955711501/1000000000000",
      "r_49_100": "750686628223/125000000000",
      "r_51_100": "1501577142327/250000000000",
      "r_9_20": "187333282119/31250000000",
      "sharp": "2998688646091/500000000000",
      "sharp_bins": [
        "6014653972779/1000000000000",
        "601411478507/100000000000",
        "1503398896797/250000000000",
        "6013056770619/1000000000000",
        "3006244595817/500000000000",
        "1502974857913/250000000000",
        "48090591657/8000000000",
        "601075994899/100000000000",
        "6010160426589/1000000000000",
        "6009572142393/1000000000000",
        "1502235227877/250000000000",
        "120165752017/20000000000",
        "3003826466827/500000000000",
        "6006992862919/1000000000000",
        "6006311070989/1000000000000",
        "150140380043/25000000000"
      ]
    },
    {
      "r_107_200": "375914529627/62500000000",
      "r_113_200": "376194758201/62500000000",
      "r_19_40": "6007072787289/1000000000000",
      "r_1_2": "6008950901421/1000000000000",
      "r_21_40": "1202612481297/200000000000",
      "r_23_40": "6020504777243/1000000000000",
      "r_3_5": "6024269703349/1000000000000",
      "r_49_100": "6009000612689/1000000000000",
      "r_51_100": "6010593946369/1000000000000",
      "r_9_20": "2999469227079/500000000000",
      "sharp": "1200182526057/200000000000",
      "sharp_bins": [
        "6018969876903/1000000000000",
        "3009214769079/500000000000",
        "1203581798401/200000000000",
        "6017368875929/1000000000000",
        "6016800116691/1000000000000",
        "3008104620371/500000000000",
        "6015632490091/1000000000000",
        "751883382349/125000000000",
        "6014466266531/1000000000000",
        "1202775313629/200000000000",
        "1202648826307/200000000000",
        "6012589680991/1000000000000",
        "3005976835183/500000000000",
        "6011292349389/1000000000000",
        "1202121873929/200000000000",
        "1502478081177/250000000000"
      ]
    },
    {
      "r_107_200": "2998071058067/500000000000",
      "r_113_200": "6000550558757/1000000000000",
      "r_19_40": "5993286427067/1000000000000",
      "r_1_2": "2995271343799/500000000000",
      "r_21_40": "5994588833531/1000000000000",
      "r_23_40": "1500703230569/250000000000",
      "r_3_5": "3002770002257/500000000000",
      "r_49_100": "749402788251/125000000000",
      "r_51_100": "1498047265223/250000000000",
      "r_9_20": "2990632789771/500000000000",
      "sharp": "2993633260069/500000000000",
      "sharp_bins": [
        "6000368216203/1000000000000",
        "5999867069007/1000000000000",
        "599933876791/100000000000",
        "93730990769/15625000000",
        "5998212658499/1000000000000",
        "5997655212221/1000000000000",
        "2998553507299/500000000000",
        "119930535803/20000000000",
        "5995956341843/1000000000000",
        "1199068800707/200000000000",
        "374669409087/62500000000",
        "749261954203/125000000000",
        "5993457277497/1000000000000",
        "1498199488169/250000000000",
        "74901533137/12500000000",
        "599144731709/100000000000"
      ]
    },
    {
      "r_107_200": "6000601403031/1000000000000",
      "r_113_200": "600502104793/100000000000",
      "r_19_40": "2998433868643/500000000000",
      "r_1_2": "2997494579159/500000000000",
      "r_21_40": "5999044450173/1000000000000",
      "r_23_40": "6006431796739/1000000000000",
      "r_3_5": "6010021396177/1000000000000",
      "r_49_100": "149970233413/25000000000",
      "r_51_100": "5996639173217/1000000000000",
      "r_9_20": "23378871567/3906250000",
      "sharp": "5990880268037/1000000000000",
      "sharp_bins": [
        "6004850504137/1000000000000",
        "6004347928009/1000000000000",
        "300190914841/50000000000",
        "6003261717959/1000000000000",
        "3001344884213/500000000000",
        "23445824101/3906250000",
        "6001581289449/1000000000000",
        "3000499856701/500000000000",
        "6000427780071/1000000000000",
        "2999907079541/500000000000",
        "5999179478681/1000000000000",
        "374910196417/62500000000",
        "5997923444033/1000000000000",
        "2998631417399/500000000000",
        "374786642209/62500000000",
        "1199181918269/200000000000"
      ]
    },
    {
      "r_107_200": "6005011964239/1000000000000",
      "r_113_200": "6009442620149/1000000000000",
      "r_19_40": "240016991821/40000000000",
      "r_1_2": "5999387144097/1000000000000",
      "r_21_40": "6003451407753/1000000000000",
      "r_23_40": "3005411343559/500000000000",
      "r_3_5": "6014453681759/1000000000000",
      "r_49_100": "240094882183/40000000000",
      "r_51_100": "1500260182443/250000000000",
      "r_9_20": "1197876154763/200000000000",
      "sharp": "2997235010903/500000000000",
      "sharp_bins": [
        "6009283771021/1000000000000",
        "6008779788367/1000000000000",
        "1502062212307/250000000000",
        "6007691071937/1000000000000",
        "1501779486393/250000000000",
        "3003278909003/500000000000",
        "6006006679293/1000000000000",
        "1501355943913/250000000000",
        "6004850382501/1000000000000",
        "3002117751527/500000000000",
        "187612488269/31250000000",
        "6002981890293/1000000000000",
        "6002340874887/1000000000000",
        "3000839503501/500000000000",
        "1500250303947/250000000000",
        "6000323208739/1000000000000"
      ]
    },
    {
      "r_107_200": "2992996011139/500000000000",
      "r_113_200": "1198063113221/200000000000",
      "r_19_40": "5986336352759/1000000000000",
      "r_1_2": "119608720061/20000000000",
      "r_21_40": "5984439463227/1000000000000",
      "r_23_40": "5995940434753/1000000000000",
      "r_3_5": "5997540204827/1000000000000",
      "r_49_100": "5988298625801/1000000000000",
      "r_51_100": "5982097437577/1000000000000",
      "r_9_20": "597434326991/100000000000",
      "sharp": "1196105008071/200000000000",
      "sharp_bins": [
        "748771722781/125000000000",
        "187176669689/31250000000",
        "5989107919057/1000000000000",
        "5988555223767/1000000000000",
        "1497003603149/250000000000",
        "5987479504393/1000000000000",
        "2993458733837/500000000000",
        "2993181204837/500000000000",
        "1496441681797/250000000000",
        "1496288029979/250000000000",
        "2992277924817/500000000000",
        "2991968302179/500000000000",
        "2991648798437/500000000000",
        "2991320858067/500000000000",
        "5981988381547/1000000000000",
        "5981317710657/1000000000000"
      ]
    },
    {
      "r_107_200": "748821801367/125000000000",
      "r_113_200": "1498727456783/250000000000",
      "r_19_40": "5990009766169/1000000000000",
      "r_1_2": "1197001040943/200000000000",
      "r_21_40": "74862726853/12500000000",
      "r_23_40": "5999649503711/1000000000000",
      "r_3_5": "6001256434741/1000000000000",
      "r_49_100": "2995988741501/500000000000",
      "r_51_100": "2993335085877/500000000000",
      "r_9_20": "1494515033989/250000000000",
      "sharp": "1196845781061/200000000000",
      "sharp_bins": [
        "37467372993/6250000000",
        "5994257994087/1000000000000",
        "1498427812629/250000000000",
        "5993157292151/1000000000000",
        "5992615074053/1000000000000",
        "2996039326491/500000000000",
        "5991515203513/1000000000000",
        "599095861953/100000000000",
        "5990361606237/1000000000000",
        "1497436428781/250000000000",
        "2994573981031/500000000000",
        "1497131828511/250000000000",
        "5987886955269/1000000000000",
        "1197445951513/200000000000",
        "5986574998363/1000000000000",
        "5985902939269/1000000000000"
      ]
    },
    {
      "r_107_200": "2997553093759/500000000000",
      "r_113_200": "749931659843/125000000000",
      "r_19_40": "5993623184709/1000000000000",
      "r_1_2": "5989524039421/1000000000000",
      "r_21_40": "5993546288577/1000000000000",
      "r_23_40": "6003300772577/1000000000000",
      "r_3_5": "3002457805297/500000000000",
      "r_49_100": "5995596582719/1000000000000",
      "r_51_100": "599119246853/100000000000",
      "r_9_20": "5981716754849/1000000000000",
      "sharp": "5987874315439/1000000000000",
      "sharp_bins": [
        "599933466223/100000000000",
        "5998811666903/1000000000000",
        "2999131856231/500000000000",
        "2998854256653/500000000000",
        "1199432982363/200000000000",
        "5996627002421/1000000000000",
        "749507770559/125000000000",
        "2997752039917/500000000000",
        "5994905760129/1000000000000",
        "2997144304821/500000000000",
        "2996844699981/500000000000",
        "2996533687591/500000000000",
        "374526605697/62500000000",
        "5991767202677/1000000000000",
        "1198222209249/200000000000",
        "5990437626487/1000000000000"
      ]
    },
    {
      "r_107_200": "2987758302459/500000000000",
      "r_113_200": "93434219719/15625000000",
      "r_19_40": "5978502346931/1000000000000",
      "r_1_2": "5972291093449/1000000000000",
      "r_21_40": "9558930261/1600000000",
      "r_23_40": "5988226906351/1000000000000",
      "r_3_5": "2994905437827/500000000000",
      "r_49_100": "2990249058391/500000000000",
      "r_51_100": "597316210497/100000000000",
      "r_9_20": "372908703683/62500000000",
      "sharp": "1493231968311/250000000000",
      "sharp_bins": [
        "1494907368093/250000000000",
        "186846620247/31250000000",
        "2989279076359/500000000000",
        "5978033867717/1000000000000",
        "1494377792999/250000000000",
        "119539349807/20000000000",
        "5976426812729/1000000000000",
        "1493961693799/250000000000",
        "5975251163629/1000000000000",
        "1493672366001/250000000000",
        "1194884074331/200000000000",
        "5974135313749/1000000000000",
        "1194768252847/200000000000",
        "1493386326999/250000000000",
        "5973230198153/1000000000000",
        "1493231968311/250000000000"
      ]
    },
    {
      "r_107_200": "373764188867/62500000000",
      "r_113_200": "374032049681/62500000000",
      "r_19_40": "5982575607601/1000000000000",
      "r_1_2": "1494106501263/250000000000",
      "r_21_40": "5978691863777/1000000000000",
      "r_23_40": "2996156818409/500000000000",
      "r_3_5": "5993897968597/1000000000000",
      "r_49_100": "1196914805893/200000000000",
      "r_51_100": "2988650039057/500000000000",
      "r_9_20": "2985328637937/500000000000",
      "sharp": "5977018767417/1000000000000",
      "sharp_bins": [
        "5984364049233/1000000000000",
        "5983825187317/1000000000000",
        "2991645079989/500000000000",
        "1196552882393/200000000000",
        "5982240178461/1000000000000",
        "1495423754959/250000000000",
        "598115278011/100000000000",
        "5980571368471/1000000000000",
        "747496801049/125000000000",
        "149484886871/25000000000",
        "747349068871/125000000000",
        "5978279463543/1000000000000",
        "5977984468601/1000000000000",
        "29888437587/5000000000",
        "2988685677191/500000000000",
        "1494262428411/250000000000"
      ]
    },
    {
      "r_107_200": "2992442425661/500000000000",
      "r_113_200": "5989182738299/1000000000000",
      "r_19_40": "29933101401/5000000000",
      "r_1_2": "2990266091911/500000000000",
      "r_21_40": "2991672937211/500000000000",
      "r_23_40": "5855831799/976562500",
      "r_3_5": "5997956533221/1000000000000",
      "r_49_100": "5988621312669/1000000000000",
      "r_51_100": "373838081473/62500000000",
      "r_9_20": "5974746737959/1000000000000",
      "sharp": "5981081478429/1000000000000",
      "sharp_bins": [
        "5989045730643/1000000000000",
        "2994252826469/500000000000",
        "2993984658027/500000000000",
        "2993721064411/500000000000",
        "5986916382119/1000000000000",
        "5986369771081/1000000000000",
        "5985825994681/1000000000000",
        "239409729339/40000000000",
        "1496161237409/250000000000",
        "5984064497817/1000000000000",
        "5983460143751/1000000000000",
        "373927357407/62500000000",
        "5982198695351/1000000000000",
        "747725125433/125000000000",
        "46730342099/7812500000",
        "37382256523/6250000000"
      ]
    },
    {
      "r_107_200": "745894068477/125000000000",
      "r_113_200": "5968993036439/1000000000000",
      "r_19_40": "2985244819277/500000000000",
      "r_1_2": "59643736983/10000000000",
      "r_21_40": "5966431927823/1000000000000",
      "r_23_40": "5980325043103/1000000000000",
      "r_3_5": "149547935461/25000000000",
      "r_49_100": "5972514541307/1000000000000",
      "r_51_100": "186414250597/31250000000",
      "r_9_20": "2979277593897/500000000000",
      "sharp": "5965160360321/1000000000000",
      "sharp_bins": [
        "2984411746807/500000000000",
        "5968624604957/1000000000000",
        "5968421971621/1000000000000",
        "2984107730147/500000000000",
        "5968002535913/1000000000000",
        "5967786418817/1000000000000",
        "2983777818159/500000000000",
        "1491829783343/250000000000",
        "5967074181689/1000000000000",
        "119336236831/20000000000",
        "5966534670089/1000000000000",
        "5966249107103/1000000000000",
        "5965961828643/1000000000000",
        "5965656053249/1000000000000",
        "2982672384821/500000000000",
        "5965160360321/1000000000000"
      ]
    },
    {
      "r_107_200": "149284093589/25000000000",
      "r_113_200": "2986902920437/500000000000",
      "r_19_40": "119492598331/20000000000",
      "r_1_2": "5968574930429/1000000000000",
      "r_21_40": "5970640613543/1000000000000",
      "r_23_40": "5984479456939/1000000000000",
      "r_3_5": "2993036218517/500000000000",
      "r_49_100": "2988328788031/500000000000",
      "r_51_100": "5969460419407/1000000000000",
      "r_9_20": "1490684768267/250000000000",
      "sharp": "2984658798571/500000000000",
      "sharp_bins": [
        "149339794153/25000000000",
        "597307419981/100000000000",
        "5972639634531/1000000000000",
        "5972432565679/1000000000000",
        "746527378141/125000000000",
        "1493000560891/250000000000",
        "5971770728633/1000000000000",
        "186610419979/31250000000",
        "5971287645577/1000000000000",
        "5971024404053/1000000000000",
        "5970746352581/1000000000000",
        "5970459855327/1000000000000",
        "18656786231/3125000000",
        "1492466193859/250000000000",
        "1193910479187/200000000000",
        "2984658798571/500000000000"
      ]
    },
    {
      "r_107_200": "298777272793/50000000000",
      "r_113_200": "2989303593107/500000000000",
      "r_19_40": "5978740874863/1000000000000",
      "r_1_2": "5972746706441/1000000000000",
      "r_21_40": "1194963963029/200000000000",
      "r_23_40": "5988604516489/1000000000000",
      "r_3_5": "599019817483/100000000000",
      "r_49_100": "5980771245651/1000000000000",
      "r_51_100": "298681767319/50000000000",
      "r_9_20": "1491723423103/250000000000",
      "sharp": "1194689183549/200000000000",
      "sharp_bins": [
        "2989202678139/500000000000",
        "5977886417539/1000000000000",
        "5977377280001/1000000000000",
        "747107828213/125000000000",
        "5976406088489/1000000000000",
        "2988094317789/500000000000",
        "2987978191437/500000000000",
        "5975718302627/1000000000000",
        "5975471663191/1000000000000",
        "5975207518243/1000000000000",
        "2987464292417/500000000000",
        "2987320576151/500000000000",
        "59743519073/10000000000",
        "5974044046763/1000000000000",
        "5973730573057/1000000000000",
        "1194689183549/200000000000"
      ]
    },
    {
      "r_107_200": "238363340983/40000000000",
      "r_113_200": "5960945367569/1000000000000",
      "r_19_40": "2981144832927/500000000000",
      "r_1_2": "5956280121367/1000000000000",
      "r_21_40": "5958357819281/1000000000000",
      "r_23_40": "5972247216347/1000000000000",
      "r_3_5": "5973829009099/1000000000000",
      "r_49_100": "5964338365931/1000000000000",
      "r_51_100": "1191433120863/200000000000",
      "r_9_20": "1190077049843/200000000000",
      "sharp": "2978600679071/500000000000",
      "sharp_bins": [
        "2980391935997/500000000000",
        "745073436233/125000000000",
        "596038452291/100000000000",
        "1192035632253/200000000000",
        "1489991627189/250000000000",
        "5959740792537/1000000000000",
        "1489877895161/250000000000",
        "2979636364623/500000000000",
        "1489754101509/250000000000",
        "5958746665441/1000000000000",
        "744808684063/125000000000",
        "2979095186529/500000000000",
        "5957893476637/1000000000000",
        "5957591285841/1000000000000",
        "1489319985147/250000000000",
        "2978600679071/500000000000"
      ]
    },
    {
      "r_107_200": "5963362778253/1000000000000",
      "r_113_200": "2982615478201/500000000000",
      "r_19_40": "29832491657/5000000000",
      "r_1_2": "238421961047/40000000000",
      "r_21_40": "931661633/156250000",
      "r_23_40": "2988235381751/500000000000",
      "r_3_5": "597805333059/100000000000",
      "r_49_100": "5968549954187/1000000000000",
      "r_51_100": "745179723579/125000000000",
      "r_9_20": "1488659084471/250000000000",
      "sharp": "1192285263919/200000000000",
      "sharp_bins": [
        "1193014169893/200000000000",
        "5964873977073/1000000000000",
        "2982335231589/500000000000",
        "745557937751/125000000000",
        "298212559873/50000000000",
        "5964024759931/1000000000000",
        "5963794777161/1000000000000",
        "745444387013/125000000000",
        "596329788623/100000000000",
        "5963027276309/1000000000000",
        "5962749160199/1000000000000",
        "5962469089263/1000000000000",
        "5962171159613/1000000000000",
        "1490466970771/250000000000",
        "5961555399097/1000000000000",
        "1192285263919/200000000000"
      ]
    },
    {
      "r_107_200": "5967612099107/1000000000000",
      "r_113_200": "2984743322283/500000000000",
      "r_19_40": "5970677227347/1000000000000",
      "r_1_2": "5964788031941/1000000000000",
      "r_21_40": "5966881151289/1000000000000",
      "r_23_40": "2990332244311/500000000000",
      "r_3_5": "74778098779/12500000000",
      "r_49_100": "1493182930799/250000000000",
      "r_51_100": "5965680055071/1000000000000",
      "r_9_20": "1489714432329/250000000000",
      "sharp": "2982810955839/500000000000",
      "sharp_bins": [
        "5969327981171/1000000000000",
        "2984565304611/500000000000",
        "238757061599/40000000000",
        "119374379429/20000000000",
        "5968506007777/1000000000000",
        "5968278843373/1000000000000",
        "5968048084731/1000000000000",
        "5967807570111/1000000000000",
        "5967549471207/1000000000000",
        "5967277989697/1000000000000",
        "372937434313/62500000000",
        "1491679476387/250000000000",
        "5966418943309/1000000000000",
        "745764322791/125000000000",
        "5965800961823/1000000000000",
        "2982810955839/500000000000"
      ]
    },
    {
      "r_107_200": "5950825282043/1000000000000",
      "r_113_200": "1190543262241/200000000000",
      "r_19_40": "1488475896317/250000000000",
      "r_1_2": "5947993974953/1000000000000",
      "r_21_40": "5950098307077/1000000000000",
      "r_23_40": "5963986390607/1000000000000",
      "r_3_5": "596556259927/100000000000",
      "r_49_100": "5955968825753/1000000000000",
      "r_51_100": "5948886890357/1000000000000",
      "r_9_20": "2971014518893/500000000000",
      "sharp": "5949050945017/1000000000000",
      "sharp_bins": [
        "5952563938329/1000000000000",
        "744045497061/125000000000",
        "5952164133649/1000000000000",
        "1190391316349/200000000000",
        "5951735537377/1000000000000",
        "743939192071/125000000000",
        "1190255916739/200000000000",
        "595102934821/100000000000",
        "2975383280277/500000000000",
        "5950497649377/1000000000000",
        "2975113121191/500000000000",
        "743742222537/125000000000",
        "5949644517497/1000000000000",
        "47594739243/8000000000",
        "5949050945017/1000000000000",
        "5949050945017/1000000000000"
      ]
    },
    {
      "r_107_200": "372198389947/62500000000",
      "r_113_200": "595707187381/100000000000",
      "r_19_40": "5958182277107/1000000000000",
      "r_1_2": "5952332195383/1000000000000",
      "r_21_40": "5954444532337/1000000000000",
      "r_23_40": "1193656169091/200000000000",
      "r_3_5": "2984928976187/500000000000",
      "r_49_100": "1490062656091/250000000000",
      "r_51_100": "5953228496797/1000000000000",
      "r_9_20": "1486587233813/250000000000",
      "sharp": "2976672682893/500000000000",
      "sharp_bins": [
        "2978460468907/500000000000",
        "1191344087353/200000000000",
        "5956520011367/1000000000000",
        "2978155909271/500000000000",
        "1489022515673/250000000000",
        "1488966826657/250000000000",
        "46528379169/7812500000",
        "1488845357119/250000000000",
        "5955117781163/1000000000000",
        "5954847958049/1000000000000",
        "5954575590259/1000000000000",
        "1488571526099/250000000000",
        "5953991765751/1000000000000",
        "2976844262257/500000000000",
        "5953374305459/1000000000000",
        "2976672682893/500000000000"
      ]
    },
    {
      "r_107_200": "1489873167173/250000000000",
      "r_113_200": "5961396936141/1000000000000",
      "r_19_40": "1490607650979/250000000000",
      "r_1_2": "5956639929049/1000000000000",
      "r_21_40": "5958760232483/1000000000000",
      "r_23_40": "2986272430913/500000000000",
      "r_3_5": "373382683661/62500000000",
      "r_49_100": "2982251002081/500000000000",
      "r_51_100": "2978769797857/500000000000",
      "r_9_20": "1190127712069/200000000000",
      "sharp": "5957609818009/1000000000000",
      "sharp_bins": [
        "2980623745601/500000000000",
        "5961046442451/1000000000000",
        "5960845426259/1000000000000",
        "5960636585261/1000000000000",
        "298020705609/50000000000",
        "745023824433/125000000000",
        "1489988749567/250000000000",
        "5959703020719/1000000000000",
        "7449298139/1250000000",
        "5959167774361/1000000000000",
        "595889444441/100000000000",
        "2979301967531/500000000000",
        "11637321331/1953125000",
        "119160083059/20000000000",
        "595768875403/100000000000",
        "5957609818009/1000000000000"
      ]
    },
    {
      "r_107_200": "2971182645321/500000000000",
      "r_113_200": "594427934117/100000000000",
      "r_19_40": "5945309052223/1000000000000",
      "r_1_2": "2969751550371/500000000000",
      "r_21_40": "1485409728089/250000000000",
      "r_23_40": "2977757997781/500000000000",
      "r_3_5": "5957108774913/1000000000000",
      "r_49_100": "1189478510087/200000000000",
      "r_51_100": "2970206221089/500000000000",
      "r_9_20": "2966736202229/500000000000",
      "sharp": "148517476789/25000000000",
      "sharp_bins": [
        "743017689179/125000000000",
        "2971974034009/500000000000",
        "5943744202727/1000000000000",
        "5943527389411/1000000000000",
        "5943311969041/1000000000000",
        "5943081660901/1000000000000",
        "2971419067227/500000000000",
        "1485645457873/250000000000",
        "1485580244681/250000000000",
        "1188411369221/200000000000",
        "1188355271969/200000000000",
        "2970745914401/500000000000",
        "5941198453491/1000000000000",
        "371305924081/62500000000",
        "148517476789/25000000000",
        "148517476789/25000000000"
      ]
    },
    {
      "r_107_200": "5946793535237/1000000000000",
      "r_113_200": "5948714256519/1000000000000",
      "r_19_40": "2974833879619/500000000000",
      "r_1_2": "2971960246287/500000000000",
      "r_21_40": "5946064380287/1000000000000",
      "r_23_40": "1489972694647/250000000000",
      "r_3_5": "1490371111553/250000000000",
      "r_49_100": "5951754467651/1000000000000",
      "r_51_100": "2972416600227/500000000000",
      "r_9_20": "5937871108377/1000000000000",
      "sharp": "2972536324041/500000000000",
      "sharp_bins": [
        "5948577856717/1000000000000",
        "5948383872359/1000000000000",
        "2974089700923/500000000000",
        "2973980955627/500000000000",
        "1486936444053/250000000000",
        "5947514679753/1000000000000",
        "5947270330281/1000000000000",
        "5947013201867/1000000000000",
        "594675147351/100000000000",
        "1486621603941/250000000000",
        "5946204939829/1000000000000",
        "2972959683849/500000000000",
        "5945624897381/1000000000000",
        "5945320080023/1000000000000",
        "2972536324041/500000000000",
        "2972536324041/500000000000"
      ]
    },
    {
      "r_107_200": "2975591357397/500000000000",
      "r_113_200": "5953110328879/1000000000000",
      "r_19_40": "1190797435109/200000000000",
      "r_1_2": "743537332329/125000000000",
      "r_21_40": "2975225362321/500000000000",
      "r_23_40": "5964226770131/1000000000000",
      "r_3_5": "5965821577357/1000000000000",
      "r_49_100": "372254819393/62500000000",
      "r_51_100": "1189842953459/200000000000",
      "r_9_20": "2971115284701/500000000000",
      "sharp": "5949407630967/1000000000000",
      "sharp_bins": [
        "5952975477527/1000000000000",
        "2976390459521/500000000000",
        "297628790479/50000000000",
        "1190471521941/200000000000",
        "5952140728107/1000000000000",
        "238076352533/40000000000",
        "5951663611949/1000000000000",
        "5951405629683/1000000000000",
        "2975571499027/500000000000",
        "2975438494027/500000000000",
        "5950594497213/1000000000000",
        "1487576964847/250000000000",
        "371875766909/62500000000",
        "2974853140859/500000000000",
        "5949407630967/1000000000000",
        "5949407630967/1000000000000"
      ]
    },
    {
      "r_107_200": "5933699487067/1000000000000",
      "r_113_200": "5935636047811/1000000000000",
      "r_19_40": "2968246222543/500000000000",
      "r_1_2": "2965396369679/500000000000",
      "r_21_40": "2966481126669/500000000000",
      "r_23_40": "2973418175763/500000000000",
      "r_3_5": "92944425297/15625000000",
      "r_49_100": "2969299908169/500000000000",
      "r_51_100": "2965860980609/500000000000",
      "r_9_20": "740587199559/125000000000",
      "sharp": "1186428744501/200000000000",
      "sharp_bins": [
        "5935515602733/1000000000000",
        "2967657573641/500000000000",
        "5935103230399/1000000000000",
        "296744603531/50000000000",
        "5934666933307/1000000000000",
        "5934429636521/1000000000000",
        "5934179427763/1000000000000",
        "5933926344661/1000000000000",
        "2966834539791/500000000000",
        "5933395987987/1000000000000",
        "5933120082783/1000000000000",
        "2966417467503/500000000000",
        "5932539824167/1000000000000",
        "741528593671/125000000000",
        "1186428744501/200000000000",
        "1186428744501/200000000000"
      ]
    },
    {
      "r_107_200": "742275526769/125000000000",
      "r_113_200": "371259227437/62500000000",
      "r_19_40": "5940928139711/1000000000000",
      "r_1_2": "5935286370793/1000000000000",
      "r_21_40": "5937464109013/1000000000000",
      "r_23_40": "5951288851517/1000000000000",
      "r_3_5": "2976448342443/500000000000",
      "r_49_100": "5943038884671/1000000000000",
      "r_51_100": "1187243792003/200000000000",
      "r_9_20": "1185834398951/200000000000",
      "sharp": "1484148409777/250000000000",
      "sharp_bins": [
        "5940028661279/1000000000000",
        "1484956905017/250000000000",
        "1484903761599/250000000000",
        "92803174877/15625000000",
        "593917728713/100000000000",
        "5938939200953/1000000000000",
        "2969344092917/500000000000",
        "5938434248561/1000000000000",
        "5938176079201/1000000000000",
        "5937902016623/1000000000000",
        "2968812545703/500000000000",
        "5937338868063/1000000000000",
        "2968521313463/500000000000",
        "5936730360157/1000000000000",
        "1484148409777/250000000000",
        "1484148409777/250000000000"
      ]
    },
    {
      "r_107_200": "1188535473437/200000000000",
      "r_113_200": "2972313837693/500000000000",
      "r_19_40": "1486333105303/250000000000",
      "r_1_2": "371234280079/62500000000",
      "r_21_40": "5941934396441/1000000000000",
      "r_23_40": "2977854911419/500000000000",
      "r_3_5": "5957318689049/1000000000000",
      "r_49_100": "5947446477451/1000000000000",
      "r_51_100": "5940684414587/1000000000000",
      "r_9_20": "5933615113377/1000000000000",
      "sharp": "74262656607/12500000000",
      "sharp_bins": [
        "2972255108291/500000000000",
        "5944308582033/1000000000000",
        "594409534537/100000000000",
        "1485970697647/250000000000",
        "297182805673/50000000000",
        "2971708617067/500000000000",
        "1485791352379/250000000000",
        "1188582123083/200000000000",
        "59426515397/10000000000",
        "742797063213/125000000000",
        "2971049280243/500000000000",
        "5941811262593/1000000000000",
        "5941513893231/1000000000000",
        "5941200438123/1000000000000",
        "74262656607/12500000000",
        "74262656607/12500000000"
      ]
    },
    {
      "r_107_200": "296241542903/50000000000",
      "r_113_200": "5926780451783/1000000000000",
      "r_19_40": "1185494427437/200000000000",
      "r_1_2": "1480468897589/250000000000",
      "r_21_40": "5924076628293/1000000000000",
      "r_23_40": "5937942433207/1000000000000",
      "r_3_5": "5939562177441/1000000000000",
      "r_49_100": "2964798987587/500000000000",
      "r_51_100": "1480706449529/250000000000",
      "r_9_20": "5915718100777/1000000000000",
      "sharp": "5923375056641/1000000000000",
      "sharp_bins": [
        "1185335534137/200000000000",
        "1185294545877/200000000000",
        "5926265523667/1000000000000",
        "740755643243/125000000000",
        "5925813635697/1000000000000",
        "5925569198497/1000000000000",
        "185166367329/31250000000",
        "5925072949573/1000000000000",
        "2962403397709/500000000000",
        "5924539386309/1000000000000",
        "1481065504391/250000000000",
        "5923974729567/1000000000000",
        "2961836535641/500000000000",
        "5923375056641/1000000000000",
        "5923375056641/1000000000000",
        "5923375056641/1000000000000"
      ]
    },
    {
      "r_107_200": "5929410456321/1000000000000",
      "r_113_200": "2965683588509/500000000000",
      "r_19_40": "370748938919/62500000000",
      "r_1_2": "5926443742403/1000000000000",
      "r_21_40": "5928653221711/1000000000000",
      "r_23_40": "1485617786847/250000000000",
      "r_3_5": "5944092032701/1000000000000",
      "r_49_100": "5934112453897/1000000000000",
      "r_51_100": "2963698694233/500000000000",
      "r_9_20": "740033292163/125000000000",
      "sharp": "5927899685951/1000000000000",
      "sharp_bins": [
        "5931265934229/1000000000000",
        "2965530175779/500000000000",
        "296542622951/50000000000",
        "1186126264283/200000000000",
        "2965199522847/500000000000",
        "5930153809399/1000000000000",
        "237196300869/40000000000",
        "1482413955347/250000000000",
        "74117358787/12500000000",
        "2964560142101/500000000000",
        "5928841847773/1000000000000",
        "5928553436521/1000000000000",
        "5928250593457/1000000000000",
        "370495662753/62500000000",
        "5927899685951/1000000000000",
        "5927899685951/1000000000000"
      ]
    },
    {
      "r_107_200": "5933957762471/1000000000000",
      "r_113_200": "2967960812807/500000000000",
      "r_19_40": "5936461778349/1000000000000",
      "r_1_2": "1186195932699/200000000000",
      "r_21_40": "1186639506369/200000000000",
      "r_23_40": "5946967591857/1000000000000",
      "r_3_5": "1189717936507/200000000000",
      "r_49_100": "1187718947053/200000000000",
      "r_51_100": "23171627821/3906250000",
      "r_9_20": "1481195649929/250000000000",
      "sharp": "370774535321/62500000000",
      "sharp_bins": [
        "2967910985541/500000000000",
        "237424629617/40000000000",
        "148385178873/25000000000",
        "1187037050567/200000000000",
        "1483738051853/250000000000",
        "2967353084349/500000000000",
        "5934459034293/1000000000000",
        "2967103218129/500000000000",
        "2966969176441/500000000000",
        "5933668924109/1000000000000",
        "237335576829/40000000000",
        "2966549944013/500000000000",
        "5932795863453/1000000000000",
        "741559328911/125000000000",
        "370774535321/62500000000",
        "370774535321/62500000000"
      ]
    },
    {
      "r_107_200": "2957873740221/500000000000",
      "r_113_200": "1183542211287/200000000000",
      "r_19_40": "5918239512039/1000000000000",
      "r_1_2": "92386684287/15625000000",
      "r_21_40": "1182996576007/200000000000",
      "r_23_40": "1482209346739/250000000000",
      "r_3_5": "148261695771/25000000000",
      "r_49_100": "185012121671/31250000000",
      "r_51_100": "1478428460549/250000000000",
      "r_9_20": "5906527848631/1000000000000",
      "sharp": "5914404407719/1000000000000",
      "sharp_bins": [
        "369851930323/62500000000",
        "5917427280361/1000000000000",
        "2958605636721/500000000000",
        "295849263647/50000000000",
        "5916745899433/1000000000000",
        "2958254102677/500000000000",
        "5916263519981/1000000000000",
        "47328030941/8000000000",
        "5915744810133/1000000000000",
        "5915474756687/1000000000000",
        "5915194613599/1000000000000",
        "5914901667837/1000000000000",
        "5914592322657/1000000000000",
        "5914404407719/1000000000000",
        "5914404407719/1000000000000",
        "5914404407719/1000000000000"
      ]
    },
    {
      "r_107_200": "5920403571239/1000000000000",
      "r_113_200": "5922374600173/1000000000000",
      "r_19_40": "5922827213577/1000000000000",
      "r_1_2": "2958696037899/500000000000",
      "r_21_40": "1183927166669/200000000000",
      "r_23_40": "2966722000761/500000000000",
      "r_3_5": "1187015150701/200000000000",
      "r_49_100": "2962489702257/500000000000",
      "r_51_100": "92474401527/15625000000",
      "r_9_20": "5911151515683/1000000000000",
      "sharp": "73987567459/12500000000",
      "sharp_bins": [
        "5922295990927/1000000000000",
        "5922091705007/1000000000000",
        "370117184009/62500000000",
        "5921648204481/1000000000000",
        "5921408035711/1000000000000",
        "2960584754963/500000000000",
        "5920923937229/1000000000000",
        "5920663326019/1000000000000",
        "5920403269317/1000000000000",
        "5920132154937/1000000000000",
        "184995340449/31250000000",
        "5919556770031/1000000000000",
        "1183849236409/200000000000",
        "73987567459/12500000000",
        "73987567459/12500000000",
        "73987567459/12500000000"
      ]
    },
    {
      "r_107_200": "5925026782617/1000000000000",
      "r_113_200": "1481751318807/250000000000",
      "r_19_40": "2963691099519/500000000000",
      "r_1_2": "5922003546603/1000000000000",
      "r_21_40": "92566498727/15625000000",
      "r_23_40": "5938017735889/1000000000000",
      "r_3_5": "29698254289/5000000000",
      "r_49_100": "2964769063461/500000000000",
      "r_51_100": "740372089239/125000000000",
      "r_9_20": "5915742643849/1000000000000",
      "sharp": "2961787020633/500000000000",
      "sharp_bins": [
        "5926928276691/1000000000000",
        "2963361651711/500000000000",
        "740813222987/125000000000",
        "2963139150169/500000000000",
        "2963018666417/500000000000",
        "740724746489/125000000000",
        "5925551509339/1000000000000",
        "5925289938371/1000000000000",
        "5925028881687/1000000000000",
        "296237835341/50000000000",
        "2962237165167/500000000000",
        "5924179030347/1000000000000",
        "740483400517/125000000000",
        "2961787020633/500000000000",
        "2961787020633/500000000000",
        "2961787020633/500000000000"
      ]
    },
    {
      "r_107_200": "369152037713/62500000000",
      "r_113_200": "738550713059/125000000000",
      "r_19_40": "2954384220869/500000000000",
      "r_1_2": "5903390885093/1000000000000",
      "r_21_40": "738207945123/125000000000",
      "r_23_40": "2959748017287/500000000000",
      "r_3_5": "2960572222781/500000000000",
      "r_49_100": "5910938123949/1000000000000",
      "r_51_100": "1476091520801/250000000000",
      "r_9_20": "2948550867143/500000000000",
      "sharp": "2952602810169/500000000000",
      "sharp_bins": [
        "5908356472859/1000000000000",
        "5908144091677/1000000000000",
        "5907920700289/1000000000000",
        "5907688801907/1000000000000",
        "2953729244011/500000000000",
        "738402254417/125000000000",
        "5906965951863/1000000000000",
        "590671391129/100000000000",
        "1476612970933/250000000000",
        "5906178197867/1000000000000",
        "59058934737/10000000000",
        "2952796509763/500000000000",
        "2952640941053/500000000000",
        "2952602810169/500000000000",
        "2952602810169/500000000000",
        "2952602810169/500000000000"
      ]
    },
    {
      "r_107_200": "1477794996827/250000000000",
      "r_113_200": "1478290144179/250000000000",
      "r_19_40": "5913448416629/1000000000000",
      "r_1_2": "184628950921/31250000000",
      "r_21_40": "147760194487/25000000000",
      "r_23_40": "1481048765927/250000000000",
      "r_3_5": "2962922373549/500000000000",
      "r_49_100": "118312440217/20000000000",
      "r_51_100": "5909105248123/1000000000000",
      "r_9_20": "5901816361823/1000000000000",
      "sharp": "5909897954599/1000000000000",
      "sharp_bins": [
        "1478278197469/250000000000",
        "11825799411/2000000000",
        "5912675636313/1000000000000",
        "1478110749513/250000000000",
        "2956105953873/500000000000",
        "5911970614893/1000000000000",
        "2955858812137/500000000000",
        "5911464636033/1000000000000",
        "2955600799739/500000000000",
        "5910926843499/1000000000000",
        "2955320494523/500000000000",
        "591033933873/100000000000",
        "236401077893/40000000000",
        "5909897954599/1000000000000",
        "5909897954599/1000000000000",
        "5909897954599/1000000000000"
      ]
    },
    {
      "r_107_200": "5915883761719/1000000000000",
      "r_113_200": "5917872106753/1000000000000",
      "r_19_40": "5918084440259/1000000000000",
      "r_1_2": "1478204542127/250000000000",
      "r_21_40": "1478777080077/250000000000",
      "r_23_40": "2964425365467/500000000000",
      "r_3_5": "2965250991729/500000000000",
      "r_49_100": "5920261965997/1000000000000",
      "r_51_100": "2956900325189/500000000000",
      "r_9_20": "2953243574459/500000000000",
      "sharp": "739318386163/125000000000",
      "sharp_bins": [
        "2958912949803/500000000000",
        "5917612072749/1000000000000",
        "2958693643191/500000000000",
        "1183430774029/200000000000",
        "591692196533/100000000000",
        "5916679795659/1000000000000",
        "2958212931421/500000000000",
        "5916171892063/1000000000000",
        "1478976953249/250000000000",
        "2957815977457/500000000000",
        "5915344939623/1000000000000",
        "5915042064553/1000000000000",
        "59147283919/10000000000",
        "739318386163/125000000000",
        "739318386163/125000000000",
        "739318386163/125000000000"
      ]
    },
    {
      "r_107_200": "589688112839/100000000000",
      "r_113_200": "5898877769397/1000000000000",
      "r_19_40": "2949529238143/500000000000",
      "r_1_2": "1178760091979/200000000000",
      "r_21_40": "2948053424191/500000000000",
      "r_23_40": "369369168999/62500000000",
      "r_3_5": "92368538563/15625000000",
      "r_49_100": "2950623393743/500000000000",
      "r_51_100": "589478137523/100000000000",
      "r_9_20": "1471860436361/250000000000",
      "sharp": "5895770834661/1000000000000",
      "sharp_bins": [
        "2949419563051/500000000000",
        "294930994997/50000000000",
        "5898395339149/1000000000000",
        "5898172005813/1000000000000",
        "737241867341/125000000000",
        "5897690783037/1000000000000",
        "2948722442707/500000000000",
        "2948595610369/500000000000",
        "5896923211803/1000000000000",
        "5896646355173/1000000000000",
        "5896354338963/1000000000000",
        "2948026050129/500000000000",
        "5895770834661/1000000000000",
        "5895770834661/1000000000000",
        "5895770834661/1000000000000",
        "5895770834661/1000000000000"
      ]
    },
    {
      "r_107_200": "737713612387/125000000000",
      "r_113_200": "2951856722247/500000000000",
      "r_19_40": "92247174223/15625000000",
      "r_1_2": "5898615993093/1000000000000",
      "r_21_40": "5900931316577/1000000000000",
      "r_23_40": "739335958599/125000000000",
      "r_3_5": "591636900459/100000000000",
      "r_49_100": "2953005813843/500000000000",
      "r_51_100": "2949800338339/500000000000",
      "r_9_20": "184132362553/31250000000",
      "sharp": "590054350649/100000000000",
      "sharp_bins": [
        "5903676214129/1000000000000",
        "1475864078369/250000000000",
        "5903231023707/1000000000000",
        "2951503462687/500000000000",
        "2951384508961/500000000000",
        "5902523964569/1000000000000",
        "1475569281331/250000000000",
        "5902022461829/1000000000000",
        "2950876692267/500000000000",
        "5901475402989/1000000000000",
        "1475295548583/250000000000",
        "5900878704617/1000000000000",
        "2950284362331/500000000000",
        "590054350649/100000000000",
        "590054350649/100000000000",
        "590054350649/100000000000"
      ]
    },
    {
      "r_107_200": "2953251246077/500000000000",
      "r_113_200": "2954257470721/500000000000",
      "r_19_40": "5908545811093/1000000000000",
      "r_1_2": "5903397432187/1000000000000",
      "r_21_40": "1476430405581/250000000000",
      "r_23_40": "5919434406189/1000000000000",
      "r_3_5": "148027934147/25000000000",
      "r_49_100": "5910742371673/1000000000000",
      "r_51_100": "5904385850429/1000000000000",
      "r_9_20": "1474248916873/250000000000",
      "sharp": "2952641259433/500000000000",
      "sharp_bins": [
        "5908479172231/1000000000000",
        "2954129295963/500000000000",
        "7385040711/1250000000",
        "5907807701153/1000000000000",
        "5907568950649/1000000000000",
        "2953661498937/500000000000",
        "5907075215599/1000000000000",
        "1476704888211/250000000000",
        "184579669011/31250000000",
        "184570947003/31250000000",
        "5905975906841/1000000000000",
        "5905671171103/1000000000000",
        "5905359892801/1000000000000",
        "2952641259433/500000000000",
        "2952641259433/500000000000",
        "2952641259433/500000000000"
      ]
    },
    {
      "r_107_200": "367944118391/62500000000",
      "r_113_200": "5889118668221/1000000000000",
      "r_19_40": "5889119570157/1000000000000",
      "r_1_2": "1470995408427/250000000000",
      "r_21_40": "367894812807/62500000000",
      "r_23_40": "5900081986113/1000000000000",
      "r_3_5": "5901799107307/1000000000000",
      "r_49_100": "5891327877441/1000000000000",
      "r_51_100": "2942485776917/500000000000",
      "r_9_20": "734694106329/125000000000",
      "sharp": "5886104373869/1000000000000",
      "sharp_bins": [
        "5889088827401/1000000000000",
        "736108934143/125000000000",
        "117773047959/20000000000",
        "2944210320159/500000000000",
        "294409211573/50000000000",
        "2943972086301/500000000000",
        "147192426341/25000000000",
        "5887435828177/1000000000000",
        "2943583225179/500000000000",
        "588688249219/100000000000",
        "5886588739507/1000000000000",
        "2943144496933/500000000000",
        "5886104373869/1000000000000",
        "5886104373869/1000000000000",
        "5886104373869/1000000000000",
        "5886104373869/1000000000000"
      ]
    },
    {
      "r_107_200": "2946007835983/500000000000",
      "r_113_200": "5894036766217/1000000000000",
      "r_19_40": "1178792507783/200000000000",
      "r_1_2": "1472219687791/250000000000",
      "r_21_40": "5891223415911/1000000000000",
      "r_23_40": "2952473309171/500000000000",
      "r_3_5": "5906665585739/1000000000000",
      "r_49_100": "2948087637239/500000000000",
      "r_51_100": "235594903753/40000000000",
      "r_9_20": "367651718389/62500000000",
      "sharp": "736369876971/125000000000",
      "sharp_bins": [
        "736751049411/125000000000",
        "1178758064667/200000000000",
        "29467852429/5000000000",
        "1178667578479/200000000000",
        "2946550297691/500000000000",
        "736607449999/125000000000",
        "5892611488017/1000000000000",
        "1473087299611/250000000000",
        "5892078700193/1000000000000",
        "2945896776313/500000000000",
        "2945749275599/500000000000",
        "5891197504169/1000000000000",
        "736369876971/125000000000",
        "736369876971/125000000000",
        "736369876971/125000000000",
        "736369876971/125000000000"
      ]
    },
    {
      "r_107_200": "5896890816853/1000000000000",
      "r_113_200": "5898920224801/1000000000000",
      "r_19_40": "1179754208399/200000000000",
      "r_1_2": "1473435331819/250000000000",
      "r_21_40": "2948047605347/500000000000",
      "r_23_40": "2954888272087/500000000000",
      "r_3_5": "1477874351063/250000000000",
      "r_49_100": "1475247029389/250000000000",
      "r_51_100": "1473684764069/250000000000",
      "r_9_20": "1471816979/250000000",
      "sharp": "5895779533951/1000000000000",
      "sharp_bins": [
        "2949446685523/500000000000",
        "2949337288297/500000000000",
        "1179690794457/200000000000",
        "1474555135061/250000000000",
        "5897982352889/1000000000000",
        "5897740419339/1000000000000",
        "5897491313631/1000000000000",
        "5897227960851/1000000000000",
        "1179391268813/200000000000",
        "2948335005313/500000000000",
        "58963737651/10000000000",
        "5896071422059/1000000000000",
        "5895779533951/1000000000000",
        "5895779533951/1000000000000",
        "5895779533951/1000000000000",
        "5895779533951/1000000000000"
      ]
    },
    {
      "r_107_200": "5877083731173/1000000000000",
      "r_113_200": "5879115000919/1000000000000",
      "r_19_40": "2939464957901/500000000000",
      "r_1_2": "1468478369529/250000000000",
      "r_21_40": "47010208251/8000000000",
      "r_23_40": "5890014605393/1000000000000",
      "r_3_5": "736470107681/125000000000",
      "r_49_100": "5881159469461/1000000000000",
      "r_51_100": "183591081307/31250000000",
      "r_9_20": "5867416618029/1000000000000",
      "sharp": "5876187604499/1000000000000",
      "sharp_bins": [
        "587909954113/100000000000",
        "587888471679/100000000000",
        "5878657799529/1000000000000",
        "1175685757013/200000000000",
        "58781942881/10000000000",
        "2938976561271/500000000000",
        "5877698480263/1000000000000",
        "5877436234553/1000000000000",
        "47017278301/8000000000",
        "293843703647/50000000000",
        "1469145730433/250000000000",
        "117525534979/20000000000",
        "5876187604499/1000000000000",
        "5876187604499/1000000000000",
        "5876187604499/1000000000000",
        "5876187604499/1000000000000"
      ]
    },
    {
      "r_107_200": "2941044306027/500000000000",
      "r_113_200": "5884128338819/1000000000000",
      "r_19_40": "5883868839409/1000000000000",
      "r_1_2": "367431597767/62500000000",
      "r_21_40": "367579849617/62500000000",
      "r_23_40": "5894975778921/1000000000000",
      "r_3_5": "737090482563/125000000000",
      "r_49_100": "1471525747403/250000000000",
      "r_51_100": "5879910686553/1000000000000",
      "r_9_20": "2936192879681/500000000000",
      "sharp": "5881137472469/1000000000000",
      "sharp_bins": [
        "5884114325841/1000000000000",
        "5883898781483/1000000000000",
        "5883671069731/1000000000000",
        "2941720607339/500000000000",
        "5883205824301/1000000000000",
        "735370463581/125000000000",
        "2941354021967/500000000000",
        "117648894397/20000000000",
        "1176433424553/200000000000",
        "5881880198343/1000000000000",
        "1176317557181/200000000000",
        "2940640141559/500000000000",
        "5881137472469/1000000000000",
        "5881137472469/1000000000000",
        "5881137472469/1000000000000",
        "5881137472469/1000000000000"
      ]
    },
    {
      "r_107_200": "5887047440399/1000000000000",
      "r_113_200": "1472273973101/250000000000",
      "r_19_40": "5888761337359/1000000000000",
      "r_1_2": "47070811241/8000000000",
      "r_21_40": "5886233034099/1000000000000",
      "r_23_40": "2949945546963/500000000000",
      "r_3_5": "5901641299487/1000000000000",
      "r_49_100": "5891000094509/1000000000000",
      "r_51_100": "5884860566463/1000000000000",
      "r_9_20": "5877308645169/1000000000000",
      "sharp": "183938801739/31250000000",
      "sharp_bins": [
        "5889083466061/1000000000000",
        "5888867159839/1000000000000",
        "235545544543/40000000000",
        "2944203939181/500000000000",
        "1177634311179/200000000000",
        "2943964226249/500000000000",
        "735958966199/125000000000",
        "367962955781/62500000000",
        "5887128512543/1000000000000",
        "5886840346953/1000000000000",
        "2943273321321/500000000000",
        "1177247556229/200000000000",
        "183938801739/31250000000",
        "183938801739/31250000000",
        "183938801739/31250000000",
        "183938801739/31250000000"
      ]
    },
    {
      "r_107_200": "5866805296331/1000000000000",
      "r_113_200": "5868863962119/1000000000000",
      "r_19_40": "5868481521233/1000000000000",
      "r_1_2": "5863591703501/1000000000000",
      "r_21_40": "366623647013/62500000000",
      "r_23_40": "2939844339161/500000000000",
      "r_3_5": "5881459302901/1000000000000",
      "r_49_100": "587072969511/100000000000",
      "r_51_100": "733075831329/125000000000",
      "r_9_20": "732128298223/125000000000",
      "sharp": "5866015654369/1000000000000",
      "sharp_bins": [
        "91700959829/15625000000",
        "2934319427443/500000000000",
        "5868417321127/1000000000000",
        "1173637557101/200000000000",
        "1466988100681/250000000000",
        "5867703964077/1000000000000",
        "1173489381471/200000000000",
        "5867178652293/1000000000000",
        "5866901008667/1000000000000",
        "5866617675969/1000000000000",
        "5866319355957/1000000000000",
        "5866015654369/1000000000000",
        "5866015654369/1000000000000",
        "5866015654369/1000000000000",
        "5866015654369/1000000000000",
        "5866015654369/1000000000000"
      ]
    },
    {
      "r_107_200": "5871896229503/1000000000000",
      "r_113_200": "2936981883747/500000000000",
      "r_19_40": "1468376674173/250000000000",
      "r_1_2": "5868669320613/1000000000000",
      "r_21_40": "733883232679/125000000000",
      "r_23_40": "117694753597/20000000000",
      "r_3_5": "1177302069363/200000000000",
      "r_49_100": "5875759773827/1000000000000",
      "r_51_100": "5869688437817/1000000000000",
      "r_9_20": "2931040087859/500000000000",
      "sharp": "2935525775663/500000000000",
      "sharp_bins": [
        "5873962756559/1000000000000",
        "1468434846673/250000000000",
        "234940680927/40000000000",
        "2936643297763/500000000000",
        "146826256673/25000000000",
        "5872800808061/1000000000000",
        "5872542671097/1000000000000",
        "5872273269683/1000000000000",
        "5871994418001/1000000000000",
        "5871709825043/1000000000000",
        "2935705090931/500000000000",
        "1467773554733/250000000000",
        "2935525775663/500000000000",
        "2935525775663/500000000000",
        "2935525775663/500000000000",
        "2935525775663/500000000000"
      ]
    },
    {
      "r_107_200": "2938475614121/500000000000",
      "r_113_200": "5879027618999/1000000000000",
      "r_19_40": "734812013849/125000000000",
      "r_1_2": "587371111297/100000000000",
      "r_21_40": "183628670521/31250000000",
      "r_23_40": "1472437654903/250000000000",
      "r_3_5": "5891525367259/1000000000000",
      "r_49_100": "2940376995477/500000000000",
      "r_51_100": "2937367178879/500000000000",
      "r_9_20": "586709849551/100000000000",
      "sharp": "2938026002837/500000000000",
      "sharp_bins": [
        "1175805634979/200000000000",
        "235152160247/40000000000",
        "91852825153/15625000000",
        "5878349488081/1000000000000",
        "2939056106217/500000000000",
        "2938930866877/500000000000",
        "367350157377/62500000000",
        "1469332993279/250000000000",
        "1175410383473/200000000000",
        "2938383034431/500000000000",
        "1469116277191/250000000000",
        "5876147846679/1000000000000",
        "2938026002837/500000000000",
        "2938026002837/500000000000",
        "2938026002837/500000000000",
        "2938026002837/500000000000"
      ]
    },
    {
      "r_107_200": "5856271991249/1000000000000",
      "r_113_200": "1171673232477/200000000000",
      "r_19_40": "1464445630241/250000000000",
      "r_1_2": "2926511135803/500000000000",
      "r_21_40": "2927715652621/500000000000",
      "r_23_40": "5869108600717/1000000000000",
      "r_3_5": "5870909760617/1000000000000",
      "r_49_100": "586004964647/100000000000",
      "r_51_100": "1463511757169/250000000000",
      "r_9_20": "2923193818283/500000000000",
      "sharp": "5855599504073/1000000000000",
      "sharp_bins": [
        "22884256203/3906250000",
        "1464538507829/250000000000",
        "2928965272627/500000000000",
        "2928849533301/500000000000",
        "5857457936381/1000000000000",
        "146430131929/25000000000",
        "5856943969697/1000000000000",
        "5856675331889/1000000000000",
        "5856398423863/1000000000000",
        "2928054259753/500000000000",
        "2927901184507/500000000000",
        "5855599504073/1000000000000",
        "5855599504073/1000000000000",
        "5855599504073/1000000000000",
        "5855599504073/1000000000000",
        "5855599504073/1000000000000"
      ]
    },
    {
      "r_107_200": "234458040713/40000000000",
      "r_113_200": "1465888610031/250000000000",
      "r_19_40": "732861989099/125000000000",
      "r_1_2": "183068355449/31250000000",
      "r_21_40": "1172121346559/200000000000",
      "r_23_40": "5874247456227/1000000000000",
      "r_3_5": "5876050936433/1000000000000",
      "r_49_100": "5865168246737/1000000000000",
      "r_51_100": "5859216479219/1000000000000",
      "r_9_20": "5851527985643/1000000000000",
      "sharp": "1465180863833/250000000000",
      "sharp_bins": [
        "732944929823/125000000000",
        "5863343058439/1000000000000",
        "5863118684957/1000000000000",
        "5862886257829/1000000000000",
        "1172528822531/200000000000",
        "2931195184111/500000000000",
        "2931063957313/500000000000",
        "2930929036497/500000000000",
        "5861579902141/1000000000000",
        "732661085727/125000000000",
        "1172196246329/200000000000",
        "1465180863833/250000000000",
        "1465180863833/250000000000",
        "1465180863833/250000000000",
        "1465180863833/250000000000",
        "1465180863833/250000000000"
      ]
    },
    {
      "r_107_200": "1173318680881/200000000000",
      "r_113_200": "1173741210291/200000000000",
      "r_19_40": "293398642189/50000000000",
      "r_1_2": "36645724737/6250000000",
      "r_21_40": "733218193027/125000000000",
      "r_23_40": "2939674758781/500000000000",
      "r_3_5": "5881155350957/1000000000000",
      "r_49_100": "5870250279661/1000000000000",
      "r_51_100": "586434936481/100000000000",
      "r_9_20": "183019755923/31250000000",
      "sharp": "1466452812469/250000000000",
      "sharp_bins": [
        "5868712666887/1000000000000",
        "1173699091977/200000000000",
        "5868270196713/1000000000000",
        "5868036819929/1000000000000",
        "5867793659887/1000000000000",
        "2933769415889/500000000000",
        "5867275234699/1000000000000",
        "2933502096419/500000000000",
        "5866724763779/1000000000000",
        "5866432241281/1000000000000",
        "1466530872419/250000000000",
        "1466452812469/250000000000",
        "1466452812469/250000000000",
        "1466452812469/250000000000",
        "1466452812469/250000000000",
        "1466452812469/250000000000"
      ]
    },
    {
      "r_107_200": "5871699439167/1000000000000",
      "r_113_200": "2936910641611/500000000000",
      "r_19_40": "2936506804663/500000000000",
      "r_1_2": "1467102077767/250000000000",
      "r_21_40": "733856003497/125000000000",
      "r_23_40": "2942207540063/500000000000",
      "r_3_5": "1471555824587/250000000000",
      "r_49_100": "2937648020653/500000000000",
      "r_51_100": "2934722987099/500000000000",
      "r_9_20": "2930850267787/500000000000",
      "sharp": "2935431588439/500000000000",
      "sharp_bins": [
        "2936914779361/500000000000",
        "5873611521727/1000000000000",
        "5873385366813/1000000000000",
        "5873151039399/1000000000000",
        "5872906864773/1000000000000",
        "5872650954709/1000000000000",
        "5872386216973/1000000000000",
        "734014247331/125000000000",
        "5871833296163/1000000000000",
        "5871539473439/1000000000000",
        "5871229430793/1000000000000",
        "2935451519289/500000000000",
        "2935431588439/500000000000",
        "2935431588439/500000000000",
        "2935431588439/500000000000",
        "2935431588439/500000000000"
      ]
    },
    {
      "r_107_200": "2925255250099/500000000000",
      "r_113_200": "1170530984083/200000000000",
      "r_19_40": "1462943781623/250000000000",
      "r_1_2": "2923603591337/500000000000",
      "r_21_40": "1462413991549/250000000000",
      "r_23_40": "5863275183077/1000000000000",
      "r_3_5": "733137143193/125000000000",
      "r_49_100": "234162865163/40000000000",
      "r_51_100": "5848245908077/1000000000000",
      "r_9_20": "2920234711241/500000000000",
      "sharp": "2924948591709/500000000000",
      "sharp_bins": [
        "2926340914113/500000000000",
        "5852463517557/1000000000000",
        "5852233260953/1000000000000",
        "1872638941/320000000",
        "1170349561733/200000000000",
        "731436389877/125000000000",
        "2925614582171/500000000000",
        "1170191208493/200000000000",
        "73133400723/12500000000",
        "585037120763/100000000000",
        "91407115091/15625000000",
        "2924948591709/500000000000",
        "2924948591709/500000000000",
        "2924948591709/500000000000",
        "2924948591709/500000000000",
        "2924948591709/500000000000"
      ]
    },
    {
      "r_107_200": "5855981630563/1000000000000",
      "r_113_200": "5858129136247/1000000000000",
      "r_19_40": "732149182827/125000000000",
      "r_1_2": "5852670695907/1000000000000",
      "r_21_40": "5855125383067/1000000000000",
      "r_23_40": "2934350451301/500000000000",
      "r_3_5": "2935259760127/500000000000",
      "r_49_100": "5859492923929/1000000000000",
      "r_51_100": "5853712050761/1000000000000",
      "r_9_20": "1169183139101/200000000000",
      "sharp": "731914619271/125000000000",
      "sharp_bins": [
        "732269449003/125000000000",
        "585793726511/100000000000",
        "5857706911073/1000000000000",
        "2928735092513/500000000000",
        "1464305267139/250000000000",
        "2928482040757/500000000000",
        "5856701775201/1000000000000",
        "5856428230307/1000000000000",
        "5856143789311/1000000000000",
        "73198030933/12500000000",
        "1463881525413/250000000000",
        "731914619271/125000000000",
        "731914619271/125000000000",
        "731914619271/125000000000",
        "731914619271/125000000000",
        "731914619271/125000000000"
      ]
    },
    {
      "r_107_200": "1172235235873/200000000000",
      "r_113_200": "5863333257293/1000000000000",
      "r_19_40": "1172464574733/200000000000",
      "r_1_2": "2928925477823/500000000000",
      "r_21_40": "732539526467/125000000000",
      "r_23_40": "2936928388169/500000000000",
      "r_3_5": "1468919506211/250000000000",
      "r_49_100": "5864627620983/1000000000000",
      "r_51_100": "5858896744053/1000000000000",
      "r_9_20": "1170214202913/200000000000",
      "sharp": "5860457361611/1000000000000",
      "sharp_bins": [
        "2931680733683/500000000000",
        "5863142256421/1000000000000",
        "183215967017/31250000000",
        "5862673206199/1000000000000",
        "2931211502997/500000000000",
        "2931082438437/500000000000",
        "2930950688603/500000000000",
        "2930813286931/500000000000",
        "5861340844909/1000000000000",
        "5861038238899/1000000000000",
        "1172144103067/200000000000",
        "5860457361611/1000000000000",
        "5860457361611/1000000000000",
        "5860457361611/1000000000000",
        "5860457361611/1000000000000",
        "5860457361611/1000000000000"
      ]
    },
    {
      "r_107_200": "5891744465701/1000000000000",
      "r_113_200": "2946951632651/500000000000",
      "r_19_40": "2946399327593/500000000000",
      "r_1_2": "1177679870263/200000000000",
      "r_21_40": "2945439475897/500000000000",
      "r_23_40": "5904297369661/1000000000000",
      "r_3_5": "5906115851419/1000000000000",
      "r_49_100": "5895100196963/1000000000000",
      "r_51_100": "294472685599/50000000000",
      "r_9_20": "5881598677133/1000000000000",
      "sharp": "1178139282709/200000000000",
      "sharp_bins": [
        "368369921993/62500000000",
        "5893697305097/1000000000000",
        "368341719027/62500000000",
        "5893229306671/1000000000000",
        "736622627329/125000000000",
        "184147523133/31250000000",
        "1178490282123/200000000000",
        "2946087183353/500000000000",
        "1472972165283/250000000000",
        "1178317927997/200000000000",
        "5891274440361/1000000000000",
        "1472735672313/250000000000",
        "1178139282709/200000000000",
        "1178139282709/200000000000",
        "1178139282709/200000000000",
        "1178139282709/200000000000"
      ]
    },
    {
      "r_107_200": "5896660103503/1000000000000",
      "r_113_200": "294941411457/50000000000",
      "r_19_40": "2948824753521/500000000000",
      "r_1_2": "5893301626857/1000000000000",
      "r_21_40": "5895791074559/1000000000000",
      "r_23_40": "1477293050013/250000000000",
      "r_3_5": "5910993469989/1000000000000",
      "r_49_100": "5899955630007/1000000000000",
      "r_51_100": "1178872018877/200000000000",
      "r_9_20": "5886478439697/1000000000000",
      "sharp": "5895560243429/1000000000000",
      "sharp_bins": [
        "5898845673659/1000000000000",
        "5898623346183/1000000000000",
        "1179678521719/200000000000",
        "1474538355123/250000000000",
        "5897904084517/1000000000000",
        "5897642698109/1000000000000",
        "5897372207331/1000000000000",
        "4717675161/800000000",
        "2948403490853/500000000000",
        "1179301331143/200000000000",
        "5896190162799/1000000000000",
        "1179171414363/200000000000",
        "5895560243429/1000000000000",
        "5895560243429/1000000000000",
        "5895560243429/1000000000000",
        "5895560243429/1000000000000"
      ]
    },
    {
      "r_107_200": "2925052446261/500000000000",
      "r_113_200": "5852304280253/1000000000000",
      "r_19_40": "182845911769/31250000000",
      "r_1_2": "5846738135621/1000000000000",
      "r_21_40": "5849238716337/1000000000000",
      "r_23_40": "1465689229339/250000000000",
      "r_3_5": "366537089887/62500000000",
      "r_49_100": "2926699830327/500000000000",
      "r_51_100": "292389952491/50000000000",
      "r_9_20": "729984994803/125000000000",
      "sharp": "5849496106487/1000000000000",
      "sharp_bins": [
        "2926180197347/500000000000",
        "5852133106059/1000000000000",
        "1170379962281/200000000000",
        "1170330907631/200000000000",
        "5851401756809/1000000000000",
        "5851145049987/1000000000000",
        "1170175087543/200000000000",
        "585059519371/100000000000",
        "1462574746299/250000000000",
        "73124865749/12500000000",
        "5849664883421/1000000000000",
        "5849496106487/1000000000000",
        "5849496106487/1000000000000",
        "5849496106487/1000000000000",
        "5849496106487/1000000000000",
        "5849496106487/1000000000000"
      ]
    },
    {
      "r_107_200": "5881588391781/1000000000000",
      "r_113_200": "5883783383991/1000000000000",
      "r_19_40": "2941238301733/500000000000",
      "r_1_2": "5878207350551/1000000000000",
      "r_21_40": "2940356910317/500000000000",
      "r_23_40": "5894112671287/1000000000000",
      "r_3_5": "5895944696837/1000000000000",
      "r_49_100": "5884801384579/1000000000000",
      "r_51_100": "2939635191031/500000000000",
      "r_9_20": "1467832886857/250000000000",
      "sharp": "73508222343/12500000000",
      "sharp_bins": [
        "1470954750131/250000000000",
        "5883596233991/1000000000000",
        "5883361086703/1000000000000",
        "5883119303927/1000000000000",
        "2941432394481/500000000000",
        "235304084873/40000000000",
        "2941166943107/500000000000",
        "5882054099953/1000000000000",
        "5881763277289/1000000000000",
        "367590973189/62500000000",
        "73514156569/12500000000",
        "2940397601049/500000000000",
        "73508222343/12500000000",
        "73508222343/12500000000",
        "73508222343/12500000000",
        "73508222343/12500000000"
      ]
    },
    {
      "r_107_200": "5886595504879/1000000000000",
      "r_113_200": "5888800010577/1000000000000",
      "r_19_40": "1471854846969/250000000000",
      "r_1_2": "5883200707117/1000000000000",
      "r_21_40": "183928665987/31250000000",
      "r_23_40": "5899080475343/1000000000000",
      "r_3_5": "5900915376301/1000000000000",
      "r_49_100": "1472437238141/250000000000",
      "r_51_100": "735533495537/125000000000",
      "r_9_20": "5876301742377/1000000000000",
      "sharp": "1177122617729/200000000000",
      "sharp_bins": [
        "1472209404157/250000000000",
        "5888613939427/1000000000000",
        "2944188907719/500000000000",
        "5888135005949/1000000000000",
        "5887879400611/1000000000000",
        "735951948733/125000000000",
        "1177469232599/200000000000",
        "2943532563573/500000000000",
        "91980828579/15625000000",
        "5886464047547/1000000000000",
        "2943069837629/500000000000",
        "1177160193729/200000000000",
        "1177122617729/200000000000",
        "1177122617729/200000000000",
        "1177122617729/200000000000",
        "1177122617729/200000000000"
      ]
    },
    {
      "r_107_200": "5891560459741/1000000000000",
      "r_113_200": "1473443647127/250000000000",
      "r_19_40": "1473079989011/250000000000",
      "r_1_2": "1472037971049/250000000000",
      "r_21_40": "5890678625883/1000000000000",
      "r_23_40": "5904006144877/1000000000000",
      "r_3_5": "2952922040693/500000000000",
      "r_49_100": "1473663562877/250000000000",
      "r_51_100": "1472305840111/250000000000",
      "r_9_20": "5881229957537/1000000000000",
      "sharp": "5890526640521/1000000000000",
      "sharp_bins": [
        "1178762854069/200000000000",
        "589358966111/100000000000",
        "1178670508139/200000000000",
        "5893108685709/1000000000000",
        "5892851972853/1000000000000",
        "92071671913/15625000000",
        "5892316369009/1000000000000",
        "736504258713/125000000000",
        "1178348136623/200000000000",
        "5891430414073/1000000000000",
        "5891104704339/1000000000000",
        "92043196961/15625000000",
        "5890526640521/1000000000000",
        "5890526640521/1000000000000",
        "5890526640521/1000000000000",
        "5890526640521/1000000000000"
      ]
    },
    {
      "r_107_200": "5871162121321/1000000000000",
      "r_113_200": "5873393235231/1000000000000",
      "r_19_40": "2935941574247/500000000000",
      "r_1_2": "1173549026563/200000000000",
      "r_21_40": "2935141542219/500000000000",
      "r_23_40": "1176731395979/200000000000",
      "r_3_5": "1471374624577/250000000000",
      "r_49_100": "293711598921/50000000000",
      "r_51_100": "366801364289/62500000000",
      "r_9_20": "5860796848611/1000000000000",
      "sharp": "5870345733049/1000000000000",
      "sharp_bins": [
        "5873454654069/1000000000000",
        "5873224539403/1000000000000",
        "5872988207863/1000000000000",
        "5872739615011/1000000000000",
        "5872483286507/1000000000000",
        "2936111422577/500000000000",
        "587194922157/100000000000",
        "2935832456593/500000000000",
        "5871364588481/1000000000000",
        "5871050499191/1000000000000",
        "5870721494547/1000000000000",
        "5870380861457/1000000000000",
        "5870345733049/1000000000000",
        "5870345733049/1000000000000",
        "5870345733049/1000000000000",
        "5870345733049/1000000000000"
      ]
    },
    {
      "r_107_200": "5876262053869/1000000000000",
      "r_113_200": "5878502900137/1000000000000",
      "r_19_40": "587691915397/100000000000",
      "r_1_2": "5872830874199/1000000000000",
      "r_21_40": "5875379280343/1000000000000",
      "r_23_40": "5888719209217/1000000000000",
      "r_3_5": "5890563775741/1000000000000",
      "r_49_100": "734909124293/125000000000",
      "r_51_100": "5873911926967/1000000000000",
      "r_9_20": "5865858710201/1000000000000",
      "sharp": "5875393972533/1000000000000",
      "sharp_bins": [
        "2939283183119/500000000000",
        "1175667058171/200000000000",
        "5878097948817/1000000000000",
        "5877848280249/1000000000000",
        "5877590822589/1000000000000",
        "5877329207129/1000000000000",
        "1469263586453/250000000000",
        "5876768788233/1000000000000",
        "1469116801163/250000000000",
        "5876151799899/1000000000000",
        "734477677453/125000000000",
        "2937739678163/500000000000",
        "5875393972533/1000000000000",
        "5875393972533/1000000000000",
        "5875393972533/1000000000000",
        "5875393972533/1000000000000"
      ]
    },
    {
      "r_107_200": "5881325507899/1000000000000",
      "r_113_200": "5883576036773/1000000000000",
      "r_19_40": "1176383784249/200000000000",
      "r_1_2": "5877880284721/1000000000000",
      "r_21_40": "588043902911/100000000000",
      "r_23_40": "5893744795659/1000000000000",
      "r_3_5": "5895592426097/1000000000000",
      "r_49_100": "73553470711/12500000000",
      "r_51_100": "2939482820699/500000000000",
      "r_9_20": "2935442322981/500000000000",
      "sharp": "5880406205871/1000000000000",
      "sharp_bins": [
        "2941820791253/500000000000",
        "2941704773377/500000000000",
        "2941585597699/500000000000",
        "367682528361/62500000000",
        "5882661870589/1000000000000",
        "5882399085213/1000000000000",
        "2941061495933/500000000000",
        "2940918095621/500000000000",
        "367595834733/62500000000",
        "5881216643913/1000000000000",
        "2940442448999/500000000000",
        "2940270707861/500000000000",
        "5880406205871/1000000000000",
        "5880406205871/1000000000000",
        "5880406205871/1000000000000",
        "5880406205871/1000000000000"
      ]
    },
    {
      "r_107_200": "5860485587431/1000000000000",
      "r_113_200": "1465687507571/250000000000",
      "r_19_40": "366314512089/62500000000",
      "r_1_2": "732128727073/125000000000",
      "r_21_40": "5859597249363/1000000000000",
      "r_23_40": "1174587605981/200000000000",
      "r_3_5": "5874798949187/1000000000000",
      "r_49_100": "1465851130649/250000000000",
      "r_51_100": "5858120296341/1000000000000",
      "r_9_20": "5850007416641/1000000000000",
      "sharp": "2929885583789/500000000000",
      "sharp_bins": [
        "5862831521747/1000000000000",
        "1172519797267/200000000000",
        "586235732931/100000000000",
        "5862106940239/1000000000000",
        "586185286469/100000000000",
        "732698274309/125000000000",
        "1465326777/250000000",
        "5861014615939/1000000000000",
        "5860707825137/1000000000000",
        "2930193923113/500000000000",
        "366253549191/62500000000",
        "2929885583789/500000000000",
        "2929885583789/500000000000",
        "2929885583789/500000000000",
        "2929885583789/500000000000",
        "2929885583789/500000000000"
      ]
    },
    {
      "r_107_200": "5865674832181/1000000000000",
      "r_113_200": "586794937811/100000000000",
      "r_19_40": "1466539406589/250000000000",
      "r_1_2": "2931102131089/500000000000",
      "r_21_40": "293239129483/50000000000",
      "r_23_40": "2939045682473/500000000000",
      "r_3_5": "1175991136413/200000000000",
      "r_49_100": "45847931591/7812500000",
      "r_51_100": "5863299277919/1000000000000",
      "r_9_20": "1171031410779/200000000000",
      "sharp": "5864908815517/1000000000000",
      "sharp_bins": [
        "733504126581/125000000000",
        "5867799459449/1000000000000",
        "5867556726071/1000000000000",
        "5867305202803/1000000000000",
        "1466762487363/250000000000",
        "5866782036959/1000000000000",
        "2933250856557/500000000000",
        "5866207959239/1000000000000",
        "5865899843263/1000000000000",
        "2932789240203/500000000000",
        "5865245981511/1000000000000",
        "5864908815517/1000000000000",
        "5864908815517/1000000000000",
        "5864908815517/1000000000000",
        "5864908815517/1000000000000",
        "5864908815517/1000000000000"
      ]
    },
    {
      "r_107_200": "5870827010901/1000000000000",
      "r_113_200": "5873111603419/1000000000000",
      "r_19_40": "234849849641/40000000000",
      "r_1_2": "2933670900309/500000000000",
      "r_21_40": "1467482724557/250000000000",
      "r_23_40": "588320744303/100000000000",
      "r_3_5": "73563439597/12500000000",
      "r_49_100": "587362902521/100000000000",
      "r_51_100": "2934220647863/500000000000",
      "r_9_20": "5860270208487/1000000000000",
      "sharp": "5870009859767/1000000000000",
      "sharp_bins": [
        "2936598705509/500000000000",
        "5872962841281/1000000000000",
        "2936359516983/500000000000",
        "5872466380017/1000000000000",
        "5872209952899/1000000000000",
        "5871940803663/1000000000000",
        "1467914812067/250000000000",
        "5871364239283/1000000000000",
        "2935527403217/500000000000",
        "5870732069387/1000000000000",
        "1174079628349/200000000000",
        "5870052031171/1000000000000",
        "5870009859767/1000000000000",
        "5870009859767/1000000000000",
        "5870009859767/1000000000000",
        "5870009859767/1000000000000"
      ]
    },
    {
      "r_107_200": "5849154005711/1000000000000",
      "r_113_200": "234058709213/40000000000",
      "r_19_40": "116990091767/20000000000",
      "r_1_2": "1169130150771/200000000000",
      "r_21_40": "1462062614289/250000000000",
      "r_23_40": "2930784073407/500000000000",
      "r_3_5": "732932647343/125000000000",
      "r_49_100": "5851902962429/1000000000000",
      "r_51_100": "5846753722521/1000000000000",
      "r_9_20": "1167708395809/200000000000",
      "sharp": "2924267857061/500000000000",
      "sharp_bins": [
        "292578251129/50000000000",
        "2925663796937/500000000000",
        "292554202717/50000000000",
        "1170166811789/200000000000",
        "2925286317/500000000",
        "5850297397351/1000000000000",
        "2925004822357/500000000000",
        "2924855018961/500000000000",
        "5849396562339/1000000000000",
        "2924537237123/500000000000",
        "365546171977/62500000000",
        "2924267857061/500000000000",
        "2924267857061/500000000000",
        "2924267857061/500000000000",
        "2924267857061/500000000000",
        "2924267857061/500000000000"
      ]
    },
    {
      "r_107_200": "2927347638421/500000000000",
      "r_113_200": "5857012937037/1000000000000",
      "r_19_40": "5854994686383/1000000000000",
      "r_1_2": "5851183414239/1000000000000",
      "r_21_40": "1170757938287/200000000000",
      "r_23_40": "234682736557/40000000000",
      "r_3_5": "2934479614287/500000000000",
      "r_49_100": "2928698119163/500000000000",
      "r_51_100": "5852289252619/1000000000000",
      "r_9_20": "5844056903439/1000000000000",
      "sharp": "5854028869651/1000000000000",
      "sharp_bins": [
        "5857110275021/1000000000000",
        "5856872635721/1000000000000",
        "5856628831373/1000000000000",
        "5856378516767/1000000000000",
        "5856116710709/1000000000000",
        "1171168220647/200000000000",
        "731944116381/125000000000",
        "1463813209829/250000000000",
        "5854938809383/1000000000000",
        "5854616110999/1000000000000",
        "5854279711083/1000000000000",
        "5854028869651/1000000000000",
        "5854028869651/1000000000000",
        "5854028869651/1000000000000",
        "5854028869651/1000000000000",
        "5854028869651/1000000000000"
      ]
    },
    {
      "r_107_200": "2930035210681/500000000000",
      "r_113_200": "5862395187359/1000000000000",
      "r_19_40": "5860312729763/1000000000000",
      "r_1_2": "2928273380831/500000000000",
      "r_21_40": "5859161830683/1000000000000",
      "r_23_40": "734050717603/125000000000",
      "r_3_5": "5874297301759/1000000000000",
      "r_49_100": "586271852387/100000000000",
      "r_51_100": "1464414080349/250000000000",
      "r_9_20": "5849399003453/1000000000000",
      "sharp": "5859354691351/1000000000000",
      "sharp_bins": [
        "1465623418217/250000000000",
        "1172451079329/200000000000",
        "2931005451709/500000000000",
        "2930879923931/500000000000",
        "2930748621371/500000000000",
        "5861220848019/1000000000000",
        "5860931843417/1000000000000",
        "2930315428949/500000000000",
        "183134870919/31250000000",
        "2929996079653/500000000000",
        "1464913671263/250000000000",
        "5859354691351/1000000000000",
        "5859354691351/1000000000000",
        "5859354691351/1000000000000",
        "5859354691351/1000000000000",
        "5859354691351/1000000000000"
      ]
    },
    {
      "r_107_200": "2932637918431/500000000000",
      "r_113_200": "1466902745407/250000000000",
      "r_19_40": "586545493471/100000000000",
      "r_1_2": "5861737083557/1000000000000",
      "r_21_40": "5864363239943/1000000000000",
      "r_23_40": "5877576665007/1000000000000",
      "r_3_5": "367467001829/62500000000",
      "r_49_100": "5867866078021/1000000000000",
      "r_51_100": "1465712811671/250000000000",
      "r_9_20": "5854564427437/1000000000000",
      "sharp": "5864509527229/1000000000000",
      "sharp_bins": [
        "5867711748577/1000000000000",
        "36671702473/6250000000",
        "366701673507/62500000000",
        "5866974544493/1000000000000",
        "234668428361/40000000000",
        "146660827433/25000000000",
        "2933071417079/500000000000",
        "1173168106553/200000000000",
        "586552416831/100000000000",
        "366574939493/62500000000",
        "5864860073127/1000000000000",
        "5864511579949/1000000000000",
        "5864509527229/1000000000000",
        "5864509527229/1000000000000",
        "5864509527229/1000000000000",
        "5864509527229/1000000000000"
      ]
    },
    {
      "r_107_200": "5870443823243/1000000000000",
      "r_113_200": "1174557855987/200000000000",
      "r_19_40": "5870559979437/1000000000000",
      "r_1_2": "2933445074117/500000000000",
      "r_21_40": "5869527258329/1000000000000",
      "r_23_40": "1470677488551/250000000000",
      "r_3_5": "5884609122217/1000000000000",
      "r_49_100": "367061021569/62500000000",
      "r_51_100": "234720354183/40000000000",
      "r_9_20": "117193860741/20000000000",
      "sharp": "5869627389457/1000000000000",
      "sharp_bins": [
        "36705577219/6250000000",
        "2936325964097/500000000000",
        "587240518583/100000000000",
        "5872151782531/1000000000000",
        "2935943361179/500000000000",
        "5871607899589/1000000000000",
        "1467829096231/250000000000",
        "234840511043/40000000000",
        "2935347522811/500000000000",
        "587036849383/100000000000",
        "1174005612597/200000000000",
        "1173935609581/200000000000",
        "5869627389457/1000000000000",
        "5869627389457/1000000000000",
        "5869627389457/1000000000000",
        "5869627389457/1000000000000"
      ]
    },
    {
      "r_107_200": "5900936390839/1000000000000",
      "r_113_200": "2951640446803/500000000000",
      "r_19_40": "2950489050881/500000000000",
      "r_1_2": "5897365787031/1000000000000",
      "r_21_40": "1475004379267/250000000000",
      "r_23_40": "5913097505209/1000000000000",
      "r_3_5": "1182997325663/200000000000",
      "r_49_100": "5903389703449/1000000000000",
      "r_51_100": "1179698243299/200000000000",
      "r_9_20": "1178031128559/200000000000",
      "sharp": "5899821763613/1000000000000",
      "sharp_bins": [
        "1475845153783/250000000000",
        "590313986599/100000000000",
        "1475722389903/250000000000",
        "2951315044661/500000000000",
        "590236659849/100000000000",
        "5902090039161/1000000000000",
        "5901801111377/1000000000000",
        "5901498607351/1000000000000",
        "184411916953/31250000000",
        "236034018411/40000000000",
        "2950254042913/500000000000",
        "5900153225879/1000000000000",
        "5899821763613/1000000000000",
        "5899821763613/1000000000000",
        "5899821763613/1000000000000",
        "5899821763613/1000000000000"
      ]
    },
    {
      "r_107_200": "365885082203/62500000000",
      "r_113_200": "1464134116619/250000000000",
      "r_19_40": "5854153373807/1000000000000",
      "r_1_2": "5850575615811/1000000000000",
      "r_21_40": "1170647087263/200000000000",
      "r_23_40": "2933208508947/500000000000",
      "r_3_5": "5868339312641/1000000000000",
      "r_49_100": "1171317007201/200000000000",
      "r_51_100": "731462997187/125000000000",
      "r_9_20": "1460830811223/250000000000",
      "sharp": "5853492712097/1000000000000",
      "sharp_bins": [
        "29283278061/5000000000",
        "5856417361771/1000000000000",
        "2928084012119/500000000000",
        "5855909992967/1000000000000",
        "5855637879081/1000000000000",
        "2927676261761/500000000000",
        "5855056382303/1000000000000",
        "5854747731551/1000000000000",
        "2927215441147/500000000000",
        "5854100811629/1000000000000",
        "2926880621177/500000000000",
        "5853492712097/1000000000000",
        "5853492712097/1000000000000",
        "5853492712097/1000000000000",
        "5853492712097/1000000000000",
        "5853492712097/1000000000000"
      ]
    },
    {
      "r_107_200": "5859607034929/1000000000000",
      "r_113_200": "5861988327883/1000000000000",
      "r_19_40": "2929772464987/500000000000",
      "r_1_2": "5856010526743/1000000000000",
      "r_21_40": "5858678433709/1000000000000",
      "r_23_40": "2935912518717/500000000000",
      "r_3_5": "1174749460727/200000000000",
      "r_49_100": "5861980461271/1000000000000",
      "r_51_100": "5857142328439/1000000000000",
      "r_9_20": "5848738320763/1000000000000",
      "sharp": "2929445396651/500000000000",
      "sharp_bins": [
        "5862108340189/1000000000000",
        "2930934787561/500000000000",
        "2930809828821/500000000000",
        "2930680509479/500000000000",
        "5861088293047/1000000000000",
        "2930401134743/500000000000",
        "5860505402211/1000000000000",
        "1172039192729/200000000000",
        "585987827407/100000000000",
        "2929773650863/500000000000",
        "5859206777273/1000000000000",
        "2929445396651/500000000000",
        "2929445396651/500000000000",
        "2929445396651/500000000000",
        "2929445396651/500000000000",
        "2929445396651/500000000000"
      ]
    },
    {
      "r_107_200": "586482856527/100000000000",
      "r_113_200": "1466805125171/250000000000",
      "r_19_40": "5864703866787/1000000000000",
      "r_1_2": "2930608344531/500000000000",
      "r_21_40": "5863895861643/1000000000000",
      "r_23_40": "5877013487373/1000000000000",
      "r_3_5": "1175787982057/200000000000",
      "r_49_100": "1466786204679/250000000000",
      "r_51_100": "2931176577387/500000000000",
      "r_9_20": "5853919524103/1000000000000",
      "sharp": "5864062767227/1000000000000",
      "sharp_bins": [
        "1466835730347/250000000000",
        "5867103036809/1000000000000",
        "5866851939627/1000000000000",
        "5866592096209/1000000000000",
        "366644885249/62500000000",
        "1173206176691/200000000000",
        "2932866352893/500000000000",
        "5865421900389/1000000000000",
        "5865102794819/1000000000000",
        "1466192587639/250000000000",
        "91631692257/15625000000",
        "5864070637031/1000000000000",
        "5864062767227/1000000000000",
        "5864062767227/1000000000000",
        "5864062767227/1000000000000",
        "5864062767227/1000000000000"
      ]
    },
    {
      "r_107_200": "5870012841651/1000000000000",
      "r_113_200": "46979322751/8000000000",
      "r_19_40": "5869825837793/1000000000000",
      "r_1_2": "5866385780451/1000000000000",
      "r_21_40": "5869076077199/1000000000000",
      "r_23_40": "1470541116817/250000000000",
      "r_3_5": "2942047519629/500000000000",
      "r_49_100": "367017004961/62500000000",
      "r_51_100": "1466881711729/250000000000",
      "r_9_20": "5859064112883/1000000000000",
      "sharp": "117383958669/20000000000",
      "sharp_bins": [
        "734067524533/125000000000",
        "5872299195637/1000000000000",
        "2936023461783/500000000000",
        "5871785880807/1000000000000",
        "5871510748229/1000000000000",
        "2935611109021/500000000000",
        "5870922738521/1000000000000",
        "2935305288117/500000000000",
        "5870290065533/1000000000000",
        "5869956161643/1000000000000",
        "7337015759/1250000000",
        "117385067539/20000000000",
        "117383958669/20000000000",
        "117383958669/20000000000",
        "117383958669/20000000000",
        "117383958669/20000000000"
      ]
    },
    {
      "r_107_200": "737580693711/125000000000",
      "r_113_200": "2951526122111/500000000000",
      "r_19_40": "1475097112993/250000000000",
      "r_1_2": "5897005108389/1000000000000",
      "r_21_40": "737463216601/125000000000",
      "r_23_40": "5912700437653/1000000000000",
      "r_3_5": "5914623138887/1000000000000",
      "r_49_100": "737854229881/125000000000",
      "r_51_100": "294907502333/50000000000",
      "r_9_20": "1472417359873/250000000000",
      "sharp": "147488439213/25000000000",
      "sharp_bins": [
        "5903169956921/1000000000000",
        "5902923043803/1000000000000",
        "1180533907879/200000000000",
        "5902409098473/1000000000000",
        "5902136708989/1000000000000",
        "5901850644861/1000000000000",
        "2950775835103/500000000000",
        "5901240294203/1000000000000",
        "737614309733/125000000000",
        "36878622279/6250000000",
        "1475057615759/250000000000",
        "46092746093/7812500000",
        "147488439213/25000000000",
        "147488439213/25000000000",
        "147488439213/25000000000",
        "147488439213/25000000000"
      ]
    },
    {
      "r_107_200": "5853572603687/1000000000000",
      "r_113_200": "5856003852329/1000000000000",
      "r_19_40": "5853259402473/1000000000000",
      "r_1_2": "584991443643/100000000000",
      "r_21_40": "5852629545483/1000000000000",
      "r_23_40": "5865720520671/1000000000000",
      "r_3_5": "2933839180227/500000000000",
      "r_49_100": "1463930526683/250000000000",
      "r_51_100": "5851066634529/1000000000000",
      "r_9_20": "1460633483031/250000000000",
      "sharp": "45725812749/7812500000",
      "sharp_bins": [
        "5856155867341/1000000000000",
        "2927954740579/500000000000",
        "1463913355861/250000000000",
        "1463846042957/250000000000",
        "2927551560629/500000000000",
        "2927405052107/500000000000",
        "1463626677361/250000000000",
        "585419519537/100000000000",
        "1170774276627/200000000000",
        "2926768487289/500000000000",
        "5853187787609/1000000000000",
        "45725812749/7812500000",
        "45725812749/7812500000",
        "45725812749/7812500000",
        "45725812749/7812500000",
        "45725812749/7812500000"
      ]
    },
    {
      "r_107_200": "585909068921/100000000000",
      "r_113_200": "73269090291/12500000000",
      "r_19_40": "234349048767/40000000000",
      "r_1_2": "1463855674359/250000000000",
      "r_21_40": "2929072595533/500000000000",
      "r_23_40": "146780026329/25000000000",
      "r_3_5": "5873158114607/1000000000000",
      "r_49_100": "2930596215469/500000000000",
      "r_51_100": "5856578051511/1000000000000",
      "r_9_20": "5848023743707/1000000000000",
      "sharp": "5858376168403/1000000000000",
      "sharp_bins": [
        "2930839875343/500000000000",
        "5861432949469/1000000000000",
        "2930588235299/500000000000",
        "5860906778817/1000000000000",
        "5860625226829/1000000000000",
        "5860331647057/1000000000000",
        "1465006908137/250000000000",
        "732464430899/125000000000",
        "2929695451797/500000000000",
        "5859055708561/1000000000000",
        "5858705674041/1000000000000",
        "5858376168403/1000000000000",
        "5858376168403/1000000000000",
        "5858376168403/1000000000000",
        "5858376168403/1000000000000",
        "5858376168403/1000000000000"
      ]
    },
    {
      "r_107_200": "5864328818171/1000000000000",
      "r_113_200": "1466694083653/250000000000",
      "r_19_40": "1465975597751/250000000000",
      "r_1_2": "5860645210531/1000000000000",
      "r_21_40": "1465844782117/250000000000",
      "r_23_40": "5876407510777/1000000000000",
      "r_3_5": "235134763311/40000000000",
      "r_49_100": "366648380779/62500000000",
      "r_51_100": "2930902638639/500000000000",
      "r_9_20": "2926610627919/500000000000",
      "sharp": "732945721117/125000000000",
      "sharp_bins": [
        "5866931315753/1000000000000",
        "5866683336187/1000000000000",
        "5866425674941/1000000000000",
        "293307739303/50000000000",
        "5865871981957/1000000000000",
        "1466394273757/250000000000",
        "293263586083/50000000000",
        "1172991625981/200000000000",
        "5864632125973/1000000000000",
        "2932147710313/500000000000",
        "1465985955479/250000000000",
        "1172715301557/200000000000",
        "732945721117/125000000000",
        "732945721117/125000000000",
        "732945721117/125000000000",
        "732945721117/125000000000"
      ]
    },
    {
      "r_107_200": "1467382330893/250000000000",
      "r_113_200": "5871987735227/1000000000000",
      "r_19_40": "5869041248477/1000000000000",
      "r_1_2": "733228787/125000000",
      "r_21_40": "293428774371/50000000000",
      "r_23_40": "2940788056489/500000000000",
      "r_3_5": "588354217871/100000000000",
      "r_49_100": "587151830297/100000000000",
      "r_51_100": "1173399001683/200000000000",
      "r_9_20": "732297726873/125000000000",
      "sharp": "293435909239/50000000000",
      "sharp_bins": [
        "1174429038097/200000000000",
        "5871896037709/1000000000000",
        "5871637199531/1000000000000",
        "2935682559871/500000000000",
        "183471283471/31250000000",
        "1174156977179/200000000000",
        "733809770469/125000000000",
        "5870163176603/1000000000000",
        "5869835724683/1000000000000",
        "366843595157/62500000000",
        "117382887493/20000000000",
        "2934387729477/500000000000",
        "293435909239/50000000000",
        "293435909239/50000000000",
        "293435909239/50000000000",
        "293435909239/50000000000"
      ]
    },
    {
      "r_107_200": "2950154242979/500000000000",
      "r_113_200": "5902773492511/1000000000000",
      "r_19_40": "5899752584677/1000000000000",
      "r_1_2": "5896593407133/1000000000000",
      "r_21_40": "2949674004569/500000000000",
      "r_23_40": "2956128456881/500000000000",
      "r_3_5": "5914212858077/1000000000000",
      "r_49_100": "5902228120087/1000000000000",
      "r_51_100": "5897760958433/1000000000000",
      "r_9_20": "736141665681/125000000000",
      "sharp": "294960399197/50000000000",
      "sharp_bins": [
        "5902913633021/1000000000000",
        "1180533183691/200000000000",
        "92225103247/15625000000",
        "5902138392263/1000000000000",
        "2950928046537/500000000000",
        "5901560128933/1000000000000",
        "5901252928337/1000000000000",
        "1475233186049/250000000000",
        "2950301970913/500000000000",
        "5900261449371/1000000000000",
        "1474977258971/250000000000",
        "2949770326773/500000000000",
        "294960399197/50000000000",
        "294960399197/50000000000",
        "294960399197/50000000000",
        "294960399197/50000000000"
      ]
    },
    {
      "r_107_200": "365808176941/62500000000",
      "r_113_200": "5855414668431/1000000000000",
      "r_19_40": "29261562639/5000000000",
      "r_1_2": "5849196122899/1000000000000",
      "r_21_40": "2925984171071/500000000000",
      "r_23_40": "5864970943613/1000000000000",
      "r_3_5": "91671354707/15625000000",
      "r_49_100": "5854803459801/1000000000000",
      "r_51_100": "5850372600281/1000000000000",
      "r_9_20": "1168337652383/200000000000",
      "sharp": "5852268255281/1000000000000",
      "sharp_bins": [
        "2927800733631/500000000000",
        "1171069194143/200000000000",
        "292753993767/50000000000",
        "2927401243653/500000000000",
        "2927256751911/500000000000",
        "1170843007291/200000000000",
        "1170781448929/200000000000",
        "45731167053/7812500000",
        "5853260011971/1000000000000",
        "5852916132853/1000000000000",
        "2926279160219/500000000000",
        "5852268255281/1000000000000",
        "5852268255281/1000000000000",
        "5852268255281/1000000000000",
        "5852268255281/1000000000000",
        "5852268255281/1000000000000"
      ]
    },
    {
      "r_107_200": "1171696782929/200000000000",
      "r_113_200": "1465243278641/250000000000",
      "r_19_40": "5857815450319/1000000000000",
      "r_1_2": "2927369708693/500000000000",
      "r_21_40": "585751897871/100000000000",
      "r_23_40": "1467621898591/250000000000",
      "r_3_5": "5872482707613/1000000000000",
      "r_49_100": "5860309886737/1000000000000",
      "r_51_100": "365994938341/62500000000",
      "r_9_20": "5847213345021/1000000000000",
      "sharp": "1171555316553/200000000000",
      "sharp_bins": [
        "586116037493/100000000000",
        "2930452259707/500000000000",
        "5860638024737/1000000000000",
        "5860360176901/1000000000000",
        "234402826959/40000000000",
        "732471454081/125000000000",
        "2929731606887/500000000000",
        "5859144670233/1000000000000",
        "5858814561851/1000000000000",
        "5858469885107/1000000000000",
        "146452780423/25000000000",
        "1171555316553/200000000000",
        "1171555316553/200000000000",
        "1171555316553/200000000000",
        "1171555316553/200000000000",
        "1171555316553/200000000000"
      ]
    },
    {
      "r_107_200": "2931889138869/500000000000",
      "r_113_200": "5866277872473/1000000000000",
      "r_19_40": "183220320201/31250000000",
      "r_1_2": "2930009449013/500000000000",
      "r_21_40": "5862809351193/1000000000000",
      "r_23_40": "2937875346657/500000000000",
      "r_3_5": "5877749845721/1000000000000",
      "r_49_100": "2932774958091/500000000000",
      "r_51_100": "1172240595859/200000000000",
      "r_9_20": "5852468904579/1000000000000",
      "sharp": "5863023914531/1000000000000",
      "sharp_bins": [
        "2933233658541/500000000000",
        "5866210424127/1000000000000",
        "5865942855937/1000000000000",
        "1466415969919/250000000000",
        "234614927773/40000000000",
        "5865072920543/1000000000000",
        "733095402553/125000000000",
        "5864443345647/1000000000000",
        "5864111855363/1000000000000",
        "586376574323/100000000000",
        "2931702793853/500000000000",
        "586303309121/100000000000",
        "5863023914531/1000000000000",
        "5863023914531/1000000000000",
        "5863023914531/1000000000000",
        "5863023914531/1000000000000"
      ]
    },
    {
      "r_107_200": "2934497680507/500000000000",
      "r_113_200": "5871506168799/1000000000000",
      "r_19_40": "1467051588893/250000000000",
      "r_1_2": "5865220359763/1000000000000",
      "r_21_40": "234720888323/40000000000",
      "r_23_40": "735117154671/125000000000",
      "r_3_5": "5882941243839/1000000000000",
      "r_49_100": "2935355725743/500000000000",
      "r_51_100": "5866409112733/1000000000000",
      "r_9_20": "5857645827681/1000000000000",
      "sharp": "2934096957191/500000000000",
      "sharp_bins": [
        "2935849059699/500000000000",
        "587144007241/100000000000",
        "117423426313/20000000000",
        "2935445548989/500000000000",
        "2935299559653/500000000000",
        "293514875193/50000000000",
        "5869986414913/1000000000000",
        "1467416275763/250000000000",
        "2934666063483/500000000000",
        "1173796895593/200000000000",
        "5868622735917/1000000000000",
        "5868248604933/1000000000000",
        "2934096957191/500000000000",
        "2934096957191/500000000000",
        "2934096957191/500000000000",
        "2934096957191/500000000000"
      ]
    },
    {
      "r_107_200": "2949960361007/500000000000",
      "r_113_200": "368902707547/62500000000",
      "r_19_40": "737383527797/125000000000",
      "r_1_2": "5896132578721/1000000000000",
      "r_21_40": "1474735686757/250000000000",
      "r_23_40": "738971539321/125000000000",
      "r_3_5": "5913765581477/1000000000000",
      "r_49_100": "2950787411237/500000000000",
      "r_51_100": "5897323956837/1000000000000",
      "r_9_20": "5888545955559/1000000000000",
      "sharp": "235953198729/40000000000",
      "sharp_bins": [
        "1475654059679/250000000000",
        "5902360070783/1000000000000",
        "236083768073/40000000000",
        "2950907511641/500000000000",
        "2950761791161/500000000000",
        "5901219711381/1000000000000",
        "1475226256263/250000000000",
        "5900581813421/1000000000000",
        "1180049169921/200000000000",
        "1474974716647/250000000000",
        "5899536656401/1000000000000",
        "2949579198799/500000000000",
        "235953198729/40000000000",
        "235953198729/40000000000",
        "235953198729/40000000000",
        "235953198729/40000000000"
      ]
    },
    {
      "r_107_200": "5904850918659/1000000000000",
      "r_113_200": "5907384050277/1000000000000",
      "r_19_40": "1475984640513/250000000000",
      "r_1_2": "5901048448359/1000000000000",
      "r_21_40": "5903869032447/1000000000000",
      "r_23_40": "5916669452721/1000000000000",
      "r_3_5": "739833415219/125000000000",
      "r_49_100": "147661242019/25000000000",
      "r_51_100": "1475561020459/250000000000",
      "r_9_20": "5893440233123/1000000000000",
      "sharp": "5903715036449/1000000000000",
      "sharp_bins": [
        "2953779827267/500000000000",
        "5907302317541/1000000000000",
        "118140705561/20000000000",
        "2953377460131/500000000000",
        "5906462255793/1000000000000",
        "2953078558559/500000000000",
        "5905841120711/1000000000000",
        "295275827941/50000000000",
        "2952589600729/500000000000",
        "5904830784023/1000000000000",
        "295223354891/50000000000",
        "369005457607/62500000000",
        "5903715036449/1000000000000",
        "5903715036449/1000000000000",
        "5903715036449/1000000000000",
        "5903715036449/1000000000000"
      ]
    },
    {
      "r_107_200": "5857805570991/1000000000000",
      "r_113_200": "2930172866373/500000000000",
      "r_19_40": "1464207956509/250000000000",
      "r_1_2": "1170796085271/200000000000",
      "r_21_40": "5856818995159/1000000000000",
      "r_23_40": "5869697354671/1000000000000",
      "r_3_5": "587173530441/100000000000",
      "r_49_100": "1464838800381/250000000000",
      "r_51_100": "5855186148209/1000000000000",
      "r_9_20": "5846327344921/1000000000000",
      "sharp": "732137705181/125000000000",
      "sharp_bins": [
        "5860565943953/1000000000000",
        "5860300692359/1000000000000",
        "1172005279353/200000000000",
        "117194808527/20000000000",
        "1171889493671/200000000000",
        "2929571158047/500000000000",
        "234353166141/40000000000",
        "732312938289/125000000000",
        "1464540990247/250000000000",
        "1464452995979/250000000000",
        "1464361773241/250000000000",
        "732137705181/125000000000",
        "732137705181/125000000000",
        "732137705181/125000000000",
        "732137705181/125000000000",
        "732137705181/125000000000"
      ]
    },
    {
      "r_107_200": "5863175509191/1000000000000",
      "r_113_200": "286412357/48828125",
      "r_19_40": "5862145323963/1000000000000",
      "r_1_2": "2929668317521/500000000000",
      "r_21_40": "5862185267431/1000000000000",
      "r_23_40": "5875036112509/1000000000000",
      "r_3_5": "376132937/64000000",
      "r_49_100": "366542095643/62500000000",
      "r_51_100": "2930273249129/500000000000",
      "r_9_20": "731457648099/125000000000",
      "sharp": "5862426257501/1000000000000",
      "sharp_bins": [
        "2932973583227/500000000000",
        "234627240459/40000000000",
        "733175720427/125000000000",
        "5865118785769/1000000000000",
        "2932412387983/500000000000",
        "1466129629377/250000000000",
        "5864204202853/1000000000000",
        "1172775470347/200000000000",
        "5863536549873/1000000000000",
        "5863183265671/1000000000000",
        "586281701701/100000000000",
        "1465609656797/250000000000",
        "5862426257501/1000000000000",
        "5862426257501/1000000000000",
        "5862426257501/1000000000000",
        "5862426257501/1000000000000"
      ]
    },
    {
      "r_107_200": "2934204759907/500000000000",
      "r_113_200": "5870970591099/1000000000000",
      "r_19_40": "5867319052223/1000000000000",
      "r_1_2": "1466138712179/250000000000",
      "r_21_40": "5867414977153/1000000000000",
      "r_23_40": "1470060257379/250000000000",
      "r_3_5": "5882287140011/1000000000000",
      "r_49_100": "5869852748911/1000000000000",
      "r_51_100": "5865769399487/1000000000000",
      "r_9_20": "732106858283/125000000000",
      "sharp": "2933807094321/500000000000",
      "sharp_bins": [
        "366949707377/62500000000",
        "1174185594257/200000000000",
        "58706514849/10000000000",
        "1174072643477/200000000000",
        "5870067875009/1000000000000",
        "2934880116423/500000000000",
        "234777779627/40000000000",
        "5869116163459/1000000000000",
        "2934386918219/500000000000",
        "1173683795923/200000000000",
        "2934025555477/500000000000",
        "2933835527489/500000000000",
        "2933807094321/500000000000",
        "2933807094321/500000000000",
        "2933807094321/500000000000",
        "2933807094321/500000000000"
      ]
    },
    {
      "r_107_200": "1179896790329/200000000000",
      "r_113_200": "236082422781/40000000000",
      "r_19_40": "2949167548481/500000000000",
      "r_1_2": "5895618938989/1000000000000",
      "r_21_40": "5898486271749/1000000000000",
      "r_23_40": "184726201699/31250000000",
      "r_3_5": "2956635787597/500000000000",
      "r_49_100": "737608755993/125000000000",
      "r_51_100": "5896834429737/1000000000000",
      "r_9_20": "235516264493/40000000000",
      "sharp": "1474602194609/250000000000",
      "sharp_bins": [
        "236090723717/40000000000",
        "1180400632427/200000000000",
        "2950863667127/500000000000",
        "5901439755961/1000000000000",
        "2950570066513/500000000000",
        "5900830605983/1000000000000",
        "368781959027/62500000000",
        "5900181593809/1000000000000",
        "5899839912669/1000000000000",
        "737435410523/125000000000",
        "2949556147533/500000000000",
        "2949364327821/500000000000",
        "1474602194609/250000000000",
        "1474602194609/250000000000",
        "1474602194609/250000000000",
        "1474602194609/250000000000"
      ]
    },
    {
      "r_107_200": "5904429136989/1000000000000",
      "r_113_200": "369188533121/62500000000",
      "r_19_40": "2951610619803/500000000000",
      "r_1_2": "2950274840271/500000000000",
      "r_21_40": "5903427490507/1000000000000",
      "r_23_40": "2958075922283/500000000000",
      "r_3_5": "5918189862287/1000000000000",
      "r_49_100": "5905760746317/1000000000000",
      "r_51_100": "737721178753/125000000000",
      "r_9_20": "2946407933143/500000000000",
      "sharp": "737913722797/125000000000",
      "sharp_bins": [
        "1181445350141/200000000000",
        "5906960673017/1000000000000",
        "1181336734061/200000000000",
        "5906394873461/1000000000000",
        "738261748659/125000000000",
        "5905783160167/1000000000000",
        "5905462556679/1000000000000",
        "590513142361/100000000000",
        "2952394159963/500000000000",
        "1476107557101/250000000000",
        "1476014434159/250000000000",
        "5903672555347/1000000000000",
        "737913722797/125000000000",
        "737913722797/125000000000",
        "737913722797/125000000000",
        "737913722797/125000000000"
      ]
    },
    {
      "r_107_200": "1464267926409/250000000000",
      "r_113_200": "5859666313171/1000000000000",
      "r_19_40": "5855793029743/1000000000000",
      "r_1_2": "5853165523417/1000000000000",
      "r_21_40": "1464015900259/250000000000",
      "r_23_40": "5868849024389/1000000000000",
      "r_3_5": "2935466173041/500000000000",
      "r_49_100": "1464586530949/250000000000",
      "r_51_100": "292719796821/50000000000",
      "r_9_20": "2922691507927/500000000000",
      "sharp": "2928185469203/500000000000",
      "sharp_bins": [
        "5859912900311/1000000000000",
        "2929820076939/500000000000",
        "5859358392169/1000000000000",
        "2929534902283/500000000000",
        "585876944007/100000000000",
        "5858461115321/1000000000000",
        "2929069882949/500000000000",
        "1171560940539/200000000000",
        "91522791603/15625000000",
        "2928549959679/500000000000",
        "18302276947/3125000000",
        "2928185469203/500000000000",
        "2928185469203/500000000000",
        "2928185469203/500000000000",
        "2928185469203/500000000000",
        "2928185469203/500000000000"
      ]
    },
    {
      "r_107_200": "5862519300077/1000000000000",
      "r_113_200": "2932561166497/500000000000",
      "r_19_40": "2930593626073/500000000000",
      "r_1_2": "5858600518443/1000000000000",
      "r_21_40": "5861507847089/1000000000000",
      "r_23_40": "587426554043/100000000000",
      "r_3_5": "1469087745807/250000000000",
      "r_49_100": "5863744781879/1000000000000",
      "r_51_100": "234393390107/40000000000",
      "r_9_20": "5850797166823/1000000000000",
      "sharp": "293088745547/50000000000",
      "sharp_bins": [
        "5865370513011/1000000000000",
        "5865096982429/1000000000000",
        "733101798457/125000000000",
        "586452492287/100000000000",
        "5864223627519/1000000000000",
        "366494645423/62500000000",
        "1465897987117/250000000000",
        "1172651160693/200000000000",
        "5862908632809/1000000000000",
        "5862548708789/1000000000000",
        "1172435236501/200000000000",
        "234471497923/40000000000",
        "293088745547/50000000000",
        "293088745547/50000000000",
        "293088745547/50000000000",
        "293088745547/50000000000"
      ]
    },
    {
      "r_107_200": "5867770322237/1000000000000",
      "r_113_200": "5870385145413/1000000000000",
      "r_19_40": "5866378701131/1000000000000",
      "r_1_2": "5863835585703/1000000000000",
      "r_21_40": "2933377249119/500000000000",
      "r_23_40": "1175897778819/200000000000",
      "r_3_5": "5881579623857/1000000000000",
      "r_49_100": "586894177567/100000000000",
      "r_51_100": "5865074535253/1000000000000",
      "r_9_20": "1464001934671/250000000000",
      "sharp": "5866980853201/1000000000000",
      "sharp_bins": [
        "2935318040997/500000000000",
        "5870361311691/1000000000000",
        "5870077431629/1000000000000",
        "146744665997/25000000000",
        "5869483968181/1000000000000",
        "2934586624359/500000000000",
        "5868849403441/1000000000000",
        "5868511743329/1000000000000",
        "5868163012547/1000000000000",
        "5867801482447/1000000000000",
        "733428413133/125000000000",
        "2933518436801/500000000000",
        "5866980853201/1000000000000",
        "5866980853201/1000000000000",
        "5866980853201/1000000000000",
        "5866980853201/1000000000000"
      ]
    },
    {
      "r_107_200": "5872983351793/1000000000000",
      "r_113_200": "1175121969169/200000000000",
      "r_19_40": "1174306506437/200000000000",
      "r_1_2": "1173806578451/200000000000",
      "r_21_40": "45874712599/7812500000",
      "r_23_40": "735584248311/125000000000",
      "r_3_5": "5886769961349/1000000000000",
      "r_49_100": "5874101000539/1000000000000",
      "r_51_100": "293513824021/50000000000",
      "r_9_20": "5861181071563/1000000000000",
      "sharp": "22938082883/3906250000",
      "sharp_bins": [
        "5875863547201/1000000000000",
        "1175117509159/200000000000",
        "5875302390097/1000000000000",
        "235000411273/40000000000",
        "5874706245511/1000000000000",
        "117487882399/20000000000",
        "5874068821697/1000000000000",
        "5873729661913/1000000000000",
        "91771552931/15625000000",
        "1468254067321/250000000000",
        "5872640459941/1000000000000",
        "5872248352177/1000000000000",
        "22938082883/3906250000",
        "22938082883/3906250000",
        "22938082883/3906250000",
        "22938082883/3906250000"
      ]
    },
    {
      "r_107_200": "737994694497/125000000000",
      "r_113_200": "5906596934253/1000000000000",
      "r_19_40": "1475613429279/250000000000",
      "r_1_2": "589999760487/100000000000",
      "r_21_40": "5902934119263/1000000000000",
      "r_23_40": "2957789760179/500000000000",
      "r_3_5": "5917660971871/1000000000000",
      "r_49_100": "1476255526963/250000000000",
      "r_51_100": "5901243154497/1000000000000",
      "r_9_20": "5892138924791/1000000000000",
      "sharp": "5902851147703/1000000000000",
      "sharp_bins": [
        "5906840666511/1000000000000",
        "147664126833/25000000000",
        "2953140022123/500000000000",
        "2952991455177/500000000000",
        "1476419606363/250000000000",
        "5905361320289/1000000000000",
        "369064739591/62500000000",
        "5904697458813/1000000000000",
        "5904344781683/1000000000000",
        "368998704921/62500000000",
        "5903600469203/1000000000000",
        "2951604591769/500000000000",
        "5902851147703/1000000000000",
        "5902851147703/1000000000000",
        "5902851147703/1000000000000",
        "5902851147703/1000000000000"
      ]
    },
    {
      "r_107_200": "5856278265069/1000000000000",
      "r_113_200": "5858931532547/1000000000000",
      "r_19_40": "5854697891797/1000000000000",
      "r_1_2": "5852290461477/1000000000000",
      "r_21_40": "5855250070339/1000000000000",
      "r_23_40": "2865207289/488281250",
      "r_3_5": "117401497733/20000000000",
      "r_49_100": "366080033749/62500000000",
      "r_51_100": "5853544538709/1000000000000",
      "r_9_20": "116887578643/20000000000",
      "sharp": "585558713431/100000000000",
      "sharp_bins": [
        "1171840380453/200000000000",
        "5858923946173/1000000000000",
        "366164865569/62500000000",
        "5858342917557/1000000000000",
        "2929019129791/500000000000",
        "732215108163/125000000000",
        "1464347524569/250000000000",
        "1171409955731/200000000000",
        "5856696905709/1000000000000",
        "22876294001/3906250000",
        "585595009231/100000000000",
        "585558713431/100000000000",
        "585558713431/100000000000",
        "585558713431/100000000000",
        "585558713431/100000000000",
        "585558713431/100000000000"
      ]
    },
    {
      "r_107_200": "1465451397447/250000000000",
      "r_113_200": "5864466327661/1000000000000",
      "r_19_40": "5860174855207/1000000000000",
      "r_1_2": "1171561259511/200000000000",
      "r_21_40": "2930387180179/500000000000",
      "r_23_40": "2936720436971/500000000000",
      "r_3_5": "2937786225589/500000000000",
      "r_49_100": "5862761552507/1000000000000",
      "r_51_100": "5859063890771/1000000000000",
      "r_9_20": "5849875419197/1000000000000",
      "sharp": "5861072521541/1000000000000",
      "sharp_bins": [
        "2932368999279/500000000000",
        "1466114844949/250000000000",
        "2932086286959/500000000000",
        "5863876885839/1000000000000",
        "5863571423123/1000000000000",
        "45806665403/7812500000",
        "234516859781/40000000000",
        "2931290109211/500000000000",
        "5862226338559/1000000000000",
        "5861859641071/1000000000000",
        "5861477362161/1000000000000",
        "2930540580107/500000000000",
        "5861072521541/1000000000000",
        "5861072521541/1000000000000",
        "5861072521541/1000000000000",
        "5861072521541/1000000000000"
      ]
    },
    {
      "r_107_200": "5867074107803/1000000000000",
      "r_113_200": "2934873451213/500000000000",
      "r_19_40": "1466346131423/250000000000",
      "r_1_2": "5863058722247/1000000000000",
      "r_21_40": "5866038443909/1000000000000",
      "r_23_40": "5878683110651/1000000000000",
      "r_3_5": "1176164040993/200000000000",
      "r_49_100": "5867976814921/1000000000000",
      "r_51_100": "5864321062299/1000000000000",
      "r_9_20": "5855103409641/1000000000000",
      "sharp": "2933148472133/500000000000",
      "sharp_bins": [
        "366876340251/62500000000",
        "5869741543127/1000000000000",
        "183420419147/31250000000",
        "5869156356371/1000000000000",
        "5868849481557/1000000000000",
        "1467132442781/250000000000",
        "586819658833/100000000000",
        "5867853764113/1000000000000",
        "2933749145541/500000000000",
        "5867129956687/1000000000000",
        "2933372998233/500000000000",
        "2933174034811/500000000000",
        "2933148472133/500000000000",
        "2933148472133/500000000000",
        "2933148472133/500000000000",
        "2933148472133/500000000000"
      ]
    },
    {
      "r_107_200": "2936152138977/500000000000",
      "r_113_200": "4699991199/800000000",
      "r_19_40": "2935278121843/500000000000",
      "r_1_2": "5868273043551/1000000000000",
      "r_21_40": "5871264239051/1000000000000",
      "r_23_40": "2941943357481/500000000000",
      "r_3_5": "5886029276181/1000000000000",
      "r_49_100": "5873153968427/1000000000000",
      "r_51_100": "5869540050069/1000000000000",
      "r_9_20": "1465073459019/250000000000",
      "sharp": "5871483426309/1000000000000",
      "sharp_bins": [
        "2937633207761/500000000000",
        "1174997048481/200000000000",
        "293734789913/50000000000",
        "367149836593/62500000000",
        "2937044555729/500000000000",
        "2936883978187/500000000000",
        "5873433283497/1000000000000",
        "2936544463913/500000000000",
        "2936365939787/500000000000",
        "5872361927511/1000000000000",
        "1467994076689/250000000000",
        "1174315335431/200000000000",
        "5871483426309/1000000000000",
        "5871483426309/1000000000000",
        "5871483426309/1000000000000",
        "5871483426309/1000000000000"
      ]
    },
    {
      "r_107_200": "1180686914953/200000000000",
      "r_113_200": "5906129319743/1000000000000",
      "r_19_40": "5901635219959/1000000000000",
      "r_1_2": "1179878769611/200000000000",
      "r_21_40": "5902389484291/1000000000000",
      "r_23_40": "5914953101873/1000000000000",
      "r_3_5": "5917080339299/1000000000000",
      "r_49_100": "1180846641453/200000000000",
      "r_51_100": "2950331939749/500000000000",
      "r_9_20": "1472852022327/250000000000",
      "sharp": "5902340826371/1000000000000",
      "sharp_bins": [
        "590640000189/100000000000",
        "5906116699659/1000000000000",
        "29529119989/5000000000",
        "738190514343/125000000000",
        "47241696339/8000000000",
        "5904891650521/1000000000000",
        "1476139458473/250000000000",
        "5904209905763/1000000000000",
        "5903850624029/1000000000000",
        "1180695651547/200000000000",
        "1475773241121/250000000000",
        "5902691140159/1000000000000",
        "5902340826371/1000000000000",
        "5902340826371/1000000000000",
        "5902340826371/1000000000000",
        "5902340826371/1000000000000"
      ]
    },
    {
      "r_107_200": "5908374017621/1000000000000",
      "r_113_200": "2955539922051/500000000000",
      "r_19_40": "5906517705741/1000000000000",
      "r_1_2": "738039864141/125000000000",
      "r_21_40": "1181464984579/200000000000",
      "r_23_40": "2959931591677/500000000000",
      "r_3_5": "5921995596441/1000000000000",
      "r_49_100": "5909120152109/1000000000000",
      "r_51_100": "2952796562431/500000000000",
      "r_9_20": "1179262488623/200000000000",
      "sharp": "1476809599557/250000000000",
      "sharp_bins": [
        "369459588603/62500000000",
        "5911068913197/1000000000000",
        "591077497179/100000000000",
        "1182094762763/200000000000",
        "738770053427/125000000000",
        "2885663421/488281250",
        "1477375870737/250000000000",
        "5909154131429/1000000000000",
        "5908793390397/1000000000000",
        "5908419529151/1000000000000",
        "2954016352979/500000000000",
        "738453664791/125000000000",
        "1476809599557/250000000000",
        "1476809599557/250000000000",
        "1476809599557/250000000000",
        "1476809599557/250000000000"
      ]
    },
    {
      "r_107_200": "1465253062077/250000000000",
      "r_113_200": "5863732381221/1000000000000",
      "r_19_40": "5859080869059/1000000000000",
      "r_1_2": "732116287831/125000000000",
      "r_21_40": "5859958473887/1000000000000",
      "r_23_40": "1174507712897/200000000000",
      "r_3_5": "2937360757743/500000000000",
      "r_49_100": "2930848711719/500000000000",
      "r_51_100": "2929105808829/500000000000",
      "r_9_20": "1462217308519/250000000000",
      "sharp": "1465072200313/250000000000",
      "sharp_bins": [
        "1466007154971/250000000000",
        "732968054077/125000000000",
        "2931726559087/500000000000",
        "5863150661457/1000000000000",
        "2931418032177/500000000000",
        "1172502002057/200000000000",
        "1465543302279/250000000000",
        "5861825662437/1000000000000",
        "5861464178231/1000000000000",
        "5861087371493/1000000000000",
        "1465174468379/250000000000",
        "2930147425231/500000000000",
        "1465072200313/250000000000",
        "1465072200313/250000000000",
        "1465072200313/250000000000",
        "1465072200313/250000000000"
      ]
    },
    {
      "r_107_200": "2933161480131/500000000000",
      "r_113_200": "5869054889139/1000000000000",
      "r_19_40": "2932167219297/500000000000",
      "r_1_2": "2931112663259/500000000000",
      "r_21_40": "2932632425987/500000000000",
      "r_23_40": "5877823835067/1000000000000",
      "r_3_5": "5880012036031/1000000000000",
      "r_49_100": "5866956438739/1000000000000",
      "r_51_100": "2931755636153/500000000000",
      "r_9_20": "2927070261511/500000000000",
      "sharp": "2932778345043/500000000000",
      "sharp_bins": [
        "5869353937227/1000000000000",
        "5869068495941/1000000000000",
        "2934387943653/500000000000",
        "1173694418299/200000000000",
        "73351951377/12500000000",
        "733478578441/125000000000",
        "2933745177389/500000000000",
        "234685651757/40000000000",
        "1466694562921/250000000000",
        "1466599960747/250000000000",
        "366625543799/62500000000",
        "5865603991271/1000000000000",
        "2932778345043/500000000000",
        "2932778345043/500000000000",
        "2932778345043/500000000000",
        "2932778345043/500000000000"
      ]
    },
    {
      "r_107_200": "5871570625431/1000000000000",
      "r_113_200": "587431472093/100000000000",
      "r_19_40": "1173904883157/200000000000",
      "r_1_2": "2933728517091/500000000000",
      "r_21_40": "293525404403/50000000000",
      "r_23_40": "5883046302593/1000000000000",
      "r_3_5": "2942620083833/500000000000",
      "r_49_100": "734018985549/125000000000",
      "r_51_100": "586874766907/100000000000",
      "r_9_20": "2929674221251/500000000000",
      "sharp": "5870761649259/1000000000000",
      "sharp_bins": [
        "5874616749001/1000000000000",
        "5874329996463/1000000000000",
        "1174807207493/200000000000",
        "5873730848019/1000000000000",
        "5873413429663/1000000000000",
        "5873084467313/1000000000000",
        "5872744673331/1000000000000",
        "5872394050141/1000000000000",
        "14680073509/2500000000",
        "5871649348741/1000000000000",
        "2935628259893/500000000000",
        "5870850083057/1000000000000",
        "5870761649259/1000000000000",
        "5870761649259/1000000000000",
        "5870761649259/1000000000000",
        "5870761649259/1000000000000"
      ]
    },
    {
      "r_107_200": "734597486721/125000000000",
      "r_113_200": "5879536014137/1000000000000",
      "r_19_40": "1174935283033/200000000000",
      "r_1_2": "2936325300477/500000000000",
      "r_21_40": "2937856495171/500000000000",
      "r_23_40": "5888230080471/1000000000000",
      "r_3_5": "5890429550743/1000000000000",
      "r_49_100": "5877309191883/1000000000000",
      "r_51_100": "5873945841391/1000000000000",
      "r_9_20": "2932259386881/500000000000",
      "sharp": "1468982152841/250000000000",
      "sharp_bins": [
        "734980127797/125000000000",
        "5879552969853/1000000000000",
        "1469814418139/250000000000",
        "2939475551371/500000000000",
        "5878632261919/1000000000000",
        "2939150917803/500000000000",
        "5877960537263/1000000000000",
        "5877608369707/1000000000000",
        "5877242138231/1000000000000",
        "1469215114519/250000000000",
        "5876465964477/1000000000000",
        "5876057823941/1000000000000",
        "1468982152841/250000000000",
        "1468982152841/250000000000",
        "1468982152841/250000000000",
        "1468982152841/250000000000"
      ]
    },
    {
      "r_107_200": "2953905855217/500000000000",
      "r_113_200": "5910577188859/1000000000000",
      "r_19_40": "5905664073923/1000000000000",
      "r_1_2": "2951837672141/500000000000",
      "r_21_40": "1181348482069/200000000000",
      "r_23_40": "5919201801837/1000000000000",
      "r_3_5": "1184276414253/200000000000",
      "r_49_100": "5908295907527/1000000000000",
      "r_51_100": "236198922261/40000000000",
      "r_9_20": "5895542562779/1000000000000",
      "sharp": "5906695999957/1000000000000",
      "sharp_bins": [
        "2955437563527/500000000000",
        "1182117041187/200000000000",
        "2955143374643/500000000000",
        "5909979052737/1000000000000",
        "738707653167/125000000000",
        "5909330236841/1000000000000",
        "5908985451751/1000000000000",
        "5908630722473/1000000000000",
        "5908263030251/1000000000000",
        "184621317909/31250000000",
        "5907485390011/1000000000000",
        "1476768585131/250000000000",
        "5906695999957/1000000000000",
        "5906695999957/1000000000000",
        "5906695999957/1000000000000",
        "5906695999957/1000000000000"
      ]
    },
    {
      "r_107_200": "146503004729/25000000000",
      "r_113_200": "2931449770667/500000000000",
      "r_19_40": "5857887489331/1000000000000",
      "r_1_2": "365997052403/62500000000",
      "r_21_40": "5859042582387/1000000000000",
      "r_23_40": "1174308337007/200000000000",
      "r_3_5": "5873774908873/1000000000000",
      "r_49_100": "22892715497/3906250000",
      "r_51_100": "5857258508271/1000000000000",
      "r_9_20": "5847760506149/1000000000000",
      "sharp": "5859405424059/1000000000000",
      "sharp_bins": [
        "2931612219951/500000000000",
        "2931468170453/500000000000",
        "5862636964967/1000000000000",
        "5862325613113/1000000000000",
        "586200460051/100000000000",
        "36635450143/6250000000",
        "732666177239/125000000000",
        "1465243061963/250000000000",
        "2930300810423/500000000000",
        "5860218263143/1000000000000",
        "5859821387363/1000000000000",
        "1464851979341/250000000000",
        "5859405424059/1000000000000",
        "5859405424059/1000000000000",
        "5859405424059/1000000000000",
        "5859405424059/1000000000000"
      ]
    },
    {
      "r_107_200": "5865514225021/1000000000000",
      "r_113_200": "5868304301773/1000000000000",
      "r_19_40": "366451723919/62500000000",
      "r_1_2": "1465333104747/250000000000",
      "r_21_40": "586443264979/100000000000",
      "r_23_40": "293845512789/50000000000",
      "r_3_5": "2939573872891/500000000000",
      "r_49_100": "733235033673/125000000000",
      "r_51_100": "2931321189993/500000000000",
      "r_9_20": "5853118007863/1000000000000",
      "sharp": "91636849097/15625000000",
      "sharp_bins": [
        "2934315841739/500000000000",
        "733542808703/125000000000",
        "2934020966883/500000000000",
        "2933864688321/500000000000",
        "2933703558259/500000000000",
        "29335366237/5000000000",
        "5866729309587/1000000000000",
        "234654830477/40000000000",
        "5865998714351/1000000000000",
        "5865613893603/1000000000000",
        "2932607756379/500000000000",
        "5864800495817/1000000000000",
        "91636849097/15625000000",
        "91636849097/15625000000",
        "91636849097/15625000000",
        "91636849097/15625000000"
      ]
    },
    {
      "r_107_200": "2935389803929/500000000000",
      "r_113_200": "1174716414527/200000000000",
      "r_19_40": "5868436059669/1000000000000",
      "r_1_2": "586658175511/100000000000",
      "r_21_40": "5869693570199/1000000000000",
      "r_23_40": "2941075890347/500000000000",
      "r_3_5": "4597183709/781250000",
      "r_49_100": "1174218847483/200000000000",
      "r_51_100": "2933948211109/500000000000",
      "r_9_20": "585834369201/100000000000",
      "sharp": "1467495497221/250000000000",
      "sharp_bins": [
        "5873912536261/1000000000000",
        "2936810988303/500000000000",
        "2936660026333/500000000000",
        "5873006065027/1000000000000",
        "2936341167219/500000000000",
        "367021684601/62500000000",
        "5872001465063/1000000000000",
        "5871641325269/1000000000000",
        "5871267645657/1000000000000",
        "2935440576619/500000000000",
        "1174096212337/200000000000",
        "1467516073949/250000000000",
        "1467495497221/250000000000",
        "1467495497221/250000000000",
        "1467495497221/250000000000",
        "1467495497221/250000000000"
      ]
    },
    {
      "r_107_200": "5876006509349/1000000000000",
      "r_113_200": "2939410605213/500000000000",
      "r_19_40": "234944259731/40000000000",
      "r_1_2": "1174358575403/200000000000",
      "r_21_40": "234996643017/40000000000",
      "r_23_40": "1177470903597/200000000000",
      "r_3_5": "5889603694563/1000000000000",
      "r_49_100": "1175253999437/200000000000",
      "r_51_100": "5873112163501/1000000000000",
      "r_9_20": "5863531729221/1000000000000",
      "sharp": "2937583772569/500000000000",
      "sharp_bins": [
        "5879154752177/1000000000000",
        "5878862858987/1000000000000",
        "22963123283/3906250000",
        "2939122078523/500000000000",
        "2938959485883/500000000000",
        "1469395524053/250000000000",
        "2938617537459/500000000000",
        "5876873362447/1000000000000",
        "5876498071583/1000000000000",
        "5876109929521/1000000000000",
        "5875708150591/1000000000000",
        "2937644830323/500000000000",
        "2937583772569/500000000000",
        "2937583772569/500000000000",
        "2937583772569/500000000000",
        "2937583772569/500000000000"
      ]
    },
    {
      "r_107_200": "5907197061809/1000000000000",
      "r_113_200": "1477505808787/250000000000",
      "r_19_40": "5904757270151/1000000000000",
      "r_1_2": "1475744493733/250000000000",
      "r_21_40": "5906105004237/1000000000000",
      "r_23_40": "369905592983/62500000000",
      "r_3_5": "740090269213/125000000000",
      "r_49_100": "2953709458557/500000000000",
      "r_51_100": "5904299361129/1000000000000",
      "r_9_20": "2947358540941/500000000000",
      "sharp": "590609989421/100000000000",
      "sharp_bins": [
        "738793299173/125000000000",
        "2955025331631/500000000000",
        "2954873737719/500000000000",
        "5909432788027/1000000000000",
        "5909105604171/1000000000000",
        "5908766611241/1000000000000",
        "2954208263709/500000000000",
        "369253459853/62500000000",
        "5907679909859/1000000000000",
        "5907288802921/1000000000000",
        "5906884672603/1000000000000",
        "1181293337563/200000000000",
        "590609989421/100000000000",
        "590609989421/100000000000",
        "590609989421/100000000000",
        "590609989421/100000000000"
      ]
    },
    {
      "r_107_200": "5859166027149/1000000000000",
      "r_113_200": "5862007644253/1000000000000",
      "r_19_40": "5856634229149/1000000000000",
      "r_1_2": "146372839637/25000000000",
      "r_21_40": "5858062939801/1000000000000",
      "r_23_40": "183452766491/31250000000",
      "r_3_5": "5872761694969/1000000000000",
      "r_49_100": "2929656431899/500000000000",
      "r_51_100": "146406105629/25000000000",
      "r_9_20": "292329423813/50000000000",
      "sharp": "2929232554991/500000000000",
      "sharp_bins": [
        "5862362310249/1000000000000",
        "1172413149647/200000000000",
        "5861757879643/1000000000000",
        "5861441307833/1000000000000",
        "5861113709319/1000000000000",
        "183149213381/31250000000",
        "732552804291/125000000000",
        "2930028866911/500000000000",
        "5859680100249/1000000000000",
        "5859289177423/1000000000000",
        "2929440878819/500000000000",
        "2929232554991/500000000000",
        "2929232554991/500000000000",
        "2929232554991/500000000000",
        "2929232554991/500000000000",
        "2929232554991/500000000000"
      ]
    },
    {
      "r_107_200": "5864645207367/1000000000000",
      "r_113_200": "1173499299947/200000000000",
      "r_19_40": "732757825087/125000000000",
      "r_1_2": "5860379517691/1000000000000",
      "r_21_40": "5863538520147/1000000000000",
      "r_23_40": "5875942227889/1000000000000",
      "r_3_5": "5878218787529/1000000000000",
      "r_49_100": "2932372908411/500000000000",
      "r_51_100": "1465428528811/250000000000",
      "r_9_20": "292601697863/50000000000",
      "sharp": "1172780971759/200000000000",
      "sharp_bins": [
        "5867853331713/1000000000000",
        "5867555785397/1000000000000",
        "733405860967/125000000000",
        "586692924609/100000000000",
        "183331266691/31250000000",
        "1173252099391/200000000000",
        "5865906903379/1000000000000",
        "2932770480199/500000000000",
        "5865162041761/1000000000000",
        "2932384896091/500000000000",
        "1172872200623/200000000000",
        "293196889741/50000000000",
        "1172780971759/200000000000",
        "1172780971759/200000000000",
        "1172780971759/200000000000",
        "1172780971759/200000000000"
      ]
    },
    {
      "r_107_200": "2347971519/400000000",
      "r_113_200": "1174558536687/200000000000",
      "r_19_40": "2933645041501/500000000000",
      "r_1_2": "1173129397803/200000000000",
      "r_21_40": "2934408814989/500000000000",
      "r_23_40": "5881203269193/1000000000000",
      "r_3_5": "2941742997859/500000000000",
      "r_49_100": "5869978805461/1000000000000",
      "r_51_100": "5866986303799/1000000000000",
      "r_9_20": "5857277942339/1000000000000",
      "sharp": "5869147665333/1000000000000",
      "sharp_bins": [
        "5873152695059/1000000000000",
        "5872853765529/1000000000000",
        "1174508688753/200000000000",
        "5872224340143/1000000000000",
        "5871894126229/1000000000000",
        "1467888137067/250000000000",
        "733899671827/125000000000",
        "2935414906369/500000000000",
        "2935224618351/500000000000",
        "5870055292181/1000000000000",
        "586964477077/100000000000",
        "1467304949291/250000000000",
        "5869147665333/1000000000000",
        "5869147665333/1000000000000",
        "5869147665333/1000000000000",
        "5869147665333/1000000000000"
      ]
    },
    {
      "r_107_200": "5901540262619/1000000000000",
      "r_113_200": "590441442633/100000000000",
      "r_19_40": "589886352529/100000000000",
      "r_1_2": "5897251136677/1000000000000",
      "r_21_40": "1180085732519/200000000000",
      "r_23_40": "92386932501/15625000000",
      "r_3_5": "1183008281679/200000000000",
      "r_49_100": "2950775713929/500000000000",
      "r_51_100": "1474648096567/250000000000",
      "r_9_20": "147222057321/25000000000",
      "sharp": "1475125039573/250000000000",
      "sharp_bins": [
        "59047634713/10000000000",
        "2952232510933/500000000000",
        "2952077490061/500000000000",
        "5903832646889/1000000000000",
        "590350035261/100000000000",
        "5903156185911/1000000000000",
        "2951400849513/500000000000",
        "2951216171603/500000000000",
        "1475512309051/250000000000",
        "5901653104851/1000000000000",
        "5901243167599/1000000000000",
        "1475204089873/250000000000",
        "1475125039573/250000000000",
        "1475125039573/250000000000",
        "1475125039573/250000000000",
        "1475125039573/250000000000"
      ]
    },
    {
      "r_107_200": "588037978161/100000000000",
      "r_113_200": "5883268366867/1000000000000",
      "r_19_40": "1175526045679/200000000000",
      "r_1_2": "2938033286237/500000000000",
      "r_21_40": "1175851972377/200000000000",
      "r_23_40": "5891608196541/1000000000000",
      "r_3_5": "368368939231/62500000000",
      "r_49_100": "5880329454653/1000000000000",
      "r_51_100": "5877415051267/1000000000000",
      "r_9_20": "5867652301317/1000000000000",
      "sharp": "5879518230907/1000000000000",
      "sharp_bins": [
        "1470908678369/250000000000",
        "735416632371/125000000000",
        "5883019934061/1000000000000",
        "73533724429/12500000000",
        "5882364787803/1000000000000",
        "2941010091479/500000000000",
        "294083095397/50000000000",
        "2940645585363/500000000000",
        "1176181469229/200000000000",
        "2940255040917/500000000000",
        "5880096170499/1000000000000",
        "5879667744853/1000000000000",
        "5879518230907/1000000000000",
        "5879518230907/1000000000000",
        "5879518230907/1000000000000",
        "5879518230907/1000000000000"
      ]
    },
    {
      "r_107_200": "1477869301287/250000000000",
      "r_113_200": "591437436419/100000000000",
      "r_19_40": "738586552851/125000000000",
      "r_1_2": "5907159437263/1000000000000",
      "r_21_40": "5910357511861/1000000000000",
      "r_23_40": "47381193363/8000000000",
      "r_3_5": "5924938093627/1000000000000",
      "r_49_100": "1182277814697/200000000000",
      "r_51_100": "2954254477393/500000000000",
      "r_9_20": "1179750205841/200000000000",
      "sharp": "5910359255147/1000000000000",
      "sharp_bins": [
        "1182945931539/200000000000",
        "1478607159361/250000000000",
        "1478528989613/250000000000",
        "5913790922041/1000000000000",
        "2956727929987/500000000000",
        "1478277215213/250000000000",
        "1478187869719/250000000000",
        "1182475833363/200000000000",
        "5911993043581/1000000000000",
        "5911593835289/1000000000000",
        "1182236152483/200000000000",
        "5910750765429/1000000000000",
        "5910359255147/1000000000000",
        "5910359255147/1000000000000",
        "5910359255147/1000000000000",
        "5910359255147/1000000000000"
      ]
    },
    {
      "r_107_200": "5863715205061/1000000000000",
      "r_113_200": "2933315150349/500000000000",
      "r_19_40": "2930419194883/500000000000",
      "r_1_2": "2929682796837/500000000000",
      "r_21_40": "2931292354917/500000000000",
      "r_23_40": "587491230997/100000000000",
      "r_3_5": "1469307625643/250000000000",
      "r_49_100": "586355246877/100000000000",
      "r_51_100": "5860723949093/1000000000000",
      "r_9_20": "365680497879/62500000000",
      "sharp": "2931495804323/500000000000",
      "sharp_bins": [
        "2933507032757/500000000000",
        "5866709705701/1000000000000",
        "1173279027347/200000000000",
        "733258963443/125000000000",
        "2932867692811/500000000000",
        "1173077160283/200000000000",
        "2932512576621/500000000000",
        "2932326326321/500000000000",
        "5864265319751/1000000000000",
        "5863863541393/1000000000000",
        "5863446648769/1000000000000",
        "5863013712569/1000000000000",
        "2931495804323/500000000000",
        "2931495804323/500000000000",
        "2931495804323/500000000000",
        "2931495804323/500000000000"
      ]
    },
    {
      "r_107_200": "2934508551641/500000000000",
      "r_113_200": "5871944965881/1000000000000",
      "r_19_40": "586608498247/100000000000",
      "r_1_2": "5864651305339/1000000000000",
      "r_21_40": "1173576420011/200000000000",
      "r_23_40": "5880192935913/1000000000000",
      "r_3_5": "2941258776163/500000000000",
      "r_49_100": "5868804573569/1000000000000",
      "r_51_100": "1466503596213/250000000000",
      "r_9_20": "2928075193361/500000000000",
      "sharp": "5868253662151/1000000000000",
      "sharp_bins": [
        "5872332000489/1000000000000",
        "587202622353/100000000000",
        "5871710199009/1000000000000",
        "183480789927/31250000000",
        "366940464031/62500000000",
        "587069627091/100000000000",
        "5870334016297/1000000000000",
        "2934979936119/500000000000",
        "5869570859077/1000000000000",
        "5869167364567/1000000000000",
        "1467187181803/250000000000",
        "2934157009829/500000000000",
        "5868253662151/1000000000000",
        "5868253662151/1000000000000",
        "5868253662151/1000000000000",
        "5868253662151/1000000000000"
      ]
    },
    {
      "r_107_200": "2937140048313/500000000000",
      "r_113_200": "367326284601/62500000000",
      "r_19_40": "2935646573737/500000000000",
      "r_1_2": "36686865017/6250000000",
      "r_21_40": "5873140658127/1000000000000",
      "r_23_40": "2942717160899/500000000000",
      "r_3_5": "367985329819/62500000000",
      "r_49_100": "1174803615227/200000000000",
      "r_51_100": "183477066029/31250000000",
      "r_9_20": "5861374791559/1000000000000",
      "sharp": "5873477184421/1000000000000",
      "sharp_bins": [
        "1469402711581/250000000000",
        "183665739603/31250000000",
        "5876986203371/1000000000000",
        "734582475869/125000000000",
        "183635013779/31250000000",
        "1468991934421/250000000000",
        "367225243591/62500000000",
        "734403516491/125000000000",
        "1174967492383/200000000000",
        "1468608069011/250000000000",
        "2937005960011/500000000000",
        "2936787734253/500000000000",
        "5873477184421/1000000000000",
        "5873477184421/1000000000000",
        "5873477184421/1000000000000",
        "5873477184421/1000000000000"
      ]
    },
    {
      "r_107_200": "1181159955077/200000000000",
      "r_113_200": "5908748010011/1000000000000",
      "r_19_40": "5902779877591/1000000000000",
      "r_1_2": "737676516911/125000000000",
      "r_21_40": "5904658952627/1000000000000",
      "r_23_40": "2958454282461/500000000000",
      "r_3_5": "739904125139/125000000000",
      "r_49_100": "5905502722397/1000000000000",
      "r_51_100": "737847771523/125000000000",
      "r_9_20": "2946446969203/500000000000",
      "sharp": "5904743498873/1000000000000",
      "sharp_bins": [
        "5909130278031/1000000000000",
        "47270575647/8000000000",
        "1181700397817/200000000000",
        "1477043250339/250000000000",
        "1181566531161/200000000000",
        "1476870176631/250000000000",
        "5907114924677/1000000000000",
        "5906736517247/1000000000000",
        "2953172430849/500000000000",
        "184560612839/31250000000",
        "5905517564971/1000000000000",
        "2952540435943/500000000000",
        "5904743498873/1000000000000",
        "5904743498873/1000000000000",
        "5904743498873/1000000000000",
        "5904743498873/1000000000000"
      ]
    },
    {
      "r_107_200": "1182153229787/200000000000",
      "r_113_200": "2956862962959/500000000000",
      "r_19_40": "590769340913/100000000000",
      "r_1_2": "2953182169713/500000000000",
      "r_21_40": "5909621320117/1000000000000",
      "r_23_40": "2960925135673/500000000000",
      "r_3_5": "148104512191/25000000000",
      "r_49_100": "369401282919/62500000000",
      "r_51_100": "5907738452377/1000000000000",
      "r_9_20": "47182615367/8000000000",
      "sharp": "1477418007669/250000000000",
      "sharp_bins": [
        "184815980603/31250000000",
        "5913801752743/1000000000000",
        "1478370112553/250000000000",
        "1478287524059/250000000000",
        "184775261049/31250000000",
        "5912454977451/1000000000000",
        "295604387011/50000000000",
        "1182341569659/200000000000",
        "2955657339891/500000000000",
        "295545394429/50000000000",
        "738810534657/125000000000",
        "2955022997923/500000000000",
        "1477418007669/250000000000",
        "1477418007669/250000000000",
        "1477418007669/250000000000",
        "1477418007669/250000000000"
      ]
    },
    {
      "r_107_200": "366417705309/62500000000",
      "r_113_200": "5865666209297/1000000000000",
      "r_19_40": "234380577217/40000000000",
      "r_1_2": "5858249952667/1000000000000",
      "r_21_40": "2930764814081/500000000000",
      "r_23_40": "5873787677347/1000000000000",
      "r_3_5": "5876146522407/1000000000000",
      "r_49_100": "2931130035477/500000000000",
      "r_51_100": "2929816774717/500000000000",
      "r_9_20": "2924819525487/500000000000",
      "sharp": "1465494799531/250000000000",
      "sharp_bins": [
        "1466519617669/250000000000",
        "2932883904901/500000000000",
        "2932723662443/500000000000",
        "5865114377063/1000000000000",
        "5864769909139/1000000000000",
        "5864413909631/1000000000000",
        "5864046287281/1000000000000",
        "2931832035479/500000000000",
        "5863268332603/1000000000000",
        "2931428933307/500000000000",
        "1465607675583/250000000000",
        "183187110529/31250000000",
        "1465494799531/250000000000",
        "1465494799531/250000000000",
        "1465494799531/250000000000",
        "1465494799531/250000000000"
      ]
    },
    {
      "r_107_200": "2934020750033/500000000000",
      "r_113_200": "5871036644593/1000000000000",
      "r_19_40": "2932409719039/500000000000",
      "r_1_2": "2931796314381/500000000000",
      "r_21_40": "5866883516003/1000000000000",
      "r_23_40": "1175825023527/200000000000",
      "r_3_5": "5881489991637/1000000000000",
      "r_49_100": "2933785171661/500000000000",
      "r_51_100": "733122594899/125000000000",
      "r_9_20": "5854959466281/1000000000000",
      "sharp": "5867298877943/1000000000000",
      "sharp_bins": [
        "2935726014969/500000000000",
        "183473125427/31250000000",
        "1467704534151/250000000000",
        "1467620939657/250000000000",
        "5870137823557/1000000000000",
        "5869780319881/1000000000000",
        "5869411157243/1000000000000",
        "1173805472889/200000000000",
        "5868630013839/1000000000000",
        "5868217911371/1000000000000",
        "183368408827/31250000000",
        "5867344221843/1000000000000",
        "5867298877943/1000000000000",
        "5867298877943/1000000000000",
        "5867298877943/1000000000000",
        "5867298877943/1000000000000"
      ]
    },
    {
      "r_107_200": "2936661546019/500000000000",
      "r_113_200": "367270685511/62500000000",
      "r_19_40": "733755878671/125000000000",
      "r_1_2": "5868858276591/1000000000000",
      "r_21_40": "1835050201/312500000",
      "r_23_40": "2942193160321/500000000000",
      "r_3_5": "5886757774353/1000000000000",
      "r_49_100": "2936401632379/500000000000",
      "r_51_100": "5870251034487/1000000000000",
      "r_9_20": "183131333101/31250000000",
      "sharp": "2936270949619/500000000000",
      "sharp_bins": [
        "5876749692069/1000000000000",
        "734554530433/125000000000",
        "5876112898871/1000000000000",
        "5875777017293/1000000000000",
        "5875429543393/1000000000000",
        "1468767616403/250000000000",
        "2937349847243/500000000000",
        "5874314259167/1000000000000",
        "5873915232231/1000000000000",
        "1468375357761/250000000000",
        "1468267719373/250000000000",
        "2936312131899/500000000000",
        "2936270949619/500000000000",
        "2936270949619/500000000000",
        "2936270949619/500000000000",
        "2936270949619/500000000000"
      ]
    },
    {
      "r_107_200": "236200565081/40000000000",
      "r_113_200": "5908027199937/1000000000000",
      "r_19_40": "2360682841/400000000",
      "r_1_2": "2950271208087/500000000000",
      "r_21_40": "737981173443/125000000000",
      "r_23_40": "1479008187581/250000000000",
      "r_3_5": "2959200283671/500000000000",
      "r_49_100": "1180892140351/200000000000",
      "r_51_100": "73774201969/12500000000",
      "r_9_20": "5891894215429/1000000000000",
      "sharp": "5903981905281/1000000000000",
      "sharp_bins": [
        "5908436994223/1000000000000",
        "1477030408151/250000000000",
        "18461861827/3125000000",
        "1476865202429/250000000000",
        "5907112666001/1000000000000",
        "2953375496089/500000000000",
        "1476594497207/250000000000",
        "1476498217389/250000000000",
        "47244741307/8000000000",
        "2952588881553/500000000000",
        "14761868889/2500000000",
        "236172045149/40000000000",
        "5903981905281/1000000000000",
        "5903981905281/1000000000000",
        "5903981905281/1000000000000",
        "5903981905281/1000000000000"
      ]
    },
    {
      "r_107_200": "2954998484613/500000000000",
      "r_113_200": "5913021674933/1000000000000",
      "r_19_40": "5906638060273/1000000000000",
      "r_1_2": "590551111561/100000000000",
      "r_21_40": "590882822283/100000000000",
      "r_23_40": "370062005381/62500000000",
      "r_3_5": "2961682934359/500000000000",
      "r_49_100": "738674487489/125000000000",
      "r_51_100": "369181807107/62500000000",
      "r_9_20": "294842200581/50000000000",
      "sharp": "5908927776111/1000000000000",
      "sharp_bins": [
        "1182686942853/200000000000",
        "5913118024933/1000000000000",
        "2956395409681/500000000000",
        "5912454457617/1000000000000",
        "5912104898357/1000000000000",
        "295587089069/50000000000",
        "591136730657/100000000000",
        "5910980688059/1000000000000",
        "1477644739273/250000000000",
        "1182032501403/200000000000",
        "1477432682801/250000000000",
        "5909282719911/1000000000000",
        "5908927776111/1000000000000",
        "5908927776111/1000000000000",
        "5908927776111/1000000000000",
        "5908927776111/1000000000000"
      ]
    },
    {
      "r_107_200": "5914942926511/1000000000000",
      "r_113_200": "1479494773523/250000000000",
      "r_19_40": "5911532623789/1000000000000",
      "r_1_2": "5910443209793/1000000000000",
      "r_21_40": "1182754048777/200000000000",
      "r_23_40": "1185182851509/200000000000",
      "r_3_5": "2964146959863/500000000000",
      "r_49_100": "1182858908259/200000000000",
      "r_51_100": "1477961243869/250000000000",
      "r_9_20": "118035155289/20000000000",
      "sharp": "739229642497/125000000000",
      "sharp_bins": [
        "1183679072669/200000000000",
        "2959038680873/500000000000",
        "1183549763001/200000000000",
        "739676385467/125000000000",
        "1479265031857/250000000000",
        "5916695587011/1000000000000",
        "5916319661473/1000000000000",
        "5915931565529/1000000000000",
        "5915528332879/1000000000000",
        "5915110357353/1000000000000",
        "147866925969/25000000000",
        "5914227469783/1000000000000",
        "739229642497/125000000000",
        "739229642497/125000000000",
        "739229642497/125000000000",
        "739229642497/125000000000"
      ]
    },
    {
      "r_107_200": "146675094597/25000000000",
      "r_113_200": "183439537399/31250000000",
      "r_19_40": "2931746143607/500000000000",
      "r_1_2": "5862470186693/1000000000000",
      "r_21_40": "183306950553/31250000000",
      "r_23_40": "5877998147591/1000000000000",
      "r_3_5": "1470100707161/250000000000",
      "r_49_100": "2933137307833/500000000000",
      "r_51_100": "2931941703723/500000000000",
      "r_9_20": "731713024191/125000000000",
      "sharp": "1466570375287/250000000000",
      "sharp_bins": [
        "5870511415189/1000000000000",
        "1174038558269/200000000000",
        "5869861589189/1000000000000",
        "366845028699/62500000000",
        "1173833529943/200000000000",
        "183400093491/31250000000",
        "5868423800393/1000000000000",
        "5868032053137/1000000000000",
        "2933812929631/500000000000",
        "5867203062917/1000000000000",
        "5866765714887/1000000000000",
        "1173262533713/200000000000",
        "1466570375287/250000000000",
        "1466570375287/250000000000",
        "1466570375287/250000000000",
        "1466570375287/250000000000"
      ]
    },
    {
      "r_107_200": "1468076018833/250000000000",
      "r_113_200": "5875378339849/1000000000000",
      "r_19_40": "2934369712567/500000000000",
      "r_1_2": "733469313251/125000000000",
      "r_21_40": "5871118219737/1000000000000",
      "r_23_40": "5883279244871/1000000000000",
      "r_3_5": "5885690749423/1000000000000",
      "r_49_100": "2935763533599/500000000000",
      "r_51_100": "5869172345297/1000000000000",
      "r_9_20": "5858966324793/1000000000000",
      "sharp": "5871544129947/1000000000000",
      "sharp_bins": [
        "1468956992983/250000000000",
        "587550788843/100000000000",
        "1175035038221/200000000000",
        "5874832532513/1000000000000",
        "587447816011/100000000000",
        "5874111906073/1000000000000",
        "5873731085639/1000000000000",
        "1468334419839/250000000000",
        "734116225463/125000000000",
        "5872505301409/1000000000000",
        "1468016554287/250000000000",
        "183487856401/31250000000",
        "5871544129947/1000000000000",
        "5871544129947/1000000000000",
        "5871544129947/1000000000000",
        "5871544129947/1000000000000"
      ]
    },
    {
      "r_107_200": "5877565339319/1000000000000",
      "r_113_200": "2940326131603/500000000000",
      "r_19_40": "5873948052601/1000000000000",
      "r_1_2": "1174600022003/200000000000",
      "r_21_40": "1469093768369/250000000000",
      "r_23_40": "5888520959067/1000000000000",
      "r_3_5": "5890939185023/1000000000000",
      "r_49_100": "5739004713/976562500",
      "r_51_100": "2937211234259/500000000000",
      "r_9_20": "733023795507/125000000000",
      "sharp": "1469192022081/250000000000",
      "sharp_bins": [
        "588110528901/100000000000",
        "2940391881703/500000000000",
        "1470112397433/250000000000",
        "5880105422373/1000000000000",
        "734968688501/125000000000",
        "5879381680061/1000000000000",
        "734874906753/125000000000",
        "5878604213363/1000000000000",
        "5878194681747/1000000000000",
        "2938884250357/500000000000",
        "2938663854371/500000000000",
        "1175374232071/200000000000",
        "1469192022081/250000000000",
        "1469192022081/250000000000",
        "1469192022081/250000000000",
        "1469192022081/250000000000"
      ]
    },
    {
      "r_107_200": "1477291721349/250000000000",
      "r_113_200": "2956129807423/500000000000",
      "r_19_40": "590552532197/100000000000",
      "r_1_2": "5904597970591/1000000000000",
      "r_21_40": "2953987519313/500000000000",
      "r_23_40": "2960039529983/500000000000",
      "r_3_5": "370155920051/62500000000",
      "r_49_100": "369269641231/62500000000",
      "r_51_100": "2953010341057/500000000000",
      "r_9_20": "2947900514569/500000000000",
      "sharp": "5908125513967/1000000000000",
      "sharp_bins": [
        "5912701517899/1000000000000",
        "5912378390803/1000000000000",
        "2956022574939/500000000000",
        "1182339830977/200000000000",
        "5911341353483/1000000000000",
        "5910971733343/1000000000000",
        "2955295105563/500000000000",
        "2955096912823/500000000000",
        "738722955989/125000000000",
        "1181871714377/200000000000",
        "118178332037/20000000000",
        "5908458411683/1000000000000",
        "5908125513967/1000000000000",
        "5908125513967/1000000000000",
        "5908125513967/1000000000000",
        "5908125513967/1000000000000"
      ]
    },
    {
      "r_107_200": "1182825895869/200000000000",
      "r_113_200": "5917233725639/1000000000000",
      "r_19_40": "2955218751119/500000000000",
      "r_1_2": "1181909349349/200000000000",
      "r_21_40": "1182586738817/200000000000",
      "r_23_40": "2962509485183/500000000000",
      "r_3_5": "2963720341007/500000000000",
      "r_49_100": "591323047271/100000000000",
      "r_51_100": "2955486698091/500000000000",
      "r_9_20": "236029272893/40000000000",
      "sharp": "2956526173841/500000000000",
      "sharp_bins": [
        "1183535781651/200000000000",
        "369834653033/62500000000",
        "5917019847811/1000000000000",
        "5916672466907/1000000000000",
        "1183262650701/200000000000",
        "2957971097557/500000000000",
        "23662236837/4000000000",
        "2957580668543/500000000000",
        "5914749648983/1000000000000",
        "739290381173/125000000000",
        "591387954103/100000000000",
        "5913419795069/1000000000000",
        "2956526173841/500000000000",
        "2956526173841/500000000000",
        "2956526173841/500000000000",
        "2956526173841/500000000000"
      ]
    },
    {
      "r_107_200": "2932950145347/500000000000",
      "r_113_200": "2934515682069/500000000000",
      "r_19_40": "2931050846029/500000000000",
      "r_1_2": "1172256413459/200000000000",
      "r_21_40": "5864695512049/1000000000000",
      "r_23_40": "587680571399/100000000000",
      "r_3_5": "5879258495541/1000000000000",
      "r_49_100": "733114458387/125000000000",
      "r_51_100": "2931360088203/500000000000",
      "r_9_20": "1463095702999/250000000000",
      "sharp": "5865198251843/1000000000000",
      "sharp_bins": [
        "5869506610553/1000000000000",
        "2934589729099/500000000000",
        "2934421023159/500000000000",
        "2934247168637/500000000000",
        "2934066539141/500000000000",
        "1466939896889/250000000000",
        "91677696851/15625000000",
        "5866971611779/1000000000000",
        "1173311011691/200000000000",
        "5866124305173/1000000000000",
        "2932838897039/500000000000",
        "1466303757237/250000000000",
        "5865198251843/1000000000000",
        "5865198251843/1000000000000",
        "5865198251843/1000000000000",
        "5865198251843/1000000000000"
      ]
    },
    {
      "r_107_200": "2935609954573/500000000000",
      "r_113_200": "2937181969427/500000000000",
      "r_19_40": "5867369019431/1000000000000",
      "r_1_2": "5866585702437/1000000000000",
      "r_21_40": "5870010621663/1000000000000",
      "r_23_40": "2941053656833/500000000000",
      "r_3_5": "294228356857/50000000000",
      "r_49_100": "117403765679/20000000000",
      "r_51_100": "2934014208431/500000000000",
      "r_9_20": "5857664549531/1000000000000",
      "sharp": "5870481114539/1000000000000",
      "sharp_bins": [
        "5874842668683/1000000000000",
        "2937257014893/500000000000",
        "5874175098397/1000000000000",
        "5873825837323/1000000000000",
        "5873462993843/1000000000000",
        "5873087886811/1000000000000",
        "1174539851373/200000000000",
        "367018537809/62500000000",
        "1467969590411/250000000000",
        "1467861472069/250000000000",
        "1467749407251/250000000000",
        "234821323519/40000000000",
        "5870481114539/1000000000000",
        "5870481114539/1000000000000",
        "5870481114539/1000000000000",
        "5870481114539/1000000000000"
      ]
    },
    {
      "r_107_200": "2938250080479/500000000000",
      "r_113_200": "2939828472027/500000000000",
      "r_19_40": "5872597517073/1000000000000",
      "r_1_2": "1174370059053/200000000000",
      "r_21_40": "5875286447337/1000000000000",
      "r_23_40": "1177473835207/200000000000",
      "r_3_5": "5889835929899/1000000000000",
      "r_49_100": "293771094197/50000000000",
      "r_51_100": "367081094517/62500000000",
      "r_9_20": "2931453942037/500000000000",
      "sharp": "1175144991847/200000000000",
      "sharp_bins": [
        "2940069566729/500000000000",
        "587980902703/100000000000",
        "2939734298089/500000000000",
        "5879117804143/1000000000000",
        "2939376699281/500000000000",
        "5878376698787/1000000000000",
        "734748306587/125000000000",
        "5877582161437/1000000000000",
        "2938581127699/500000000000",
        "2938364045237/500000000000",
        "5876278112971/1000000000000",
        "2937905913713/500000000000",
        "1175144991847/200000000000",
        "1175144991847/200000000000",
        "1175144991847/200000000000",
        "1175144991847/200000000000"
      ]
    },
    {
      "r_107_200": "147043530409/25000000000",
      "r_113_200": "294245527517/50000000000",
      "r_19_40": "734723419541/125000000000",
      "r_1_2": "5877076014527/1000000000000",
      "r_21_40": "1470130789751/250000000000",
      "r_23_40": "5892591477989/1000000000000",
      "r_3_5": "2947532525381/500000000000",
      "r_49_100": "2940308319949/500000000000",
      "r_51_100": "91851994249/15625000000",
      "r_9_20": "2934056489897/500000000000",
      "sharp": "2940464978529/500000000000",
      "sharp_bins": [
        "5885396175171/1000000000000",
        "1177012924049/200000000000",
        "183897584687/31250000000",
        "5884370408059/1000000000000",
        "23536017851/4000000000",
        "2941813096889/500000000000",
        "735404294527/125000000000",
        "5882828451471/1000000000000",
        "5882406909869/1000000000000",
        "5881971081851/1000000000000",
        "2940759707987/500000000000",
        "5881051417197/1000000000000",
        "2940464978529/500000000000",
        "2940464978529/500000000000",
        "2940464978529/500000000000",
        "2940464978529/500000000000"
      ]
    },
    {
      "r_107_200": "369578560137/62500000000",
      "r_113_200": "5916428134217/1000000000000",
      "r_19_40": "2954641988927/500000000000",
      "r_1_2": "1181717946489/200000000000",
      "r_21_40": "5912037714447/1000000000000",
      "r_23_40": "5924067378413/1000000000000",
      "r_3_5": "2963265358863/500000000000",
      "r_49_100": "2956054018381/500000000000",
      "r_51_100": "5910041258447/1000000000000",
      "r_9_20": "5899644978471/1000000000000",
      "sharp": "5912208062627/1000000000000",
      "sharp_bins": [
        "1183380931689/200000000000",
        "5916573398651/1000000000000",
        "295811464327/50000000000",
        "1478968745459/250000000000",
        "147887718251/25000000000",
        "1478782593331/250000000000",
        "2957368617721/500000000000",
        "1478582828353/250000000000",
        "5913910782013/1000000000000",
        "5913473480891/1000000000000",
        "5913021402603/1000000000000",
        "295627670429/50000000000",
        "5912208062627/1000000000000",
        "5912208062627/1000000000000",
        "5912208062627/1000000000000",
        "5912208062627/1000000000000"
      ]
    },
    {
      "r_107_200": "1479549859227/250000000000",
      "r_113_200": "5921381977447/1000000000000",
      "r_19_40": "1182835512207/200000000000",
      "r_1_2": "369594922039/62500000000",
      "r_21_40": "5916976329519/1000000000000",
      "r_23_40": "2964493974969/500000000000",
      "r_3_5": "5931457412397/1000000000000",
      "r_49_100": "5917005430369/1000000000000",
      "r_51_100": "2957487043711/500000000000",
      "r_9_20": "5904556983129/1000000000000",
      "sharp": "5917115976869/1000000000000",
      "sharp_bins": [
        "1480465450371/250000000000",
        "296076460469/50000000000",
        "5921183740627/1000000000000",
        "1480207013677/250000000000",
        "5920460397533/1000000000000",
        "5920080612521/1000000000000",
        "5919686025477/1000000000000",
        "92488728663/15625000000",
        "5918856621563/1000000000000",
        "5918417827109/1000000000000",
        "5917964236737/1000000000000",
        "2958747356609/500000000000",
        "5917115976869/1000000000000",
        "5917115976869/1000000000000",
        "5917115976869/1000000000000",
        "5917115976869/1000000000000"
      ]
    },
    {
      "r_107_200": "5870070373297/1000000000000",
      "r_113_200": "734160391273/125000000000",
      "r_19_40": "586593353189/100000000000",
      "r_1_2": "1173070055993/200000000000",
      "r_21_40": "2934418655047/500000000000",
      "r_23_40": "5880873691829/1000000000000",
      "r_3_5": "5883377206949/1000000000000",
      "r_49_100": "2934392584713/500000000000",
      "r_51_100": "1466704552761/250000000000",
      "r_9_20": "2928147858333/500000000000",
      "sharp": "5869354682599/1000000000000",
      "sharp_bins": [
        "2936896221271/500000000000",
        "2936728594241/500000000000",
        "2936555638833/500000000000",
        "1174550454851/200000000000",
        "2936190898653/500000000000",
        "2935999182663/500000000000",
        "1174319985551/200000000000",
        "293559379641/50000000000",
        "5870761701337/1000000000000",
        "5870319751371/1000000000000",
        "5869862866721/1000000000000",
        "234775576463/40000000000",
        "5869354682599/1000000000000",
        "5869354682599/1000000000000",
        "5869354682599/1000000000000",
        "5869354682599/1000000000000"
      ]
    },
    {
      "r_107_200": "1175073994351/200000000000",
      "r_113_200": "1175719112307/200000000000",
      "r_19_40": "5871182282217/1000000000000",
      "r_1_2": "2935317120039/500000000000",
      "r_21_40": "587413247213/100000000000",
      "r_23_40": "588615602397/100000000000",
      "r_3_5": "5888666680987/1000000000000",
      "r_49_100": "2937019489803/500000000000",
      "r_51_100": "5872106651481/1000000000000",
      "r_9_20": "1465389687779/250000000000",
      "sharp": "5874618762651/1000000000000",
      "sharp_bins": [
        "293955419677/50000000000",
        "5878771648801/1000000000000",
        "2939212108621/500000000000",
        "2939031831537/500000000000",
        "235107664243/40000000000",
        "1175461315073/200000000000",
        "5876906515363/1000000000000",
        "2938246266137/500000000000",
        "5876064964873/1000000000000",
        "1175124262737/200000000000",
        "2937581350819/500000000000",
        "5874687495027/1000000000000",
        "5874618762651/1000000000000",
        "5874618762651/1000000000000",
        "5874618762651/1000000000000",
        "5874618762651/1000000000000"
      ]
    },
    {
      "r_107_200": "5880630174489/1000000000000",
      "r_113_200": "1470967096221/250000000000",
      "r_19_40": "2938196096647/500000000000",
      "r_1_2": "235035165541/40000000000",
      "r_21_40": "1469847081031/250000000000",
      "r_23_40": "5891398582809/1000000000000",
      "r_3_5": "2946958130773/500000000000",
      "r_49_100": "5879253760517/1000000000000",
      "r_51_100": "5877355924951/1000000000000",
      "r_9_20": "2933391686421/500000000000",
      "sharp": "734980473443/125000000000",
      "sharp_bins": [
        "147109617713/25000000000",
        "2942023246659/500000000000",
        "2941848781139/500000000000",
        "2941667739939/500000000000",
        "2941480933221/500000000000",
        "5882575261627/1000000000000",
        "2941086802563/500000000000",
        "5881758001043/1000000000000",
        "1470332196529/250000000000",
        "5880883463521/1000000000000",
        "5880423155209/1000000000000",
        "5879946229699/1000000000000",
        "734980473443/125000000000",
        "734980473443/125000000000",
        "734980473443/125000000000",
        "734980473443/125000000000"
      ]
    },
    {
      "r_107_200": "2942925699951/500000000000",
      "r_113_200": "5889102020101/1000000000000",
      "r_19_40": "1470390920583/250000000000",
      "r_1_2": "91891959229/15625000000",
      "r_21_40": "1176921056753/200000000000",
      "r_23_40": "294830089783/50000000000",
      "r_3_5": "5899126376753/1000000000000",
      "r_49_100": "735553741463/125000000000",
      "r_51_100": "36766040299/6250000000",
      "r_9_20": "5871969989833/1000000000000",
      "sharp": "2942515087881/500000000000",
      "sharp_bins": [
        "5889621807261/1000000000000",
        "5889282141719/1000000000000",
        "5888931732353/1000000000000",
        "147214203603/25000000000",
        "147204824943/25000000000",
        "235512193731/40000000000",
        "1177480323207/200000000000",
        "2943492208967/500000000000",
        "2943276791833/500000000000",
        "735763327407/125000000000",
        "5885644645569/1000000000000",
        "2942583016733/500000000000",
        "2942515087881/500000000000",
        "2942515087881/500000000000",
        "2942515087881/500000000000",
        "2942515087881/500000000000"
      ]
    },
    {
      "r_107_200": "369830112051/62500000000",
      "r_113_200": "5920534511359/1000000000000",
      "r_19_40": "295649120883/50000000000",
      "r_1_2": "36953231003/6250000000",
      "r_21_40": "2958017625891/500000000000",
      "r_23_40": "5927992403847/1000000000000",
      "r_3_5": "1186102334701/200000000000",
      "r_49_100": "5915841460453/1000000000000",
      "r_51_100": "5913996887711/1000000000000",
      "r_9_20": "1475856395031/250000000000",
      "sharp": "2958113645967/500000000000",
      "sharp_bins": [
        "2960521932783/500000000000",
        "92510977331/15625000000",
        "2960175344919/500000000000",
        "5919988254001/1000000000000",
        "1479903000613/250000000000",
        "1479805813437/250000000000",
        "295941040617/50000000000",
        "2959202091349/500000000000",
        "1183594359757/200000000000",
        "591752497171/100000000000",
        "5917062168963/1000000000000",
        "5916582899193/1000000000000",
        "2958113645967/500000000000",
        "2958113645967/500000000000",
        "2958113645967/500000000000",
        "2958113645967/500000000000"
      ]
    },
    {
      "r_107_200": "2934426257941/500000000000",
      "r_113_200": "2936067662979/500000000000",
      "r_19_40": "2932215979729/500000000000",
      "r_1_2": "2932023262809/500000000000",
      "r_21_40": "1466899013333/250000000000",
      "r_23_40": "1469893758459/250000000000",
      "r_3_5": "5882121639391/1000000000000",
      "r_49_100": "5867316291099/1000000000000",
      "r_51_100": "586553974777/100000000000",
      "r_9_20": "5854858333049/1000000000000",
      "sharp": "1173631982597/200000000000",
      "sharp_bins": [
        "5872676785853/1000000000000",
        "367020845651/62500000000",
        "5871979033023/1000000000000",
        "733951548159/125000000000",
        "2935616598441/500000000000",
        "587083920839/100000000000",
        "5870432836511/1000000000000",
        "183437892299/31250000000",
        "1467394256999/250000000000",
        "5869126995889/1000000000000",
        "2934330164623/500000000000",
        "5868177968987/1000000000000",
        "1173631982597/200000000000",
        "1173631982597/200000000000",
        "1173631982597/200000000000",
        "1173631982597/200000000000"
      ]
    },
    {
      "r_107_200": "5874171838431/1000000000000",
      "r_113_200": "23509870191/4000000000",
      "r_19_40": "2934850679011/500000000000",
      "r_1_2": "5869350248599/1000000000000",
      "r_21_40": "5872910933637/1000000000000",
      "r_23_40": "5884878191383/1000000000000",
      "r_3_5": "1471858033227/250000000000",
      "r_49_100": "734073837149/125000000000",
      "r_51_100": "587084792347/100000000000",
      "r_9_20": "4688113191/800000000",
      "sharp": "5873444599987/1000000000000",
      "sharp_bins": [
        "1469503144479/250000000000",
        "2938833905687/500000000000",
        "2938655887021/500000000000",
        "235077742517/40000000000",
        "1469140697277/250000000000",
        "5876167193709/1000000000000",
        "293787959377/50000000000",
        "5875337244147/1000000000000",
        "1468725008323/250000000000",
        "367153018167/62500000000",
        "2936989945429/500000000000",
        "5873495774003/1000000000000",
        "5873444599987/1000000000000",
        "5873444599987/1000000000000",
        "5873444599987/1000000000000",
        "5873444599987/1000000000000"
      ]
    },
    {
      "r_107_200": "2939725842217/500000000000",
      "r_113_200": "5882760071343/1000000000000",
      "r_19_40": "5874931853847/1000000000000",
      "r_1_2": "2937307419747/500000000000",
      "r_21_40": "5878186426113/1000000000000",
      "r_23_40": "5890141482253/1000000000000",
      "r_3_5": "736587828929/125000000000",
      "r_49_100": "2938913003301/500000000000",
      "r_51_100": "5876116858909/1000000000000",
      "r_9_20": "2932693087051/500000000000",
      "sharp": "1175738028339/200000000000",
      "sharp_bins": [
        "294165431997/50000000000",
        "5882962383759/1000000000000",
        "5882604829043/1000000000000",
        "5882235078167/1000000000000",
        "5881852743599/1000000000000",
        "588145556723/100000000000",
        "735130744231/125000000000",
        "294031118917/50000000000",
        "5880183511897/1000000000000",
        "2939865044869/500000000000",
        "5879259989169/1000000000000",
        "2939387074743/500000000000",
        "1175738028339/200000000000",
        "1175738028339/200000000000",
        "1175738028339/200000000000",
        "1175738028339/200000000000"
      ]
    },
    {
      "r_107_200": "2942346045883/500000000000",
      "r_113_200": "5888012934733/1000000000000",
      "r_19_40": "5880123486097/1000000000000",
      "r_1_2": "5879840335097/1000000000000",
      "r_21_40": "2941711284219/500000000000",
      "r_23_40": "5895364949833/1000000000000",
      "r_3_5": "2948966589121/500000000000",
      "r_49_100": "1176604451941/200000000000",
      "r_51_100": "2940673295651/500000000000",
      "r_9_20": "5870592422171/1000000000000",
      "sharp": "2941948288597/500000000000",
      "sharp_bins": [
        "294428250481/50000000000",
        "1472054321327/250000000000",
        "2943929117899/500000000000",
        "1177497393759/200000000000",
        "5887103098167/1000000000000",
        "5886704366773/1000000000000",
        "23545172693/4000000000",
        "117717359879/20000000000",
        "2942713750793/500000000000",
        "1471243107707/250000000000",
        "5884500661871/1000000000000",
        "735501641633/125000000000",
        "2941948288597/500000000000",
        "2941948288597/500000000000",
        "2941948288597/500000000000",
        "2941948288597/500000000000"
      ]
    },
    {
      "r_107_200": "5916302242101/1000000000000",
      "r_113_200": "5919623977761/1000000000000",
      "r_19_40": "2955862931557/500000000000",
      "r_1_2": "5911452186947/1000000000000",
      "r_21_40": "184844749169/31250000000",
      "r_23_40": "592693830091/100000000000",
      "r_3_5": "5929502783913/1000000000000",
      "r_49_100": "1182923342653/200000000000",
      "r_51_100": "5912956998263/1000000000000",
      "r_9_20": "2951115492409/500000000000",
      "sharp": "2957639280877/500000000000",
      "sharp_bins": [
        "5920164291799/1000000000000",
        "184994256391/31250000000",
        "5919457227581/1000000000000",
        "739885616661/125000000000",
        "2959350470519/500000000000",
        "2959151931107/500000000000",
        "5917891611429/1000000000000",
        "2958732638031/500000000000",
        "2958512589239/500000000000",
        "5916568845869/1000000000000",
        "1479024347589/250000000000",
        "5915609199271/1000000000000",
        "2957639280877/500000000000",
        "2957639280877/500000000000",
        "2957639280877/500000000000",
        "2957639280877/500000000000"
      ]
    },
    {
      "r_107_200": "5921242095779/1000000000000",
      "r_113_200": "1481143752067/250000000000",
      "r_19_40": "1183323892513/200000000000",
      "r_1_2": "5916379105339/1000000000000",
      "r_21_40": "591996807609/100000000000",
      "r_23_40": "1186371597953/200000000000",
      "r_3_5": "5934428755721/1000000000000",
      "r_49_100": "236780552203/40000000000",
      "r_51_100": "5917887537083/1000000000000",
      "r_9_20": "1476785589633/250000000000",
      "sharp": "2960092922621/500000000000",
      "sharp_bins": [
        "5925118656939/1000000000000",
        "1184953845919/200000000000",
        "5924408891761/1000000000000",
        "1481008804407/250000000000",
        "5923649825839/1000000000000",
        "5923251337737/1000000000000",
        "2961418832713/500000000000",
        "1480602473407/250000000000",
        "1480492085663/250000000000",
        "1184302108767/200000000000",
        "5921037607503/1000000000000",
        "740068490513/125000000000",
        "2960092922621/500000000000",
        "2960092922621/500000000000",
        "2960092922621/500000000000",
        "2960092922621/500000000000"
      ]
    },
    {
      "r_107_200": "587290531609/100000000000",
      "r_113_200": "183633453683/31250000000",
      "r_19_40": "733519145831/125000000000",
      "r_1_2": "5867996805213/1000000000000",
      "r_21_40": "1467905029299/250000000000",
      "r_23_40": "367720811491/62500000000",
      "r_3_5": "2943067237753/500000000000",
      "r_49_100": "5871075454899/1000000000000",
      "r_51_100": "733690006547/125000000000",
      "r_9_20": "1464665822063/250000000000",
      "sharp": "5872204967253/1000000000000",
      "sharp_bins": [
        "5876847514139/1000000000000",
        "1175299063539/200000000000",
        "2938065622637/500000000000",
        "734469198529/125000000000",
        "2937681660879/500000000000",
        "1468740150551/250000000000",
        "1468635865143/250000000000",
        "5874112394901/1000000000000",
        "5873667083889/1000000000000",
        "5873205663783/1000000000000",
        "367045549833/62500000000",
        "5872234707371/1000000000000",
        "5872204967253/1000000000000",
        "5872204967253/1000000000000",
        "5872204967253/1000000000000",
        "5872204967253/1000000000000"
      ]
    },
    {
      "r_107_200": "18369390361/3125000000",
      "r_113_200": "5881582850313/1000000000000",
      "r_19_40": "734175547339/125000000000",
      "r_1_2": "2936640609867/500000000000",
      "r_21_40": "734614420903/125000000000",
      "r_23_40": "2944408540499/500000000000",
      "r_3_5": "1178285190751/200000000000",
      "r_49_100": "1175266282791/200000000000",
      "r_51_100": "5874808774801/1000000000000",
      "r_9_20": "5863928183983/1000000000000",
      "sharp": "734683889611/125000000000",
      "sharp_bins": [
        "2941081706011/500000000000",
        "5881809708799/1000000000000",
        "735180514107/125000000000",
        "5881064910437/1000000000000",
        "5880673075649/1000000000000",
        "2940134381249/500000000000",
        "5879850004077/1000000000000",
        "5879417298157/1000000000000",
        "587897032411/100000000000",
        "1469626805107/250000000000",
        "5878028649247/1000000000000",
        "1469383209061/250000000000",
        "734683889611/125000000000",
        "734683889611/125000000000",
        "734683889611/125000000000",
        "734683889611/125000000000"
      ]
    },
    {
      "r_107_200": "5883465139747/1000000000000",
      "r_113_200": "1471713894317/250000000000",
      "r_19_40": "1175723361273/200000000000",
      "r_1_2": "587852661177/100000000000",
      "r_21_40": "2941085666681/500000000000",
      "r_23_40": "2947030703739/500000000000",
      "r_3_5": "368542345311/62500000000",
      "r_49_100": "5881548392533/1000000000000",
      "r_51_100": "1176011672887/200000000000",
      "r_9_20": "366822170349/62500000000",
      "sharp": "1470674553501/250000000000",
      "sharp_bins": [
        "1177487933787/200000000000",
        "2943542240769/500000000000",
        "2943358692803/500000000000",
        "5886336662533/1000000000000",
        "5885943285267/1000000000000",
        "5885537405489/1000000000000",
        "5885117058533/1000000000000",
        "5884682741851/1000000000000",
        "2942117067751/500000000000",
        "2941884690179/500000000000",
        "2941644568939/500000000000",
        "2941395818349/500000000000",
        "1470674553501/250000000000",
        "1470674553501/250000000000",
        "1470674553501/250000000000",
        "1470674553501/250000000000"
      ]
    },
    {
      "r_107_200": "5888686031823/1000000000000",
      "r_113_200": "2946044371029/500000000000",
      "r_19_40": "183868452921/31250000000",
      "r_1_2": "1176746604619/200000000000",
      "r_21_40": "588738805841/100000000000",
      "r_23_40": "58992660119/10000000000",
      "r_3_5": "5901889237781/1000000000000",
      "r_49_100": "1471681608949/250000000000",
      "r_51_100": "5885268863531/1000000000000",
      "r_9_20": "1468585737701/250000000000",
      "sharp": "588788630277/100000000000",
      "sharp_bins": [
        "2946338163981/500000000000",
        "5892319679017/1000000000000",
        "5891951106643/1000000000000",
        "5891568887647/1000000000000",
        "5891173993737/1000000000000",
        "368172910893/62500000000",
        "589034466703/100000000000",
        "5889908769039/1000000000000",
        "5889458561073/1000000000000",
        "5888992186521/1000000000000",
        "2944255153051/500000000000",
        "2944005575763/500000000000",
        "588788630277/100000000000",
        "588788630277/100000000000",
        "588788630277/100000000000",
        "588788630277/100000000000"
      ]
    },
    {
      "r_107_200": "2960107737253/500000000000",
      "r_113_200": "1480904646969/250000000000",
      "r_19_40": "2957659656163/500000000000",
      "r_1_2": "369704221633/62500000000",
      "r_21_40": "1479729540991/250000000000",
      "r_23_40": "18533627747/3125000000",
      "r_3_5": "296668811329/50000000000",
      "r_49_100": "5918245607093/1000000000000",
      "r_51_100": "1479200208657/250000000000",
      "r_9_20": "5905901465323/1000000000000",
      "sharp": "5919190780161/1000000000000",
      "sharp_bins": [
        "5924194690849/1000000000000",
        "1480959281523/250000000000",
        "5923468079879/1000000000000",
        "5923086696249/1000000000000",
        "5922692599269/1000000000000",
        "5922283543913/1000000000000",
        "5921861882419/1000000000000",
        "5921426104603/1000000000000",
        "2960487448289/500000000000",
        "592050898707/100000000000",
        "5920026280839/1000000000000",
        "5919527707157/1000000000000",
        "5919190780161/1000000000000",
        "5919190780161/1000000000000",
        "5919190780161/1000000000000",
        "5919190780161/1000000000000"
      ]
    },
    {
      "r_107_200": "1481282778057/250000000000",
      "r_113_200": "5928545226803/1000000000000",
      "r_19_40": "296009512051/50000000000",
      "r_1_2": "1184034130267/200000000000",
      "r_21_40": "1480957534929/250000000000",
      "r_23_40": "593565706239/100000000000",
      "r_3_5": "2375311497/400000000",
      "r_49_100": "5923119779629/1000000000000",
      "r_51_100": "1480426854937/250000000000",
      "r_9_20": "2955395026857/500000000000",
      "sharp": "1481018737599/250000000000",
      "sharp_bins": [
        "2964562333483/500000000000",
        "118575315327/20000000000",
        "1185679073221/200000000000",
        "5928012615319/1000000000000",
        "1481904284893/250000000000",
        "2963603348141/500000000000",
        "5926783630617/1000000000000",
        "5926346434751/1000000000000",
        "5925893797071/1000000000000",
        "5925426445181/1000000000000",
        "1481235571981/250000000000",
        "740555281619/125000000000",
        "1481018737599/250000000000",
        "1481018737599/250000000000",
        "1481018737599/250000000000",
        "1481018737599/250000000000"
      ]
    },
    {
      "r_107_200": "5876888136337/1000000000000",
      "r_113_200": "2940167262453/500000000000",
      "r_19_40": "5871808319133/1000000000000",
      "r_1_2": "293593847489/50000000000",
      "r_21_40": "734446742367/125000000000",
      "r_23_40": "1177485045189/200000000000",
      "r_3_5": "2945040158727/500000000000",
      "r_49_100": "5874768180511/1000000000000",
      "r_51_100": "29367149823/5000000000",
      "r_9_20": "2931216002153/500000000000",
      "sharp": "1175236699879/200000000000",
      "sharp_bins": [
        "1470237352829/250000000000",
        "2940293608401/500000000000",
        "588021147517/100000000000",
        "293991223679/50000000000",
        "5879424850157/1000000000000",
        "734876406493/125000000000",
        "5878584477359/1000000000000",
        "2939071408837/500000000000",
        "1469421634819/250000000000",
        "1469303661429/250000000000",
        "2938363258347/500000000000",
        "5876221452317/1000000000000",
        "1175236699879/200000000000",
        "1175236699879/200000000000",
        "1175236699879/200000000000",
        "1175236699879/200000000000"
      ]
    },
    {
      "r_107_200": "5882168417831/1000000000000",
      "r_113_200": "367851709147/62500000000",
      "r_19_40": "5877041803271/1000000000000",
      "r_1_2": "1469285624601/250000000000",
      "r_21_40": "1470212493789/250000000000",
      "r_23_40": "7365863287/1250000000",
      "r_3_5": "5895353126297/1000000000000",
      "r_49_100": "5880006138717/1000000000000",
      "r_51_100": "2939349833223/500000000000",
      "r_9_20": "733459884491/125000000000",
      "sharp": "5881431481099/1000000000000",
      "sharp_bins": [
        "5886245779973/1000000000000",
        "5885882097257/1000000000000",
        "1471376212269/250000000000",
        "5885116317139/1000000000000",
        "2942357570313/500000000000",
        "2942149984087/500000000000",
        "5883871597471/1000000000000",
        "1176685664423/200000000000",
        "1470742602103/250000000000",
        "5882496861363/1000000000000",
        "2941003530919/500000000000",
        "5881500311183/1000000000000",
        "5881431481099/1000000000000",
        "5881431481099/1000000000000",
        "5881431481099/1000000000000",
        "5881431481099/1000000000000"
      ]
    },
    {
      "r_107_200": "2943704518689/500000000000",
      "r_113_200": "5890880265719/1000000000000",
      "r_19_40": "147055905883/25000000000",
      "r_1_2": "2941184373933/500000000000",
      "r_21_40": "367880402739/62500000000",
      "r_23_40": "5897915967007/1000000000000",
      "r_3_5": "1475146430937/250000000000",
      "r_49_100": "5885204845601/1000000000000",
      "r_51_100": "5883929956147/1000000000000",
      "r_9_20": "2936443762409/500000000000",
      "sharp": "1471660029013/250000000000",
      "sharp_bins": [
        "2945751103539/500000000000",
        "5891137059919/1000000000000",
        "2945379165051/500000000000",
        "2945184146881/500000000000",
        "5889965591241/1000000000000",
        "736193609109/125000000000",
        "2944559467767/500000000000",
        "2944337037639/500000000000",
        "1177642911659/200000000000",
        "2943869695549/500000000000",
        "5887247955767/1000000000000",
        "147168488873/25000000000",
        "1471660029013/250000000000",
        "1471660029013/250000000000",
        "1471660029013/250000000000",
        "1471660029013/250000000000"
      ]
    },
    {
      "r_107_200": "5919123850371/1000000000000",
      "r_113_200": "592259652889/100000000000",
      "r_19_40": "1478488862637/250000000000",
      "r_1_2": "739261261873/125000000000",
      "r_21_40": "591780241977/100000000000",
      "r_23_40": "5929599488647/1000000000000",
      "r_3_5": "5932263565991/1000000000000",
      "r_49_100": "2958456960733/500000000000",
      "r_51_100": "1183129699679/200000000000",
      "r_9_20": "5904603285191/1000000000000",
      "sharp": "2959066725991/500000000000",
      "sharp_bins": [
        "592320468967/100000000000",
        "5922839594097/1000000000000",
        "1184492501109/200000000000",
        "2961035839371/500000000000",
        "1480417019083/250000000000",
        "2960625917127/500000000000",
        "5920821007799/1000000000000",
        "5920376090663/1000000000000",
        "1479979192017/250000000000",
        "2959720600687/500000000000",
        "1479737511361/250000000000",
        "591844155303/100000000000",
        "2959066725991/500000000000",
        "2959066725991/500000000000",
        "2959066725991/500000000000",
        "2959066725991/500000000000"
      ]
    },
    {
      "r_107_200": "2962030986371/500000000000",
      "r_113_200": "2963772780307/500000000000",
      "r_19_40": "5918850090009/1000000000000",
      "r_1_2": "1479753977591/250000000000",
      "r_21_40": "1480684232687/250000000000",
      "r_23_40": "5934519027413/1000000000000",
      "r_3_5": "5937189476449/1000000000000",
      "r_49_100": "1480452920491/250000000000",
      "r_51_100": "5920577714651/1000000000000",
      "r_9_20": "5909515149259/1000000000000",
      "sharp": "2961520458309/500000000000",
      "sharp_bins": [
        "5928157034041/1000000000000",
        "5927790604419/1000000000000",
        "5927412173287/1000000000000",
        "5927019992531/1000000000000",
        "2963307511521/500000000000",
        "1185239479717/200000000000",
        "5925765177859/1000000000000",
        "1481329713457/250000000000",
        "5924858112497/1000000000000",
        "1184876223731/200000000000",
        "296194426299/50000000000",
        "5923378591117/1000000000000",
        "2961520458309/500000000000",
        "2961520458309/500000000000",
        "2961520458309/500000000000",
        "2961520458309/500000000000"
      ]
    },
    {
      "r_107_200": "1468874688781/250000000000",
      "r_113_200": "2939507712799/500000000000",
      "r_19_40": "45860483203/7812500000",
      "r_1_2": "1467600003609/250000000000",
      "r_21_40": "45891876781/7812500000",
      "r_23_40": "117719223511/20000000000",
      "r_3_5": "184020789941/31250000000",
      "r_49_100": "5873134435647/1000000000000",
      "r_51_100": "234879144107/40000000000",
      "r_9_20": "5860897447443/1000000000000",
      "sharp": "1174965269013/200000000000",
      "sharp_bins": [
        "5879662386971/1000000000000",
        "1469822749177/250000000000",
        "5878908383079/1000000000000",
        "1469628145853/250000000000",
        "2939051983043/500000000000",
        "734710327921/125000000000",
        "2938623280381/500000000000",
        "587679653191/100000000000",
        "2938165427437/500000000000",
        "5875849998153/1000000000000",
        "5875352326723/1000000000000",
        "2937418974101/500000000000",
        "1174965269013/200000000000",
        "1174965269013/200000000000",
        "1174965269013/200000000000",
        "1174965269013/200000000000"
      ]
    },
    {
      "r_107_200": "6023244422011/1000000000000",
      "r_113_200": "3013339636123/500000000000",
      "r_19_40": "6018143842019/1000000000000",
      "r_1_2": "1504572984033/250000000000",
      "r_21_40": "6021940227039/1000000000000",
      "r_23_40": "1508366960533/250000000000",
      "r_3_5": "6036086964449/1000000000000",
      "r_49_100": "6021027477617/1000000000000",
      "r_51_100": "6019821002307/1000000000000",
      "r_9_20": "6009047728169/1000000000000",
      "sharp": "1505355194691/250000000000",
      "sharp_bins": [
        "3013621325997/500000000000",
        "6026878657213/1000000000000",
        "3013250782019/500000000000",
        "6026113954729/1000000000000",
        "6025714126501/1000000000000",
        "1506325488017/250000000000",
        "1204974973643/200000000000",
        "1204886966483/200000000000",
        "602398021193/100000000000",
        "3011754460667/500000000000",
        "6023022758113/1000000000000",
        "6022520641519/1000000000000",
        "3011000478117/500000000000",
        "752683033099/125000000000",
        "1505355194691/250000000000",
        "1505355194691/250000000000"
      ]
    },
    {
      "r_107_200": "5886060450223/1000000000000",
      "r_113_200": "5889601990727/1000000000000",
      "r_19_40": "5880612608921/1000000000000",
      "r_1_2": "1470233212839/250000000000",
      "r_21_40": "735589195589/125000000000",
      "r_23_40": "5896494707671/1000000000000",
      "r_3_5": "5899213716101/1000000000000",
      "r_49_100": "5883613774291/1000000000000",
      "r_51_100": "5882519530987/1000000000000",
      "r_9_20": "146784867569/25000000000",
      "sharp": "2942662680403/500000000000",
      "sharp_bins": [
        "2945128028249/500000000000",
        "5889881699963/1000000000000",
        "5889496075259/1000000000000",
        "5889097223803/1000000000000",
        "5888685513409/1000000000000",
        "2944130518517/500000000000",
        "5887821804879/1000000000000",
        "5887368569179/1000000000000",
        "5886899653259/1000000000000",
        "1177283104881/200000000000",
        "2942957276697/500000000000",
        "2942698423811/500000000000",
        "2942662680403/500000000000",
        "2942662680403/500000000000",
        "2942662680403/500000000000",
        "2942662680403/500000000000"
      ]
    },
    {
      "r_107_200": "5891282006319/1000000000000",
      "r_113_200": "2947417804833/500000000000",
      "r_19_40": "2942894816773/500000000000",
      "r_1_2": "735767566739/125000000000",
      "r_21_40": "1177986217353/200000000000",
      "r_23_40": "1180340313177/200000000000",
      "r_3_5": "147610694971/25000000000",
      "r_49_100": "14721986967/2500000000",
      "r_51_100": "5887731086833/1000000000000",
      "r_9_20": "367286600801/62500000000",
      "sharp": "4712412829/800000000",
      "sharp_bins": [
        "2947746581559/500000000000",
        "5895117360729/1000000000000",
        "2947365134651/500000000000",
        "5894329932529/1000000000000",
        "5893916717879/1000000000000",
        "5893490718621/1000000000000",
        "2946524973767/500000000000",
        "5892595156037/1000000000000",
        "736515583783/125000000000",
        "736454869603/125000000000",
        "2945568194779/500000000000",
        "5890617075717/1000000000000",
        "4712412829/800000000",
        "4712412829/800000000",
        "4712412829/800000000",
        "4712412829/800000000"
      ]
    },
    {
      "r_107_200": "6015199292313/1000000000000",
      "r_113_200": "6018678586789/1000000000000",
      "r_19_40": "6009938219307/1000000000000",
      "r_1_2": "1202038094571/200000000000",
      "r_21_40": "6013879863357/1000000000000",
      "r_23_40": "1506352298061/250000000000",
      "r_3_5": "6028062415531/1000000000000",
      "r_49_100": "375802936377/62500000000",
      "r_51_100": "601173647853/100000000000",
      "r_9_20": "1200169712479/200000000000",
      "sharp": "1202695586427/200000000000",
      "sharp_bins": [
        "3009631377667/500000000000",
        "6018893183737/1000000000000",
        "376157049607/62500000000",
        "601812155847/100000000000",
        "601771635979/100000000000",
        "3008649237233/500000000000",
        "6016866851919/1000000000000",
        "188013156839/31250000000",
        "6015959462191/1000000000000",
        "6015483358683/1000000000000",
        "187968477087/31250000000",
        "6014482714747/1000000000000",
        "3006978910259/500000000000",
        "1202695586427/200000000000",
        "1202695586427/200000000000",
        "1202695586427/200000000000"
      ]
    },
    {
      "r_107_200": "5901584848419/1000000000000",
      "r_113_200": "5905162144989/1000000000000",
      "r_19_40": "5896004725331/1000000000000",
      "r_1_2": "117928328451/20000000000",
      "r_21_40": "5900226055191/1000000000000",
      "r_23_40": "5911974135459/1000000000000",
      "r_3_5": "5914714652473/1000000000000",
      "r_49_100": "5899017361709/1000000000000",
      "r_51_100": "5898014462777/1000000000000",
      "r_9_20": "735853703313/125000000000",
      "sharp": "5900757844093/1000000000000",
      "sharp_bins": [
        "2952913323141/500000000000",
        "5905447984781/1000000000000",
        "295252899791/50000000000",
        "2952327364073/500000000000",
        "14760596371/2500000000",
        "5903809550417/1000000000000",
        "5903365752613/1000000000000",
        "2951453952271/500000000000",
        "2951217169171/500000000000",
        "5901945519109/1000000000000",
        "1180287965433/200000000000",
        "1475229342353/250000000000",
        "5900757844093/1000000000000",
        "5900757844093/1000000000000",
        "5900757844093/1000000000000",
        "5900757844093/1000000000000"
      ]
    },
    {
      "r_107_200": "300152601779/50000000000",
      "r_113_200": "1501640851017/250000000000",
      "r_19_40": "93713598133/15625000000",
      "r_1_2": "5997996724063/1000000000000",
      "r_21_40": "48013764057/8000000000",
      "r_23_40": "3006634525919/500000000000",
      "r_3_5": "3007972057453/500000000000",
      "r_49_100": "3000301554307/500000000000",
      "r_51_100": "1199911434687/200000000000",
      "r_9_20": "374285314353/62500000000",
      "sharp": "1500365405703/250000000000",
      "sharp_bins": [
        "6007165701547/1000000000000",
        "6006793964969/1000000000000",
        "750801388471/125000000000",
        "187687961553/31250000000",
        "1501401632743/250000000000",
        "6005185181/1000000000",
        "150118715719/25000000000",
        "600429790087/100000000000",
        "37523958003/6250000000",
        "11725297659/1953125000",
        "3001428163303/500000000000",
        "6002343519163/1000000000000",
        "6001813436459/1000000000000",
        "1500365405703/250000000000",
        "1500365405703/250000000000",
        "1500365405703/250000000000"
      ]
    },
    {
      "r_107_200": "3003470727821/500000000000",
      "r_113_200": "1502616041607/250000000000",
      "r_19_40": "240060673013/40000000000",
      "r_1_2": "6001875032647/1000000000000",
      "r_21_40": "3002803236113/500000000000",
      "r_23_40": "752142159407/125000000000",
      "r_3_5": "6019820206297/1000000000000",
      "r_49_100": "1501112834681/250000000000",
      "r_51_100": "1500859588811/250000000000",
      "r_9_20": "5992434273359/1000000000000",
      "sharp": "6005322784927/1000000000000",
      "sharp_bins": [
        "6011070549339/1000000000000",
        "3005348653601/500000000000",
        "6010312944887/1000000000000",
        "1201983021611/200000000000",
        "6009505373013/1000000000000",
        "1502270634491/250000000000",
        "6008644514591/1000000000000",
        "6008192325483/1000000000000",
        "3003863125829/500000000000",
        "6007243934643/1000000000000",
        "6006746433669/1000000000000",
        "6006232217063/1000000000000",
        "3002850371927/500000000000",
        "6005322784927/1000000000000",
        "6005322784927/1000000000000",
        "6005322784927/1000000000000"
      ]
    },
    {
      "r_107_200": "2994935794479/500000000000",
      "r_113_200": "5993421742787/1000000000000",
      "r_19_40": "598435700381/100000000000",
      "r_1_2": "1496191148739/250000000000",
      "r_21_40": "5988526723259/1000000000000",
      "r_23_40": "6000098556119/1000000000000",
      "r_3_5": "6002799706391/1000000000000",
      "r_49_100": "149682890641/25000000000",
      "r_51_100": "2993170463741/500000000000",
      "r_9_20": "298761864879/50000000000",
      "sharp": "1497101926017/250000000000",
      "sharp_bins": [
        "5994045632061/1000000000000",
        "2996834845523/500000000000",
        "749160262139/125000000000",
        "1498220516691/250000000000",
        "5992469247867/1000000000000",
        "599204144869/100000000000",
        "5991600905531/1000000000000",
        "2995573076783/500000000000",
        "5990675921391/1000000000000",
        "2995095457307/500000000000",
        "374355569527/62500000000",
        "5989171412439/1000000000000",
        "1497158917563/250000000000",
        "1497101926017/250000000000",
        "1497101926017/250000000000",
        "1497101926017/250000000000"
      ]
    },
    {
      "r_107_200": "2997114286709/500000000000",
      "r_113_200": "2998893512051/500000000000",
      "r_19_40": "5988677007069/1000000000000",
      "r_1_2": "598911326203/100000000000",
      "r_21_40": "5992881131723/1000000000000",
      "r_23_40": "1200886469043/200000000000",
      "r_3_5": "1922284277/320000000",
      "r_49_100": "5991636553331/1000000000000",
      "r_51_100": "599069175161/100000000000",
      "r_9_20": "5979579484741/1000000000000",
      "sharp": "2996369000421/500000000000",
      "sharp_bins": [
        "119968277237/20000000000",
        "2999018422151/500000000000",
        "2998824084727/500000000000",
        "7496558823/1250000000",
        "299841658033/50000000000",
        "1499101072293/250000000000",
        "383741611/64000000",
        "2997753423817/500000000000",
        "374689721777/62500000000",
        "2997274738963/500000000000",
        "2997023310573/500000000000",
        "93648873017/15625000000",
        "749123886963/125000000000",
        "2996369000421/500000000000",
        "2996369000421/500000000000",
        "2996369000421/500000000000"
      ]
    },
    {
      "r_107_200": "6018437905489/1000000000000",
      "r_113_200": "3010996693443/500000000000",
      "r_19_40": "6012888114123/1000000000000",
      "r_1_2": "6013339880193/1000000000000",
      "r_21_40": "3008546511367/500000000000",
      "r_23_40": "3014284477977/500000000000",
      "r_3_5": "3015637342471/500000000000",
      "r_49_100": "751978354879/125000000000",
      "r_51_100": "601491129829/100000000000",
      "r_9_20": "1500968720347/250000000000",
      "sharp": "6016736557553/1000000000000",
      "sharp_bins": [
        "3011305885017/500000000000",
        "60222341471/10000000000",
        "1204369081849/200000000000",
        "6021443220489/1000000000000",
        "602102914491/100000000000",
        "301030100337/50000000000",
        "3010079863343/500000000000",
        "6019703315083/1000000000000",
        "1504808261649/250000000000",
        "1504686646601/250000000000",
        "6018244982301/1000000000000",
        "6017726718631/1000000000000",
        "1504297814867/250000000000",
        "6016736557553/1000000000000",
        "6016736557553/1000000000000",
        "6016736557553/1000000000000"
      ]
    },
    {
      "r_107_200": "1196037694963/200000000000",
      "r_113_200": "5983789764211/1000000000000",
      "r_19_40": "5974493182203/1000000000000",
      "r_1_2": "5975016201883/1000000000000",
      "r_21_40": "2989412777429/500000000000",
      "r_23_40": "93600036209/15625000000",
      "r_3_5": "59931425993/10000000000",
      "r_49_100": "5977480008477/1000000000000",
      "r_51_100": "747076500307/125000000000",
      "r_9_20": "5965390241731/1000000000000",
      "sharp": "747352838497/125000000000",
      "sharp_bins": [
        "598443935791/100000000000",
        "2992029060891/500000000000",
        "1196732969667/200000000000",
        "2991628886427/500000000000",
        "1495709457527/250000000000",
        "1495601282307/250000000000",
        "5981957779779/1000000000000",
        "239259850499/40000000000",
        "2990510136779/500000000000",
        "2990264013947/500000000000",
        "5980020160673/1000000000000",
        "5979494983189/1000000000000",
        "5978952724949/1000000000000",
        "747352838497/125000000000",
        "747352838497/125000000000",
        "747352838497/125000000000"
      ]
    },
    {
      "r_107_200": "750787105441/125000000000",
      "r_113_200": "6009886551061/1000000000000",
      "r_19_40": "3000312064717/500000000000",
      "r_1_2": "6001151035437/1000000000000",
      "r_21_40": "6004939879819/1000000000000",
      "r_23_40": "1203287406991/200000000000",
      "r_3_5": "30095821261/5000000000",
      "r_49_100": "6003587813751/1000000000000",
      "r_51_100": "120054747397/20000000000",
      "r_9_20": "1198318704591/200000000000",
      "sharp": "3002361953261/500000000000",
      "sharp_bins": [
        "6010524637483/1000000000000",
        "6010143466729/1000000000000",
        "3004875320649/500000000000",
        "6009345396017/1000000000000",
        "1502231846397/250000000000",
        "751061804949/125000000000",
        "3004024379393/500000000000",
        "3003794447359/500000000000",
        "6007113590879/1000000000000",
        "6006623544043/1000000000000",
        "3003058379443/500000000000",
        "3002797060701/500000000000",
        "3002526757377/500000000000",
        "3002361953261/500000000000",
        "3002361953261/500000000000",
        "3002361953261/500000000000"
      ]
    },
    {
      "r_107_200": "2982844239619/500000000000",
      "r_113_200": "5969330342927/1000000000000",
      "r_19_40": "5959848534101/1000000000000",
      "r_1_2": "5960459951689/1000000000000",
      "r_21_40": "1491077533909/250000000000",
      "r_23_40": "5975907643771/1000000000000",
      "r_3_5": "1494669875609/250000000000",
      "r_49_100": "2981430973807/500000000000",
      "r_51_100": "2981036320673/500000000000",
      "r_9_20": "5950774580187/1000000000000",
      "sharp": "1491111882691/250000000000",
      "sharp_bins": [
        "5970004808169/1000000000000",
        "5969618656761/1000000000000",
        "5969218799123/1000000000000",
        "2984403703523/500000000000",
        "5968383152909/1000000000000",
        "596794472717/100000000000",
        "2983746451901/500000000000",
        "2983513017007/500000000000",
        "5966544377953/1000000000000",
        "2983023487283/500000000000",
        "5965533229699/1000000000000",
        "745625308909/125000000000",
        "11649324717/1953125000",
        "1491111882691/250000000000",
        "1491111882691/250000000000",
        "1491111882691/250000000000"
      ]
    },
    {
      "r_107_200": "5970246453871/1000000000000",
      "r_113_200": "5973897362631/1000000000000",
      "r_19_40": "5964369310511/1000000000000",
      "r_1_2": "5965008683657/1000000000000",
      "r_21_40": "2984432638111/500000000000",
      "r_23_40": "5980445221577/1000000000000",
      "r_3_5": "373951410721/62500000000",
      "r_49_100": "5967384131321/1000000000000",
      "r_51_100": "1491655949919/250000000000",
      "r_9_20": "5955315335401/1000000000000",
      "sharp": "298448926077/50000000000",
      "sharp_bins": [
        "5974574867973/1000000000000",
        "5974187557909/1000000000000",
        "74672331783/12500000000",
        "5973373986613/1000000000000",
        "2986474282481/500000000000",
        "2986254485683/500000000000",
        "2986027988913/500000000000",
        "186612123121/31250000000",
        "5971105117047/1000000000000",
        "2985303275389/500000000000",
        "5970091648641/1000000000000",
        "596955974041/100000000000",
        "149225259581/25000000000",
        "298448926077/50000000000",
        "298448926077/50000000000",
        "298448926077/50000000000"
      ]
    },
    {
      "r_107_200": "5950680022139/1000000000000",
      "r_113_200": "1488590783823/250000000000",
      "r_19_40": "5944694840997/1000000000000",
      "r_1_2": "5945396311347/1000000000000",
      "r_21_40": "5949286899913/1000000000000",
      "r_23_40": "5960897743719/1000000000000",
      "r_3_5": "5963702461689/1000000000000",
      "r_49_100": "2973867068421/500000000000",
      "r_51_100": "1486756423067/250000000000",
      "r_9_20": "593568661673/100000000000",
      "sharp": "5949565240539/1000000000000",
      "sharp_bins": [
        "2977530186103/500000000000",
        "5954668636281/1000000000000",
        "2977132719857/500000000000",
        "148846221627/25000000000",
        "5953419272587/1000000000000",
        "1488244189451/250000000000",
        "5952519375627/1000000000000",
        "2976023931157/500000000000",
        "5951560586501/1000000000000",
        "2975529001559/500000000000",
        "5950538530903/1000000000000",
        "5950002273877/1000000000000",
        "5949565240539/1000000000000",
        "5949565240539/1000000000000",
        "5949565240539/1000000000000",
        "5949565240539/1000000000000"
      ]
    },
    {
      "r_107_200": "5955378424423/1000000000000",
      "r_113_200": "1191814187301/200000000000",
      "r_19_40": "2974677940073/500000000000",
      "r_1_2": "148752123999/25000000000",
      "r_21_40": "744247791559/125000000000",
      "r_23_40": "5965577244129/1000000000000",
      "r_3_5": "5968387684541/1000000000000",
      "r_49_100": "1190479377293/200000000000",
      "r_51_100": "5951716923801/1000000000000",
      "r_9_20": "371272889067/62500000000",
      "sharp": "1488559124339/250000000000",
      "sharp_bins": [
        "5959771244467/1000000000000",
        "1191875663699/200000000000",
        "5958973923627/1000000000000",
        "5958556146533/1000000000000",
        "1489531336647/250000000000",
        "1489420404861/250000000000",
        "1489305756083/250000000000",
        "2978375147927/500000000000",
        "5956261806831/1000000000000",
        "2977879005481/500000000000",
        "2977618665661/500000000000",
        "5954699871553/1000000000000",
        "1488559124339/250000000000",
        "1488559124339/250000000000",
        "1488559124339/250000000000",
        "1488559124339/250000000000"
      ]
    },
    {
      "r_107_200": "93495516221/15625000000",
      "r_113_200": "2993694895561/500000000000",
      "r_19_40": "5977727754801/1000000000000",
      "r_1_2": "5978449408969/1000000000000",
      "r_21_40": "1495580963071/250000000000",
      "r_23_40": "5993848969003/1000000000000",
      "r_3_5": "5996641999577/1000000000000",
      "r_49_100": "5980745829803/1000000000000",
      "r_51_100": "2990035614963/500000000000",
      "r_9_20": "5968735461299/1000000000000",
      "sharp": "5982366043521/1000000000000",
      "sharp_bins": [
        "374254761041/62500000000",
        "5987685523503/1000000000000",
        "93551268337/15625000000",
        "374179079301/62500000000",
        "5986436493077/1000000000000",
        "1197198710023/200000000000",
        "2992768602849/500000000000",
        "5985065828827/1000000000000",
        "5984579677093/1000000000000",
        "1496019449909/250000000000",
        "2991779804681/500000000000",
        "2991512220879/500000000000",
        "747808982259/125000000000",
        "5982366043521/1000000000000",
        "5982366043521/1000000000000",
        "5982366043521/1000000000000"
      ]
    },
    {
      "r_107_200": "1187995023017/200000000000",
      "r_113_200": "1188741698951/200000000000",
      "r_19_40": "5933806280781/1000000000000",
      "r_1_2": "47477011377/8000000000",
      "r_21_40": "5938564274559/1000000000000",
      "r_23_40": "5950169316879/1000000000000",
      "r_3_5": "2976506542843/500000000000",
      "r_49_100": "1187374600009/200000000000",
      "r_51_100": "5936275330659/1000000000000",
      "r_9_20": "2962459306899/500000000000",
      "sharp": "1187791967913/200000000000",
      "sharp_bins": [
        "1188886301857/200000000000",
        "743004329121/125000000000",
        "1485906224633/250000000000",
        "1188640594003/200000000000",
        "594276742523/100000000000",
        "2971159120667/500000000000",
        "2970927549931/500000000000",
        "742672097631/125000000000",
        "2970441743317/500000000000",
        "2970187003239/500000000000",
        "5939847898751/1000000000000",
        "1187860955659/200000000000",
        "1187791967913/200000000000",
        "1187791967913/200000000000",
        "1187791967913/200000000000",
        "1187791967913/200000000000"
      ]
    },
    {
      "r_107_200": "2972381772161/500000000000",
      "r_113_200": "1189701332773/200000000000",
      "r_19_40": "5938557392027/1000000000000",
      "r_1_2": "2969702350643/500000000000",
      "r_21_40": "2971674809831/500000000000",
      "r_23_40": "297747014131/50000000000",
      "r_3_5": "2978895033083/500000000000",
      "r_49_100": "2970813014849/500000000000",
      "r_51_100": "594105630353/100000000000",
      "r_9_20": "5929687057369/1000000000000",
      "sharp": "118874423593/20000000000",
      "sharp_bins": [
        "5949232813193/1000000000000",
        "5948834703763/1000000000000",
        "5948423730219/1000000000000",
        "2974000277623/500000000000",
        "5947563759913/1000000000000",
        "5947113321337/1000000000000",
        "5946648922029/1000000000000",
        "1486542336263/250000000000",
        "743209348967/125000000000",
        "371572753443/62500000000",
        "1188927338879/200000000000",
        "2972046162811/500000000000",
        "118874423593/20000000000",
        "118874423593/20000000000",
        "118874423593/20000000000",
        "118874423593/20000000000"
      ]
    },
    {
      "r_107_200": "2962029290359/500000000000",
      "r_113_200": "1481957905929/250000000000",
      "r_19_40": "59177434699/10000000000",
      "r_1_2": "1183731126163/200000000000",
      "r_21_40": "1480658327203/250000000000",
      "r_23_40": "5934240947583/1000000000000",
      "r_3_5": "371069828733/62500000000",
      "r_49_100": "5920835011479/1000000000000",
      "r_51_100": "148008035301/25000000000",
      "r_9_20": "5908996597639/1000000000000",
      "sharp": "5923170042141/1000000000000",
      "sharp_bins": [
        "370536076989/62500000000",
        "5928175757187/1000000000000",
        "1481940562281/250000000000",
        "2963667632547/500000000000",
        "2963447746647/500000000000",
        "1185288262789/200000000000",
        "5925973360673/1000000000000",
        "1185098005611/200000000000",
        "2962495796753/500000000000",
        "1184895346583/200000000000",
        "5923945381547/1000000000000",
        "2961698320399/500000000000",
        "5923170042141/1000000000000",
        "5923170042141/1000000000000",
        "5923170042141/1000000000000",
        "5923170042141/1000000000000"
      ]
    },
    {
      "r_107_200": "2964490522317/500000000000",
      "r_113_200": "741595549501/125000000000",
      "r_19_40": "1184525613323/200000000000",
      "r_1_2": "2961783603787/500000000000",
      "r_21_40": "1481888121241/250000000000",
      "r_23_40": "2969573879521/500000000000",
      "r_3_5": "5942030506797/1000000000000",
      "r_49_100": "2962860961429/500000000000",
      "r_51_100": "1481308974391/250000000000",
      "r_9_20": "5913896863601/1000000000000",
      "sharp": "46313009597/7812500000",
      "sharp_bins": [
        "5933513243967/1000000000000",
        "5933110472243/1000000000000",
        "1186539131599/200000000000",
        "46345838761/7812500000",
        "1482956567363/250000000000",
        "5931370765831/1000000000000",
        "2965450741439/500000000000",
        "370651051183/62500000000",
        "5929917050697/1000000000000",
        "1185880171509/200000000000",
        "14822170437/2500000000",
        "1185663621261/200000000000",
        "46313009597/7812500000",
        "46313009597/7812500000",
        "46313009597/7812500000",
        "46313009597/7812500000"
      ]
    },
    {
      "r_107_200": "1181510635987/200000000000",
      "r_113_200": "2955682844473/500000000000",
      "r_19_40": "1180218853863/200000000000",
      "r_1_2": "5902096835273/1000000000000",
      "r_21_40": "5906113628473/1000000000000",
      "r_23_40": "1183544012557/200000000000",
      "r_3_5": "5920627132451/1000000000000",
      "r_49_100": "2952103449311/500000000000",
      "r_51_100": "118075575267/20000000000",
      "r_9_20": "1473131183003/250000000000",
      "sharp": "5906791449461/1000000000000",
      "sharp_bins": [
        "2956067060677/500000000000",
        "36948299461/6250000000",
        "5911309767137/1000000000000",
        "5910878604669/1000000000000",
        "47283470601/8000000000",
        "5909975447749/1000000000000",
        "2954751139421/500000000000",
        "5909014307159/1000000000000",
        "2954255366487/500000000000",
        "738498842733/125000000000",
        "1476863510283/250000000000",
        "5906899856217/1000000000000",
        "5906791449461/1000000000000",
        "5906791449461/1000000000000",
        "5906791449461/1000000000000",
        "5906791449461/1000000000000"
      ]
    },
    {
      "r_107_200": "5912624946149/1000000000000",
      "r_113_200": "1479112066177/250000000000",
      "r_19_40": "5906127729483/1000000000000",
      "r_1_2": "590715702667/100000000000",
      "r_21_40": "2955590960329/500000000000",
      "r_23_40": "1184555593963/200000000000",
      "r_3_5": "2962845918133/500000000000",
      "r_49_100": "2954621535989/500000000000",
      "r_51_100": "5908842071239/1000000000000",
      "r_9_20": "2948786062963/500000000000",
      "sharp": "1477958965661/250000000000",
      "sharp_bins": [
        "5917220018153/1000000000000",
        "591681246017/100000000000",
        "1183278590423/200000000000",
        "5915960419079/1000000000000",
        "5915514261133/1000000000000",
        "739381812193/125000000000",
        "369661246073/62500000000",
        "2957045284479/500000000000",
        "1182717118983/200000000000",
        "5913064202699/1000000000000",
        "5912526100349/1000000000000",
        "5911970515357/1000000000000",
        "1477958965661/250000000000",
        "1477958965661/250000000000",
        "1477958965661/250000000000",
        "1477958965661/250000000000"
      ]
    },
    {
      "r_107_200": "1485878048523/250000000000",
      "r_113_200": "1486831277677/250000000000",
      "r_19_40": "5937049151213/1000000000000",
      "r_1_2": "5938067709983/1000000000000",
      "r_21_40": "742759287407/125000000000",
      "r_23_40": "47629039373/8000000000",
      "r_3_5": "5956531157361/1000000000000",
      "r_49_100": "742518609541/125000000000",
      "r_51_100": "1187948900679/200000000000",
      "r_9_20": "1185673401053/200000000000",
      "sharp": "742814525083/125000000000",
      "sharp_bins": [
        "743510428571/125000000000",
        "5947676902133/1000000000000",
        "5947258311627/1000000000000",
        "2973413112983/500000000000",
        "2973190664053/500000000000",
        "2972961006397/500000000000",
        "743181113523/125000000000",
        "743120053057/125000000000",
        "2972228418031/500000000000",
        "5943936833221/1000000000000",
        "5943400351417/1000000000000",
        "594284650209/100000000000",
        "742814525083/125000000000",
        "742814525083/125000000000",
        "742814525083/125000000000",
        "742814525083/125000000000"
      ]
    },
    {
      "r_107_200": "5895709881931/1000000000000",
      "r_113_200": "5899571551931/1000000000000",
      "r_19_40": "588909926971/100000000000",
      "r_1_2": "2945094641559/500000000000",
      "r_21_40": "1473563232491/250000000000",
      "r_23_40": "5905843550101/1000000000000",
      "r_3_5": "2954392300581/500000000000",
      "r_49_100": "1473051228081/250000000000",
      "r_51_100": "5891890315469/1000000000000",
      "r_9_20": "5880729538933/1000000000000",
      "sharp": "5895047683737/1000000000000",
      "sharp_bins": [
        "2950182770273/500000000000",
        "92186788069/15625000000",
        "5899530351307/1000000000000",
        "5899093521153/1000000000000",
        "5898642802579/1000000000000",
        "5898178357751/1000000000000",
        "5897699071401/1000000000000",
        "2948602430899/500000000000",
        "2948347412761/500000000000",
        "5896168432209/1000000000000",
        "2947812552999/500000000000",
        "2947532082717/500000000000",
        "5895047683737/1000000000000",
        "5895047683737/1000000000000",
        "5895047683737/1000000000000",
        "5895047683737/1000000000000"
      ]
    },
    {
      "r_107_200": "5900880362387/1000000000000",
      "r_113_200": "2952376641719/500000000000",
      "r_19_40": "5894231238617/1000000000000",
      "r_1_2": "5895347672139/1000000000000",
      "r_21_40": "294970989361/50000000000",
      "r_23_40": "369437612631/62500000000",
      "r_3_5": "1478487514277/250000000000",
      "r_49_100": "589733992177/100000000000",
      "r_51_100": "5897051968937/1000000000000",
      "r_9_20": "5885874015079/1000000000000",
      "sharp": "368761933441/62500000000",
      "sharp_bins": [
        "5905550690047/1000000000000",
        "92267784073/15625000000",
        "1476178170111/250000000000",
        "5904274424661/1000000000000",
        "1475955568117/250000000000",
        "5903356385637/1000000000000",
        "1475718912871/250000000000",
        "1475594997081/250000000000",
        "737733561867/125000000000",
        "1180268128459/200000000000",
        "2950397927943/500000000000",
        "5900233456041/1000000000000",
        "368761933441/62500000000",
        "368761933441/62500000000",
        "368761933441/62500000000",
        "368761933441/62500000000"
      ]
    },
    {
      "r_107_200": "1175635806871/200000000000",
      "r_113_200": "2941038948191/500000000000",
      "r_19_40": "5871492505233/1000000000000",
      "r_1_2": "1174521413143/200000000000",
      "r_21_40": "5876708374953/1000000000000",
      "r_23_40": "1177657768399/200000000000",
      "r_3_5": "2945627352853/500000000000",
      "r_49_100": "367159391413/62500000000",
      "r_51_100": "5874323496969/1000000000000",
      "r_9_20": "5863312601353/1000000000000",
      "sharp": "5877643550089/1000000000000",
      "sharp_bins": [
        "5882894618111/1000000000000",
        "1176495838647/200000000000",
        "5882051043359/1000000000000",
        "5881609734827/1000000000000",
        "5881154753547/1000000000000",
        "5880685825657/1000000000000",
        "2940100977829/500000000000",
        "45935179703/7812500000",
        "5879188185621/1000000000000",
        "2939328376563/500000000000",
        "293905417921/50000000000",
        "5877643550089/1000000000000",
        "5877643550089/1000000000000",
        "5877643550089/1000000000000",
        "5877643550089/1000000000000",
        "5877643550089/1000000000000"
      ]
    },
    {
      "r_107_200": "5883507147093/1000000000000",
      "r_113_200": "2943708918081/500000000000",
      "r_19_40": "1469195356869/250000000000",
      "r_1_2": "1175584460559/200000000000",
      "r_21_40": "2941016325799/500000000000",
      "r_23_40": "1178721334143/200000000000",
      "r_3_5": "5896580192121/1000000000000",
      "r_49_100": "2939921386273/500000000000",
      "r_51_100": "2939821118401/500000000000",
      "r_9_20": "733576533131/125000000000",
      "sharp": "735368055479/125000000000",
      "sharp_bins": [
        "588823808087/100000000000",
        "2943910594517/500000000000",
        "5887391559711/1000000000000",
        "2943474380023/500000000000",
        "735811534627/125000000000",
        "5886021837351/1000000000000",
        "5885536447587/1000000000000",
        "588503596649/100000000000",
        "294225980843/50000000000",
        "2941993323471/500000000000",
        "1470859177897/250000000000",
        "735368055479/125000000000",
        "735368055479/125000000000",
        "735368055479/125000000000",
        "735368055479/125000000000",
        "735368055479/125000000000"
      ]
    },
    {
      "r_107_200": "366231313293/62500000000",
      "r_113_200": "2931819987639/500000000000",
      "r_19_40": "29264853267/5000000000",
      "r_1_2": "234163027183/40000000000",
      "r_21_40": "183069237479/31250000000",
      "r_23_40": "733723283553/125000000000",
      "r_3_5": "5872776535777/1000000000000",
      "r_49_100": "5855947454039/1000000000000",
      "r_51_100": "5855807965171/1000000000000",
      "r_9_20": "5844983166373/1000000000000",
      "sharp": "5859289176989/1000000000000",
      "sharp_bins": [
        "1466120099369/250000000000",
        "2932030083687/500000000000",
        "2931813799657/500000000000",
        "5863181429181/1000000000000",
        "5862721820047/1000000000000",
        "1465561992339/250000000000",
        "2930879586411/500000000000",
        "18316422257/3125000000",
        "146518379169/25000000000",
        "1172039714231/200000000000",
        "732455593959/125000000000",
        "5859289176989/1000000000000",
        "5859289176989/1000000000000",
        "5859289176989/1000000000000",
        "5859289176989/1000000000000",
        "5859289176989/1000000000000"
      ]
    },
    {
      "r_107_200": "1173085988353/200000000000",
      "r_113_200": "1173875699171/200000000000",
      "r_19_40": "5858664743877/1000000000000",
      "r_1_2": "732474212821/125000000000",
      "r_21_40": "1465985332437/250000000000",
      "r_23_40": "1175100788667/200000000000",
      "r_3_5": "5878499657019/1000000000000",
      "r_49_100": "5861644760959/1000000000000",
      "r_51_100": "2930764501299/500000000000",
      "r_9_20": "2925343597293/500000000000",
      "sharp": "1466248249703/250000000000",
      "sharp_bins": [
        "2935110810241/500000000000",
        "2934900123839/500000000000",
        "586936651841/100000000000",
        "5868919170253/1000000000000",
        "5868458366309/1000000000000",
        "5867983305243/1000000000000",
        "117349865681/20000000000",
        "5866987995121/1000000000000",
        "5866466788923/1000000000000",
        "5865928931739/1000000000000",
        "5865373841053/1000000000000",
        "1466248249703/250000000000",
        "1466248249703/250000000000",
        "1466248249703/250000000000",
        "1466248249703/250000000000",
        "1466248249703/250000000000"
      ]
    },
    {
      "r_107_200": "5899238457097/1000000000000",
      "r_113_200": "2951591514921/500000000000",
      "r_19_40": "5892399062437/1000000000000",
      "r_1_2": "5893617320961/1000000000000",
      "r_21_40": "1179550613677/200000000000",
      "r_23_40": "2954652262851/500000000000",
      "r_3_5": "1478075004197/250000000000",
      "r_49_100": "5895469962141/1000000000000",
      "r_51_100": "1473836760897/250000000000",
      "r_9_20": "735533055591/125000000000",
      "sharp": "5898595567979/1000000000000",
      "sharp_bins": [
        "5904013526233/1000000000000",
        "2951796198097/500000000000",
        "5903158497777/1000000000000",
        "1180542280137/200000000000",
        "5902250595267/1000000000000",
        "5901775810101/1000000000000",
        "2950643029101/500000000000",
        "737597649917/125000000000",
        "590026046201/100000000000",
        "5899723099783/1000000000000",
        "5899168770373/1000000000000",
        "5898596678003/1000000000000",
        "5898595567979/1000000000000",
        "5898595567979/1000000000000",
        "5898595567979/1000000000000",
        "5898595567979/1000000000000"
      ]
    },
    {
      "r_107_200": "5904390877377/1000000000000",
      "r_113_200": "5908346305469/1000000000000",
      "r_19_40": "1179502944799/200000000000",
      "r_1_2": "235950333021/40000000000",
      "r_21_40": "5902902033631/1000000000000",
      "r_23_40": "5914445042553/1000000000000",
      "r_3_5": "5917447609119/1000000000000",
      "r_49_100": "5900588441671/1000000000000",
      "r_51_100": "5900491097489/1000000000000",
      "r_9_20": "2944696172081/500000000000",
      "sharp": "2951860845769/500000000000",
      "sharp_bins": [
        "738647517853/125000000000",
        "2954378820919/500000000000",
        "1181664472887/200000000000",
        "5907873881217/1000000000000",
        "5907411683719/1000000000000",
        "5906935501157/1000000000000",
        "1181288869767/200000000000",
        "1476484521713/250000000000",
        "1476353986427/250000000000",
        "295243859041/50000000000",
        "2952160725443/500000000000",
        "9224606191/1562500000",
        "2951860845769/500000000000",
        "2951860845769/500000000000",
        "2951860845769/500000000000",
        "2951860845769/500000000000"
      ]
    },
    {
      "r_107_200": "118190082957/20000000000",
      "r_113_200": "2956735073871/500000000000",
      "r_19_40": "118051838337/20000000000",
      "r_1_2": "590386058091/100000000000",
      "r_21_40": "5908011955843/1000000000000",
      "r_23_40": "1479886494149/250000000000",
      "r_3_5": "2961277716237/500000000000",
      "r_49_100": "5905668251067/1000000000000",
      "r_51_100": "590559628001/100000000000",
      "r_9_20": "2947241072593/500000000000",
      "sharp": "5908808929357/1000000000000",
      "sharp_bins": [
        "1182861453187/200000000000",
        "5913883423871/1000000000000",
        "2956723399183/500000000000",
        "5912996960949/1000000000000",
        "5912533404361/1000000000000",
        "591205585847/100000000000",
        "5911563340923/1000000000000",
        "5911055712153/1000000000000",
        "738816525587/125000000000",
        "5909992075859/1000000000000",
        "738679373167/125000000000",
        "5908860141607/1000000000000",
        "5908808929357/1000000000000",
        "5908808929357/1000000000000",
        "5908808929357/1000000000000",
        "5908808929357/1000000000000"
      ]
    },
    {
      "r_107_200": "5887020909881/1000000000000",
      "r_113_200": "589101573653/100000000000",
      "r_19_40": "588010373401/100000000000",
      "r_1_2": "294066728611/50000000000",
      "r_21_40": "2942758673419/500000000000",
      "r_23_40": "2948528249857/500000000000",
      "r_3_5": "737510300381/125000000000",
      "r_49_100": "1176619640477/200000000000",
      "r_51_100": "5883083471251/1000000000000",
      "r_9_20": "146804157361/25000000000",
      "sharp": "235459127931/40000000000",
      "sharp_bins": [
        "1472968157111/250000000000",
        "2945722752913/500000000000",
        "2945502988101/500000000000",
        "1178110557213/200000000000",
        "736260762257/125000000000",
        "2944802558479/500000000000",
        "2944554572941/500000000000",
        "147214946997/25000000000",
        "2944035337771/500000000000",
        "2943763403091/500000000000",
        "5886965694919/1000000000000",
        "235459127931/40000000000",
        "235459127931/40000000000",
        "235459127931/40000000000",
        "235459127931/40000000000",
        "235459127931/40000000000"
      ]
    },
    {
      "r_107_200": "1178458227733/200000000000",
      "r_113_200": "5896297098659/1000000000000",
      "r_19_40": "5885337157333/1000000000000",
      "r_1_2": "1471648256417/250000000000",
      "r_21_40": "5890784025047/1000000000000",
      "r_23_40": "737789533609/125000000000",
      "r_3_5": "1181069904647/200000000000",
      "r_49_100": "5888334825429/1000000000000",
      "r_51_100": "2944172541657/500000000000",
      "r_9_20": "2938705311149/500000000000",
      "sharp": "589172239011/100000000000",
      "sharp_bins": [
        "2948578687583/500000000000",
        "1179345770203/200000000000",
        "5896287910187/1000000000000",
        "2947916650829/500000000000",
        "5895365187883/1000000000000",
        "1473720693831/250000000000",
        "1473596342183/250000000000",
        "294693633193/50000000000",
        "368334001183/62500000000",
        "9207497983/1562500000",
        "2946118079523/500000000000",
        "589172239011/100000000000",
        "589172239011/100000000000",
        "589172239011/100000000000",
        "589172239011/100000000000",
        "589172239011/100000000000"
      ]
    },
    {
      "r_107_200": "2934519243273/500000000000",
      "r_113_200": "5873071366119/1000000000000",
      "r_19_40": "5862120070263/1000000000000",
      "r_1_2": "5863300220239/1000000000000",
      "r_21_40": "1466880186319/250000000000",
      "r_23_40": "1469762558017/250000000000",
      "r_3_5": "2941049500491/500000000000",
      "r_49_100": "23460116861/4000000000",
      "r_51_100": "5865064696081/1000000000000",
      "r_9_20": "5854371372551/1000000000000",
      "sharp": "2934311098997/500000000000",
      "sharp_bins": [
        "45890241071/7812500000",
        "234940785317/40000000000",
        "5873075736951/1000000000000",
        "5872618227807/1000000000000",
        "5872147077857/1000000000000",
        "5871661527057/1000000000000",
        "2935580425757/500000000000",
        "5870644823377/1000000000000",
        "1467528179361/250000000000",
        "733695489733/125000000000",
        "5868997715321/1000000000000",
        "2934311098997/500000000000",
        "2934311098997/500000000000",
        "2934311098997/500000000000",
        "2934311098997/500000000000",
        "2934311098997/500000000000"
      ]
    },
    {
      "r_107_200": "5874453555733/1000000000000",
      "r_113_200": "1175699673483/200000000000",
      "r_19_40": "146687428791/25000000000",
      "r_1_2": "1173740500457/200000000000",
      "r_21_40": "2936465993123/500000000000",
      "r_23_40": "5884457013101/1000000000000",
      "r_3_5": "235500552493/40000000000",
      "r_49_100": "5870410149717/1000000000000",
      "r_51_100": "1467617609219/250000000000",
      "r_9_20": "1171951515243/200000000000",
      "sharp": "1468502784507/250000000000",
      "sharp_bins": [
        "146984535639/25000000000",
        "5878948707321/1000000000000",
        "587850330621/100000000000",
        "2939022141417/500000000000",
        "5877571609653/1000000000000",
        "1175416905627/200000000000",
        "1469145579017/250000000000",
        "1175212949237/200000000000",
        "293776554747/50000000000",
        "2937490374013/500000000000",
        "2937206498951/500000000000",
        "1468502784507/250000000000",
        "1468502784507/250000000000",
        "1468502784507/250000000000",
        "1468502784507/250000000000",
        "1468502784507/250000000000"
      ]
    },
    {
      "r_107_200": "2953911659103/500000000000",
      "r_113_200": "5911861339527/1000000000000",
      "r_19_40": "2950381157171/500000000000",
      "r_1_2": "2951045973189/500000000000",
      "r_21_40": "2953153043723/500000000000",
      "r_23_40": "5917814783667/1000000000000",
      "r_3_5": "592086933023/100000000000",
      "r_49_100": "1180753702219/200000000000",
      "r_51_100": "737981604117/125000000000",
      "r_9_20": "1473217652619/250000000000",
      "sharp": "1476794419329/250000000000",
      "sharp_bins": [
        "1478182882353/250000000000",
        "5912298928763/1000000000000",
        "5911853888993/1000000000000",
        "5911395167053/1000000000000",
        "5910922924719/1000000000000",
        "2955218186891/500000000000",
        "5909934824171/1000000000000",
        "5909417973811/1000000000000",
        "5908885186031/1000000000000",
        "1181667148373/200000000000",
        "2953884535283/500000000000",
        "1181436909443/200000000000",
        "1476794419329/250000000000",
        "1476794419329/250000000000",
        "1476794419329/250000000000",
        "1476794419329/250000000000"
      ]
    },
    {
      "r_107_200": "739114870291/125000000000",
      "r_113_200": "739620890421/125000000000",
      "r_19_40": "5905823597207/1000000000000",
      "r_1_2": "5907177286279/1000000000000",
      "r_21_40": "5911398566763/1000000000000",
      "r_23_40": "5922898357739/1000000000000",
      "r_3_5": "5925959648571/1000000000000",
      "r_49_100": "295441612593/50000000000",
      "r_51_100": "738617609553/125000000000",
      "r_9_20": "737243027563/125000000000",
      "sharp": "5912248176509/1000000000000",
      "sharp_bins": [
        "739730062813/125000000000",
        "5917406600037/1000000000000",
        "5916960252969/1000000000000",
        "5916500221073/1000000000000",
        "1183205333171/200000000000",
        "236621552039/40000000000",
        "5915035938163/1000000000000",
        "5914517776089/1000000000000",
        "5913983679849/1000000000000",
        "2956716466249/500000000000",
        "591286496489/100000000000",
        "1478069788479/250000000000",
        "5912248176509/1000000000000",
        "5912248176509/1000000000000",
        "5912248176509/1000000000000",
        "5912248176509/1000000000000"
      ]
    },
    {
      "r_107_200": "5861232236787/1000000000000",
      "r_113_200": "1173066043313/200000000000",
      "r_19_40": "73178378553/12500000000",
      "r_1_2": "1171084448223/200000000000",
      "r_21_40": "1464923000761/250000000000",
      "r_23_40": "5871205933193/1000000000000",
      "r_3_5": "5874295651063/1000000000000",
      "r_49_100": "5857102823013/1000000000000",
      "r_51_100": "5857201757891/1000000000000",
      "r_9_20": "1169345590639/200000000000",
      "sharp": "1172177574779/200000000000",
      "sharp_bins": [
        "733280053597/125000000000",
        "117316033257/20000000000",
        "2932675059731/500000000000",
        "234595394327/40000000000",
        "5864405722731/1000000000000",
        "2931956102739/500000000000",
        "5863403531301/1000000000000",
        "234515168261/40000000000",
        "1465584672459/250000000000",
        "183180665929/31250000000",
        "2930603082571/500000000000",
        "1172177574779/200000000000",
        "1172177574779/200000000000",
        "1172177574779/200000000000",
        "1172177574779/200000000000",
        "1172177574779/200000000000"
      ]
    },
    {
      "r_107_200": "5895706066931/1000000000000",
      "r_113_200": "2949897759549/500000000000",
      "r_19_40": "5888604803071/1000000000000",
      "r_1_2": "2944954099861/500000000000",
      "r_21_40": "5894170341599/1000000000000",
      "r_23_40": "5905671490949/1000000000000",
      "r_3_5": "738594793509/125000000000",
      "r_49_100": "1472882790073/250000000000",
      "r_51_100": "5891688648893/1000000000000",
      "r_9_20": "1470226403707/250000000000",
      "sharp": "1179032312913/200000000000",
      "sharp_bins": [
        "5900692166901/1000000000000",
        "368765862487/62500000000",
        "1179960543223/200000000000",
        "2949668992467/500000000000",
        "368678723689/62500000000",
        "2949183373181/500000000000",
        "2948929385927/500000000000",
        "1474333857659/250000000000",
        "2948398003087/500000000000",
        "2948119945323/500000000000",
        "1473916595991/250000000000",
        "1179032312913/200000000000",
        "1179032312913/200000000000",
        "1179032312913/200000000000",
        "1179032312913/200000000000",
        "1179032312913/200000000000"
      ]
    },
    {
      "r_107_200": "5900902209087/1000000000000",
      "r_113_200": "1181000446099/200000000000",
      "r_19_40": "2946883089653/500000000000",
      "r_1_2": "5895093537287/1000000000000",
      "r_21_40": "5899363178319/1000000000000",
      "r_23_40": "2955428560191/500000000000",
      "r_3_5": "2956975573041/500000000000",
      "r_49_100": "2948347715807/500000000000",
      "r_51_100": "368554802181/62500000000",
      "r_9_20": "5886077972357/1000000000000",
      "sharp": "5900332672893/1000000000000",
      "sharp_bins": [
        "5905902163793/1000000000000",
        "2952731220979/500000000000",
        "2952504998961/500000000000",
        "369033993939/62500000000",
        "5904064130097/1000000000000",
        "184486560277/31250000000",
        "2951530293061/500000000000",
        "295126793881/50000000000",
        "5901995088683/1000000000000",
        "5901437613187/1000000000000",
        "2950431376503/500000000000",
        "5900332672893/1000000000000",
        "5900332672893/1000000000000",
        "5900332672893/1000000000000",
        "5900332672893/1000000000000",
        "5900332672893/1000000000000"
      ]
    },
    {
      "r_107_200": "5877855500589/1000000000000",
      "r_113_200": "2940992752777/500000000000",
      "r_19_40": "5870788402229/1000000000000",
      "r_1_2": "2936005636799/500000000000",
      "r_21_40": "587630499963/100000000000",
      "r_23_40": "5887802850481/1000000000000",
      "r_3_5": "736364201567/125000000000",
      "r_49_100": "1174726276211/200000000000",
      "r_51_100": "2936900017579/500000000000",
      "r_9_20": "5863272916687/1000000000000",
      "sharp": "2938718612431/500000000000",
      "sharp_bins": [
        "5882905250951/1000000000000",
        "5882462483973/1000000000000",
        "735250863347/125000000000",
        "1470384396127/250000000000",
        "5881054362159/1000000000000",
        "5880556735217/1000000000000",
        "5880043933687/1000000000000",
        "5879515467493/1000000000000",
        "5878970799099/1000000000000",
        "5878409264049/1000000000000",
        "1469457493027/250000000000",
        "2938718612431/500000000000",
        "2938718612431/500000000000",
        "2938718612431/500000000000",
        "2938718612431/500000000000",
        "2938718612431/500000000000"
      ]
    },
    {
      "r_107_200": "1470803085319/250000000000",
      "r_113_200": "5887353516143/1000000000000",
      "r_19_40": "5876109569183/1000000000000",
      "r_1_2": "2938678241543/500000000000",
      "r_21_40": "5881658315407/1000000000000",
      "r_23_40": "5893151091967/1000000000000",
      "r_3_5": "737033690181/125000000000",
      "r_49_100": "2939478009833/500000000000",
      "r_51_100": "5741355811/976562500",
      "r_9_20": "11462116017/1953125000",
      "sharp": "5882769049183/1000000000000",
      "sharp_bins": [
        "5888276668251/1000000000000",
        "1177566495999/200000000000",
        "5887375474153/1000000000000",
        "117738094359/20000000000",
        "2943210028399/500000000000",
        "5885920987327/1000000000000",
        "588540674141/100000000000",
        "367804801891/62500000000",
        "5884330717681/1000000000000",
        "1176753548333/200000000000",
        "1470796753919/250000000000",
        "5882769049183/1000000000000",
        "5882769049183/1000000000000",
        "5882769049183/1000000000000",
        "5882769049183/1000000000000",
        "5882769049183/1000000000000"
      ]
    },
    {
      "r_107_200": "2944264299237/500000000000",
      "r_113_200": "5892680628163/1000000000000",
      "r_19_40": "5881390861893/1000000000000",
      "r_1_2": "5882661547081/1000000000000",
      "r_21_40": "1177394233019/200000000000",
      "r_23_40": "5898458258349/1000000000000",
      "r_3_5": "1180316828489/200000000000",
      "r_49_100": "5884240583883/1000000000000",
      "r_51_100": "2942228193789/500000000000",
      "r_9_20": "1468473597097/250000000000",
      "sharp": "2944030262637/500000000000",
      "sharp_bins": [
        "1473401778971/250000000000",
        "2946580770013/500000000000",
        "1473175785063/250000000000",
        "235689239437/40000000000",
        "5891744922877/1000000000000",
        "1472811112227/250000000000",
        "2945364398901/500000000000",
        "235607899283/40000000000",
        "2944824983461/500000000000",
        "736135699097/125000000000",
        "5888503476827/1000000000000",
        "2944030262637/500000000000",
        "2944030262637/500000000000",
        "2944030262637/500000000000",
        "2944030262637/500000000000",
        "2944030262637/500000000000"
      ]
    },
    {
      "r_107_200": "1172949977657/200000000000",
      "r_113_200": "1467233098927/250000000000",
      "r_19_40": "1464429693709/250000000000",
      "r_1_2": "1464721105403/250000000000",
      "r_21_40": "5863180855247/1000000000000",
      "r_23_40": "5874669030987/1000000000000",
      "r_3_5": "587781235193/100000000000",
      "r_49_100": "5860481854129/1000000000000",
      "r_51_100": "5860647435149/1000000000000",
      "r_9_20": "1462599399459/250000000000",
      "sharp": "2932215711971/500000000000",
      "sharp_bins": [
        "2934939491743/500000000000",
        "366839392159/62500000000",
        "2934484286697/500000000000",
        "5868493207163/1000000000000",
        "2934001822039/500000000000",
        "293374977173/50000000000",
        "5866980302181/1000000000000",
        "5866445311879/1000000000000",
        "1466473426471/250000000000",
        "5865325054579/1000000000000",
        "1466184699921/250000000000",
        "2932215711971/500000000000",
        "2932215711971/500000000000",
        "2932215711971/500000000000",
        "2932215711971/500000000000",
        "2932215711971/500000000000"
      ]
    },
    {
      "r_107_200": "2935184857227/500000000000",
      "r_113_200": "9399299547/1600000000",
      "r_19_40": "5863305389693/1000000000000",
      "r_1_2": "2932246801531/500000000000",
      "r_21_40": "5868797491359/1000000000000",
      "r_23_40": "5880280162073/1000000000000",
      "r_3_5": "735428753849/125000000000",
      "r_49_100": "1466517942489/250000000000",
      "r_51_100": "2933129757563/500000000000",
      "r_9_20": "234239712479/40000000000",
      "sharp": "2935013834767/500000000000",
      "sharp_bins": [
        "5875511783467/1000000000000",
        "1468765455517/250000000000",
        "2937299429267/500000000000",
        "91783159709/15625000000",
        "2936815689981/500000000000",
        "1174625198879/200000000000",
        "2936302731451/500000000000",
        "2936034589281/500000000000",
        "2935758139469/500000000000",
        "366934145869/62500000000",
        "2935179393087/500000000000",
        "2935013834767/500000000000",
        "2935013834767/500000000000",
        "2935013834767/500000000000",
        "2935013834767/500000000000",
        "2935013834767/500000000000"
      ]
    },
    {
      "r_107_200": "734473963203/125000000000",
      "r_113_200": "1175999109639/200000000000",
      "r_19_40": "23474767313/4000000000",
      "r_1_2": "5869903759781/1000000000000",
      "r_21_40": "734276989023/125000000000",
      "r_23_40": "2942847351581/500000000000",
      "r_3_5": "235554100007/40000000000",
      "r_49_100": "2935730955069/500000000000",
      "r_51_100": "5871672874553/1000000000000",
      "r_9_20": "5861387609883/1000000000000",
      "sharp": "1468856256861/250000000000",
      "sharp_bins": [
        "5880948567507/1000000000000",
        "5880497158577/1000000000000",
        "147000818521/25000000000",
        "1469888661081/250000000000",
        "146976558491/25000000000",
        "5878555487717/1000000000000",
        "734754186031/125000000000",
        "5877495735863/1000000000000",
        "5876941372431/1000000000000",
        "1175273993489/200000000000",
        "5875780964723/1000000000000",
        "1468856256861/250000000000",
        "1468856256861/250000000000",
        "1468856256861/250000000000",
        "1468856256861/250000000000",
        "1468856256861/250000000000"
      ]
    },
    {
      "r_107_200": "367573282743/62500000000",
      "r_113_200": "294269368991/50000000000",
      "r_19_40": "1468509452481/250000000000",
      "r_1_2": "47002185543/8000000000",
      "r_21_40": "2939796640737/500000000000",
      "r_23_40": "117821351179/20000000000",
      "r_3_5": "5894233061547/1000000000000",
      "r_49_100": "5876811393601/1000000000000",
      "r_51_100": "2938522688197/500000000000",
      "r_9_20": "733342791431/125000000000",
      "sharp": "2940390719201/500000000000",
      "sharp_bins": [
        "5886343776699/1000000000000",
        "588589095533/100000000000",
        "294271255977/50000000000",
        "1176989120183/200000000000",
        "2942225935667/500000000000",
        "588394359257/100000000000",
        "2941710082907/500000000000",
        "235315239491/40000000000",
        "5882325203131/1000000000000",
        "5881752382547/1000000000000",
        "73514524631/12500000000",
        "2940390719201/500000000000",
        "2940390719201/500000000000",
        "2940390719201/500000000000",
        "2940390719201/500000000000",
        "2940390719201/500000000000"
      ]
    },
    {
      "r_107_200": "5886512583329/1000000000000",
      "r_113_200": "736342266173/125000000000",
      "r_19_40": "5879343742839/1000000000000",
      "r_1_2": "588060231097/100000000000",
      "r_21_40": "5884930011891/1000000000000",
      "r_23_40": "589639915321/100000000000",
      "r_3_5": "5899572141081/1000000000000",
      "r_49_100": "5882120631149/1000000000000",
      "r_51_100": "5882377430951/1000000000000",
      "r_9_20": "5872057377169/1000000000000",
      "sharp": "1471524329207/250000000000",
      "sharp_bins": [
        "2945848914681/500000000000",
        "5891243630301/1000000000000",
        "2945388206123/500000000000",
        "2945147754191/500000000000",
        "2944900195941/500000000000",
        "5889290725377/1000000000000",
        "5888765911587/1000000000000",
        "5888225348333/1000000000000",
        "58876681861/10000000000",
        "5887093993777/1000000000000",
        "1177300443499/200000000000",
        "1471524329207/250000000000",
        "1471524329207/250000000000",
        "1471524329207/250000000000",
        "1471524329207/250000000000",
        "1471524329207/250000000000"
      ]
    },
    {
      "r_107_200": "1472952982313/250000000000",
      "r_113_200": "5896047843967/1000000000000",
      "r_19_40": "1471152417421/250000000000",
      "r_1_2": "5885891156303/1000000000000",
      "r_21_40": "5890226147973/1000000000000",
      "r_23_40": "5901689537513/1000000000000",
      "r_3_5": "5904869791429/1000000000000",
      "r_49_100": "5887389667069/1000000000000",
      "r_51_100": "588766908143/100000000000",
      "r_9_20": "5877332784577/1000000000000",
      "sharp": "184105397157/31250000000",
      "sharp_bins": [
        "147425269321/25000000000",
        "1474138807671/250000000000",
        "737010833249/125000000000",
        "1179120882717/200000000000",
        "5895107947957/1000000000000",
        "2947298466307/500000000000",
        "736758846479/125000000000",
        "1473382216269/250000000000",
        "2946485183569/500000000000",
        "147309871167/25000000000",
        "2945900875521/500000000000",
        "184105397157/31250000000",
        "184105397157/31250000000",
        "184105397157/31250000000",
        "184105397157/31250000000",
        "184105397157/31250000000"
      ]
    },
    {
      "r_107_200": "586817515391/100000000000",
      "r_113_200": "5872442189109/1000000000000",
      "r_19_40": "2930559162397/500000000000",
      "r_1_2": "732786908351/125000000000",
      "r_21_40": "1173315551039/200000000000",
      "r_23_40": "4702435243/800000000",
      "r_3_5": "36757759057/6250000000",
      "r_49_100": "732976575447/125000000000",
      "r_51_100": "5864016786457/1000000000000",
      "r_9_20": "1463503559641/250000000000",
      "sharp": "5867885370043/1000000000000",
      "sharp_bins": [
        "2867883353/488281250",
        "5872966408557/1000000000000",
        "5872494550883/1000000000000",
        "5872009048221/1000000000000",
        "2935754608451/500000000000",
        "366937162541/62500000000",
        "5870464597491/1000000000000",
        "5869918544551/1000000000000",
        "5869356056029/1000000000000",
        "5868776499257/1000000000000",
        "1467044761089/250000000000",
        "5867885370043/1000000000000",
        "5867885370043/1000000000000",
        "5867885370043/1000000000000",
        "5867885370043/1000000000000",
        "5867885370043/1000000000000"
      ]
    },
    {
      "r_107_200": "2936816478049/500000000000",
      "r_113_200": "5877911051409/1000000000000",
      "r_19_40": "2933270783411/500000000000",
      "r_1_2": "2933870771971/500000000000",
      "r_21_40": "1174406419421/200000000000",
      "r_23_40": "5883494893523/1000000000000",
      "r_3_5": "5886700139081/1000000000000",
      "r_49_100": "91706867667/15625000000",
      "r_51_100": "234778649231/40000000000",
      "r_9_20": "5859445326569/1000000000000",
      "sharp": "5873319229087/1000000000000",
      "sharp_bins": [
        "183715542301/31250000000",
        "5878437233207/1000000000000",
        "5877963948341/1000000000000",
        "1469369253617/250000000000",
        "73462196869/12500000000",
        "2938229849211/500000000000",
        "5875928261779/1000000000000",
        "293769038939/50000000000",
        "5874816863337/1000000000000",
        "587423588463/100000000000",
        "2936818508083/500000000000",
        "5873319229087/1000000000000",
        "5873319229087/1000000000000",
        "5873319229087/1000000000000",
        "5873319229087/1000000000000",
        "5873319229087/1000000000000"
      ]
    },
    {
      "r_107_200": "5879038406873/1000000000000",
      "r_113_200": "2941663670773/500000000000",
      "r_19_40": "5871912960993/1000000000000",
      "r_1_2": "5873135809551/1000000000000",
      "r_21_40": "5877434177313/1000000000000",
      "r_23_40": "5888892979271/1000000000000",
      "r_3_5": "5892105954469/1000000000000",
      "r_49_100": "5874614455211/1000000000000",
      "r_51_100": "293743178111/50000000000",
      "r_9_20": "2932412448793/500000000000",
      "sharp": "183709402021/31250000000",
      "sharp_bins": [
        "5884316987009/1000000000000",
        "5883855464981/1000000000000",
        "5883380774571/1000000000000",
        "5882892432377/1000000000000",
        "2941194878989/500000000000",
        "2940936148759/500000000000",
        "1470334863553/250000000000",
        "2940395284663/500000000000",
        "5880225256541/1000000000000",
        "2939821443459/500000000000",
        "47032341099/8000000000",
        "183709402021/31250000000",
        "183709402021/31250000000",
        "183709402021/31250000000",
        "183709402021/31250000000",
        "183709402021/31250000000"
      ]
    },
    {
      "r_107_200": "2942201333341/500000000000",
      "r_113_200": "5888702108193/1000000000000",
      "r_19_40": "293862193743/50000000000",
      "r_1_2": "5878489332923/1000000000000",
      "r_21_40": "5882795189499/1000000000000",
      "r_23_40": "589424935813/100000000000",
      "r_3_5": "589746983431/100000000000",
      "r_49_100": "5879948704549/1000000000000",
      "r_51_100": "1470055005159/250000000000",
      "r_9_20": "366885272363/62500000000",
      "sharp": "5884041527101/1000000000000",
      "sharp_bins": [
        "1472423754697/250000000000",
        "184038504097/31250000000",
        "5888756072143/1000000000000",
        "1472066589923/250000000000",
        "5887762315017/1000000000000",
        "5887243485501/1000000000000",
        "5886709276977/1000000000000",
        "5886159032813/1000000000000",
        "5885592366507/1000000000000",
        "235400346041/40000000000",
        "1176881413343/200000000000",
        "5884041527101/1000000000000",
        "5884041527101/1000000000000",
        "5884041527101/1000000000000",
        "5884041527101/1000000000000",
        "5884041527101/1000000000000"
      ]
    },
    {
      "r_107_200": "368107885583/62500000000",
      "r_113_200": "5894035788977/1000000000000",
      "r_19_40": "2941267367969/500000000000",
      "r_1_2": "588380254219/100000000000",
      "r_21_40": "5888115565957/1000000000000",
      "r_23_40": "5899564473823/1000000000000",
      "r_3_5": "2951396112461/500000000000",
      "r_49_100": "5885242708903/1000000000000",
      "r_51_100": "1471384008959/250000000000",
      "r_9_20": "5875464127209/1000000000000",
      "sharp": "2944670825243/500000000000",
      "sharp_bins": [
        "589503188737/100000000000",
        "5894567669599/1000000000000",
        "2947045139343/500000000000",
        "184174976051/31250000000",
        "235723754297/40000000000",
        "5892573698711/1000000000000",
        "2946019082973/500000000000",
        "5891486604627/1000000000000",
        "5890918628111/1000000000000",
        "2945166805649/500000000000",
        "5889730737981/1000000000000",
        "2944670825243/500000000000",
        "2944670825243/500000000000",
        "2944670825243/500000000000",
        "2944670825243/500000000000",
        "2944670825243/500000000000"
      ]
    },
    {
      "r_107_200": "2961341463919/500000000000",
      "r_113_200": "1185395065259/200000000000",
      "r_19_40": "2957646587289/500000000000",
      "r_1_2": "2958353654573/500000000000",
      "r_21_40": "5921080066563/1000000000000",
      "r_23_40": "5932497716033/1000000000000",
      "r_3_5": "5935717895677/1000000000000",
      "r_49_100": "591808815513/100000000000",
      "r_51_100": "2959249805811/500000000000",
      "r_9_20": "2954040101741/500000000000",
      "sharp": "2961052066333/500000000000",
      "sharp_bins": [
        "148198909569/25000000000",
        "2963746687361/500000000000",
        "5927017344879/1000000000000",
        "5926527638669/1000000000000",
        "2963011869547/500000000000",
        "1185101063037/200000000000",
        "5924971781223/1000000000000",
        "1481105636787/250000000000",
        "2961928396817/500000000000",
        "740409261129/125000000000",
        "740334236079/125000000000",
        "2961052066333/500000000000",
        "2961052066333/500000000000",
        "2961052066333/500000000000",
        "2961052066333/500000000000",
        "2961052066333/500000000000"
      ]
    },
    {
      "r_107_200": "5900237374823/1000000000000",
      "r_113_200": "5904566509281/1000000000000",
      "r_19_40": "2946491254147/500000000000",
      "r_1_2": "2947147171239/500000000000",
      "r_21_40": "1474655209773/250000000000",
      "r_23_40": "1182011511583/200000000000",
      "r_3_5": "2956649658603/500000000000",
      "r_49_100": "5895696247771/1000000000000",
      "r_51_100": "1474008275277/250000000000",
      "r_9_20": "5885930728673/1000000000000",
      "sharp": "2949903324739/500000000000",
      "sharp_bins": [
        "369098049839/62500000000",
        "738137750829/125000000000",
        "2952311021097/500000000000",
        "5904128425621/1000000000000",
        "295181024173/50000000000",
        "1475774441737/250000000000",
        "5902559689813/1000000000000",
        "590200560189/100000000000",
        "1475358779097/250000000000",
        "5900847612159/1000000000000",
        "2950121139973/500000000000",
        "2949903324739/500000000000",
        "2949903324739/500000000000",
        "2949903324739/500000000000",
        "2949903324739/500000000000",
        "2949903324739/500000000000"
      ]
    },
    {
      "r_107_200": "5876806942411/1000000000000",
      "r_113_200": "2940584969297/500000000000",
      "r_19_40": "5869732102153/1000000000000",
      "r_1_2": "2935470727903/500000000000",
      "r_21_40": "367198607513/62500000000",
      "r_23_40": "2943311901811/500000000000",
      "r_3_5": "1472471223359/250000000000",
      "r_49_100": "2936181147521/500000000000",
      "r_51_100": "1174524969147/200000000000",
      "r_9_20": "1465712046457/250000000000",
      "sharp": "2938262166403/500000000000",
      "sharp_bins": [
        "294109647779/50000000000",
        "5881722853521/1000000000000",
        "5881239249961/1000000000000",
        "2940370942347/500000000000",
        "183757191201/31250000000",
        "5879703234909/1000000000000",
        "2939580479493/500000000000",
        "2939301365217/500000000000",
        "734753477983/125000000000",
        "183669866309/31250000000",
        "1175365157087/200000000000",
        "2938262166403/500000000000",
        "2938262166403/500000000000",
        "2938262166403/500000000000",
        "2938262166403/500000000000",
        "2938262166403/500000000000"
      ]
    },
    {
      "r_107_200": "2941098029419/500000000000",
      "r_113_200": "1177313872823/200000000000",
      "r_19_40": "5875088594073/1000000000000",
      "r_1_2": "2938159996257/500000000000",
      "r_21_40": "1470140918837/250000000000",
      "r_23_40": "5892005587153/1000000000000",
      "r_3_5": "5895274179469/1000000000000",
      "r_49_100": "4591970431/781250000",
      "r_51_100": "5878006315897/1000000000000",
      "r_9_20": "5868212671691/1000000000000",
      "sharp": "235275616723/40000000000",
      "sharp_bins": [
        "1177519120563/200000000000",
        "2943562074317/500000000000",
        "5886639192167/1000000000000",
        "5886140473957/1000000000000",
        "5885627356537/1000000000000",
        "2942549563713/500000000000",
        "5884555510253/1000000000000",
        "47071967571/8000000000",
        "1470854928321/250000000000",
        "2941413147361/500000000000",
        "1470553763307/250000000000",
        "235275616723/40000000000",
        "235275616723/40000000000",
        "235275616723/40000000000",
        "235275616723/40000000000",
        "235275616723/40000000000"
      ]
    },
    {
      "r_107_200": "2943772123579/500000000000",
      "r_113_200": "5891927525097/1000000000000",
      "r_19_40": "2940202428877/500000000000",
      "r_1_2": "5881658044681/1000000000000",
      "r_21_40": "4708727061/800000000",
      "r_23_40": "294867296303/50000000000",
      "r_3_5": "5900621787597/1000000000000",
      "r_49_100": "735380198861/125000000000",
      "r_51_100": "1470836793601/250000000000",
      "r_9_20": "5873537286277/1000000000000",
      "sharp": "5887215784449/1000000000000",
      "sharp_bins": [
        "5892956904927/1000000000000",
        "589248413521/100000000000",
        "736499732933/125000000000",
        "5891497830991/1000000000000",
        "2945491701087/500000000000",
        "5890453868313/1000000000000",
        "5889908951857/1000000000000",
        "294467404789/50000000000",
        "1472192645117/250000000000",
        "2944087945413/500000000000",
        "5887563391039/1000000000000",
        "5887215784449/1000000000000",
        "5887215784449/1000000000000",
        "5887215784449/1000000000000",
        "5887215784449/1000000000000",
        "5887215784449/1000000000000"
      ]
    },
    {
      "r_107_200": "736606474371/125000000000",
      "r_113_200": "589724471239/100000000000",
      "r_19_40": "5885681175753/1000000000000",
      "r_1_2": "1177391179027/200000000000",
      "r_21_40": "1472803364803/250000000000",
      "r_23_40": "46114414973/7812500000",
      "r_3_5": "2952964008103/500000000000",
      "r_49_100": "1472080224359/250000000000",
      "r_51_100": "2944323852733/500000000000",
      "r_9_20": "2939411152863/500000000000",
      "sharp": "5892500720091/1000000000000",
      "sharp_bins": [
        "5898277153429/1000000000000",
        "1179560620889/200000000000",
        "5897315554717/1000000000000",
        "5896814246313/1000000000000",
        "1179259709099/200000000000",
        "5895767747341/1000000000000",
        "2947610786587/500000000000",
        "736832433451/125000000000",
        "2947040356971/500000000000",
        "5893484798273/1000000000000",
        "5892871086469/1000000000000",
        "5892500720091/1000000000000",
        "5892500720091/1000000000000",
        "5892500720091/1000000000000",
        "5892500720091/1000000000000",
        "5892500720091/1000000000000"
      ]
    },
    {
      "r_107_200": "1179622253753/200000000000",
      "r_113_200": "5902513558933/1000000000000",
      "r_19_40": "736363748959/125000000000",
      "r_1_2": "1178441208787/200000000000",
      "r_21_40": "2948235060393/500000000000",
      "r_23_40": "1181579159543/200000000000",
      "r_3_5": "1182237113679/200000000000",
      "r_49_100": "2946776270059/500000000000",
      "r_51_100": "2946950213699/500000000000",
      "r_9_20": "5884060145097/1000000000000",
      "sharp": "2948868870099/500000000000",
      "sharp_bins": [
        "2951774501453/500000000000",
        "236122948071/40000000000",
        "5902584902301/1000000000000",
        "92220036677/15625000000",
        "590156540503/100000000000",
        "2950516687131/500000000000",
        "5900485975273/1000000000000",
        "117998453087/20000000000",
        "2949671348861/500000000000",
        "737343199089/125000000000",
        "5898130706907/1000000000000",
        "2948868870099/500000000000",
        "2948868870099/500000000000",
        "2948868870099/500000000000",
        "2948868870099/500000000000",
        "2948868870099/500000000000"
      ]
    },
    {
      "r_107_200": "1468618662301/250000000000",
      "r_113_200": "5878911753079/1000000000000",
      "r_19_40": "2933746092297/500000000000",
      "r_1_2": "1467171781397/250000000000",
      "r_21_40": "293641133061/50000000000",
      "r_23_40": "2942128408431/500000000000",
      "r_3_5": "5887566195311/1000000000000",
      "r_49_100": "1174010374997/200000000000",
      "r_51_100": "2935163291283/500000000000",
      "r_9_20": "586080913037/100000000000",
      "sharp": "2937124086139/500000000000",
      "sharp_bins": [
        "183749007387/31250000000",
        "5879489302579/1000000000000",
        "5878996948751/1000000000000",
        "2939245196713/500000000000",
        "367373081891/62500000000",
        "2938716631741/500000000000",
        "5876881639743/1000000000000",
        "2938156923141/500000000000",
        "1468932353281/250000000000",
        "5875127721649/1000000000000",
        "734313504097/125000000000",
        "2937124086139/500000000000",
        "2937124086139/500000000000",
        "2937124086139/500000000000",
        "2937124086139/500000000000",
        "2937124086139/500000000000"
      ]
    },
    {
      "r_107_200": "5879889279353/1000000000000",
      "r_113_200": "5884336481141/1000000000000",
      "r_19_40": "734109356311/125000000000",
      "r_1_2": "5874091282311/1000000000000",
      "r_21_40": "91847409661/15625000000",
      "r_23_40": "736208078141/125000000000",
      "r_3_5": "5892981494243/1000000000000",
      "r_49_100": "5875437933177/1000000000000",
      "r_51_100": "5875733670459/1000000000000",
      "r_9_20": "5866199252191/1000000000000",
      "sharp": "367477520093/62500000000",
      "sharp_bins": [
        "5885396135941/1000000000000",
        "183903620811/31250000000",
        "1176884435263/200000000000",
        "2941957144713/500000000000",
        "1470847969603/250000000000",
        "2941427254189/500000000000",
        "73528769601/12500000000",
        "2940866233443/500000000000",
        "2940573367743/500000000000",
        "1176108751427/200000000000",
        "1175984559021/200000000000",
        "367477520093/62500000000",
        "367477520093/62500000000",
        "367477520093/62500000000",
        "367477520093/62500000000",
        "367477520093/62500000000"
      ]
    },
    {
      "r_107_200": "2942631339283/500000000000",
      "r_113_200": "736214954191/125000000000",
      "r_19_40": "587821697933/100000000000",
      "r_1_2": "2939727325169/500000000000",
      "r_21_40": "588360467081/100000000000",
      "r_23_40": "5895030674417/1000000000000",
      "r_3_5": "5898354793313/1000000000000",
      "r_49_100": "5880783267783/1000000000000",
      "r_51_100": "5881099844311/1000000000000",
      "r_9_20": "183485912177/31250000000",
      "sharp": "2942495720149/500000000000",
      "sharp_bins": [
        "5890782375889/1000000000000",
        "1178060161479/200000000000",
        "1177961164131/200000000000",
        "2944648320971/500000000000",
        "736096617987/125000000000",
        "5888234292521/1000000000000",
        "1177536015741/200000000000",
        "1177421942793/200000000000",
        "5886522729687/1000000000000",
        "2942959255517/500000000000",
        "5885296323659/1000000000000",
        "2942495720149/500000000000",
        "2942495720149/500000000000",
        "2942495720149/500000000000",
        "2942495720149/500000000000",
        "2942495720149/500000000000"
      ]
    },
    {
      "r_107_200": "23010137281/3906250000",
      "r_113_200": "1473765377699/250000000000",
      "r_19_40": "5883518863077/1000000000000",
      "r_1_2": "5884777521931/1000000000000",
      "r_21_40": "5888934314461/1000000000000",
      "r_23_40": "5900355270633/1000000000000",
      "r_3_5": "1475921600189/250000000000",
      "r_49_100": "5886088172961/1000000000000",
      "r_51_100": "2299384921/390625000",
      "r_9_20": "2938429614199/500000000000",
      "sharp": "5890301826407/1000000000000",
      "sharp_bins": [
        "589612725751/100000000000",
        "5895644427849/1000000000000",
        "5895148182357/1000000000000",
        "2947318875593/500000000000",
        "2947056403267/500000000000",
        "5893572915329/1000000000000",
        "1178603494123/200000000000",
        "736555735759/125000000000",
        "5891857693823/1000000000000",
        "9205081689/1562500000",
        "5890628915553/1000000000000",
        "5890301826407/1000000000000",
        "5890301826407/1000000000000",
        "5890301826407/1000000000000",
        "5890301826407/1000000000000",
        "5890301826407/1000000000000"
      ]
    },
    {
      "r_107_200": "1473971740537/250000000000",
      "r_113_200": "5900362403039/1000000000000",
      "r_19_40": "5888780783323/1000000000000",
      "r_1_2": "1178012035803/200000000000",
      "r_21_40": "2947111717299/500000000000",
      "r_23_40": "1181127741821/200000000000",
      "r_3_5": "5908976614207/1000000000000",
      "r_49_100": "5891352932473/1000000000000",
      "r_51_100": "5891710614087/1000000000000",
      "r_9_20": "1470532410939/250000000000",
      "sharp": "2947785883533/500000000000",
      "sharp_bins": [
        "295071553581/50000000000",
        "2950473508897/500000000000",
        "118008991031/20000000000",
        "5899937906921/1000000000000",
        "1179882351141/200000000000",
        "2949435332891/500000000000",
        "5898314032371/1000000000000",
        "2948870635667/500000000000",
        "1179430383113/200000000000",
        "5896545354113/1000000000000",
        "2947960428747/500000000000",
        "2947785883533/500000000000",
        "2947785883533/500000000000",
        "2947785883533/500000000000",
        "2947785883533/500000000000",
        "2947785883533/500000000000"
      ]
    },
    {
      "r_107_200": "1180224189857/200000000000",
      "r_113_200": "1181121054983/200000000000",
      "r_19_40": "2946992638037/500000000000",
      "r_1_2": "2947642644069/500000000000",
      "r_21_40": "5899454802977/1000000000000",
      "r_23_40": "1477715991051/250000000000",
      "r_3_5": "73927606901/12500000000",
      "r_49_100": "1179312027843/200000000000",
      "r_51_100": "2948469100597/500000000000",
      "r_9_20": "2943671454901/500000000000",
      "sharp": "590078395813/100000000000",
      "sharp_bins": [
        "590667683147/100000000000",
        "2953095784947/500000000000",
        "5905692900529/1000000000000",
        "2952590030647/500000000000",
        "5904652723641/1000000000000",
        "369006903527/62500000000",
        "5903552657089/1000000000000",
        "5902978743679/1000000000000",
        "5902388249907/1000000000000",
        "5901780566813/1000000000000",
        "2950577483699/500000000000",
        "590078395813/100000000000",
        "590078395813/100000000000",
        "590078395813/100000000000",
        "590078395813/100000000000",
        "590078395813/100000000000"
      ]
    },
    {
      "r_107_200": "146936969739/25000000000",
      "r_113_200": "5881999484029/1000000000000",
      "r_19_40": "1467649859137/250000000000",
      "r_1_2": "5871800071639/1000000000000",
      "r_21_40": "293791692199/50000000000",
      "r_23_40": "5887222842743/1000000000000",
      "r_3_5": "184080879727/31250000000",
      "r_49_100": "1468273221633/250000000000",
      "r_51_100": "1174679792493/200000000000",
      "r_9_20": "5864120951499/1000000000000",
      "sharp": "1469321941913/250000000000",
      "sharp_bins": [
        "1470773252371/250000000000",
        "1470650959651/250000000000",
        "2941050476187/500000000000",
        "5881584035201/1000000000000",
        "5881052577317/1000000000000",
        "367531619733/62500000000",
        "5879943634127/1000000000000",
        "587936517979/100000000000",
        "1175753996299/200000000000",
        "5878157383013/1000000000000",
        "2938763388411/500000000000",
        "1469321941913/250000000000",
        "1469321941913/250000000000",
        "1469321941913/250000000000",
        "1469321941913/250000000000",
        "1469321941913/250000000000"
      ]
    },
    {
      "r_107_200": "5882877941609/1000000000000",
      "r_113_200": "5887408157811/1000000000000",
      "r_19_40": "2937983954133/500000000000",
      "r_1_2": "5877189243077/1000000000000",
      "r_21_40": "5881230096823/1000000000000",
      "r_23_40": "147315377663/25000000000",
      "r_3_5": "5895987631649/1000000000000",
      "r_49_100": "5878464591803/1000000000000",
      "r_51_100": "1175758187657/200000000000",
      "r_9_20": "1173899340791/200000000000",
      "sharp": "235306606539/40000000000",
      "sharp_bins": [
        "5888504708333/1000000000000",
        "5888014259443/1000000000000",
        "5887510099493/1000000000000",
        "2943495956523/500000000000",
        "235458367673/40000000000",
        "735738909467/125000000000",
        "4708278199/800000000",
        "2942384029921/500000000000",
        "2942085819773/500000000000",
        "367722364611/62500000000",
        "1470731509241/250000000000",
        "235306606539/40000000000",
        "235306606539/40000000000",
        "235306606539/40000000000",
        "235306606539/40000000000",
        "235306606539/40000000000"
      ]
    },
    {
      "r_107_200": "2944117991483/500000000000",
      "r_113_200": "5892775372201/1000000000000",
      "r_19_40": "2940647974119/500000000000",
      "r_1_2": "2941268868211/500000000000",
      "r_21_40": "1177317072821/200000000000",
      "r_23_40": "5897965730319/1000000000000",
      "r_3_5": "5901345226587/1000000000000",
      "r_49_100": "5883795683983/1000000000000",
      "r_51_100": "5884142114029/1000000000000",
      "r_9_20": "587483236607/100000000000",
      "sharp": "5888001640941/1000000000000",
      "sharp_bins": [
        "5893874861501/1000000000000",
        "2946691586453/500000000000",
        "5892877778543/1000000000000",
        "1473089590791/250000000000",
        "5891824420003/1000000000000",
        "5891275291879/1000000000000",
        "5890710563079/1000000000000",
        "5890129684303/1000000000000",
        "736191510983/125000000000",
        "2944458560923/500000000000",
        "2944142091331/500000000000",
        "5888001640941/1000000000000",
        "5888001640941/1000000000000",
        "5888001640941/1000000000000",
        "5888001640941/1000000000000",
        "5888001640941/1000000000000"
      ]
    },
    {
      "r_107_200": "5893553214841/1000000000000",
      "r_113_200": "2949050716023/500000000000",
      "r_19_40": "5886583852503/1000000000000",
      "r_1_2": "5887845848081/1000000000000",
      "r_21_40": "1472974986413/250000000000",
      "r_23_40": "2951637512117/500000000000",
      "r_3_5": "5906661248637/1000000000000",
      "r_49_100": "235563458451/40000000000",
      "r_51_100": "294472639373/50000000000",
      "r_9_20": "5880128227699/1000000000000",
      "sharp": "184165546933/31250000000",
      "sharp_bins": [
        "5899203774627/1000000000000",
        "5898710884267/1000000000000",
        "5898204294423/1000000000000",
        "5897683690057/1000000000000",
        "1179429713189/200000000000",
        "2948299133911/500000000000",
        "1179206476067/200000000000",
        "5895450355929/1000000000000",
        "2947425814361/500000000000",
        "2947117774497/500000000000",
        "1473400378791/250000000000",
        "184165546933/31250000000",
        "184165546933/31250000000",
        "184165546933/31250000000",
        "184165546933/31250000000",
        "184165546933/31250000000"
      ]
    },
    {
      "r_107_200": "5898820005257/1000000000000",
      "r_113_200": "590337678547/100000000000",
      "r_19_40": "5891821835959/1000000000000",
      "r_1_2": "5893103863731/1000000000000",
      "r_21_40": "1474291046321/250000000000",
      "r_23_40": "1181706688597/200000000000",
      "r_3_5": "5911926230177/1000000000000",
      "r_49_100": "47154617361/8000000000",
      "r_51_100": "5894713267113/1000000000000",
      "r_9_20": "5885374468027/1000000000000",
      "sharp": "5898543048779/1000000000000",
      "sharp_bins": [
        "1476120480473/250000000000",
        "2951993928311/500000000000",
        "2951740049627/500000000000",
        "5902958334997/1000000000000",
        "1475605515047/250000000000",
        "5901870623501/1000000000000",
        "236052144399/40000000000",
        "5900720473833/1000000000000",
        "5900120651021/1000000000000",
        "5899503494051/1000000000000",
        "1474717100843/250000000000",
        "5898543048779/1000000000000",
        "5898543048779/1000000000000",
        "5898543048779/1000000000000",
        "5898543048779/1000000000000",
        "5898543048779/1000000000000"
      ]
    },
    {
      "r_107_200": "1476009655743/250000000000",
      "r_113_200": "2954301845751/500000000000",
      "r_19_40": "5897012188337/1000000000000",
      "r_1_2": "1179662812129/200000000000",
      "r_21_40": "737797544287/125000000000",
      "r_23_40": "5913743251577/1000000000000",
      "r_3_5": "5917142425291/1000000000000",
      "r_49_100": "2949760048731/500000000000",
      "r_51_100": "5899925827933/1000000000000",
      "r_9_20": "5890573374839/1000000000000",
      "sharp": "184491892603/31250000000",
      "sharp_bins": [
        "2954855779309/500000000000",
        "1181843269367/200000000000",
        "5908707451403/1000000000000",
        "2954092278903/500000000000",
        "5907647163967/1000000000000",
        "1476773655377/250000000000",
        "1476631628977/250000000000",
        "2952971151593/500000000000",
        "1476335355287/250000000000",
        "5904723224561/1000000000000",
        "184502722373/31250000000",
        "184491892603/31250000000",
        "184491892603/31250000000",
        "184491892603/31250000000",
        "184491892603/31250000000",
        "184491892603/31250000000"
      ]
    },
    {
      "r_107_200": "1477304291/250000000",
      "r_113_200": "1478447546269/250000000000",
      "r_19_40": "2951081562627/500000000000",
      "r_1_2": "2951742298027/500000000000",
      "r_21_40": "1476889141683/250000000000",
      "r_23_40": "739864060939/125000000000",
      "r_3_5": "5922317810737/1000000000000",
      "r_49_100": "738084179491/125000000000",
      "r_51_100": "590509861019/100000000000",
      "r_9_20": "5895733184041/1000000000000",
      "sharp": "2954449098423/500000000000",
      "sharp_bins": [
        "1182980139859/200000000000",
        "295720218903/50000000000",
        "1182778876513/200000000000",
        "5913370398599/1000000000000",
        "1478207981423/250000000000",
        "236491132737/40000000000",
        "2955854581373/500000000000",
        "5911123916499/1000000000000",
        "738815252421/125000000000",
        "5909902828403/1000000000000",
        "5909265748197/1000000000000",
        "2954449098423/500000000000",
        "2954449098423/500000000000",
        "2954449098423/500000000000",
        "2954449098423/500000000000",
        "2954449098423/500000000000"
      ]
    },
    {
      "r_107_200": "2942890667837/500000000000",
      "r_113_200": "736297843677/125000000000",
      "r_19_40": "5879008913967/1000000000000",
      "r_1_2": "5880233026673/1000000000000",
      "r_21_40": "5884172573889/1000000000000",
      "r_23_40": "235818874629/40000000000",
      "r_3_5": "5898900428539/1000000000000",
      "r_49_100": "2940719943543/500000000000",
      "r_51_100": "735224293817/125000000000",
      "r_9_20": "1468184545711/250000000000",
      "sharp": "294279808023/50000000000",
      "sharp_bins": [
        "2945757740827/500000000000",
        "1472753741451/250000000000",
        "5890500773781/1000000000000",
        "5889972341351/1000000000000",
        "1472357317009/250000000000",
        "1177774207653/200000000000",
        "18400928357/3125000000",
        "1471926726713/250000000000",
        "5887099884627/1000000000000",
        "735809427821/125000000000",
        "5885835483161/1000000000000",
        "294279808023/50000000000",
        "294279808023/50000000000",
        "294279808023/50000000000",
        "294279808023/50000000000",
        "294279808023/50000000000"
      ]
    },
    {
      "r_107_200": "1472781125631/250000000000",
      "r_113_200": "5895734500311/1000000000000",
      "r_19_40": "2942161634229/500000000000",
      "r_1_2": "735695883647/125000000000",
      "r_21_40": "36809456817/6250000000",
      "r_23_40": "5900807520593/1000000000000",
      "r_3_5": "2952121373237/500000000000",
      "r_49_100": "5886757146331/1000000000000",
      "r_51_100": "5887130956387/1000000000000",
      "r_9_20": "5878059971593/1000000000000",
      "sharp": "5890918462663/1000000000000",
      "sharp_bins": [
        "1474217503909/250000000000",
        "5896368321651/1000000000000",
        "736981619787/125000000000",
        "2947661681911/500000000000",
        "368423696149/62500000000",
        "5894219767857/1000000000000",
        "5893644676287/1000000000000",
        "1178610679217/200000000000",
        "5892445277957/1000000000000",
        "5891819738873/1000000000000",
        "2945589369811/500000000000",
        "5890918462663/1000000000000",
        "5890918462663/1000000000000",
        "5890918462663/1000000000000",
        "5890918462663/1000000000000",
        "5890918462663/1000000000000"
      ]
    },
    {
      "r_107_200": "737053138173/125000000000",
      "r_113_200": "73763041883/12500000000",
      "r_19_40": "2944797846713/500000000000",
      "r_1_2": "5890858952559/1000000000000",
      "r_21_40": "235792446429/40000000000",
      "r_23_40": "5906100101429/1000000000000",
      "r_3_5": "5909541754579/1000000000000",
      "r_49_100": "5892032306227/1000000000000",
      "r_51_100": "5892425288961/1000000000000",
      "r_9_20": "1470835037869/250000000000",
      "sharp": "5896198375801/1000000000000",
      "sharp_bins": [
        "2951090782581/500000000000",
        "5901678729941/1000000000000",
        "2950581116579/500000000000",
        "2950315757777/500000000000",
        "5900086177947/1000000000000",
        "5899525707689/1000000000000",
        "1474737382673/250000000000",
        "5898357180907/1000000000000",
        "368609250703/62500000000",
        "2948560720337/500000000000",
        "2948239714073/500000000000",
        "5896198375801/1000000000000",
        "5896198375801/1000000000000",
        "5896198375801/1000000000000",
        "5896198375801/1000000000000",
        "5896198375801/1000000000000"
      ]
    },
    {
      "r_107_200": "59016690647/10000000000",
      "r_113_200": "5906295336753/1000000000000",
      "r_19_40": "36842574271/6250000000",
      "r_1_2": "147402361893/25000000000",
      "r_21_40": "5900052668647/1000000000000",
      "r_23_40": "2955667826821/500000000000",
      "r_3_5": "369673975673/62500000000",
      "r_49_100": "2948625553941/500000000000",
      "r_51_100": "5897663180913/1000000000000",
      "r_9_20": "5888564364069/1000000000000",
      "sharp": "1180284344611/200000000000",
      "sharp_bins": [
        "590743620417/100000000000",
        "73836653107/12500000000",
        "5906414640367/1000000000000",
        "2952941411419/500000000000",
        "2952668198747/500000000000",
        "1476193713297/250000000000",
        "5904197617733/1000000000000",
        "2951802113321/500000000000",
        "5902994035071/1000000000000",
        "5902366463999/1000000000000",
        "5901723470389/1000000000000",
        "1180284344611/200000000000",
        "1180284344611/200000000000",
        "1180284344611/200000000000",
        "1180284344611/200000000000",
        "1180284344611/200000000000"
      ]
    },
    {
      "r_107_200": "5906872778931/1000000000000",
      "r_113_200": "1477876684007/250000000000",
      "r_19_40": "589998847783/100000000000",
      "r_1_2": "5901290162397/1000000000000",
      "r_21_40": "5905254049793/1000000000000",
      "r_23_40": "147913261403/25000000000",
      "r_3_5": "739998059243/125000000000",
      "r_49_100": "5902430143527/1000000000000",
      "r_51_100": "1475715280309/250000000000",
      "r_9_20": "589374929451/100000000000",
      "sharp": "5906605013023/1000000000000",
      "sharp_bins": [
        "5912650169927/1000000000000",
        "2956072565933/500000000000",
        "1477906612787/250000000000",
        "184721674173/31250000000",
        "2955273050637/500000000000",
        "23639934099/4000000000",
        "184668914803/31250000000",
        "2954405442603/500000000000",
        "184631241147/31250000000",
        "590757119121/100000000000",
        "2953463631781/500000000000",
        "5906605013023/1000000000000",
        "5906605013023/1000000000000",
        "5906605013023/1000000000000",
        "5906605013023/1000000000000",
        "5906605013023/1000000000000"
      ]
    },
    {
      "r_107_200": "2956018271417/500000000000",
      "r_113_200": "5916677846963/1000000000000",
      "r_19_40": "1181025153281/200000000000",
      "r_1_2": "5906446302693/1000000000000",
      "r_21_40": "236416623903/40000000000",
      "r_23_40": "5921684812273/1000000000000",
      "r_3_5": "2962572325041/500000000000",
      "r_49_100": "2953784852409/500000000000",
      "r_51_100": "5908019401347/1000000000000",
      "r_9_20": "2949447613277/500000000000",
      "sharp": "5911748540911/1000000000000",
      "sharp_bins": [
        "5917823761777/1000000000000",
        "5917317678827/1000000000000",
        "1479199491019/250000000000",
        "369766504113/62500000000",
        "369732224189/62500000000",
        "1183030403933/200000000000",
        "5914572795411/1000000000000",
        "5913977452951/1000000000000",
        "2956682676001/500000000000",
        "1478183979411/250000000000",
        "5912091102467/1000000000000",
        "5911748540911/1000000000000",
        "5911748540911/1000000000000",
        "5911748540911/1000000000000",
        "5911748540911/1000000000000",
        "5911748540911/1000000000000"
      ]
    },
    {
      "r_107_200": "5888627611321/1000000000000",
      "r_113_200": "5893257474703/1000000000000",
      "r_19_40": "1148827243/195312500",
      "r_1_2": "735402542019/125000000000",
      "r_21_40": "2943529692859/500000000000",
      "r_23_40": "2949116342857/500000000000",
      "r_3_5": "737714645977/125000000000",
      "r_49_100": "5884361438041/1000000000000",
      "r_51_100": "2942370811529/500000000000",
      "r_9_20": "1175184267367/200000000000",
      "sharp": "736053819429/125000000000",
      "sharp_bins": [
        "5894426246417/1000000000000",
        "5893915758369/1000000000000",
        "5893391456573/1000000000000",
        "294642647529/50000000000",
        "5892299727009/1000000000000",
        "58917312309/10000000000",
        "5891147003453/1000000000000",
        "2945273207523/500000000000",
        "1177985863747/200000000000",
        "1472326445259/250000000000",
        "5888680400013/1000000000000",
        "736053819429/125000000000",
        "736053819429/125000000000",
        "736053819429/125000000000",
        "736053819429/125000000000",
        "736053819429/125000000000"
      ]
    },
    {
      "r_107_200": "5893956073507/1000000000000",
      "r_113_200": "1474648493889/250000000000",
      "r_19_40": "5887296287457/1000000000000",
      "r_1_2": "2944270040863/500000000000",
      "r_21_40": "1178477063129/200000000000",
      "r_23_40": "295177678061/50000000000",
      "r_3_5": "5907044372247/1000000000000",
      "r_49_100": "588966500409/100000000000",
      "r_51_100": "5890063816789/1000000000000",
      "r_9_20": "2940614693417/500000000000",
      "sharp": "5893738888177/1000000000000",
      "sharp_bins": [
        "5899765363201/1000000000000",
        "2949626880987/500000000000",
        "2949364178441/500000000000",
        "5898188758387/1000000000000",
        "5897634454763/1000000000000",
        "73713311161/12500000000",
        "2948239807717/500000000000",
        "5895877994977/1000000000000",
        "184226871431/31250000000",
        "1473658834923/250000000000",
        "2947004473919/500000000000",
        "5893738888177/1000000000000",
        "5893738888177/1000000000000",
        "5893738888177/1000000000000",
        "5893738888177/1000000000000",
        "5893738888177/1000000000000"
      ]
    },
    {
      "r_107_200": "589923277157/100000000000",
      "r_113_200": "590387844623/100000000000",
      "r_19_40": "5892545803079/1000000000000",
      "r_1_2": "73672604771/12500000000",
      "r_21_40": "1179531914663/200000000000",
      "r_23_40": "590882223803/100000000000",
      "r_3_5": "5912319207111/1000000000000",
      "r_49_100": "2947458573109/500000000000",
      "r_51_100": "14738336187/2500000000",
      "r_9_20": "5886486428583/1000000000000",
      "sharp": "1474748891113/250000000000",
      "sharp_bins": [
        "590505238671/100000000000",
        "5904539699933/1000000000000",
        "236160528811/40000000000",
        "590347255913/100000000000",
        "1180583441291/200000000000",
        "5902346610977/1000000000000",
        "368860019807/62500000000",
        "1475289424753/250000000000",
        "5900538612787/1000000000000",
        "5899913094623/1000000000000",
        "5899285728449/1000000000000",
        "1474748891113/250000000000",
        "1474748891113/250000000000",
        "1474748891113/250000000000",
        "1474748891113/250000000000",
        "1474748891113/250000000000"
      ]
    },
    {
      "r_107_200": "1180892426743/200000000000",
      "r_113_200": "5909115285713/1000000000000",
      "r_19_40": "5897748520397/1000000000000",
      "r_1_2": "1179805938951/200000000000",
      "r_21_40": "5902886595929/1000000000000",
      "r_23_40": "5914043118993/1000000000000",
      "r_3_5": "23115414241/3906250000",
      "r_49_100": "295006117123/50000000000",
      "r_51_100": "47204464379/8000000000",
      "r_9_20": "368231059999/62500000000",
      "sharp": "1180841008459/200000000000",
      "sharp_bins": [
        "591029170611/100000000000",
        "1181955593123/200000000000",
        "5909250444247/1000000000000",
        "5908708754359/1000000000000",
        "184629762113/31250000000",
        "23076487479/3906250000",
        "5906993521141/1000000000000",
        "5906389944147/1000000000000",
        "2952884960187/500000000000",
        "5905143470109/1000000000000",
        "5904515169747/1000000000000",
        "1180841008459/200000000000",
        "1180841008459/200000000000",
        "1180841008459/200000000000",
        "1180841008459/200000000000",
        "1180841008459/200000000000"
      ]
    },
    {
      "r_107_200": "1477412842757/250000000000",
      "r_113_200": "739288957377/125000000000",
      "r_19_40": "5902911745713/1000000000000",
      "r_1_2": "5904211280333/1000000000000",
      "r_21_40": "590807360879/100000000000",
      "r_23_40": "5919223373141/1000000000000",
      "r_3_5": "59227320107/10000000000",
      "r_49_100": "2952643940531/500000000000",
      "r_51_100": "5905741780513/1000000000000",
      "r_9_20": "5896868302443/1000000000000",
      "sharp": "5909374578141/1000000000000",
      "sharp_bins": [
        "1478872617759/250000000000",
        "184842991101/31250000000",
        "1182889438297/200000000000",
        "5913904513127/1000000000000",
        "5913347173551/1000000000000",
        "2956387312633/500000000000",
        "1478046603897/250000000000",
        "5911581923749/1000000000000",
        "59109610077/10000000000",
        "5910333671033/1000000000000",
        "1181940896467/200000000000",
        "5909374578141/1000000000000",
        "5909374578141/1000000000000",
        "5909374578141/1000000000000",
        "5909374578141/1000000000000",
        "5909374578141/1000000000000"
      ]
    },
    {
      "r_107_200": "2957400386021/500000000000",
      "r_113_200": "5919467858469/1000000000000",
      "r_19_40": "1181607152497/200000000000",
      "r_1_2": "2954676711211/500000000000",
      "r_21_40": "1478305224781/250000000000",
      "r_23_40": "592436329759/100000000000",
      "r_3_5": "592787740189/100000000000",
      "r_49_100": "369400877969/62500000000",
      "r_51_100": "5910885959503/1000000000000",
      "r_9_20": "368875045863/62500000000",
      "sharp": "739313057617/125000000000",
      "sharp_bins": [
        "740081121839/125000000000",
        "1184026648323/200000000000",
        "5919603754411/1000000000000",
        "591906012743/100000000000",
        "739812731977/125000000000",
        "2958964197001/500000000000",
        "47338714327/8000000000",
        "5916733927947/1000000000000",
        "5916112164383/1000000000000",
        "1478870996623/250000000000",
        "5914853954793/1000000000000",
        "739313057617/125000000000",
        "739313057617/125000000000",
        "739313057617/125000000000",
        "739313057617/125000000000",
        "739313057617/125000000000"
      ]
    },
    {
      "r_107_200": "5919910496627/1000000000000",
      "r_113_200": "5924584047083/1000000000000",
      "r_19_40": "5913120726533/1000000000000",
      "r_1_2": "2957228138563/500000000000",
      "r_21_40": "369895539107/62500000000",
      "r_23_40": "5929463059593/1000000000000",
      "r_3_5": "2966491194339/500000000000",
      "r_49_100": "5915500999311/1000000000000",
      "r_51_100": "5915990741509/1000000000000",
      "r_9_20": "5907094405043/1000000000000",
      "sharp": "2959797425557/500000000000",
      "sharp_bins": [
        "2962883690441/500000000000",
        "1481312677047/250000000000",
        "370295018507/62500000000",
        "5924175760009/1000000000000",
        "1480904149197/250000000000",
        "5923042262829/1000000000000",
        "5922452308609/1000000000000",
        "5921846117937/1000000000000",
        "740152943899/125000000000",
        "2960297288413/500000000000",
        "236798549881/40000000000",
        "2959797425557/500000000000",
        "2959797425557/500000000000",
        "2959797425557/500000000000",
        "2959797425557/500000000000",
        "2959797425557/500000000000"
      ]
    },
    {
      "r_107_200": "1474181874727/250000000000",
      "r_113_200": "1475337180551/250000000000",
      "r_19_40": "5890209889191/1000000000000",
      "r_1_2": "2945725882481/500000000000",
      "r_21_40": "2947598537411/500000000000",
      "r_23_40": "5906198349737/1000000000000",
      "r_3_5": "5909744690639/1000000000000",
      "r_49_100": "2946257080379/500000000000",
      "r_51_100": "184154240737/31250000000",
      "r_9_20": "1471083881519/250000000000",
      "sharp": "5896478564789/1000000000000",
      "sharp_bins": [
        "1475638862827/250000000000",
        "2951017030571/500000000000",
        "2950749431983/500000000000",
        "1475237342719/250000000000",
        "2950192533929/500000000000",
        "5899805493983/1000000000000",
        "5899210066351/1000000000000",
        "1474651234323/250000000000",
        "1474499512221/250000000000",
        "5897389411521/1000000000000",
        "5896779020893/1000000000000",
        "5896478564789/1000000000000",
        "5896478564789/1000000000000",
        "5896478564789/1000000000000",
        "5896478564789/1000000000000",
        "5896478564789/1000000000000"
      ]
    },
    {
      "r_107_200": "2950991554213/500000000000",
      "r_113_200": "5906611665561/1000000000000",
      "r_19_40": "736929915203/125000000000",
      "r_1_2": "1474174826649/250000000000",
      "r_21_40": "5900450339137/1000000000000",
      "r_23_40": "5911445953937/1000000000000",
      "r_3_5": "46210922923/7812500000",
      "r_49_100": "5897746108281/1000000000000",
      "r_51_100": "5898185509803/1000000000000",
      "r_9_20": "368098266521/62500000000",
      "sharp": "2950857428173/500000000000",
      "sharp_bins": [
        "5907820785031/1000000000000",
        "2953649185667/500000000000",
        "5906762163699/1000000000000",
        "5906211674869/1000000000000",
        "1476411598149/250000000000",
        "5905065857519/1000000000000",
        "147611737221/25000000000",
        "5903863429461/1000000000000",
        "147581390217/25000000000",
        "73783075461/12500000000",
        "5902034709749/1000000000000",
        "2950857428173/500000000000",
        "2950857428173/500000000000",
        "2950857428173/500000000000",
        "2950857428173/500000000000",
        "2950857428173/500000000000"
      ]
    },
    {
      "r_107_200": "5907198423629/1000000000000",
      "r_113_200": "118236679453/20000000000",
      "r_19_40": "5900629080901/1000000000000",
      "r_1_2": "5901906944567/1000000000000",
      "r_21_40": "738207927789/125000000000",
      "r_23_40": "1479163189671/250000000000",
      "r_3_5": "2960105262767/500000000000",
      "r_49_100": "2951469109929/500000000000",
      "r_51_100": "5903395302333/1000000000000",
      "r_9_20": "294738481399/50000000000",
      "sharp": "5906911032377/1000000000000",
      "sharp_bins": [
        "5913045391497/1000000000000",
        "739065249189/125000000000",
        "5911984815579/1000000000000",
        "5911433372109/1000000000000",
        "1477716788159/250000000000",
        "5910285699389/1000000000000",
        "5909688433693/1000000000000",
        "2954540744323/500000000000",
        "1181694556059/200000000000",
        "5907862319009/1000000000000",
        "1476812525119/250000000000",
        "5906911032377/1000000000000",
        "5906911032377/1000000000000",
        "5906911032377/1000000000000",
        "5906911032377/1000000000000",
        "5906911032377/1000000000000"
      ]
    },
    {
      "r_107_200": "5912373598523/1000000000000",
      "r_113_200": "18490674377/3125000000",
      "r_19_40": "5905779317139/1000000000000",
      "r_1_2": "5907074829213/1000000000000",
      "r_21_40": "591083647729/100000000000",
      "r_23_40": "5921818925393/1000000000000",
      "r_3_5": "5925382028469/1000000000000",
      "r_49_100": "1181618129451/200000000000",
      "r_51_100": "2954282616273/500000000000",
      "r_9_20": "5899927762351/1000000000000",
      "sharp": "5912067247487/1000000000000",
      "sharp_bins": [
        "2959114714323/500000000000",
        "5917705085283/1000000000000",
        "5917166976867/1000000000000",
        "5916614619493/1000000000000",
        "11832095009/2000000000",
        "5915465175723/1000000000000",
        "5914867056631/1000000000000",
        "739282408769/125000000000",
        "5913649718613/1000000000000",
        "5913038412373/1000000000000",
        "2956212673559/500000000000",
        "5912067247487/1000000000000",
        "5912067247487/1000000000000",
        "5912067247487/1000000000000",
        "5912067247487/1000000000000",
        "5912067247487/1000000000000"
      ]
    },
    {
      "r_107_200": "5917508930919/1000000000000",
      "r_113_200": "2961078725613/500000000000",
      "r_19_40": "5910890323041/1000000000000",
      "r_1_2": "1182440650771/200000000000",
      "r_21_40": "1183193960117/200000000000",
      "r_23_40": "592694476049/100000000000",
      "r_3_5": "5930512952173/1000000000000",
      "r_49_100": "1182640737037/200000000000",
      "r_51_100": "591369559503/100000000000",
      "r_9_20": "738130869333/125000000000",
      "sharp": "5917183799819/1000000000000",
      "sharp_bins": [
        "5923373199139/1000000000000",
        "592284794889/100000000000",
        "592230894937/100000000000",
        "5921755718381/1000000000000",
        "2960593874541/500000000000",
        "5920604586931/1000000000000",
        "1480001414391/250000000000",
        "5919397073377/1000000000000",
        "2959393361261/500000000000",
        "369885913459/62500000000",
        "739695093441/125000000000",
        "5917183799819/1000000000000",
        "5917183799819/1000000000000",
        "5917183799819/1000000000000",
        "5917183799819/1000000000000",
        "5917183799819/1000000000000"
      ]
    },
    {
      "r_107_200": "589414245013/100000000000",
      "r_113_200": "5898694842483/1000000000000",
      "r_19_40": "183993536413/31250000000",
      "r_1_2": "1472253431899/250000000000",
      "r_21_40": "5892654352703/1000000000000",
      "r_23_40": "590345287367/100000000000",
      "r_3_5": "5907048681019/1000000000000",
      "r_49_100": "5890031240457/1000000000000",
      "r_51_100": "294522800641/50000000000",
      "r_9_20": "2941050343579/500000000000",
      "sharp": "147347074829/25000000000",
      "sharp_bins": [
        "368745893663/62500000000",
        "5899404278849/1000000000000",
        "294943015341/50000000000",
        "23593207829/4000000000",
        "5897728747641/1000000000000",
        "2948571955679/500000000000",
        "5896556947641/1000000000000",
        "736996041727/125000000000",
        "736922258239/125000000000",
        "5894786139953/1000000000000",
        "368387034497/62500000000",
        "147347074829/25000000000",
        "147347074829/25000000000",
        "147347074829/25000000000",
        "147347074829/25000000000",
        "147347074829/25000000000"
      ]
    },
    {
      "r_107_200": "737428950369/125000000000",
      "r_113_200": "1475997801621/250000000000",
      "r_19_40": "2946528348199/500000000000",
      "r_1_2": "2947147423427/500000000000",
      "r_21_40": "737242646271/125000000000",
      "r_23_40": "1181746899229/200000000000",
      "r_3_5": "5912335968187/1000000000000",
      "r_49_100": "5895297301717/1000000000000",
      "r_51_100": "184241855837/31250000000",
      "r_9_20": "5887371049643/1000000000000",
      "sharp": "5899153424341/1000000000000",
      "sharp_bins": [
        "2952616472063/500000000000",
        "295235096929/50000000000",
        "5904156995591/1000000000000",
        "5903597691327/1000000000000",
        "1180604708997/200000000000",
        "9443900457/1600000000",
        "737731237189/125000000000",
        "2950630178623/500000000000",
        "2950334580427/500000000000",
        "5900076304359/1000000000000",
        "5899481783773/1000000000000",
        "5899153424341/1000000000000",
        "5899153424341/1000000000000",
        "5899153424341/1000000000000",
        "5899153424341/1000000000000",
        "5899153424341/1000000000000"
      ]
    },
    {
      "r_107_200": "236186938427/40000000000",
      "r_113_200": "2954619990533/500000000000",
      "r_19_40": "5898273448697/1000000000000",
      "r_1_2": "2949764502847/500000000000",
      "r_21_40": "1180636157863/200000000000",
      "r_23_40": "2956984181919/500000000000",
      "r_3_5": "369848455363/62500000000",
      "r_49_100": "1475129110727/250000000000",
      "r_51_100": "737621963237/125000000000",
      "r_9_20": "1473148726901/250000000000",
      "sharp": "1476094173401/250000000000",
      "sharp_bins": [
        "1182096784181/200000000000",
        "5909951963433/1000000000000",
        "1477351521087/250000000000",
        "5908845861271/1000000000000",
        "2954135407559/500000000000",
        "5907684170421/1000000000000",
        "738386924479/125000000000",
        "1476626241799/250000000000",
        "5905912880539/1000000000000",
        "5905319131881/1000000000000",
        "1180944743447/200000000000",
        "1476094173401/250000000000",
        "1476094173401/250000000000",
        "1476094173401/250000000000",
        "1476094173401/250000000000",
        "1476094173401/250000000000"
      ]
    },
    {
      "r_107_200": "369367188303/62500000000",
      "r_113_200": "5914448113491/1000000000000",
      "r_19_40": "1180690100209/200000000000",
      "r_1_2": "5904723239283/1000000000000",
      "r_21_40": "1477095053279/250000000000",
      "r_23_40": "5919161427977/1000000000000",
      "r_3_5": "5922773543791/1000000000000",
      "r_49_100": "5905695725851/1000000000000",
      "r_51_100": "5906171992677/1000000000000",
      "r_9_20": "5897779354893/1000000000000",
      "sharp": "5909559832651/1000000000000",
      "sharp_bins": [
        "1478923540679/250000000000",
        "2957580646513/500000000000",
        "1478653629613/250000000000",
        "739256677261/125000000000",
        "5913477514583/1000000000000",
        "5912890027739/1000000000000",
        "1182460082007/200000000000",
        "591170913653/100000000000",
        "5911116203251/1000000000000",
        "1182104321243/200000000000",
        "5909925341433/1000000000000",
        "5909559832651/1000000000000",
        "5909559832651/1000000000000",
        "5909559832651/1000000000000",
        "5909559832651/1000000000000",
        "5909559832651/1000000000000"
      ]
    },
    {
      "r_107_200": "118300728459/20000000000",
      "r_113_200": "5919615770451/1000000000000",
      "r_19_40": "5908588012981/1000000000000",
      "r_1_2": "2954938853723/500000000000",
      "r_21_40": "1182707920799/200000000000",
      "r_23_40": "1481078464863/250000000000",
      "r_3_5": "5927930915419/1000000000000",
      "r_49_100": "5910835311729/1000000000000",
      "r_51_100": "1182265681597/200000000000",
      "r_9_20": "5902924546363/1000000000000",
      "sharp": "5914703005477/1000000000000",
      "sharp_bins": [
        "5920863837089/1000000000000",
        "5920330094533/1000000000000",
        "5919782464707/1000000000000",
        "2959610264097/500000000000",
        "1183728761879/200000000000",
        "5918055523183/1000000000000",
        "5917465105311/1000000000000",
        "5916873030023/1000000000000",
        "1183255858669/200000000000",
        "1183136778259/200000000000",
        "1478771704971/250000000000",
        "5914703005477/1000000000000",
        "5914703005477/1000000000000",
        "5914703005477/1000000000000",
        "5914703005477/1000000000000",
        "5914703005477/1000000000000"
      ]
    },
    {
      "r_107_200": "1184031620119/200000000000",
      "r_113_200": "2962371682989/500000000000",
      "r_19_40": "5913686388189/1000000000000",
      "r_1_2": "295749640739/50000000000",
      "r_21_40": "2959329685057/500000000000",
      "r_23_40": "5929426077349/1000000000000",
      "r_3_5": "5933047823127/1000000000000",
      "r_49_100": "5915935606443/1000000000000",
      "r_51_100": "5916445357829/1000000000000",
      "r_9_20": "5908030879799/1000000000000",
      "sharp": "1479951655449/250000000000",
      "sharp_bins": [
        "46296823119/7812500000",
        "5925458782659/1000000000000",
        "5924910337301/1000000000000",
        "2962173802621/500000000000",
        "5923770112653/1000000000000",
        "2961590534643/500000000000",
        "5922589893621/1000000000000",
        "5921997059063/1000000000000",
        "2960701280819/500000000000",
        "5920806397363/1000000000000",
        "740026070281/125000000000",
        "1479951655449/250000000000",
        "1479951655449/250000000000",
        "1479951655449/250000000000",
        "1479951655449/250000000000",
        "1479951655449/250000000000"
      ]
    },
    {
      "r_107_200": "2962620166083/500000000000",
      "r_113_200": "2964915595131/500000000000",
      "r_19_40": "2959372954037/500000000000",
      "r_1_2": "1480017210837/250000000000",
      "r_21_40": "1184747959321/200000000000",
      "r_23_40": "5934498376387/1000000000000",
      "r_3_5": "1187624912899/200000000000",
      "r_49_100": "236839875733/40000000000",
      "r_51_100": "1480380781373/250000000000",
      "r_9_20": "5913098631389/1000000000000",
      "sharp": "74060887103/12500000000",
      "sharp_bins": [
        "5931083020337/1000000000000",
        "5930547648169/1000000000000",
        "1185999685311/200000000000",
        "2964717469547/500000000000",
        "1185771342749/200000000000",
        "1185653390989/200000000000",
        "5927675063373/1000000000000",
        "2963540755783/500000000000",
        "5926486295549/1000000000000",
        "5925889411341/1000000000000",
        "740661356869/125000000000",
        "74060887103/12500000000",
        "74060887103/12500000000",
        "74060887103/12500000000",
        "74060887103/12500000000",
        "74060887103/12500000000"
      ]
    },
    {
      "r_107_200": "5930264875779/1000000000000",
      "r_113_200": "185464409829/31250000000",
      "r_19_40": "5923748100643/1000000000000",
      "r_1_2": "5925087428881/1000000000000",
      "r_21_40": "5928762605603/1000000000000",
      "r_23_40": "1484878157691/250000000000",
      "r_3_5": "2971571561221/500000000000",
      "r_49_100": "5926000747019/1000000000000",
      "r_51_100": "5926543380661/1000000000000",
      "r_9_20": "1479527319731/250000000000",
      "sharp": "5929877701413/1000000000000",
      "sharp_bins": [
        "593611472723/100000000000",
        "1483894645619/250000000000",
        "148375715217/25000000000",
        "5934464390981/1000000000000",
        "2966942729571/500000000000",
        "5933295012049/1000000000000",
        "59327024319/10000000000",
        "5932108190331/1000000000000",
        "5931512283369/1000000000000",
        "5930914707031/1000000000000",
        "370644716083/62500000000",
        "5929877701413/1000000000000",
        "5929877701413/1000000000000",
        "5929877701413/1000000000000",
        "5929877701413/1000000000000",
        "5929877701413/1000000000000"
      ]
    },
    {
      "r_107_200": "1476825102269/250000000000",
      "r_113_200": "2955880406667/500000000000",
      "r_19_40": "5901044666779/1000000000000",
      "r_1_2": "1475573508339/250000000000",
      "r_21_40": "5905847492197/1000000000000",
      "r_23_40": "5916385633399/1000000000000",
      "r_3_5": "1480011638659/250000000000",
      "r_49_100": "5903224620411/1000000000000",
      "r_51_100": "5903701610963/1000000000000",
      "r_9_20": "2947775426537/500000000000",
      "sharp": "5906977581417/1000000000000",
      "sharp_bins": [
        "5913038123147/1000000000000",
        "5912496666679/1000000000000",
        "1477985319369/250000000000",
        "5911373719159/1000000000000",
        "5910803509741/1000000000000",
        "1477557934689/250000000000",
        "1477414600637/250000000000",
        "1477270874363/250000000000",
        "5908507019797/1000000000000",
        "1181585793181/200000000000",
        "5907349332093/1000000000000",
        "5906977581417/1000000000000",
        "5906977581417/1000000000000",
        "5906977581417/1000000000000",
        "5906977581417/1000000000000",
        "5906977581417/1000000000000"
      ]
    },
    {
      "r_107_200": "2956244308521/500000000000",
      "r_113_200": "5916955273113/1000000000000",
      "r_19_40": "1476552349311/250000000000",
      "r_1_2": "2953737633733/500000000000",
      "r_21_40": "2955516835719/500000000000",
      "r_23_40": "2960782719847/500000000000",
      "r_3_5": "5925231143047/1000000000000",
      "r_49_100": "590839146521/100000000000",
      "r_51_100": "5908884800841/1000000000000",
      "r_9_20": "1475180692273/250000000000",
      "sharp": "2956074041571/500000000000",
      "sharp_bins": [
        "2959117247481/500000000000",
        "369855762603/62500000000",
        "29585679973/5000000000",
        "739570954403/125000000000",
        "1478999156247/250000000000",
        "2957712025791/500000000000",
        "5914849911347/1000000000000",
        "5914274200619/1000000000000",
        "236547876629/40000000000",
        "5913118052987/1000000000000",
        "5912537608721/1000000000000",
        "2956074041571/500000000000",
        "2956074041571/500000000000",
        "2956074041571/500000000000",
        "2956074041571/500000000000",
        "2956074041571/500000000000"
      ]
    },
    {
      "r_107_200": "5917636797189/1000000000000",
      "r_113_200": "5922109380243/1000000000000",
      "r_19_40": "5911334685129/1000000000000",
      "r_1_2": "5912616839543/1000000000000",
      "r_21_40": "5916179928891/1000000000000",
      "r_23_40": "1481676184591/250000000000",
      "r_3_5": "1186074993527/200000000000",
      "r_49_100": "1182703743093/200000000000",
      "r_51_100": "1478507056431/250000000000",
      "r_9_20": "590585551757/100000000000",
      "sharp": "1479319682281/250000000000",
      "sharp_bins": [
        "5923390420777/1000000000000",
        "5922847330291/1000000000000",
        "2961145172967/500000000000",
        "2960860613391/500000000000",
        "5921149457209/1000000000000",
        "5920576122991/1000000000000",
        "592000122047/100000000000",
        "2959712372991/500000000000",
        "2959423347927/500000000000",
        "5918267066407/1000000000000",
        "1183537170791/200000000000",
        "1479319682281/250000000000",
        "1479319682281/250000000000",
        "1479319682281/250000000000",
        "1479319682281/250000000000",
        "1479319682281/250000000000"
      ]
    },
    {
      "r_107_200": "5894084458579/1000000000000",
      "r_113_200": "294920287067/50000000000",
      "r_19_40": "5888044183957/1000000000000",
      "r_1_2": "1472309227371/250000000000",
      "r_21_40": "2946338676571/500000000000",
      "r_23_40": "5902939849837/1000000000000",
      "r_3_5": "1476659911353/250000000000",
      "r_49_100": "736269368787/125000000000",
      "r_51_100": "1178119907921/200000000000",
      "r_9_20": "5882712035239/1000000000000",
      "sharp": "73672374433/12500000000",
      "sharp_bins": [
        "2949838970829/500000000000",
        "737391409041/125000000000",
        "11797163369/2000000000",
        "5898030628447/1000000000000",
        "737184762601/125000000000",
        "2948462049109/500000000000",
        "5896368617303/1000000000000",
        "1179162330937/200000000000",
        "2947626603489/500000000000",
        "736836658849/125000000000",
        "5894131842729/1000000000000",
        "73672374433/12500000000",
        "73672374433/12500000000",
        "73672374433/12500000000",
        "73672374433/12500000000",
        "73672374433/12500000000"
      ]
    },
    {
      "r_107_200": "2949694417007/500000000000",
      "r_113_200": "737964624233/125000000000",
      "r_19_40": "5893324439261/1000000000000",
      "r_1_2": "1473633401803/250000000000",
      "r_21_40": "2948989747869/500000000000",
      "r_23_40": "5908237381203/1000000000000",
      "r_3_5": "5911942273571/1000000000000",
      "r_49_100": "235817505647/40000000000",
      "r_51_100": "736987298919/125000000000",
      "r_9_20": "5887998462801/1000000000000",
      "sharp": "5899076853991/1000000000000",
      "sharp_bins": [
        "5904991229361/1000000000000",
        "1476110920677/250000000000",
        "590389321793/100000000000",
        "2951670641537/500000000000",
        "737848484347/125000000000",
        "5902232989669/1000000000000",
        "295083831219/50000000000",
        "5901118775527/1000000000000",
        "236022377589/40000000000",
        "294999930679/50000000000",
        "92178692089/15625000000",
        "5899076853991/1000000000000",
        "5899076853991/1000000000000",
        "5899076853991/1000000000000",
        "5899076853991/1000000000000",
        "5899076853991/1000000000000"
      ]
    },
    {
      "r_107_200": "5904644930743/1000000000000",
      "r_113_200": "5908979692639/1000000000000",
      "r_19_40": "1474639223563/250000000000",
      "r_1_2": "1474945584437/250000000000",
      "r_21_40": "1180646689947/200000000000",
      "r_23_40": "5913486195809/1000000000000",
      "r_3_5": "1183439192891/200000000000",
      "r_49_100": "5900672400301/1000000000000",
      "r_51_100": "2950574594017/500000000000",
      "r_9_20": "2946618673567/500000000000",
      "sharp": "5904315596341/1000000000000",
      "sharp_bins": [
        "1477563970711/250000000000",
        "5909707493413/1000000000000",
        "2954578093233/500000000000",
        "5908603407721/1000000000000",
        "738506144227/125000000000",
        "2953746710691/500000000000",
        "5906936207043/1000000000000",
        "2953188753709/500000000000",
        "5905817319119/1000000000000",
        "5905255638753/1000000000000",
        "2952346231461/500000000000",
        "5904315596341/1000000000000",
        "5904315596341/1000000000000",
        "5904315596341/1000000000000",
        "5904315596341/1000000000000",
        "5904315596341/1000000000000"
      ]
    },
    {
      "r_107_200": "147746510111/25000000000",
      "r_113_200": "5914201444841/1000000000000",
      "r_19_40": "236149972231/40000000000",
      "r_1_2": "73812385117/12500000000",
      "r_21_40": "46159741299/7812500000",
      "r_23_40": "2959346951739/500000000000",
      "r_3_5": "1184481656661/200000000000",
      "r_49_100": "590586696461/100000000000",
      "r_51_100": "184573738229/31250000000",
      "r_9_20": "5898436464409/1000000000000",
      "sharp": "5909513883647/1000000000000",
      "sharp_bins": [
        "5915479494671/1000000000000",
        "5914930303317/1000000000000",
        "591437819527/100000000000",
        "2956912306917/500000000000",
        "1182653911129/200000000000",
        "2956356508667/500000000000",
        "5912154995523/1000000000000",
        "369474717927/62500000000",
        "5911034487871/1000000000000",
        "5910471995247/1000000000000",
        "5909908005559/1000000000000",
        "5909513883647/1000000000000",
        "5909513883647/1000000000000",
        "5909513883647/1000000000000",
        "5909513883647/1000000000000",
        "5909513883647/1000000000000"
      ]
    },
    {
      "r_107_200": "1183007136603/200000000000",
      "r_113_200": "5919382682723/1000000000000",
      "r_19_40": "5908902095899/1000000000000",
      "r_1_2": "2955079722523/500000000000",
      "r_21_40": "5913620231833/1000000000000",
      "r_23_40": "5923860941471/1000000000000",
      "r_3_5": "2963789835521/500000000000",
      "r_49_100": "295551087917/50000000000",
      "r_51_100": "2955765060807/500000000000",
      "r_9_20": "737949528871/125000000000",
      "sharp": "1182934428773/200000000000",
      "sharp_bins": [
        "1480165624593/250000000000",
        "1480028136351/250000000000",
        "739944959597/125000000000",
        "1479751333323/250000000000",
        "1479612377897/250000000000",
        "5917892208293/1000000000000",
        "5917333420031/1000000000000",
        "2958386571709/500000000000",
        "5916211375067/1000000000000",
        "2957824055791/500000000000",
        "5915083349563/1000000000000",
        "1182934428773/200000000000",
        "1182934428773/200000000000",
        "1182934428773/200000000000",
        "1182934428773/200000000000",
        "1182934428773/200000000000"
      ]
    },
    {
      "r_107_200": "2960085517833/500000000000",
      "r_113_200": "5924523679081/1000000000000",
      "r_19_40": "1478503882291/250000000000",
      "r_1_2": "5915288509947/1000000000000",
      "r_21_40": "1479688438611/250000000000",
      "r_23_40": "5928987586961/1000000000000",
      "r_3_5": "5932710407863/1000000000000",
      "r_49_100": "739517130979/125000000000",
      "r_51_100": "236666437967/40000000000",
      "r_9_20": "1477179226611/250000000000",
      "sharp": "5919790646437/1000000000000",
      "sharp_bins": [
        "5925805167797/1000000000000",
        "370328405817/62500000000",
        "236988036157/40000000000",
        "296207291929/50000000000",
        "592358929367/100000000000",
        "236921250633/40000000000",
        "5922471751669/1000000000000",
        "5921910747817/1000000000000",
        "2960674125441/500000000000",
        "5920784257467/1000000000000",
        "5920218764173/1000000000000",
        "5919790646437/1000000000000",
        "5919790646437/1000000000000",
        "5919790646437/1000000000000",
        "5919790646437/1000000000000",
        "5919790646437/1000000000000"
      ]
    },
    {
      "r_107_200": "1481316687991/250000000000",
      "r_113_200": "592962472717/100000000000",
      "r_19_40": "739886236287/125000000000",
      "r_1_2": "92505910773/15625000000",
      "r_21_40": "592384774247/100000000000",
      "r_23_40": "5934074137597/1000000000000",
      "r_3_5": "2968900397253/500000000000",
      "r_49_100": "296060655983/50000000000",
      "r_51_100": "1480438098149/250000000000",
      "r_9_20": "5913798770601/1000000000000",
      "sharp": "1184973936221/200000000000",
      "sharp_bins": [
        "37068173733/6250000000",
        "5930356440189/1000000000000",
        "5929802170121/1000000000000",
        "741155802829/125000000000",
        "1482172298589/250000000000",
        "1482032620481/250000000000",
        "5927570281957/1000000000000",
        "2963504295537/500000000000",
        "1481611351471/250000000000",
        "5925880722993/1000000000000",
        "5925314539/1000000000",
        "1184973936221/200000000000",
        "1184973936221/200000000000",
        "1184973936221/200000000000",
        "1184973936221/200000000000",
        "1184973936221/200000000000"
      ]
    },
    {
      "r_107_200": "590190309861/100000000000",
      "r_113_200": "2953056751449/500000000000",
      "r_19_40": "5895981644057/1000000000000",
      "r_1_2": "368573915437/62500000000",
      "r_21_40": "5900532598829/1000000000000",
      "r_23_40": "5910473082747/1000000000000",
      "r_3_5": "2957107841313/500000000000",
      "r_49_100": "5898033542683/1000000000000",
      "r_51_100": "5898509254379/1000000000000",
      "r_9_20": "5890833311313/1000000000000",
      "sharp": "1475392089507/250000000000",
      "sharp_bins": [
        "1476838731657/250000000000",
        "5906820648983/1000000000000",
        "738285622743/125000000000",
        "5905747922417/1000000000000",
        "2952604733651/500000000000",
        "1476167403373/250000000000",
        "5904128357877/1000000000000",
        "295179284867/50000000000",
        "5903041628759/1000000000000",
        "2951248074503/500000000000",
        "5901949254949/1000000000000",
        "1475392089507/250000000000",
        "1475392089507/250000000000",
        "1475392089507/250000000000",
        "1475392089507/250000000000",
        "1475392089507/250000000000"
      ]
    },
    {
      "r_107_200": "5907146565911/1000000000000",
      "r_113_200": "5911363273279/1000000000000",
      "r_19_40": "1475300614379/250000000000",
      "r_1_2": "2951209543219/500000000000",
      "r_21_40": "1476443505309/250000000000",
      "r_23_40": "295785472771/50000000000",
      "r_3_5": "5919456511759/1000000000000",
      "r_49_100": "5903256545853/1000000000000",
      "r_51_100": "737968458087/125000000000",
      "r_9_20": "5896060363609/1000000000000",
      "sharp": "1476698786853/250000000000",
      "sharp_bins": [
        "5912606561707/1000000000000",
        "2956035740657/500000000000",
        "5911535009949/1000000000000",
        "2955498572259/500000000000",
        "5910457881919/1000000000000",
        "2954958609523/500000000000",
        "1181875030557/200000000000",
        "5908831680021/1000000000000",
        "5908286797629/1000000000000",
        "5907740502481/1000000000000",
        "1476798197861/250000000000",
        "1476698786853/250000000000",
        "1476698786853/250000000000",
        "1476698786853/250000000000",
        "1476698786853/250000000000",
        "1476698786853/250000000000"
      ]
    },
    {
      "r_107_200": "1182469906527/200000000000",
      "r_113_200": "236662889157/40000000000",
      "r_19_40": "5906383333623/1000000000000",
      "r_1_2": "2953807689299/500000000000",
      "r_21_40": "236439001821/40000000000",
      "r_23_40": "5920904859043/1000000000000",
      "r_3_5": "5924656105677/1000000000000",
      "r_49_100": "2954219732487/500000000000",
      "r_51_100": "5908945828329/1000000000000",
      "r_9_20": "1180249549097/200000000000",
      "sharp": "2955990800217/500000000000",
      "sharp_bins": [
        "1479454322401/250000000000",
        "5917281446237/1000000000000",
        "2958372105221/500000000000",
        "73952569739/12500000000",
        "1478916387293/250000000000",
        "369695257343/62500000000",
        "1478645320239/250000000000",
        "5914037036459/1000000000000",
        "739186422609/125000000000",
        "2956472155533/500000000000",
        "1478098955977/250000000000",
        "2955990800217/500000000000",
        "2955990800217/500000000000",
        "2955990800217/500000000000",
        "2955990800217/500000000000",
        "2955990800217/500000000000"
      ]
    },
    {
      "r_107_200": "1183502479981/200000000000",
      "r_113_200": "370108798443/62500000000",
      "r_19_40": "2955762333979/500000000000",
      "r_1_2": "5912771919943/1000000000000",
      "r_21_40": "1479034017869/250000000000",
      "r_23_40": "1185211940721/200000000000",
      "r_3_5": "592981487801/100000000000",
      "r_49_100": "1478395674421/250000000000",
      "r_51_100": "2957052071531/500000000000",
      "r_9_20": "2953197923553/500000000000",
      "sharp": "5917128118259/1000000000000",
      "sharp_bins": [
        "5922987516781/1000000000000",
        "1184490189939/200000000000",
        "5921912988839/1000000000000",
        "5921373631117/1000000000000",
        "236833314937/40000000000",
        "370018169541/62500000000",
        "2959873572849/500000000000",
        "5919202169431/1000000000000",
        "5918655780731/1000000000000",
        "5918107976469/1000000000000",
        "591755875351/100000000000",
        "5917128118259/1000000000000",
        "5917128118259/1000000000000",
        "5917128118259/1000000000000",
        "5917128118259/1000000000000",
        "5917128118259/1000000000000"
      ]
    },
    {
      "r_107_200": "29613176669/5000000000",
      "r_113_200": "5926869080893/1000000000000",
      "r_19_40": "147915665569/25000000000",
      "r_1_2": "1479472218277/250000000000",
      "r_21_40": "740157158021/125000000000",
      "r_23_40": "2965587081053/500000000000",
      "r_3_5": "2967466502229/500000000000",
      "r_49_100": "1479671601939/250000000000",
      "r_51_100": "2959611386249/500000000000",
      "r_9_20": "2955752413219/500000000000",
      "sharp": "59222348673/10000000000",
      "sharp_bins": [
        "5928117413261/1000000000000",
        "1481895040331/250000000000",
        "740880189299/125000000000",
        "592650146937/100000000000",
        "2962980011577/500000000000",
        "1481354293159/250000000000",
        "5924872914703/1000000000000",
        "1481081811559/250000000000",
        "5923780164111/1000000000000",
        "2961615832599/500000000000",
        "5922681746363/1000000000000",
        "59222348673/10000000000",
        "59222348673/10000000000",
        "59222348673/10000000000",
        "59222348673/10000000000",
        "59222348673/10000000000"
      ]
    },
    {
      "r_107_200": "5927712420047/1000000000000",
      "r_113_200": "237278050787/40000000000",
      "r_19_40": "2960841604533/500000000000",
      "r_1_2": "740370035363/125000000000",
      "r_21_40": "1185266539463/200000000000",
      "r_23_40": "1484060590411/250000000000",
      "r_3_5": "5940004645833/1000000000000",
      "r_49_100": "5923744622029/1000000000000",
      "r_51_100": "5924295772817/1000000000000",
      "r_9_20": "1479142168807/250000000000",
      "sharp": "370455993881/62500000000",
      "sharp_bins": [
        "5933201113669/1000000000000",
        "5932663210877/1000000000000",
        "1483030977997/250000000000",
        "2965791606953/500000000000",
        "2965520556763/500000000000",
        "2965248803871/500000000000",
        "5929952693441/1000000000000",
        "5929406367503/1000000000000",
        "1482214656701/250000000000",
        "1185661893643/200000000000",
        "5927758888601/1000000000000",
        "370455993881/62500000000",
        "370455993881/62500000000",
        "370455993881/62500000000",
        "370455993881/62500000000",
        "370455993881/62500000000"
      ]
    },
    {
      "r_107_200": "1180868249193/200000000000",
      "r_113_200": "5908434929/1000000000",
      "r_19_40": "5898562938447/1000000000000",
      "r_1_2": "589975419867/100000000000",
      "r_21_40": "5903009190273/1000000000000",
      "r_23_40": "5912636861993/1000000000000",
      "r_3_5": "5916369434869/1000000000000",
      "r_49_100": "2950277154827/500000000000",
      "r_51_100": "92203797689/15625000000",
      "r_9_20": "5893588569619/1000000000000",
      "sharp": "1475996494851/250000000000",
      "sharp_bins": [
        "5909642363711/1000000000000",
        "2954561345103/500000000000",
        "1181720340343/200000000000",
        "2954039697693/500000000000",
        "5907555768363/1000000000000",
        "5907030817787/1000000000000",
        "738313067599/125000000000",
        "5905976934507/1000000000000",
        "5905447996059/1000000000000",
        "2952458861283/500000000000",
        "738048263893/125000000000",
        "1475996494851/250000000000",
        "1475996494851/250000000000",
        "1475996494851/250000000000",
        "1475996494851/250000000000",
        "1475996494851/250000000000"
      ]
    },
    {
      "r_107_200": "2954786247351/500000000000",
      "r_113_200": "5913672193461/1000000000000",
      "r_19_40": "1180754497743/200000000000",
      "r_1_2": "590497874469/100000000000",
      "r_21_40": "47265907907/8000000000",
      "r_23_40": "2958930603649/500000000000",
      "r_3_5": "5921597884021/1000000000000",
      "r_49_100": "47246127523/8000000000",
      "r_51_100": "5906269477247/1000000000000",
      "r_9_20": "14747010421/2500000000",
      "sharp": "5909201208131/1000000000000",
      "sharp_bins": [
        "2957440704269/500000000000",
        "739295121069/125000000000",
        "5913839212131/1000000000000",
        "739164517053/125000000000",
        "2956395869287/500000000000",
        "147806650393/25000000000",
        "1182347792999/200000000000",
        "5911210583529/1000000000000",
        "2955340434223/500000000000",
        "1182029963373/200000000000",
        "5909617425901/1000000000000",
        "5909201208131/1000000000000",
        "5909201208131/1000000000000",
        "5909201208131/1000000000000",
        "5909201208131/1000000000000",
        "5909201208131/1000000000000"
      ]
    },
    {
      "r_107_200": "2957381737683/500000000000",
      "r_113_200": "118377377709/20000000000",
      "r_19_40": "2954471158587/500000000000",
      "r_1_2": "5910163364719/1000000000000",
      "r_21_40": "5913427617637/1000000000000",
      "r_23_40": "5923044832081/1000000000000",
      "r_3_5": "5926785348917/1000000000000",
      "r_49_100": "29554688537/5000000000",
      "r_51_100": "591145588019/100000000000",
      "r_9_20": "5903980302557/1000000000000",
      "sharp": "2957188164519/500000000000",
      "sharp_bins": [
        "1480019947819/250000000000",
        "739944827921/125000000000",
        "5919036137689/1000000000000",
        "5918512331387/1000000000000",
        "1183597440321/200000000000",
        "2958730372741/500000000000",
        "118338659203/20000000000",
        "5916403842739/1000000000000",
        "1478968347593/250000000000",
        "739417700021/125000000000",
        "5914808469241/1000000000000",
        "2957188164519/500000000000",
        "2957188164519/500000000000",
        "2957188164519/500000000000",
        "2957188164519/500000000000",
        "2957188164519/500000000000"
      ]
    },
    {
      "r_107_200": "118398286861/20000000000",
      "r_113_200": "5924025162993/1000000000000",
      "r_19_40": "1478518143807/250000000000",
      "r_1_2": "2957654105267/500000000000",
      "r_21_40": "2959288366097/500000000000",
      "r_23_40": "5928187898119/1000000000000",
      "r_3_5": "2965965997017/500000000000",
      "r_49_100": "2958034881809/500000000000",
      "r_51_100": "1183320482727/200000000000",
      "r_9_20": "5909117119381/1000000000000",
      "sharp": "2959755748777/500000000000",
      "sharp_bins": [
        "1185047534163/200000000000",
        "1481178953293/250000000000",
        "5924192636533/1000000000000",
        "5923668138047/1000000000000",
        "1184628462971/200000000000",
        "5922615164097/1000000000000",
        "740260835363/125000000000",
        "2960778434203/500000000000",
        "236841028709/40000000000",
        "5920493227981/1000000000000",
        "5919959396287/1000000000000",
        "2959755748777/500000000000",
        "2959755748777/500000000000",
        "2959755748777/500000000000",
        "2959755748777/500000000000",
        "2959755748777/500000000000"
      ]
    },
    {
      "r_107_200": "2962512628967/500000000000",
      "r_113_200": "592914118923/100000000000",
      "r_19_40": "591916341931/100000000000",
      "r_1_2": "5920413438979/1000000000000",
      "r_21_40": "2961842995629/500000000000",
      "r_23_40": "1483322643069/250000000000",
      "r_3_5": "1484259497239/250000000000",
      "r_49_100": "92518160421/15625000000",
      "r_51_100": "1184341847073/200000000000",
      "r_9_20": "5914214771181/1000000000000",
      "sharp": "5924606874153/1000000000000",
      "sharp_bins": [
        "2965177605583/500000000000",
        "5929832701601/1000000000000",
        "5929308871927/1000000000000",
        "5928783719289/1000000000000",
        "23157254847/3906250000",
        "5927729433693/1000000000000",
        "1185440059001/200000000000",
        "740833727737/125000000000",
        "592613801149/100000000000",
        "740700607613/125000000000",
        "2962535183627/500000000000",
        "5924606874153/1000000000000",
        "5924606874153/1000000000000",
        "5924606874153/1000000000000",
        "5924606874153/1000000000000",
        "5924606874153/1000000000000"
      ]
    },
    {
      "r_107_200": "6068578583911/1000000000000",
      "r_113_200": "1214666151001/200000000000",
      "r_19_40": "6061205190361/1000000000000",
      "r_1_2": "6063058994561/1000000000000",
      "r_21_40": "60669773183/10000000000",
      "r_23_40": "1519392803017/250000000000",
      "r_3_5": "380073488471/62500000000",
      "r_49_100": "6063581585751/1000000000000",
      "r_51_100": "6064611424199/1000000000000",
      "r_9_20": "3027807777019/500000000000",
      "sharp": "3033835154111/500000000000",
      "sharp_bins": [
        "6074555421613/1000000000000",
        "6074021695781/1000000000000",
        "6073475276149/1000000000000",
        "1214583165053/200000000000",
        "6072342912571/1000000000000",
        "3035878036927/500000000000",
        "758894365491/125000000000",
        "6070538939297/1000000000000",
        "6069908019761/1000000000000",
        "3034635585591/500000000000",
        "6068632501617/1000000000000",
        "1213598401321/200000000000",
        "3033835154111/500000000000",
        "3033835154111/500000000000",
        "3033835154111/500000000000",
        "3033835154111/500000000000"
      ]
    },
    {
      "r_107_200": "1518023778873/250000000000",
      "r_113_200": "1215369164103/200000000000",
      "r_19_40": "1212942516449/200000000000",
      "r_1_2": "3033289005201/500000000000",
      "r_21_40": "6070494553637/1000000000000",
      "r_23_40": "6081067137961/1000000000000",
      "r_3_5": "6084671631373/1000000000000",
      "r_49_100": "3033543539347/500000000000",
      "r_51_100": "6068129724787/1000000000000",
      "r_9_20": "6059138176107/1000000000000",
      "sharp": "607117259437/100000000000",
      "sharp_bins": [
        "6078070720017/1000000000000",
        "3038768459651/500000000000",
        "3038495232863/500000000000",
        "30382155117/5000000000",
        "3037929082007/500000000000",
        "6075271425809/1000000000000",
        "3037335212791/500000000000",
        "6074054642677/1000000000000",
        "6073423977919/1000000000000",
        "1214557480579/200000000000",
        "6072149009917/1000000000000",
        "6071508794533/1000000000000",
        "607117259437/100000000000",
        "607117259437/100000000000",
        "607117259437/100000000000",
        "607117259437/100000000000"
      ]
    },
    {
      "r_107_200": "6036129651551/1000000000000",
      "r_113_200": "3020391724313/500000000000",
      "r_19_40": "1507301849059/250000000000",
      "r_1_2": "6030890875053/1000000000000",
      "r_21_40": "3017304668957/500000000000",
      "r_23_40": "1511256406773/250000000000",
      "r_3_5": "6048708335801/1000000000000",
      "r_49_100": "301573282383/50000000000",
      "r_51_100": "3016181914223/500000000000",
      "r_9_20": "1204766773337/200000000000",
      "sharp": "6035353124733/1000000000000",
      "sharp_bins": [
        "1510515160441/250000000000",
        "3020757073633/500000000000",
        "75511932089/12500000000",
        "1510095381857/250000000000",
        "6039794605909/1000000000000",
        "301959840583/50000000000",
        "6038596925907/1000000000000",
        "377374711919/62500000000",
        "6037392202179/1000000000000",
        "120735747129/20000000000",
        "6036180849629/1000000000000",
        "6035572677821/1000000000000",
        "6035353124733/1000000000000",
        "6035353124733/1000000000000",
        "6035353124733/1000000000000",
        "6035353124733/1000000000000"
      ]
    },
    {
      "r_107_200": "3009420685121/500000000000",
      "r_113_200": "1505845103777/250000000000",
      "r_19_40": "3006075604629/500000000000",
      "r_1_2": "150343713167/25000000000",
      "r_21_40": "6017363162879/1000000000000",
      "r_23_40": "6027618606291/1000000000000",
      "r_3_5": "6031339866053/1000000000000",
      "r_49_100": "6014348049809/1000000000000",
      "r_51_100": "3007590109109/500000000000",
      "r_9_20": "6006891872213/1000000000000",
      "sharp": "3009065386629/500000000000",
      "sharp_bins": [
        "6024683291153/1000000000000",
        "1204826071223/200000000000",
        "3011782089771/500000000000",
        "3011493220541/500000000000",
        "3011203055279/500000000000",
        "6021824215841/1000000000000",
        "3010620376667/500000000000",
        "6020655719437/1000000000000",
        "6020069110539/1000000000000",
        "3009740461513/500000000000",
        "6018891153277/1000000000000",
        "3009149898831/500000000000",
        "3009065386629/500000000000",
        "3009065386629/500000000000",
        "3009065386629/500000000000",
        "3009065386629/500000000000"
      ]
    },
    {
      "r_107_200": "6022773480731/1000000000000",
      "r_113_200": "6027313528681/1000000000000",
      "r_19_40": "6016069325871/1000000000000",
      "r_1_2": "1504419911551/250000000000",
      "r_21_40": "1204258994243/200000000000",
      "r_23_40": "603153439119/100000000000",
      "r_3_5": "6035256563007/1000000000000",
      "r_49_100": "6018265757701/1000000000000",
      "r_51_100": "1504777900493/250000000000",
      "r_9_20": "3005410937961/500000000000",
      "sharp": "752755978629/125000000000",
      "sharp_bins": [
        "6028616836991/1000000000000",
        "6028063689449/1000000000000",
        "6027497339943/1000000000000",
        "3013459731603/500000000000",
        "1506584749827/250000000000",
        "1506439243189/250000000000",
        "6025173379961/1000000000000",
        "376536763583/62500000000",
        "6024001481253/1000000000000",
        "6023413168129/1000000000000",
        "6022823274339/1000000000000",
        "3011115898131/500000000000",
        "752755978629/125000000000",
        "752755978629/125000000000",
        "752755978629/125000000000",
        "752755978629/125000000000"
      ]
    },
    {
      "r_107_200": "5980756213743/1000000000000",
      "r_113_200": "1197006724471/200000000000",
      "r_19_40": "1493633360563/250000000000",
      "r_1_2": "5975961444599/1000000000000",
      "r_21_40": "2989682023223/500000000000",
      "r_23_40": "5989162676427/1000000000000",
      "r_3_5": "5992948069879/1000000000000",
      "r_49_100": "5976604536879/1000000000000",
      "r_51_100": "5977308851743/1000000000000",
      "r_9_20": "596951348469/100000000000",
      "sharp": "747521589257/125000000000",
      "sharp_bins": [
        "5986294932769/1000000000000",
        "5985752090769/1000000000000",
        "5985207847943/1000000000000",
        "5984662201211/1000000000000",
        "5984115147487/1000000000000",
        "5983566683679/1000000000000",
        "598301680669/100000000000",
        "2991232756709/500000000000",
        "1495478200189/250000000000",
        "598135866559/100000000000",
        "2990401552401/500000000000",
        "5980246115267/1000000000000",
        "747521589257/125000000000",
        "747521589257/125000000000",
        "747521589257/125000000000",
        "747521589257/125000000000"
      ]
    },
    {
      "r_107_200": "5985343420883/1000000000000",
      "r_113_200": "1497405688133/250000000000",
      "r_19_40": "5979105987777/1000000000000",
      "r_1_2": "1196109311373/200000000000",
      "r_21_40": "2991975319289/500000000000",
      "r_23_40": "2996868217643/500000000000",
      "r_3_5": "5997522600229/1000000000000",
      "r_49_100": "5981177228431/1000000000000",
      "r_51_100": "2990947273123/500000000000",
      "r_9_20": "2987047939859/500000000000",
      "sharp": "5984745679583/1000000000000",
      "sharp_bins": [
        "93607572499/15625000000",
        "748792693643/125000000000",
        "5989797057717/1000000000000",
        "5989251162577/1000000000000",
        "37429399129/6250000000",
        "2994077574409/500000000000",
        "5987605024017/1000000000000",
        "2993526741569/500000000000",
        "2993250261537/500000000000",
        "5985946140717/1000000000000",
        "119707806659/20000000000",
        "5984833096653/1000000000000",
        "5984745679583/1000000000000",
        "5984745679583/1000000000000",
        "5984745679583/1000000000000",
        "5984745679583/1000000000000"
      ]
    },
    {
      "r_107_200": "2968683633641/500000000000",
      "r_113_200": "5941375641143/1000000000000",
      "r_19_40": "2965807450699/500000000000",
      "r_1_2": "5932878528939/1000000000000",
      "r_21_40": "371003966159/62500000000",
      "r_23_40": "5945347019469/1000000000000",
      "r_3_5": "59490401821/10000000000",
      "r_49_100": "2966778232833/500000000000",
      "r_51_100": "5934139469089/1000000000000",
      "r_9_20": "1481712382519/250000000000",
      "sharp": "5936903466247/1000000000000",
      "sharp_bins": [
        "2971279180329/500000000000",
        "5942049299869/1000000000000",
        "237661559571/40000000000",
        "1485256856563/250000000000",
        "2970257304087/500000000000",
        "742500066551/125000000000",
        "5939485196319/1000000000000",
        "2969484298633/500000000000",
        "1187690146521/200000000000",
        "1187586319937/200000000000",
        "593741119509/100000000000",
        "5936903466247/1000000000000",
        "5936903466247/1000000000000",
        "5936903466247/1000000000000",
        "5936903466247/1000000000000",
        "5936903466247/1000000000000"
      ]
    },
    {
      "r_107_200": "5942326141831/1000000000000",
      "r_113_200": "14865846631/2500000000",
      "r_19_40": "5936555872841/1000000000000",
      "r_1_2": "2968916408527/500000000000",
      "r_21_40": "742627624497/125000000000",
      "r_23_40": "74378709813/12500000000",
      "r_3_5": "5953992376757/1000000000000",
      "r_49_100": "5938498662871/1000000000000",
      "r_51_100": "2969547520329/500000000000",
      "r_9_20": "5931797731283/1000000000000",
      "sharp": "2970923895923/500000000000",
      "sharp_bins": [
        "5947522599869/1000000000000",
        "5947013010237/1000000000000",
        "594650217011/100000000000",
        "5945990076863/1000000000000",
        "92898073873/15625000000",
        "1188992424101/200000000000",
        "2972223126063/500000000000",
        "1188785824019/200000000000",
        "5943410721769/1000000000000",
        "5942891054499/1000000000000",
        "5942370114877/1000000000000",
        "1188369577453/200000000000",
        "2970923895923/500000000000",
        "2970923895923/500000000000",
        "2970923895923/500000000000",
        "2970923895923/500000000000"
      ]
    },
    {
      "r_107_200": "5919345549209/1000000000000",
      "r_113_200": "740402467387/125000000000",
      "r_19_40": "5913814491863/1000000000000",
      "r_1_2": "1478752325893/250000000000",
      "r_21_40": "5918085801423/1000000000000",
      "r_23_40": "185221679857/31250000000",
      "r_3_5": "118613476663/20000000000",
      "r_49_100": "18486533737/3125000000",
      "r_51_100": "5916227166693/1000000000000",
      "r_9_20": "5909188739813/1000000000000",
      "sharp": "2959463136017/500000000000",
      "sharp_bins": [
        "296218161183/50000000000",
        "5923871029297/1000000000000",
        "5923377657889/1000000000000",
        "236915324281/40000000000",
        "592238737429/100000000000",
        "2960945228633/500000000000",
        "5921392353531/1000000000000",
        "5920893060659/1000000000000",
        "296019628811/50000000000",
        "5919890885087/1000000000000",
        "5919387995641/1000000000000",
        "2959463136017/500000000000",
        "2959463136017/500000000000",
        "2959463136017/500000000000",
        "2959463136017/500000000000",
        "2959463136017/500000000000"
      ]
    },
    {
      "r_107_200": "92569902023/15625000000",
      "r_113_200": "2964176412177/500000000000",
      "r_19_40": "2959461906813/500000000000",
      "r_1_2": "5920132030691/1000000000000",
      "r_21_40": "5923212393409/1000000000000",
      "r_23_40": "593221458117/100000000000",
      "r_3_5": "2967898898327/500000000000",
      "r_49_100": "11564065879/1953125000",
      "r_51_100": "1480337855369/250000000000",
      "r_9_20": "369644012843/62500000000",
      "sharp": "2962019999017/500000000000",
      "sharp_bins": [
        "2964748881309/500000000000",
        "1482251235577/250000000000",
        "2964255471967/500000000000",
        "1482003941271/250000000000",
        "1185503880669/200000000000",
        "2963510928149/500000000000",
        "5926523121519/1000000000000",
        "740752899573/125000000000",
        "2962761039531/500000000000",
        "5925019753983/1000000000000",
        "1184903245919/200000000000",
        "2962019999017/500000000000",
        "2962019999017/500000000000",
        "2962019999017/500000000000",
        "2962019999017/500000000000",
        "2962019999017/500000000000"
      ]
    },
    {
      "r_107_200": "5929549397/1000000000",
      "r_113_200": "2966716590721/500000000000",
      "r_19_40": "5923980996437/1000000000000",
      "r_1_2": "5925202489247/1000000000000",
      "r_21_40": "741035817909/125000000000",
      "r_23_40": "5937282549037/1000000000000",
      "r_3_5": "1485217178307/250000000000",
      "r_49_100": "5925860422109/1000000000000",
      "r_51_100": "2963211669401/500000000000",
      "r_9_20": "5919367735187/1000000000000",
      "sharp": "5929101305139/1000000000000",
      "sharp_bins": [
        "237383180413/40000000000",
        "593408609119/100000000000",
        "5933591493081/1000000000000",
        "2966547856793/500000000000",
        "5932598750291/1000000000000",
        "2966050300389/500000000000",
        "47452810101/8000000000",
        "1186220146681/200000000000",
        "5930599010689/1000000000000",
        "2965048039831/500000000000",
        "5929591948439/1000000000000",
        "5929101305139/1000000000000",
        "5929101305139/1000000000000",
        "5929101305139/1000000000000",
        "5929101305139/1000000000000",
        "5929101305139/1000000000000"
      ]
    },
    {
      "r_107_200": "5961771013947/1000000000000",
      "r_113_200": "596579737819/100000000000",
      "r_19_40": "2977967035063/500000000000",
      "r_1_2": "5957262368127/1000000000000",
      "r_21_40": "2980230698619/500000000000",
      "r_23_40": "373106335879/62500000000",
      "r_3_5": "2986702167157/500000000000",
      "r_49_100": "5957880516013/1000000000000",
      "r_51_100": "5958528874973/1000000000000",
      "r_9_20": "595120701133/100000000000",
      "sharp": "5961236012117/1000000000000",
      "sharp_bins": [
        "5966985444309/1000000000000",
        "2983237040297/500000000000",
        "596596146459/100000000000",
        "5965447593679/1000000000000",
        "2982466232619/500000000000",
        "2982208038321/500000000000",
        "2981949212629/500000000000",
        "5963379508453/1000000000000",
        "2981429661793/500000000000",
        "5962337868013/1000000000000",
        "5961815138369/1000000000000",
        "5961291119649/1000000000000",
        "5961236012117/1000000000000",
        "5961236012117/1000000000000",
        "5961236012117/1000000000000",
        "5961236012117/1000000000000"
      ]
    },
    {
      "r_107_200": "1484890477593/250000000000",
      "r_113_200": "185732948589/31250000000",
      "r_19_40": "370872363857/62500000000",
      "r_1_2": "1187041079103/200000000000",
      "r_21_40": "2969148128119/500000000000",
      "r_23_40": "371704910781/62500000000",
      "r_3_5": "5950870004269/1000000000000",
      "r_49_100": "5935839927497/1000000000000",
      "r_51_100": "2968214467127/500000000000",
      "r_9_20": "2964678940861/500000000000",
      "sharp": "5939085459479/1000000000000",
      "sharp_bins": [
        "1486150813433/250000000000",
        "5944108727809/1000000000000",
        "1485903255349/250000000000",
        "5943116132083/1000000000000",
        "5942618057457/1000000000000",
        "59421187951/10000000000",
        "594161834259/100000000000",
        "5941116697503/1000000000000",
        "5940613857409/1000000000000",
        "5940109807799/1000000000000",
        "593960455653/100000000000",
        "5939098102843/1000000000000",
        "5939085459479/1000000000000",
        "5939085459479/1000000000000",
        "5939085459479/1000000000000",
        "5939085459479/1000000000000"
      ]
    },
    {
      "r_107_200": "5971228833237/1000000000000",
      "r_113_200": "5975260705401/1000000000000",
      "r_19_40": "119307222791/20000000000",
      "r_1_2": "2983357063279/500000000000",
      "r_21_40": "1492479361149/250000000000",
      "r_23_40": "5979136986043/1000000000000",
      "r_3_5": "5982842396421/1000000000000",
      "r_49_100": "5967308749601/1000000000000",
      "r_51_100": "1193596464911/200000000000",
      "r_9_20": "1490162699967/250000000000",
      "sharp": "2985333144621/500000000000",
      "sharp_bins": [
        "747056301747/125000000000",
        "1195187668507/200000000000",
        "2987712509253/500000000000",
        "5974910439273/1000000000000",
        "5974394602219/1000000000000",
        "74673468809/12500000000",
        "1493339786037/250000000000",
        "373302469867/62500000000",
        "746539827907/125000000000",
        "5971796457659/1000000000000",
        "746409127217/125000000000",
        "5970748288791/1000000000000",
        "2985333144621/500000000000",
        "2985333144621/500000000000",
        "2985333144621/500000000000",
        "2985333144621/500000000000"
      ]
    },
    {
      "r_107_200": "2974709579773/500000000000",
      "r_113_200": "5953319179191/1000000000000",
      "r_19_40": "1485945340903/250000000000",
      "r_1_2": "2972527127373/500000000000",
      "r_21_40": "46469930143/7812500000",
      "r_23_40": "5957117774157/1000000000000",
      "r_3_5": "1192142704953/200000000000",
      "r_49_100": "594566564781/100000000000",
      "r_51_100": "148657003513/25000000000",
      "r_9_20": "371199726231/62500000000",
      "sharp": "5948914964839/1000000000000",
      "sharp_bins": [
        "5954470328361/1000000000000",
        "595397483323/100000000000",
        "1488369539117/250000000000",
        "1190596059133/200000000000",
        "595248124841/100000000000",
        "5951981012287/1000000000000",
        "47611836679/8000000000",
        "743872120469/125000000000",
        "5950473146489/1000000000000",
        "47599744951/8000000000",
        "1487365472129/250000000000",
        "2974477227307/500000000000",
        "5948914964839/1000000000000",
        "5948914964839/1000000000000",
        "5948914964839/1000000000000",
        "5948914964839/1000000000000"
      ]
    },
    {
      "r_107_200": "740827476291/125000000000",
      "r_113_200": "1482596197853/250000000000",
      "r_19_40": "1184243111473/200000000000",
      "r_1_2": "2961204060729/500000000000",
      "r_21_40": "2962697998407/500000000000",
      "r_23_40": "1483525411389/250000000000",
      "r_3_5": "5937579311373/1000000000000",
      "r_49_100": "2961517530971/500000000000",
      "r_51_100": "5923590751929/1000000000000",
      "r_9_20": "739594814123/125000000000",
      "sharp": "5926173563827/1000000000000",
      "sharp_bins": [
        "5931496415663/1000000000000",
        "2965508956909/500000000000",
        "1482634575047/250000000000",
        "5930057572561/1000000000000",
        "2964787864361/500000000000",
        "5929092766451/1000000000000",
        "5928608683527/1000000000000",
        "5928123467307/1000000000000",
        "59276371229/10000000000",
        "5927149651057/1000000000000",
        "2963330524771/500000000000",
        "5926173563827/1000000000000",
        "5926173563827/1000000000000",
        "5926173563827/1000000000000",
        "5926173563827/1000000000000",
        "5926173563827/1000000000000"
      ]
    },
    {
      "r_107_200": "5959123252889/1000000000000",
      "r_113_200": "5963029788601/1000000000000",
      "r_19_40": "1488363423791/250000000000",
      "r_1_2": "2977375573151/500000000000",
      "r_21_40": "5957853049431/1000000000000",
      "r_23_40": "5966802316511/1000000000000",
      "r_3_5": "373150091317/62500000000",
      "r_49_100": "2977669834401/500000000000",
      "r_51_100": "47647832361/8000000000",
      "r_9_20": "743610373659/125000000000",
      "sharp": "5958591928851/1000000000000",
      "sharp_bins": [
        "5964182875919/1000000000000",
        "2981843272951/500000000000",
        "238527561339/40000000000",
        "596269033623/100000000000",
        "5962190451759/1000000000000",
        "5961689377647/1000000000000",
        "5961187111477/1000000000000",
        "2980341825413/500000000000",
        "5960178993271/1000000000000",
        "595967312489/100000000000",
        "2979583026523/500000000000",
        "5958657776903/1000000000000",
        "5958591928851/1000000000000",
        "5958591928851/1000000000000",
        "5958591928851/1000000000000",
        "5958591928851/1000000000000"
      ]
    },
    {
      "r_107_200": "5936691138661/1000000000000",
      "r_113_200": "1188092974489/200000000000",
      "r_19_40": "741406479257/125000000000",
      "r_1_2": "2966234869207/500000000000",
      "r_21_40": "1187092898909/200000000000",
      "r_23_40": "5944157764213/1000000000000",
      "r_3_5": "2973820435353/500000000000",
      "r_49_100": "5933074110153/1000000000000",
      "r_51_100": "5933655087569/1000000000000",
      "r_9_20": "2963403614389/500000000000",
      "sharp": "2968108708853/500000000000",
      "sharp_bins": [
        "297078954709/50000000000",
        "5941099473713/1000000000000",
        "1485154684979/250000000000",
        "5940136890577/1000000000000",
        "148491348087/25000000000",
        "5939169836409/1000000000000",
        "296934231357/50000000000",
        "742274785411/125000000000",
        "2968855404891/500000000000",
        "2968611103651/500000000000",
        "593673247361/100000000000",
        "5936241606467/1000000000000",
        "2968108708853/500000000000",
        "2968108708853/500000000000",
        "2968108708853/500000000000",
        "2968108708853/500000000000"
      ]
    },
    {
      "r_107_200": "5941667330821/1000000000000",
      "r_113_200": "5945445044697/1000000000000",
      "r_19_40": "5936211220427/1000000000000",
      "r_1_2": "2968720759681/500000000000",
      "r_21_40": "5940439400433/1000000000000",
      "r_23_40": "5949125777897/1000000000000",
      "r_3_5": "744076407211/125000000000",
      "r_49_100": "2969017349459/500000000000",
      "r_51_100": "237545124117/40000000000",
      "r_9_20": "1186354631461/200000000000",
      "sharp": "1188236018703/200000000000",
      "sharp_bins": [
        "743320056047/125000000000",
        "5946080318861/1000000000000",
        "5945599075377/1000000000000",
        "5945116715713/1000000000000",
        "743079154707/125000000000",
        "2972074319493/500000000000",
        "1485915729371/250000000000",
        "594317606089/100000000000",
        "5942688074043/1000000000000",
        "5942198957589/1000000000000",
        "594170870929/100000000000",
        "5941217326909/1000000000000",
        "1188236018703/200000000000",
        "1188236018703/200000000000",
        "1188236018703/200000000000",
        "1188236018703/200000000000"
      ]
    },
    {
      "r_107_200": "5946604587413/1000000000000",
      "r_113_200": "2975193008837/500000000000",
      "r_19_40": "1188226430557/200000000000",
      "r_1_2": "5942374660413/1000000000000",
      "r_21_40": "5945375456593/1000000000000",
      "r_23_40": "372128404879/62500000000",
      "r_3_5": "1191508420081/200000000000",
      "r_49_100": "185717397247/31250000000",
      "r_51_100": "5943562395287/1000000000000",
      "r_9_20": "742087605457/125000000000",
      "sharp": "1189220796759/200000000000",
      "sharp_bins": [
        "1487875631387/250000000000",
        "2975510960221/500000000000",
        "2975270100409/500000000000",
        "1190011472893/200000000000",
        "594957340917/100000000000",
        "1189817666543/200000000000",
        "74357526661/12500000000",
        "594811479753/100000000000",
        "5947626331419/1000000000000",
        "1486784183789/250000000000",
        "2973323003253/500000000000",
        "5946154143231/1000000000000",
        "1189220796759/200000000000",
        "1189220796759/200000000000",
        "1189220796759/200000000000",
        "1189220796759/200000000000"
      ]
    },
    {
      "r_107_200": "5951503436441/1000000000000",
      "r_113_200": "5955288323599/1000000000000",
      "r_19_40": "594601515307/100000000000",
      "r_1_2": "5947269684839/1000000000000",
      "r_21_40": "2975136594831/500000000000",
      "r_23_40": "2979472200573/500000000000",
      "r_3_5": "596243393917/100000000000",
      "r_49_100": "5947840673107/1000000000000",
      "r_51_100": "297422924463/50000000000",
      "r_9_20": "5941590804713/1000000000000",
      "sharp": "2975494808041/500000000000",
      "sharp_bins": [
        "5956405859163/1000000000000",
        "46530662589/7812500000",
        "2977721324319/500000000000",
        "5954959368693/1000000000000",
        "23259667849/3906250000",
        "2976994724187/500000000000",
        "1190700560713/200000000000",
        "744126877863/125000000000",
        "297626305553/50000000000",
        "23250140893/3906250000",
        "5951544893313/1000000000000",
        "2975526291469/500000000000",
        "2975494808041/500000000000",
        "2975494808041/500000000000",
        "2975494808041/500000000000",
        "2975494808041/500000000000"
      ]
    },
    {
      "r_107_200": "1191272831383/200000000000",
      "r_113_200": "5960152244677/1000000000000",
      "r_19_40": "5950860495853/1000000000000",
      "r_1_2": "119042537361/20000000000",
      "r_21_40": "2977566438801/500000000000",
      "r_23_40": "2981897916389/500000000000",
      "r_3_5": "5967287062573/1000000000000",
      "r_49_100": "1488171714667/250000000000",
      "r_51_100": "5953316661267/1000000000000",
      "r_9_20": "2973221655517/500000000000",
      "sharp": "5955837269223/1000000000000",
      "sharp_bins": [
        "2980635366183/500000000000",
        "372549329653/62500000000",
        "596030670117/100000000000",
        "5959823010323/1000000000000",
        "372458637481/62500000000",
        "2979426133537/500000000000",
        "2979182605119/500000000000",
        "2978938508649/500000000000",
        "5957387692839/1000000000000",
        "2978448618701/500000000000",
        "5956405648753/1000000000000",
        "5955912924657/1000000000000",
        "5955837269223/1000000000000",
        "5955837269223/1000000000000",
        "5955837269223/1000000000000",
        "5955837269223/1000000000000"
      ]
    },
    {
      "r_107_200": "5961182998401/1000000000000",
      "r_113_200": "2982487024389/500000000000",
      "r_19_40": "5955664394659/1000000000000",
      "r_1_2": "5956942439699/1000000000000",
      "r_21_40": "5959950764133/1000000000000",
      "r_23_40": "1193721008623/200000000000",
      "r_3_5": "597209775689/100000000000",
      "r_49_100": "5957491489827/1000000000000",
      "r_51_100": "1489533286623/250000000000",
      "r_9_20": "5951254566439/1000000000000",
      "sharp": "1490160794493/250000000000",
      "sharp_bins": [
        "238643736741/40000000000",
        "93212680947/15625000000",
        "5965128627041/1000000000000",
        "186395142363/31250000000",
        "1491039841031/250000000000",
        "5963673050349/1000000000000",
        "2981592806037/500000000000",
        "1490674259383/250000000000",
        "5962207331221/1000000000000",
        "1490429123413/250000000000",
        "5961224522591/1000000000000",
        "1490182853951/250000000000",
        "1490160794493/250000000000",
        "1490160794493/250000000000",
        "1490160794493/250000000000",
        "1490160794493/250000000000"
      ]
    },
    {
      "r_107_200": "5938711027459/1000000000000",
      "r_113_200": "5942371463291/1000000000000",
      "r_19_40": "1483354636651/250000000000",
      "r_1_2": "5934618554363/1000000000000",
      "r_21_40": "5937521595933/1000000000000",
      "r_23_40": "5945924020807/1000000000000",
      "r_3_5": "1487325613167/250000000000",
      "r_49_100": "1483795775139/250000000000",
      "r_51_100": "5935767465821/1000000000000",
      "r_9_20": "1482283132293/250000000000",
      "sharp": "5938227752949/1000000000000",
      "sharp_bins": [
        "5943452585021/1000000000000",
        "1485746798107/250000000000",
        "594252075023/100000000000",
        "5942053256401/1000000000000",
        "371349044307/62500000000",
        "1188223019293/200000000000",
        "1188128884641/200000000000",
        "5940172690093/1000000000000",
        "5939699895089/1000000000000",
        "5939226036147/1000000000000",
        "2969375555609/500000000000",
        "5938275113879/1000000000000",
        "5938227752949/1000000000000",
        "5938227752949/1000000000000",
        "5938227752949/1000000000000",
        "5938227752949/1000000000000"
      ]
    },
    {
      "r_107_200": "47549416581/8000000000",
      "r_113_200": "2973670642923/500000000000",
      "r_19_40": "1187673709049/200000000000",
      "r_1_2": "296979020763/50000000000",
      "r_21_40": "371405401309/62500000000",
      "r_23_40": "5950882151961/1000000000000",
      "r_3_5": "5954262824211/1000000000000",
      "r_49_100": "5940134231653/1000000000000",
      "r_51_100": "1485182624363/250000000000",
      "r_9_20": "47472710737/8000000000",
      "sharp": "1188636170057/200000000000",
      "sharp_bins": [
        "5948423529807/1000000000000",
        "5947957653861/1000000000000",
        "2973745363869/500000000000",
        "1486755687353/250000000000",
        "2973276858427/500000000000",
        "1486520904721/250000000000",
        "371600778723/62500000000",
        "5945140239833/1000000000000",
        "1486166739409/250000000000",
        "1188838522187/200000000000",
        "74296464971/12500000000",
        "371452544469/62500000000",
        "1188636170057/200000000000",
        "1188636170057/200000000000",
        "1188636170057/200000000000",
        "1188636170057/200000000000"
      ]
    },
    {
      "r_107_200": "2974302139649/500000000000",
      "r_113_200": "1190454402897/200000000000",
      "r_19_40": "5943280172031/1000000000000",
      "r_1_2": "5944503723871/1000000000000",
      "r_21_40": "2973706245287/500000000000",
      "r_23_40": "595580107939/100000000000",
      "r_3_5": "2979591884213/500000000000",
      "r_49_100": "5945046873137/1000000000000",
      "r_51_100": "5945654896379/1000000000000",
      "r_9_20": "2969503493749/500000000000",
      "sharp": "2974047627547/500000000000",
      "sharp_bins": [
        "5953355305341/1000000000000",
        "186027780577/31250000000",
        "148810540023/25000000000",
        "2975976585343/500000000000",
        "1487870921433/250000000000",
        "595101313499/100000000000",
        "1190108304491/200000000000",
        "1190013769803/200000000000",
        "5949595112629/1000000000000",
        "1189824062251/200000000000",
        "1189728888569/200000000000",
        "5948167501087/1000000000000",
        "2974047627547/500000000000",
        "2974047627547/500000000000",
        "2974047627547/500000000000",
        "2974047627547/500000000000"
      ]
    },
    {
      "r_107_200": "5953493169107/1000000000000",
      "r_113_200": "2978582087459/500000000000",
      "r_19_40": "371759621419/62500000000",
      "r_1_2": "46479601541/7812500000",
      "r_21_40": "47618402601/8000000000",
      "r_23_40": "2980340666419/500000000000",
      "r_3_5": "745508227351/125000000000",
      "r_49_100": "5949921542733/1000000000000",
      "r_51_100": "297527059047/50000000000",
      "r_9_20": "742985934521/125000000000",
      "sharp": "5952971488519/1000000000000",
      "sharp_bins": [
        "1191649687707/200000000000",
        "744722711579/125000000000",
        "1191462779131/200000000000",
        "297842252279/50000000000",
        "5956375140379/1000000000000",
        "5955904169097/1000000000000",
        "5955432135653/1000000000000",
        "2977479520451/500000000000",
        "1488621220701/250000000000",
        "1488502414829/250000000000",
        "744191671049/125000000000",
        "2976528001887/500000000000",
        "5952971488519/1000000000000",
        "5952971488519/1000000000000",
        "5952971488519/1000000000000",
        "5952971488519/1000000000000"
      ]
    },
    {
      "r_107_200": "595834377167/100000000000",
      "r_113_200": "5962017798907/1000000000000",
      "r_19_40": "5952989884111/1000000000000",
      "r_1_2": "595423626259/100000000000",
      "r_21_40": "744643744189/125000000000",
      "r_23_40": "5965522946679/1000000000000",
      "r_3_5": "1193781802349/200000000000",
      "r_49_100": "2977379134181/500000000000",
      "r_51_100": "744423672377/125000000000",
      "r_9_20": "5948730332071/1000000000000",
      "sharp": "2978904790161/500000000000",
      "sharp_bins": [
        "5963102961781/1000000000000",
        "5962635828487/1000000000000",
        "5962167643791/1000000000000",
        "596169840567/100000000000",
        "5961228112097/1000000000000",
        "596075675223/100000000000",
        "2980142164957/500000000000",
        "5959810845969/1000000000000",
        "5959336298357/1000000000000",
        "1191772137007/200000000000",
        "5958384003957/1000000000000",
        "2978953124461/500000000000",
        "2978904790161/500000000000",
        "2978904790161/500000000000",
        "2978904790161/500000000000",
        "2978904790161/500000000000"
      ]
    },
    {
      "r_107_200": "2981572345887/500000000000",
      "r_113_200": "5966821544311/1000000000000",
      "r_19_40": "1191555298837/200000000000",
      "r_1_2": "5959034067037/1000000000000",
      "r_21_40": "5961949963587/1000000000000",
      "r_23_40": "5970314581671/1000000000000",
      "r_3_5": "5973702054517/1000000000000",
      "r_49_100": "5959545570071/1000000000000",
      "r_51_100": "1490047013439/250000000000",
      "r_9_20": "1190704805549/200000000000",
      "sharp": "5962598089359/1000000000000",
      "sharp_bins": [
        "1193581509779/200000000000",
        "2983720026479/500000000000",
        "2983485752691/500000000000",
        "5966501904143/1000000000000",
        "5966031247217/1000000000000",
        "596555952387/100000000000",
        "1491271684469/250000000000",
        "2982306445011/500000000000",
        "596413797827/100000000000",
        "5963662000579/1000000000000",
        "745398119363/125000000000",
        "5962706835097/1000000000000",
        "5962598089359/1000000000000",
        "5962598089359/1000000000000",
        "5962598089359/1000000000000",
        "5962598089359/1000000000000"
      ]
    },
    {
      "r_107_200": "2983949099799/500000000000",
      "r_113_200": "2985788837707/500000000000",
      "r_19_40": "1192503211471/200000000000",
      "r_1_2": "5963784687033/1000000000000",
      "r_21_40": "2983351313693/500000000000",
      "r_23_40": "1493764626409/250000000000",
      "r_3_5": "1494611802491/250000000000",
      "r_49_100": "93191964533/15625000000",
      "r_51_100": "5964939479877/1000000000000",
      "r_9_20": "595827084751/100000000000",
      "sharp": "5967339294003/1000000000000",
      "sharp_bins": [
        "5972664462363/1000000000000",
        "597219662931/100000000000",
        "373232984029/62500000000",
        "2985628902903/500000000000",
        "5970786811311/1000000000000",
        "2985157375177/500000000000",
        "5969841626639/1000000000000",
        "5969367440919/1000000000000",
        "2984446095579/500000000000",
        "1193683175063/200000000000",
        "1491984622837/250000000000",
        "5967460033161/1000000000000",
        "5967339294003/1000000000000",
        "5967339294003/1000000000000",
        "5967339294003/1000000000000",
        "5967339294003/1000000000000"
      ]
    },
    {
      "r_107_200": "2972791833839/500000000000",
      "r_113_200": "1189827130371/200000000000",
      "r_19_40": "297021112741/50000000000",
      "r_1_2": "5941614609447/1000000000000",
      "r_21_40": "5944429876619/1000000000000",
      "r_23_40": "1488135053927/250000000000",
      "r_3_5": "1488954312633/250000000000",
      "r_49_100": "1485532746703/250000000000",
      "r_51_100": "1188545730157/200000000000",
      "r_9_20": "5936297436657/1000000000000",
      "sharp": "1486270052897/250000000000",
      "sharp_bins": [
        "5950185088051/1000000000000",
        "1189946663761/200000000000",
        "1487320140127/250000000000",
        "594882680203/100000000000",
        "5948372048627/1000000000000",
        "5947916300529/1000000000000",
        "47579676447/8000000000",
        "3716876133/625000000",
        "1486635767359/250000000000",
        "743260415147/125000000000",
        "5945622560439/1000000000000",
        "371572549607/62500000000",
        "1486270052897/250000000000",
        "1486270052897/250000000000",
        "1486270052897/250000000000",
        "1486270052897/250000000000"
      ]
    },
    {
      "r_107_200": "5950501446941/1000000000000",
      "r_113_200": "2977028384543/500000000000",
      "r_19_40": "5945325168339/1000000000000",
      "r_1_2": "2973264347911/500000000000",
      "r_21_40": "5949346578477/1000000000000",
      "r_23_40": "93085156151/15625000000",
      "r_3_5": "745091115947/125000000000",
      "r_49_100": "1189406970721/200000000000",
      "r_51_100": "2973821884939/500000000000",
      "r_9_20": "1188241326959/200000000000",
      "sharp": "594998573533/100000000000",
      "sharp_bins": [
        "5955107197871/1000000000000",
        "5954655001027/1000000000000",
        "5954201814699/1000000000000",
        "5953747627869/1000000000000",
        "5953292445707/1000000000000",
        "5952836268419/1000000000000",
        "46502961673/7812500000",
        "743990115127/125000000000",
        "595146174717/100000000000",
        "2975500784017/500000000000",
        "5950540376099/1000000000000",
        "5950078177747/1000000000000",
        "594998573533/100000000000",
        "594998573533/100000000000",
        "594998573533/100000000000",
        "594998573533/100000000000"
      ]
    },
    {
      "r_107_200": "5955380876461/1000000000000",
      "r_113_200": "744867411597/125000000000",
      "r_19_40": "5950190179101/1000000000000",
      "r_1_2": "2975702352731/500000000000",
      "r_21_40": "5954225009887/1000000000000",
      "r_23_40": "5962321076083/1000000000000",
      "r_3_5": "2982800847861/500000000000",
      "r_49_100": "2975950352751/500000000000",
      "r_51_100": "744065091943/125000000000",
      "r_9_20": "2973039061439/500000000000",
      "sharp": "595485305089/100000000000",
      "sharp_bins": [
        "1191998128443/200000000000",
        "1191907609747/200000000000",
        "1489771116353/250000000000",
        "11637948987/1953125000",
        "2979087150807/500000000000",
        "2978858863201/500000000000",
        "5957260153849/1000000000000",
        "595680158209/100000000000",
        "297817100463/50000000000",
        "2977940715411/500000000000",
        "5955419839341/1000000000000",
        "5954957241093/1000000000000",
        "595485305089/100000000000",
        "595485305089/100000000000",
        "595485305089/100000000000",
        "595485305089/100000000000"
      ]
    },
    {
      "r_107_200": "74502774879/12500000000",
      "r_113_200": "47710266073/8000000000",
      "r_19_40": "595501731843/100000000000",
      "r_1_2": "595624267007/100000000000",
      "r_21_40": "5959065204247/1000000000000",
      "r_23_40": "5967153501701/1000000000000",
      "r_3_5": "1492608898921/250000000000",
      "r_49_100": "2978364287443/500000000000",
      "r_51_100": "2978679790079/500000000000",
      "r_9_20": "1487727982349/250000000000",
      "sharp": "2979841096229/500000000000",
      "sharp_bins": [
        "372802216119/62500000000",
        "2982191249241/500000000000",
        "2981964274467/500000000000",
        "5963473598471/1000000000000",
        "1490754413023/250000000000",
        "93165011093/15625000000",
        "5962102770193/1000000000000",
        "5961643830951/1000000000000",
        "5961183890363/1000000000000",
        "1490180735981/250000000000",
        "5960260984273/1000000000000",
        "5959798017583/1000000000000",
        "2979841096229/500000000000",
        "2979841096229/500000000000",
        "2979841096229/500000000000",
        "2979841096229/500000000000"
      ]
    },
    {
      "r_107_200": "2982502906579/500000000000",
      "r_113_200": "746071221931/125000000000",
      "r_19_40": "5959787443473/1000000000000",
      "r_1_2": "2980511762263/500000000000",
      "r_21_40": "2981924079909/500000000000",
      "r_23_40": "186622761897/31250000000",
      "r_3_5": "2987605905013/500000000000",
      "r_49_100": "1490374838311/250000000000",
      "r_51_100": "5962141263517/1000000000000",
      "r_9_20": "372230554571/62500000000",
      "sharp": "5964454111811/1000000000000",
      "sharp_bins": [
        "1492405694279/250000000000",
        "5969169471717/1000000000000",
        "746089397/125000000",
        "2984129939643/500000000000",
        "5967803586491/1000000000000",
        "1491836574437/250000000000",
        "5966888011197/1000000000000",
        "5966428724977/1000000000000",
        "238638737489/40000000000",
        "5965507143473/1000000000000",
        "5965044836427/1000000000000",
        "5964581522163/1000000000000",
        "5964454111811/1000000000000",
        "5964454111811/1000000000000",
        "5964454111811/1000000000000",
        "5964454111811/1000000000000"
      ]
    },
    {
      "r_107_200": "186554683783/31250000000",
      "r_113_200": "1493329077901/250000000000",
      "r_19_40": "745564778583/125000000000",
      "r_1_2": "5965764876549/1000000000000",
      "r_21_40": "2984295716881/500000000000",
      "r_23_40": "5976663187497/1000000000000",
      "r_3_5": "373746734719/62500000000",
      "r_49_100": "596623068801/100000000000",
      "r_51_100": "2983441686741/500000000000",
      "r_9_20": "5960426654047/1000000000000",
      "sharp": "2984593204433/500000000000",
      "sharp_bins": [
        "746796256219/125000000000",
        "1493479106739/250000000000",
        "1493365453431/250000000000",
        "93328221867/15625000000",
        "5972549589081/1000000000000",
        "5972091982611/1000000000000",
        "5971633378223/1000000000000",
        "2985586887027/500000000000",
        "1492678292061/250000000000",
        "5970251556357/1000000000000",
        "5969788931173/1000000000000",
        "746165662333/125000000000",
        "2984593204433/500000000000",
        "2984593204433/500000000000",
        "2984593204433/500000000000",
        "2984593204433/500000000000"
      ]
    },
    {
      "r_107_200": "5974456707753/1000000000000",
      "r_113_200": "1195605074859/200000000000",
      "r_19_40": "1193842440779/200000000000",
      "r_1_2": "1492617311851/250000000000",
      "r_21_40": "5973297542041/1000000000000",
      "r_23_40": "5981360431623/1000000000000",
      "r_3_5": "5984645935651/1000000000000",
      "r_49_100": "2985462553189/500000000000",
      "r_51_100": "149289710731/25000000000",
      "r_9_20": "5965127802941/1000000000000",
      "sharp": "5973881606033/1000000000000",
      "sharp_bins": [
        "5979079780377/1000000000000",
        "2989312934843/500000000000",
        "2989085484257/500000000000",
        "5977715066401/1000000000000",
        "2988629084049/500000000000",
        "1494200068423/250000000000",
        "5976341381327/1000000000000",
        "1195176297829/200000000000",
        "5975420595283/1000000000000",
        "5974958695343/1000000000000",
        "597449578217/100000000000",
        "2987015930821/500000000000",
        "5973881606033/1000000000000",
        "5973881606033/1000000000000",
        "5973881606033/1000000000000",
        "5973881606033/1000000000000"
      ]
    },
    {
      "r_107_200": "1195825312963/200000000000",
      "r_113_200": "2991348619027/500000000000",
      "r_19_40": "2986934818241/500000000000",
      "r_1_2": "239005476213/40000000000",
      "r_21_40": "1195593351051/200000000000",
      "r_23_40": "1197204078121/200000000000",
      "r_3_5": "5989306630723/1000000000000",
      "r_49_100": "597558287711/100000000000",
      "r_51_100": "5976256699961/1000000000000",
      "r_9_20": "5969792583557/1000000000000",
      "sharp": "2989269987283/500000000000",
      "sharp_bins": [
        "2991876122201/500000000000",
        "2991649037471/500000000000",
        "239313716601/40000000000",
        "5982386754301/1000000000000",
        "5981929597441/1000000000000",
        "5981471444507/1000000000000",
        "5981012293647/1000000000000",
        "2990276071501/500000000000",
        "5980090990713/1000000000000",
        "2989814416207/500000000000",
        "298958283051/50000000000",
        "597870148231/100000000000",
        "2989269987283/500000000000",
        "2989269987283/500000000000",
        "2989269987283/500000000000",
        "2989269987283/500000000000"
      ]
    },
    {
      "r_107_200": "5957158384421/1000000000000",
      "r_113_200": "37253784379/6250000000",
      "r_19_40": "744014447273/125000000000",
      "r_1_2": "5953308589161/1000000000000",
      "r_21_40": "1489009760357/250000000000",
      "r_23_40": "5963855401701/1000000000000",
      "r_3_5": "5967033365751/1000000000000",
      "r_49_100": "59537698851/10000000000",
      "r_51_100": "1488597235089/250000000000",
      "r_9_20": "5948154503257/1000000000000",
      "sharp": "5956626024881/1000000000000",
      "sharp_bins": [
        "5961624310379/1000000000000",
        "2980592853027/500000000000",
        "5960746170071/1000000000000",
        "1490076425277/250000000000",
        "5959864297469/1000000000000",
        "5959421957457/1000000000000",
        "1489744669843/250000000000",
        "5958534459393/1000000000000",
        "1489522322459/250000000000",
        "5957643177019/1000000000000",
        "5957196119233/1000000000000",
        "1191349622953/200000000000",
        "5956626024881/1000000000000",
        "5956626024881/1000000000000",
        "5956626024881/1000000000000",
        "5956626024881/1000000000000"
      ]
    },
    {
      "r_107_200": "2980993005623/500000000000",
      "r_113_200": "5965435839389/1000000000000",
      "r_19_40": "744616231383/125000000000",
      "r_1_2": "2979066611849/500000000000",
      "r_21_40": "5960865794357/1000000000000",
      "r_23_40": "5968674658971/1000000000000",
      "r_3_5": "2985927008029/500000000000",
      "r_49_100": "1191716969101/200000000000",
      "r_51_100": "744901801351/125000000000",
      "r_9_20": "5952975190167/1000000000000",
      "sharp": "1192288436777/200000000000",
      "sharp_bins": [
        "2983227728377/500000000000",
        "1491504126111/250000000000",
        "5965576620243/1000000000000",
        "745641975353/125000000000",
        "1491173512623/250000000000",
        "5964251361551/1000000000000",
        "2981903867151/500000000000",
        "745420395619/125000000000",
        "5962917645893/1000000000000",
        "5962471183343/1000000000000",
        "5962023775593/1000000000000",
        "1490393855233/250000000000",
        "1192288436777/200000000000",
        "1192288436777/200000000000",
        "1192288436777/200000000000",
        "1192288436777/200000000000"
      ]
    },
    {
      "r_107_200": "1193351710371/200000000000",
      "r_113_200": "746276366291/125000000000",
      "r_19_40": "1192337864369/200000000000",
      "r_1_2": "238516118209/40000000000",
      "r_21_40": "2982818757021/500000000000",
      "r_23_40": "5973438576291/1000000000000",
      "r_3_5": "2988309592533/500000000000",
      "r_49_100": "2981672463291/500000000000",
      "r_51_100": "745498115819/125000000000",
      "r_9_20": "5957741223687/1000000000000",
      "sharp": "5966203331307/1000000000000",
      "sharp_bins": [
        "1492807827003/250000000000",
        "5970792028057/1000000000000",
        "5970351816059/1000000000000",
        "5969910670687/1000000000000",
        "23877874361/4000000000",
        "119380511461/20000000000",
        "596858161739/100000000000",
        "2984068359753/500000000000",
        "745961358983/125000000000",
        "5967244080583/1000000000000",
        "1491699085989/250000000000",
        "5966347660271/1000000000000",
        "5966203331307/1000000000000",
        "5966203331307/1000000000000",
        "5966203331307/1000000000000",
        "5966203331307/1000000000000"
      ]
    },
    {
      "r_107_200": "5971493537147/1000000000000",
      "r_113_200": "47799585903/8000000000",
      "r_19_40": "5966411659521/1000000000000",
      "r_1_2": "2983817693319/500000000000",
      "r_21_40": "2985185876281/500000000000",
      "r_23_40": "2989082310633/500000000000",
      "r_3_5": "5981346282467/1000000000000",
      "r_49_100": "1193613554019/200000000000",
      "r_51_100": "5968718070517/1000000000000",
      "r_9_20": "745308787441/125000000000",
      "sharp": "597092706103/100000000000",
      "sharp_bins": [
        "5975969308551/1000000000000",
        "5975529729931/1000000000000",
        "1195017843837/200000000000",
        "5974647774979/1000000000000",
        "5974205395623/1000000000000",
        "298688103971/50000000000",
        "238932712987/40000000000",
        "5972872627649/1000000000000",
        "5972426480887/1000000000000",
        "5971979390407/1000000000000",
        "5971531354503/1000000000000",
        "2985541185733/500000000000",
        "597092706103/100000000000",
        "597092706103/100000000000",
        "597092706103/100000000000",
        "597092706103/100000000000"
      ]
    },
    {
      "r_107_200": "5976191495819/1000000000000",
      "r_113_200": "747456036821/125000000000",
      "r_19_40": "2985548693547/500000000000",
      "r_1_2": "2986165521163/500000000000",
      "r_21_40": "5975069037357/1000000000000",
      "r_23_40": "1196570665999/200000000000",
      "r_3_5": "1496508961971/250000000000",
      "r_49_100": "2986376950449/500000000000",
      "r_51_100": "2986707184149/500000000000",
      "r_9_20": "1193432587257/200000000000",
      "sharp": "2987806950553/500000000000",
      "sharp_bins": [
        "5980669992037/1000000000000",
        "1196046028649/200000000000",
        "747473670289/125000000000",
        "59793476479/10000000000",
        "74736312479/12500000000",
        "2989230705939/500000000000",
        "2989008443439/500000000000",
        "5977571419611/1000000000000",
        "5977125002693/1000000000000",
        "93385588157/15625000000",
        "5976229335971/1000000000000",
        "5975780082753/1000000000000",
        "2987806950553/500000000000",
        "2987806950553/500000000000",
        "2987806950553/500000000000",
        "2987806950553/500000000000"
      ]
    },
    {
      "r_107_200": "59808525771/10000000000",
      "r_113_200": "1496077813019/250000000000",
      "r_19_40": "5975746650377/1000000000000",
      "r_1_2": "2988495034391/500000000000",
      "r_21_40": "1195945903373/200000000000",
      "r_23_40": "748438107089/125000000000",
      "r_3_5": "1497672009451/250000000000",
      "r_49_100": "5977403466001/1000000000000",
      "r_51_100": "149451849179/25000000000",
      "r_9_20": "1492954819191/250000000000",
      "sharp": "2990132000299/500000000000",
      "sharp_bins": [
        "5985333510861/1000000000000",
        "5984893420081/1000000000000",
        "598445239721/100000000000",
        "5984010440909/1000000000000",
        "5983567549489/1000000000000",
        "2991561860629/500000000000",
        "5982678954523/1000000000000",
        "2991116622799/500000000000",
        "747723323397/125000000000",
        "1495334746271/250000000000",
        "2990445218809/500000000000",
        "5980440943073/1000000000000",
        "2990132000299/500000000000",
        "2990132000299/500000000000",
        "2990132000299/500000000000",
        "2990132000299/500000000000"
      ]
    },
    {
      "r_107_200": "2992738465083/500000000000",
      "r_113_200": "5988937262009/1000000000000",
      "r_19_40": "5980359595113/1000000000000",
      "r_1_2": "5981612612449/1000000000000",
      "r_21_40": "5984353339469/1000000000000",
      "r_23_40": "5992119355553/1000000000000",
      "r_3_5": "1199060601723/200000000000",
      "r_49_100": "5982016612337/1000000000000",
      "r_51_100": "5982697014313/1000000000000",
      "r_9_20": "5976439463721/1000000000000",
      "sharp": "5984877508489/1000000000000",
      "sharp_bins": [
        "5989960017349/1000000000000",
        "1197903942491/200000000000",
        "1497269618897/250000000000",
        "1197727261081/200000000000",
        "2994096600109/500000000000",
        "5987749158337/1000000000000",
        "598730417807/100000000000",
        "74835728197/12500000000",
        "5986411384169/1000000000000",
        "5985963569033/1000000000000",
        "748189351081/125000000000",
        "598506510131/100000000000",
        "5984877508489/1000000000000",
        "5984877508489/1000000000000",
        "5984877508489/1000000000000",
        "5984877508489/1000000000000"
      ]
    },
    {
      "r_107_200": "5990065083229/1000000000000",
      "r_113_200": "749190857047/125000000000",
      "r_19_40": "2992468371911/500000000000",
      "r_1_2": "5986199197279/1000000000000",
      "r_21_40": "1197788206429/200000000000",
      "r_23_40": "5996697361963/1000000000000",
      "r_3_5": "1199976259847/200000000000",
      "r_49_100": "93540529129/15625000000",
      "r_51_100": "1496821008727/250000000000",
      "r_9_20": "1196204803077/200000000000",
      "sharp": "5989454952281/1000000000000",
      "sharp_bins": [
        "5994550044629/1000000000000",
        "1198821910603/200000000000",
        "5993668129609/1000000000000",
        "2996612886533/500000000000",
        "59927824817/10000000000",
        "5992338253821/1000000000000",
        "5991893087739/1000000000000",
        "374465436239/62500000000",
        "599099992291/100000000000",
        "74881899033/12500000000",
        "187190718041/31250000000",
        "5989653085223/1000000000000",
        "5989454952281/1000000000000",
        "5989454952281/1000000000000",
        "5989454952281/1000000000000",
        "5989454952281/1000000000000"
      ]
    },
    {
      "r_107_200": "1498654264709/250000000000",
      "r_113_200": "5998080059679/1000000000000",
      "r_19_40": "149736952909/25000000000",
      "r_1_2": "5990749843621/1000000000000",
      "r_21_40": "7491865771/1250000000",
      "r_23_40": "6001238902581/1000000000000",
      "r_3_5": "1200884587623/200000000000",
      "r_49_100": "239645409703/40000000000",
      "r_51_100": "748979381239/125000000000",
      "r_9_20": "5985572949139/1000000000000",
      "sharp": "119879927089/20000000000",
      "sharp_bins": [
        "5999103617781/1000000000000",
        "5998662966593/1000000000000",
        "5998221383857/1000000000000",
        "5997778868227/1000000000000",
        "2998667709009/500000000000",
        "5996891031543/1000000000000",
        "5996445707111/1000000000000",
        "5995999441121/1000000000000",
        "5995552226477/1000000000000",
        "599510406873/100000000000",
        "299732748309/50000000000",
        "5994204917127/1000000000000",
        "119879927089/20000000000",
        "119879927089/20000000000",
        "119879927089/20000000000",
        "119879927089/20000000000"
      ]
    },
    {
      "r_107_200": "5999105025703/1000000000000",
      "r_113_200": "375160570741/62500000000",
      "r_19_40": "5993955693211/1000000000000",
      "r_1_2": "119904732431/20000000000",
      "r_21_40": "9596768373/1600000000",
      "r_23_40": "6005716234329/1000000000000",
      "r_3_5": "6008900261901/1000000000000",
      "r_49_100": "5995612765081/1000000000000",
      "r_51_100": "2998161078371/500000000000",
      "r_9_20": "2995029104063/500000000000",
      "sharp": "2999236899217/500000000000",
      "sharp_bins": [
        "6003593024239/1000000000000",
        "6003152228753/1000000000000",
        "120054210041/20000000000",
        "6002267842779/1000000000000",
        "6001824249259/1000000000000",
        "6001379719803/1000000000000",
        "240037370109/40000000000",
        "6000487844447/1000000000000",
        "750005060993/125000000000",
        "2999796094339/500000000000",
        "5999142944951/1000000000000",
        "5998692755063/1000000000000",
        "2999236899217/500000000000",
        "2999236899217/500000000000",
        "2999236899217/500000000000",
        "2999236899217/500000000000"
      ]
    },
    {
      "r_107_200": "186806563873/31250000000",
      "r_113_200": "598115633977/100000000000",
      "r_19_40": "93326023479/15625000000",
      "r_1_2": "238962996423/40000000000",
      "r_21_40": "5976723819947/1000000000000",
      "r_23_40": "1196846942161/200000000000",
      "r_3_5": "2993657760199/500000000000",
      "r_49_100": "1194893300031/200000000000",
      "r_51_100": "2987561435793/500000000000",
      "r_9_20": "2984538814129/500000000000",
      "sharp": "597723142957/100000000000",
      "sharp_bins": [
        "1495536421057/250000000000",
        "5981719745887/1000000000000",
        "1495323232989/250000000000",
        "2990432620447/500000000000",
        "2990218335579/500000000000",
        "1495001804723/250000000000",
        "5979576878073/1000000000000",
        "5979145653877/1000000000000",
        "1195742708951/200000000000",
        "5978280549151/1000000000000",
        "5977846665511/1000000000000",
        "2988705946139/500000000000",
        "597723142957/100000000000",
        "597723142957/100000000000",
        "597723142957/100000000000",
        "597723142957/100000000000"
      ]
    },
    {
      "r_107_200": "5982462704399/1000000000000",
      "r_113_200": "1197162150859/200000000000",
      "r_19_40": "2988753462919/500000000000",
      "r_1_2": "5978725651201/1000000000000",
      "r_21_40": "1196275183601/200000000000",
      "r_23_40": "5988878157791/1000000000000",
      "r_3_5": "748994945449/125000000000",
      "r_49_100": "5979108192109/1000000000000",
      "r_51_100": "5979774146841/1000000000000",
      "r_9_20": "1194745172311/200000000000",
      "sharp": "239274943931/40000000000",
      "sharp_bins": [
        "5986800623827/1000000000000",
        "748296807389/125000000000",
        "598594741887/100000000000",
        "2992759750781/500000000000",
        "5985090705647/1000000000000",
        "5984661027299/1000000000000",
        "5984230460553/1000000000000",
        "5983799010503/1000000000000",
        "5983366675597/1000000000000",
        "1196586690857/200000000000",
        "5982499345011/1000000000000",
        "299103217311/50000000000",
        "239274943931/40000000000",
        "239274943931/40000000000",
        "239274943931/40000000000",
        "239274943931/40000000000"
      ]
    },
    {
      "r_107_200": "5987078842351/1000000000000",
      "r_113_200": "1497607108663/250000000000",
      "r_19_40": "747764027741/125000000000",
      "r_1_2": "5983340105987/1000000000000",
      "r_21_40": "2992995781167/500000000000",
      "r_23_40": "1498371198437/250000000000",
      "r_3_5": "2998283305581/500000000000",
      "r_49_100": "598371366041/100000000000",
      "r_51_100": "598438906981/100000000000",
      "r_9_20": "1494584531579/250000000000",
      "sharp": "5986479376749/1000000000000",
      "sharp_bins": [
        "5991418766747/1000000000000",
        "1198198480513/200000000000",
        "5990565162981/1000000000000",
        "5990137046459/1000000000000",
        "5989708051457/1000000000000",
        "5989278174181/1000000000000",
        "5988847408723/1000000000000",
        "2994207880047/500000000000",
        "1197596645349/200000000000",
        "47900398457/8000000000",
        "5987115499681/1000000000000",
        "5986680302859/1000000000000",
        "5986479376749/1000000000000",
        "5986479376749/1000000000000",
        "5986479376749/1000000000000",
        "5986479376749/1000000000000"
      ]
    },
    {
      "r_107_200": "5991658611129/1000000000000",
      "r_113_200": "5995009536551/1000000000000",
      "r_19_40": "74833519261/12500000000",
      "r_1_2": "5987918425607/1000000000000",
      "r_21_40": "5990570905499/1000000000000",
      "r_23_40": "5998054776791/1000000000000",
      "r_3_5": "1200227364683/200000000000",
      "r_49_100": "748535382021/125000000000",
      "r_51_100": "1497241947979/250000000000",
      "r_9_20": "186966080301/31250000000",
      "sharp": "2995524459047/500000000000",
      "sharp_bins": [
        "5996000269399/1000000000000",
        "5995573732357/1000000000000",
        "5995146320099/1000000000000",
        "599471803109/100000000000",
        "5994288863791/1000000000000",
        "5993858814437/1000000000000",
        "5993427877177/1000000000000",
        "299649802847/50000000000",
        "5992563352179/1000000000000",
        "93627027521/15625000000",
        "1198339056577/200000000000",
        "374453744703/62500000000",
        "2995524459047/500000000000",
        "2995524459047/500000000000",
        "2995524459047/500000000000",
        "2995524459047/500000000000"
      ]
    },
    {
      "r_107_200": "2998101142577/500000000000",
      "r_113_200": "1199910867441/200000000000",
      "r_19_40": "2995607576511/500000000000",
      "r_1_2": "749057610169/125000000000",
      "r_21_40": "5995114221011/1000000000000",
      "r_23_40": "600258838679/100000000000",
      "r_3_5": "6005670482781/1000000000000",
      "r_49_100": "2996408325531/500000000000",
      "r_51_100": "599351058533/100000000000",
      "r_9_20": "748431932323/125000000000",
      "sharp": "1199116499263/200000000000",
      "sharp_bins": [
        "3000272704909/500000000000",
        "6000118726167/1000000000000",
        "1499922791887/250000000000",
        "749907841553/125000000000",
        "299941670963/50000000000",
        "5998403224319/1000000000000",
        "374873258863/62500000000",
        "2998770088287/500000000000",
        "5997107327073/1000000000000",
        "1499168397939/250000000000",
        "5996238969073/1000000000000",
        "2997901728737/500000000000",
        "1199116499263/200000000000",
        "1199116499263/200000000000",
        "1199116499263/200000000000",
        "1199116499263/200000000000"
      ]
    },
    {
      "r_107_200": "6000580151801/1000000000000",
      "r_113_200": "1500983381089/250000000000",
      "r_19_40": "1199116503013/200000000000",
      "r_1_2": "1499209331949/250000000000",
      "r_21_40": "599949166887/100000000000",
      "r_23_40": "6006956291273/1000000000000",
      "r_3_5": "751254825777/125000000000",
      "r_49_100": "374824004069/62500000000",
      "r_51_100": "749735928073/125000000000",
      "r_9_20": "2995915045527/500000000000",
      "sharp": "5999950018899/1000000000000",
      "sharp_bins": [
        "375307812279/62500000000",
        "3002249070177/500000000000",
        "3002035204837/500000000000",
        "6003641802893/1000000000000",
        "240128492739/40000000000",
        "3001390976357/500000000000",
        "6002350699873/1000000000000",
        "6001918564719/1000000000000",
        "600148554571/100000000000",
        "6001051641299/1000000000000",
        "6000616849939/1000000000000",
        "37501132313/6250000000",
        "5999950018899/1000000000000",
        "5999950018899/1000000000000",
        "5999950018899/1000000000000",
        "5999950018899/1000000000000"
      ]
    },
    {
      "r_107_200": "747412784381/125000000000",
      "r_113_200": "2991269726309/500000000000",
      "r_19_40": "2987253197491/500000000000",
      "r_1_2": "1195138151653/200000000000",
      "r_21_40": "2989125903399/500000000000",
      "r_23_40": "2992747240079/500000000000",
      "r_3_5": "23392479913/3906250000",
      "r_49_100": "747006593877/125000000000",
      "r_51_100": "2988351922989/500000000000",
      "r_9_20": "2985430884139/500000000000",
      "sharp": "5978724055559/1000000000000",
      "sharp_bins": [
        "5983496830479/1000000000000",
        "5983084638617/1000000000000",
        "5982671624869/1000000000000",
        "5982257784503/1000000000000",
        "2990921557119/500000000000",
        "1196285523563/200000000000",
        "239240451753/40000000000",
        "5980594140857/1000000000000",
        "2990088078749/500000000000",
        "2989878671167/500000000000",
        "2989668846973/500000000000",
        "5978917210917/1000000000000",
        "5978724055559/1000000000000",
        "5978724055559/1000000000000",
        "5978724055559/1000000000000",
        "5978724055559/1000000000000"
      ]
    },
    {
      "r_107_200": "747993388579/125000000000",
      "r_113_200": "2993592963511/500000000000",
      "r_19_40": "5979140545489/1000000000000",
      "r_1_2": "2990166898499/500000000000",
      "r_21_40": "5982896114447/1000000000000",
      "r_23_40": "5990130439911/1000000000000",
      "r_3_5": "299655567671/50000000000",
      "r_49_100": "2990343570401/500000000000",
      "r_51_100": "1196269476883/200000000000",
      "r_9_20": "5975502464839/1000000000000",
      "sharp": "2991679435289/500000000000",
      "sharp_bins": [
        "5988143796311/1000000000000",
        "74846642407/12500000000",
        "5987318166999/1000000000000",
        "2993452057471/500000000000",
        "1496622308283/250000000000",
        "5986073525247/1000000000000",
        "5985656989877/1000000000000",
        "5985239625613/1000000000000",
        "1496205357761/250000000000",
        "5984402404757/1000000000000",
        "2991991272667/500000000000",
        "37397261571/6250000000",
        "2991679435289/500000000000",
        "2991679435289/500000000000",
        "2991679435289/500000000000",
        "2991679435289/500000000000"
      ]
    },
    {
      "r_107_200": "5988555512253/1000000000000",
      "r_113_200": "1198359153393/200000000000",
      "r_19_40": "1196747729623/200000000000",
      "r_1_2": "5984940634311/1000000000000",
      "r_21_40": "1197500811713/200000000000",
      "r_23_40": "749341211423/125000000000",
      "r_3_5": "1499427740599/250000000000",
      "r_49_100": "1197057077907/200000000000",
      "r_51_100": "5985954657281/1000000000000",
      "r_9_20": "5980107266173/1000000000000",
      "sharp": "748494672971/125000000000",
      "sharp_bins": [
        "5992754067263/1000000000000",
        "599234147763/100000000000",
        "1497982016581/250000000000",
        "5991513828699/1000000000000",
        "1497774690381/250000000000",
        "2995341434207/500000000000",
        "149756653699/25000000000",
        "1497462149689/250000000000",
        "5989430219389/1000000000000",
        "5989011008449/1000000000000",
        "149714774113/25000000000",
        "1497042521547/250000000000",
        "748494672971/125000000000",
        "748494672971/125000000000",
        "748494672971/125000000000",
        "748494672971/125000000000"
      ]
    },
    {
      "r_107_200": "6016926503061/1000000000000",
      "r_113_200": "60202857463/10000000000",
      "r_19_40": "6011885317499/1000000000000",
      "r_1_2": "6013177432529/1000000000000",
      "r_21_40": "6015836170669/1000000000000",
      "r_23_40": "6023262687089/1000000000000",
      "r_3_5": "3013173201431/500000000000",
      "r_49_100": "6013487228947/1000000000000",
      "r_51_100": "1503557312437/250000000000",
      "r_9_20": "187755072749/31250000000",
      "sharp": "3008126958691/500000000000",
      "sharp_bins": [
        "6021279005619/1000000000000",
        "6020851377333/1000000000000",
        "6020422877217/1000000000000",
        "6019993503751/1000000000000",
        "376222703463/62500000000",
        "6019132128599/1000000000000",
        "6018700117807/1000000000000",
        "3009133613747/500000000000",
        "11753580969/1953125000",
        "6017398802171/1000000000000",
        "6016963264087/1000000000000",
        "376032927521/62500000000",
        "3008126958691/500000000000",
        "3008126958691/500000000000",
        "3008126958691/500000000000",
        "3008126958691/500000000000"
      ]
    },
    {
      "r_107_200": "1204187022277/200000000000",
      "r_113_200": "6024295338673/1000000000000",
      "r_19_40": "6015883977069/1000000000000",
      "r_1_2": "3008592509419/500000000000",
      "r_21_40": "752480559197/125000000000",
      "r_23_40": "6027260701307/1000000000000",
      "r_3_5": "6030344348931/1000000000000",
      "r_49_100": "6017485761499/1000000000000",
      "r_51_100": "6018237114787/1000000000000",
      "r_9_20": "6012168668947/1000000000000",
      "sharp": "6020252258179/1000000000000",
      "sharp_bins": [
        "6025288901771/1000000000000",
        "5883653459/976562500",
        "6024432511243/1000000000000",
        "602400300793/100000000000",
        "3011786315277/500000000000",
        "6023141375557/1000000000000",
        "188209663671/31250000000",
        "602227622069/100000000000",
        "37636514523/6250000000",
        "6021407544909/1000000000000",
        "6020971882841/1000000000000",
        "6020535335939/1000000000000",
        "6020252258179/1000000000000",
        "6020252258179/1000000000000",
        "6020252258179/1000000000000",
        "6020252258179/1000000000000"
      ]
    },
    {
      "r_107_200": "6024913095523/1000000000000",
      "r_113_200": "301413705943/50000000000",
      "r_19_40": "3009926189703/500000000000",
      "r_1_2": "3010581095353/500000000000",
      "r_21_40": "752977776663/125000000000",
      "r_23_40": "6031227859227/1000000000000",
      "r_3_5": "6034311276317/1000000000000",
      "r_49_100": "6021453952477/1000000000000",
      "r_51_100": "6022214506547/1000000000000",
      "r_9_20": "6016144875939/1000000000000",
      "sharp": "3012110055861/500000000000",
      "sharp_bins": [
        "3014633965067/500000000000",
        "6028840062851/1000000000000",
        "1205682265081/200000000000",
        "6027981716279/1000000000000",
        "3013775616977/500000000000",
        "6027119874899/1000000000000",
        "6026687633699/1000000000000",
        "3013127257337/500000000000",
        "1205164103259/200000000000",
        "6025385637031/1000000000000",
        "120498997507/20000000000",
        "3012256614859/500000000000",
        "3012110055861/500000000000",
        "3012110055861/500000000000",
        "3012110055861/500000000000",
        "3012110055861/500000000000"
      ]
    }
  ],
  "schema": "BCLD_GLOBAL_MATCHED_SOURCE_0118117_V1",
  "scope": "All-frequency, all-eleven-pair matched source; no regional restart or phase-consistency refinement.",
  "sharp_bands": [
    [
      "0",
      "51/4000"
    ],
    [
      "51/4000",
      "51/2000"
    ],
    [
      "51/2000",
      "153/4000"
    ],
    [
      "153/4000",
      "51/1000"
    ],
    [
      "51/1000",
      "51/800"
    ],
    [
      "51/800",
      "153/2000"
    ],
    [
      "153/2000",
      "357/4000"
    ],
    [
      "357/4000",
      "51/500"
    ],
    [
      "51/500",
      "459/4000"
    ],
    [
      "459/4000",
      "51/400"
    ],
    [
      "51/400",
      "561/4000"
    ],
    [
      "561/4000",
      "153/1000"
    ],
    [
      "153/1000",
      "663/4000"
    ],
    [
      "663/4000",
      "357/2000"
    ],
    [
      "357/2000",
      "153/800"
    ],
    [
      "153/800",
      "51/250"
    ]
  ],
  "source_kind": "matched_only"
}


==> anc/certificate/inputs/original/SOURCE_RETUNED.json <==
{
  "frequency_pairs": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      2,
      2
    ],
    [
      3,
      3
    ],
    [
      4,
      4
    ],
    [
      5,
      5
    ],
    [
      0,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      3
    ],
    [
      3,
      4
    ],
    [
      4,
      5
    ]
  ],
  "kernels": [
    {
      "coefficients_checked": 540,
      "lambda": "2",
      "leaves": 3,
      "r": "1/2",
      "rho": "9/20",
      "self_cap": "1618033989/1000000000",
      "self_polynomial": [
        "18033989/640000000",
        "-854101967/2000000000",
        "1618033989/1000000000"
      ],
      "zero_coefficients": 40
    },
    {
      "coefficients_checked": 864,
      "lambda": "199/100",
      "leaves": 4,
      "r": "21/40",
      "rho": "9/20",
      "self_cap": "196956631/125000000",
      "self_polynomial": [
        "4058495580711/320000000000000",
        "-28272735329/100000000000",
        "196956631/125000000"
      ],
      "zero_coefficients": 11
    },
    {
      "coefficients_checked": 864,
      "lambda": "197/100",
      "leaves": 4,
      "r": "1/2",
      "rho": "23/50",
      "self_cap": "1618033989/1000000000",
      "self_polynomial": [
        "18033989/640000000",
        "-854101967/2000000000",
        "1618033989/1000000000"
      ],
      "zero_coefficients": 11
    },
    {
      "coefficients_checked": 648,
      "lambda": "19/10",
      "leaves": 3,
      "r": "9/20",
      "rho": "19/40",
      "self_cap": "214803557/125000000",
      "self_polynomial": [
        "1597165751077/20000000000000",
        "-18522334683/25000000000",
        "214803557/125000000"
      ],
      "zero_coefficients": 11
    },
    {
      "coefficients_checked": 864,
      "lambda": "199/100",
      "leaves": 4,
      "r": "23/40",
      "rho": "7/20",
      "self_cap": "1503067131/1000000000",
      "self_polynomial": [
        "63703722971/2560000000000000",
        "-9784897301/800000000000",
        "1503067131/1000000000"
      ],
      "zero_coefficients": 11
    },
    {
      "coefficients_checked": 864,
      "lambda": "199/100",
      "leaves": 4,
      "r": "3/5",
      "rho": "1/5",
      "self_cap": "25/17",
      "self_polynomial": [
        "0",
        "2/17",
        "25/17"
      ],
      "zero_coefficients": 11
    },
    {
      "coefficients_checked": 648,
      "lambda": "199/100",
      "leaves": 3,
      "r": "1/2",
      "rho": "9/20",
      "self_cap": "1618033989/1000000000",
      "self_polynomial": [
        "18033989/640000000",
        "-854101967/2000000000",
        "1618033989/1000000000"
      ],
      "zero_coefficients": 11
    },
    {
      "coefficients_checked": 648,
      "lambda": "197/100",
      "leaves": 3,
      "r": "3/5",
      "rho": "7/20",
      "self_cap": "25/17",
      "self_polynomial": [
        "0",
        "2/17",
        "25/17"
      ],
      "zero_coefficients": 11
    },
    {
      "coefficients_checked": 720,
      "lambda": "2",
      "leaves": 4,
      "r": "19/40",
      "rho": "23/50",
      "self_cap": "333069367/200000000",
      "self_polynomial": [
        "25785245255207/512000000000000",
        "-92672945713/160000000000",
        "333069367/200000000"
      ],
      "zero_coefficients": 40
    },
    {
      "coefficients_checked": 540,
      "lambda": "2",
      "leaves": 3,
      "r": "51/100",
      "rho": "9/20",
      "self_cap": "800265569/500000000",
      "self_polynomial": [
        "1060329227044369/50000000000000000",
        "-921164945031/2500000000000",
        "800265569/500000000"
      ],
      "zero_coefficients": 40
    },
    {
      "coefficients_checked": 540,
      "lambda": "2",
      "leaves": 3,
      "r": "49/100",
      "rho": "91/200",
      "self_cap": "1636324261/1000000000",
      "self_polynomial": [
        "3621800849357061/100000000000000000",
        "-2434428059339/5000000000000",
        "1636324261/1000000000"
      ],
      "zero_coefficients": 40
    },
    {
      "coefficients_checked": 360,
      "lambda": "2",
      "leaves": 2,
      "r": "107/200",
      "rho": "7/20",
      "self_cap": "194990491/125000000",
      "self_polynomial": [
        "1649751875794091/200000000000000000",
        "-567173508541/2500000000000",
        "194990491/125000000"
      ],
      "zero_coefficients": 40
    },
    {
      "coefficients_checked": 180,
      "lambda": "2",
      "leaves": 1,
      "r": "113/200",
      "rho": "1/5",
      "self_cap": "379109559/250000000",
      "self_polynomial": [
        "276104234503799/400000000000000000",
        "-323532401129/5000000000000",
        "379109559/250000000"
      ],
      "zero_coefficients": 40
    },
    {
      "lambda": "99999/50000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "1/20",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "199997/100000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "1/10",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "24999/12500",
      "new_certificate": true,
      "r": "23/40",
      "rho": "3/20",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "6249/3125",
      "new_certificate": true,
      "r": "23/40",
      "rho": "1/5",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "199911/100000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "1/4",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "199853/100000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "7/25",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "999/500",
      "new_certificate": true,
      "r": "23/40",
      "rho": "3/10",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "24971/12500",
      "new_certificate": true,
      "r": "23/40",
      "rho": "31/100",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "199733/100000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "8/25",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "99847/50000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "33/100",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "199651/100000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "17/50",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "199603/100000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "7/20",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "199551/100000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "9/25",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "199493/100000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "37/100",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "199429/100000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "19/50",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "199359/100000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "39/100",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "99641/50000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "2/5",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "199197/100000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "41/100",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "39821/20000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "21/50",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "199003/100000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "43/100",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "98453/50000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "11/25",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "48127/25000",
      "new_certificate": true,
      "r": "23/40",
      "rho": "9/20",
      "self_cap": "1503067131/1000000000"
    },
    {
      "lambda": "199819/100000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "1/20",
      "self_cap": "25/17"
    },
    {
      "lambda": "24973/12500",
      "new_certificate": true,
      "r": "3/5",
      "rho": "1/10",
      "self_cap": "25/17"
    },
    {
      "lambda": "199719/100000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "3/20",
      "self_cap": "25/17"
    },
    {
      "lambda": "49903/25000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "1/5",
      "self_cap": "25/17"
    },
    {
      "lambda": "24931/12500",
      "new_certificate": true,
      "r": "3/5",
      "rho": "1/4",
      "self_cap": "25/17"
    },
    {
      "lambda": "12457/6250",
      "new_certificate": true,
      "r": "3/5",
      "rho": "7/25",
      "self_cap": "25/17"
    },
    {
      "lambda": "99601/50000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "3/10",
      "self_cap": "25/17"
    },
    {
      "lambda": "9957/5000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "31/100",
      "self_cap": "25/17"
    },
    {
      "lambda": "99537/50000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "8/25",
      "self_cap": "25/17"
    },
    {
      "lambda": "99501/50000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "33/100",
      "self_cap": "25/17"
    },
    {
      "lambda": "7957/4000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "17/50",
      "self_cap": "25/17"
    },
    {
      "lambda": "198841/100000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "7/20",
      "self_cap": "25/17"
    },
    {
      "lambda": "198751/100000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "9/25",
      "self_cap": "25/17"
    },
    {
      "lambda": "99327/50000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "37/100",
      "self_cap": "25/17"
    },
    {
      "lambda": "198549/100000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "19/50",
      "self_cap": "25/17"
    },
    {
      "lambda": "49609/25000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "39/100",
      "self_cap": "25/17"
    },
    {
      "lambda": "198313/100000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "2/5",
      "self_cap": "25/17"
    },
    {
      "lambda": "198179/100000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "41/100",
      "self_cap": "25/17"
    },
    {
      "lambda": "198033/100000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "21/50",
      "self_cap": "25/17"
    },
    {
      "lambda": "49259/25000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "43/100",
      "self_cap": "25/17"
    },
    {
      "lambda": "193243/100000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "11/25",
      "self_cap": "25/17"
    },
    {
      "lambda": "94507/50000",
      "new_certificate": true,
      "r": "3/5",
      "rho": "9/20",
      "self_cap": "25/17"
    }
  ],
  "plan": {
    "initial_q": "1000002000001/1000000000000",
    "rows": [
      {
        "height": "47/25",
        "t_hi": "1/4000",
        "t_lo": "0",
        "time_index": 0
      },
      {
        "height": "47/25",
        "t_hi": "1/2000",
        "t_lo": "1/4000",
        "time_index": 1
      },
      {
        "height": "47/25",
        "t_hi": "3/4000",
        "t_lo": "1/2000",
        "time_index": 2
      },
      {
        "height": "47/25",
        "t_hi": "1/1000",
        "t_lo": "3/4000",
        "time_index": 3
      },
      {
        "height": "187/100",
        "t_hi": "1/800",
        "t_lo": "1/1000",
        "time_index": 4
      },
      {
        "height": "187/100",
        "t_hi": "3/2000",
        "t_lo": "1/800",
        "time_index": 5
      },
      {
        "height": "187/100",
        "t_hi": "7/4000",
        "t_lo": "3/2000",
        "time_index": 6
      },
      {
        "height": "187/100",
        "t_hi": "1/500",
        "t_lo": "7/4000",
        "time_index": 7
      },
      {
        "height": "187/100",
        "t_hi": "9/4000",
        "t_lo": "1/500",
        "time_index": 8
      },
      {
        "height": "187/100",
        "t_hi": "1/400",
        "t_lo": "9/4000",
        "time_index": 9
      },
      {
        "height": "187/100",
        "t_hi": "11/4000",
        "t_lo": "1/400",
        "time_index": 10
      },
      {
        "height": "187/100",
        "t_hi": "3/1000",
        "t_lo": "11/4000",
        "time_index": 11
      },
      {
        "height": "93/50",
        "t_hi": "13/4000",
        "t_lo": "3/1000",
        "time_index": 12
      },
      {
        "height": "93/50",
        "t_hi": "7/2000",
        "t_lo": "13/4000",
        "time_index": 13
      },
      {
        "height": "93/50",
        "t_hi": "3/800",
        "t_lo": "7/2000",
        "time_index": 14
      },
      {
        "height": "93/50",
        "t_hi": "1/250",
        "t_lo": "3/800",
        "time_index": 15
      },
      {
        "height": "37/20",
        "t_hi": "17/4000",
        "t_lo": "1/250",
        "time_index": 16
      },
      {
        "height": "37/20",
        "t_hi": "9/2000",
        "t_lo": "17/4000",
        "time_index": 17
      },
      {
        "height": "37/20",
        "t_hi": "19/4000",
        "t_lo": "9/2000",
        "time_index": 18
      },
      {
        "height": "37/20",
        "t_hi": "1/200",
        "t_lo": "19/4000",
        "time_index": 19
      },
      {
        "height": "183/100",
        "t_hi": "21/4000",
        "t_lo": "1/200",
        "time_index": 20
      },
      {
        "height": "183/100",
        "t_hi": "11/2000",
        "t_lo": "21/4000",
        "time_index": 21
      },
      {
        "height": "183/100",
        "t_hi": "23/4000",
        "t_lo": "11/2000",
        "time_index": 22
      },
      {
        "height": "183/100",
        "t_hi": "3/500",
        "t_lo": "23/4000",
        "time_index": 23
      },
      {
        "height": "91/50",
        "t_hi": "1/160",
        "t_lo": "3/500",
        "time_index": 24
      },
      {
        "height": "91/50",
        "t_hi": "13/2000",
        "t_lo": "1/160",
        "time_index": 25
      },
      {
        "height": "91/50",
        "t_hi": "27/4000",
        "t_lo": "13/2000",
        "time_index": 26
      },
      {
        "height": "91/50",
        "t_hi": "7/1000",
        "t_lo": "27/4000",
        "time_index": 27
      },
      {
        "height": "181/100",
        "t_hi": "29/4000",
        "t_lo": "7/1000",
        "time_index": 28
      },
      {
        "height": "181/100",
        "t_hi": "3/400",
        "t_lo": "29/4000",
        "time_index": 29
      },
      {
        "height": "181/100",
        "t_hi": "31/4000",
        "t_lo": "3/400",
        "time_index": 30
      },
      {
        "height": "181/100",
        "t_hi": "1/125",
        "t_lo": "31/4000",
        "time_index": 31
      },
      {
        "height": "9/5",
        "t_hi": "33/4000",
        "t_lo": "1/125",
        "time_index": 32
      },
      {
        "height": "9/5",
        "t_hi": "17/2000",
        "t_lo": "33/4000",
        "time_index": 33
      },
      {
        "height": "9/5",
        "t_hi": "7/800",
        "t_lo": "17/2000",
        "time_index": 34
      },
      {
        "height": "9/5",
        "t_hi": "9/1000",
        "t_lo": "7/800",
        "time_index": 35
      },
      {
        "height": "9/5",
        "t_hi": "37/4000",
        "t_lo": "9/1000",
        "time_index": 36
      },
      {
        "height": "9/5",
        "t_hi": "19/2000",
        "t_lo": "37/4000",
        "time_index": 37
      },
      {
        "height": "9/5",
        "t_hi": "39/4000",
        "t_lo": "19/2000",
        "time_index": 38
      },
      {
        "height": "9/5",
        "t_hi": "1/100",
        "t_lo": "39/4000",
        "time_index": 39
      },
      {
        "height": "179/100",
        "t_hi": "41/4000",
        "t_lo": "1/100",
        "time_index": 40
      },
      {
        "height": "179/100",
        "t_hi": "21/2000",
        "t_lo": "41/4000",
        "time_index": 41
      },
      {
        "height": "179/100",
        "t_hi": "43/4000",
        "t_lo": "21/2000",
        "time_index": 42
      },
      {
        "height": "179/100",
        "t_hi": "11/1000",
        "t_lo": "43/4000",
        "time_index": 43
      },
      {
        "height": "89/50",
        "t_hi": "9/800",
        "t_lo": "11/1000",
        "time_index": 44
      },
      {
        "height": "89/50",
        "t_hi": "23/2000",
        "t_lo": "9/800",
        "time_index": 45
      },
      {
        "height": "89/50",
        "t_hi": "47/4000",
        "t_lo": "23/2000",
        "time_index": 46
      },
      {
        "height": "89/50",
        "t_hi": "3/250",
        "t_lo": "47/4000",
        "time_index": 47
      },
      {
        "height": "44/25",
        "t_hi": "49/4000",
        "t_lo": "3/250",
        "time_index": 48
      },
      {
        "height": "44/25",
        "t_hi": "1/80",
        "t_lo": "49/4000",
        "time_index": 49
      },
      {
        "height": "44/25",
        "t_hi": "51/4000",
        "t_lo": "1/80",
        "time_index": 50
      },
      {
        "height": "44/25",
        "t_hi": "13/1000",
        "t_lo": "51/4000",
        "time_index": 51
      },
      {
        "height": "7/4",
        "t_hi": "53/4000",
        "t_lo": "13/1000",
        "time_index": 52
      },
      {
        "height": "7/4",
        "t_hi": "27/2000",
        "t_lo": "53/4000",
        "time_index": 53
      },
      {
        "height": "7/4",
        "t_hi": "11/800",
        "t_lo": "27/2000",
        "time_index": 54
      },
      {
        "height": "7/4",
        "t_hi": "7/500",
        "t_lo": "11/800",
        "time_index": 55
      },
      {
        "height": "87/50",
        "t_hi": "57/4000",
        "t_lo": "7/500",
        "time_index": 56
      },
      {
        "height": "87/50",
        "t_hi": "29/2000",
        "t_lo": "57/4000",
        "time_index": 57
      },
      {
        "height": "87/50",
        "t_hi": "59/4000",
        "t_lo": "29/2000",
        "time_index": 58
      },
      {
        "height": "87/50",
        "t_hi": "3/200",
        "t_lo": "59/4000",
        "time_index": 59
      },
      {
        "height": "173/100",
        "t_hi": "61/4000",
        "t_lo": "3/200",
        "time_index": 60
      },
      {
        "height": "173/100",
        "t_hi": "31/2000",
        "t_lo": "61/4000",
        "time_index": 61
      },
      {
        "height": "173/100",
        "t_hi": "63/4000",
        "t_lo": "31/2000",
        "time_index": 62
      },
      {
        "height": "173/100",
        "t_hi": "2/125",
        "t_lo": "63/4000",
        "time_index": 63
      },
      {
        "height": "173/100",
        "t_hi": "13/800",
        "t_lo": "2/125",
        "time_index": 64
      },
      {
        "height": "173/100",
        "t_hi": "33/2000",
        "t_lo": "13/800",
        "time_index": 65
      },
      {
        "height": "173/100",
        "t_hi": "67/4000",
        "t_lo": "33/2000",
        "time_index": 66
      },
      {
        "height": "173/100",
        "t_hi": "17/1000",
        "t_lo": "67/4000",
        "time_index": 67
      },
      {
        "height": "43/25",
        "t_hi": "69/4000",
        "t_lo": "17/1000",
        "time_index": 68
      },
      {
        "height": "43/25",
        "t_hi": "7/400",
        "t_lo": "69/4000",
        "time_index": 69
      },
      {
        "height": "43/25",
        "t_hi": "71/4000",
        "t_lo": "7/400",
        "time_index": 70
      },
      {
        "height": "43/25",
        "t_hi": "9/500",
        "t_lo": "71/4000",
        "time_index": 71
      },
      {
        "height": "171/100",
        "t_hi": "73/4000",
        "t_lo": "9/500",
        "time_index": 72
      },
      {
        "height": "171/100",
        "t_hi": "37/2000",
        "t_lo": "73/4000",
        "time_index": 73
      },
      {
        "height": "171/100",
        "t_hi": "3/160",
        "t_lo": "37/2000",
        "time_index": 74
      },
      {
        "height": "171/100",
        "t_hi": "19/1000",
        "t_lo": "3/160",
        "time_index": 75
      },
      {
        "height": "17/10",
        "t_hi": "77/4000",
        "t_lo": "19/1000",
        "time_index": 76
      },
      {
        "height": "17/10",
        "t_hi": "39/2000",
        "t_lo": "77/4000",
        "time_index": 77
      },
      {
        "height": "17/10",
        "t_hi": "79/4000",
        "t_lo": "39/2000",
        "time_index": 78
      },
      {
        "height": "17/10",
        "t_hi": "1/50",
        "t_lo": "79/4000",
        "time_index": 79
      },
      {
        "height": "42/25",
        "t_hi": "81/4000",
        "t_lo": "1/50",
        "time_index": 80
      },
      {
        "height": "42/25",
        "t_hi": "41/2000",
        "t_lo": "81/4000",
        "time_index": 81
      },
      {
        "height": "42/25",
        "t_hi": "83/4000",
        "t_lo": "41/2000",
        "time_index": 82
      },
      {
        "height": "42/25",
        "t_hi": "21/1000",
        "t_lo": "83/4000",
        "time_index": 83
      },
      {
        "height": "167/100",
        "t_hi": "17/800",
        "t_lo": "21/1000",
        "time_index": 84
      },
      {
        "height": "167/100",
        "t_hi": "43/2000",
        "t_lo": "17/800",
        "time_index": 85
      },
      {
        "height": "167/100",
        "t_hi": "87/4000",
        "t_lo": "43/2000",
        "time_index": 86
      },
      {
        "height": "167/100",
        "t_hi": "11/500",
        "t_lo": "87/4000",
        "time_index": 87
      },
      {
        "height": "83/50",
        "t_hi": "89/4000",
        "t_lo": "11/500",
        "time_index": 88
      },
      {
        "height": "83/50",
        "t_hi": "9/400",
        "t_lo": "89/4000",
        "time_index": 89
      },
      {
        "height": "83/50",
        "t_hi": "91/4000",
        "t_lo": "9/400",
        "time_index": 90
      },
      {
        "height": "83/50",
        "t_hi": "23/1000",
        "t_lo": "91/4000",
        "time_index": 91
      },
      {
        "height": "83/50",
        "t_hi": "93/4000",
        "t_lo": "23/1000",
        "time_index": 92
      },
      {
        "height": "83/50",
        "t_hi": "47/2000",
        "t_lo": "93/4000",
        "time_index": 93
      },
      {
        "height": "83/50",
        "t_hi": "19/800",
        "t_lo": "47/2000",
        "time_index": 94
      },
      {
        "height": "83/50",
        "t_hi": "3/125",
        "t_lo": "19/800",
        "time_index": 95
      },
      {
        "height": "33/20",
        "t_hi": "97/4000",
        "t_lo": "3/125",
        "time_index": 96
      },
      {
        "height": "33/20",
        "t_hi": "49/2000",
        "t_lo": "97/4000",
        "time_index": 97
      },
      {
        "height": "33/20",
        "t_hi": "99/4000",
        "t_lo": "49/2000",
        "time_index": 98
      },
      {
        "height": "33/20",
        "t_hi": "1/40",
        "t_lo": "99/4000",
        "time_index": 99
      },
      {
        "height": "41/25",
        "t_hi": "101/4000",
        "t_lo": "1/40",
        "time_index": 100
      },
      {
        "height": "41/25",
        "t_hi": "51/2000",
        "t_lo": "101/4000",
        "time_index": 101
      },
      {
        "height": "41/25",
        "t_hi": "103/4000",
        "t_lo": "51/2000",
        "time_index": 102
      },
      {
        "height": "41/25",
        "t_hi": "13/500",
        "t_lo": "103/4000",
        "time_index": 103
      },
      {
        "height": "163/100",
        "t_hi": "21/800",
        "t_lo": "13/500",
        "time_index": 104
      },
      {
        "height": "163/100",
        "t_hi": "53/2000",
        "t_lo": "21/800",
        "time_index": 105
      },
      {
        "height": "163/100",
        "t_hi": "107/4000",
        "t_lo": "53/2000",
        "time_index": 106
      },
      {
        "height": "163/100",
        "t_hi": "27/1000",
        "t_lo": "107/4000",
        "time_index": 107
      },
      {
        "height": "161/100",
        "t_hi": "109/4000",
        "t_lo": "27/1000",
        "time_index": 108
      },
      {
        "height": "161/100",
        "t_hi": "11/400",
        "t_lo": "109/4000",
        "time_index": 109
      },
      {
        "height": "161/100",
        "t_hi": "111/4000",
        "t_lo": "11/400",
        "time_index": 110
      },
      {
        "height": "161/100",
        "t_hi": "7/250",
        "t_lo": "111/4000",
        "time_index": 111
      },
      {
        "height": "8/5",
        "t_hi": "113/4000",
        "t_lo": "7/250",
        "time_index": 112
      },
      {
        "height": "8/5",
        "t_hi": "57/2000",
        "t_lo": "113/4000",
        "time_index": 113
      },
      {
        "height": "8/5",
        "t_hi": "23/800",
        "t_lo": "57/2000",
        "time_index": 114
      },
      {
        "height": "8/5",
        "t_hi": "29/1000",
        "t_lo": "23/800",
        "time_index": 115
      },
      {
        "height": "159/100",
        "t_hi": "117/4000",
        "t_lo": "29/1000",
        "time_index": 116
      },
      {
        "height": "159/100",
        "t_hi": "59/2000",
        "t_lo": "117/4000",
        "time_index": 117
      },
      {
        "height": "159/100",
        "t_hi": "119/4000",
        "t_lo": "59/2000",
        "time_index": 118
      },
      {
        "height": "159/100",
        "t_hi": "3/100",
        "t_lo": "119/4000",
        "time_index": 119
      },
      {
        "height": "159/100",
        "t_hi": "121/4000",
        "t_lo": "3/100",
        "time_index": 120
      },
      {
        "height": "159/100",
        "t_hi": "61/2000",
        "t_lo": "121/4000",
        "time_index": 121
      },
      {
        "height": "159/100",
        "t_hi": "123/4000",
        "t_lo": "61/2000",
        "time_index": 122
      },
      {
        "height": "159/100",
        "t_hi": "31/1000",
        "t_lo": "123/4000",
        "time_index": 123
      },
      {
        "height": "79/50",
        "t_hi": "1/32",
        "t_lo": "31/1000",
        "time_index": 124
      },
      {
        "height": "79/50",
        "t_hi": "63/2000",
        "t_lo": "1/32",
        "time_index": 125
      },
      {
        "height": "79/50",
        "t_hi": "127/4000",
        "t_lo": "63/2000",
        "time_index": 126
      },
      {
        "height": "79/50",
        "t_hi": "4/125",
        "t_lo": "127/4000",
        "time_index": 127
      },
      {
        "height": "157/100",
        "t_hi": "129/4000",
        "t_lo": "4/125",
        "time_index": 128
      },
      {
        "height": "157/100",
        "t_hi": "13/400",
        "t_lo": "129/4000",
        "time_index": 129
      },
      {
        "height": "157/100",
        "t_hi": "131/4000",
        "t_lo": "13/400",
        "time_index": 130
      },
      {
        "height": "157/100",
        "t_hi": "33/1000",
        "t_lo": "131/4000",
        "time_index": 131
      },
      {
        "height": "31/20",
        "t_hi": "133/4000",
        "t_lo": "33/1000",
        "time_index": 132
      },
      {
        "height": "31/20",
        "t_hi": "67/2000",
        "t_lo": "133/4000",
        "time_index": 133
      },
      {
        "height": "31/20",
        "t_hi": "27/800",
        "t_lo": "67/2000",
        "time_index": 134
      },
      {
        "height": "31/20",
        "t_hi": "17/500",
        "t_lo": "27/800",
        "time_index": 135
      },
      {
        "height": "77/50",
        "t_hi": "137/4000",
        "t_lo": "17/500",
        "time_index": 136
      },
      {
        "height": "77/50",
        "t_hi": "69/2000",
        "t_lo": "137/4000",
        "time_index": 137
      },
      {
        "height": "77/50",
        "t_hi": "139/4000",
        "t_lo": "69/2000",
        "time_index": 138
      },
      {
        "height": "77/50",
        "t_hi": "7/200",
        "t_lo": "139/4000",
        "time_index": 139
      },
      {
        "height": "153/100",
        "t_hi": "141/4000",
        "t_lo": "7/200",
        "time_index": 140
      },
      {
        "height": "153/100",
        "t_hi": "71/2000",
        "t_lo": "141/4000",
        "time_index": 141
      },
      {
        "height": "153/100",
        "t_hi": "143/4000",
        "t_lo": "71/2000",
        "time_index": 142
      },
      {
        "height": "153/100",
        "t_hi": "9/250",
        "t_lo": "143/4000",
        "time_index": 143
      },
      {
        "height": "38/25",
        "t_hi": "29/800",
        "t_lo": "9/250",
        "time_index": 144
      },
      {
        "height": "38/25",
        "t_hi": "73/2000",
        "t_lo": "29/800",
        "time_index": 145
      },
      {
        "height": "38/25",
        "t_hi": "147/4000",
        "t_lo": "73/2000",
        "time_index": 146
      },
      {
        "height": "38/25",
        "t_hi": "37/1000",
        "t_lo": "147/4000",
        "time_index": 147
      },
      {
        "height": "8/5",
        "t_hi": "149/4000",
        "t_lo": "37/1000",
        "time_index": 148
      },
      {
        "height": "8/5",
        "t_hi": "3/80",
        "t_lo": "149/4000",
        "time_index": 149
      },
      {
        "height": "8/5",
        "t_hi": "151/4000",
        "t_lo": "3/80",
        "time_index": 150
      },
      {
        "height": "8/5",
        "t_hi": "19/500",
        "t_lo": "151/4000",
        "time_index": 151
      },
      {
        "height": "159/100",
        "t_hi": "153/4000",
        "t_lo": "19/500",
        "time_index": 152
      },
      {
        "height": "159/100",
        "t_hi": "77/2000",
        "t_lo": "153/4000",
        "time_index": 153
      },
      {
        "height": "159/100",
        "t_hi": "31/800",
        "t_lo": "77/2000",
        "time_index": 154
      },
      {
        "height": "159/100",
        "t_hi": "39/1000",
        "t_lo": "31/800",
        "time_index": 155
      },
      {
        "height": "39/25",
        "t_hi": "157/4000",
        "t_lo": "39/1000",
        "time_index": 156
      },
      {
        "height": "39/25",
        "t_hi": "79/2000",
        "t_lo": "157/4000",
        "time_index": 157
      },
      {
        "height": "39/25",
        "t_hi": "159/4000",
        "t_lo": "79/2000",
        "time_index": 158
      },
      {
        "height": "39/25",
        "t_hi": "1/25",
        "t_lo": "159/4000",
        "time_index": 159
      },
      {
        "height": "39/25",
        "t_hi": "161/4000",
        "t_lo": "1/25",
        "time_index": 160
      },
      {
        "height": "39/25",
        "t_hi": "81/2000",
        "t_lo": "161/4000",
        "time_index": 161
      },
      {
        "height": "39/25",
        "t_hi": "163/4000",
        "t_lo": "81/2000",
        "time_index": 162
      },
      {
        "height": "39/25",
        "t_hi": "41/1000",
        "t_lo": "163/4000",
        "time_index": 163
      },
      {
        "height": "153/100",
        "t_hi": "33/800",
        "t_lo": "41/1000",
        "time_index": 164
      },
      {
        "height": "153/100",
        "t_hi": "83/2000",
        "t_lo": "33/800",
        "time_index": 165
      },
      {
        "height": "153/100",
        "t_hi": "167/4000",
        "t_lo": "83/2000",
        "time_index": 166
      },
      {
        "height": "153/100",
        "t_hi": "21/500",
        "t_lo": "167/4000",
        "time_index": 167
      },
      {
        "height": "38/25",
        "t_hi": "169/4000",
        "t_lo": "21/500",
        "time_index": 168
      },
      {
        "height": "38/25",
        "t_hi": "17/400",
        "t_lo": "169/4000",
        "time_index": 169
      },
      {
        "height": "38/25",
        "t_hi": "171/4000",
        "t_lo": "17/400",
        "time_index": 170
      },
      {
        "height": "38/25",
        "t_hi": "43/1000",
        "t_lo": "171/4000",
        "time_index": 171
      },
      {
        "height": "151/100",
        "t_hi": "173/4000",
        "t_lo": "43/1000",
        "time_index": 172
      },
      {
        "height": "151/100",
        "t_hi": "87/2000",
        "t_lo": "173/4000",
        "time_index": 173
      },
      {
        "height": "151/100",
        "t_hi": "7/160",
        "t_lo": "87/2000",
        "time_index": 174
      },
      {
        "height": "151/100",
        "t_hi": "11/250",
        "t_lo": "7/160",
        "time_index": 175
      },
      {
        "height": "149/100",
        "t_hi": "177/4000",
        "t_lo": "11/250",
        "time_index": 176
      },
      {
        "height": "149/100",
        "t_hi": "89/2000",
        "t_lo": "177/4000",
        "time_index": 177
      },
      {
        "height": "149/100",
        "t_hi": "179/4000",
        "t_lo": "89/2000",
        "time_index": 178
      },
      {
        "height": "149/100",
        "t_hi": "9/200",
        "t_lo": "179/4000",
        "time_index": 179
      },
      {
        "height": "37/25",
        "t_hi": "181/4000",
        "t_lo": "9/200",
        "time_index": 180
      },
      {
        "height": "37/25",
        "t_hi": "91/2000",
        "t_lo": "181/4000",
        "time_index": 181
      },
      {
        "height": "37/25",
        "t_hi": "183/4000",
        "t_lo": "91/2000",
        "time_index": 182
      },
      {
        "height": "37/25",
        "t_hi": "23/500",
        "t_lo": "183/4000",
        "time_index": 183
      },
      {
        "height": "73/50",
        "t_hi": "37/800",
        "t_lo": "23/500",
        "time_index": 184
      },
      {
        "height": "73/50",
        "t_hi": "93/2000",
        "t_lo": "37/800",
        "time_index": 185
      },
      {
        "height": "73/50",
        "t_hi": "187/4000",
        "t_lo": "93/2000",
        "time_index": 186
      },
      {
        "height": "73/50",
        "t_hi": "47/1000",
        "t_lo": "187/4000",
        "time_index": 187
      },
      {
        "height": "29/20",
        "t_hi": "189/4000",
        "t_lo": "47/1000",
        "time_index": 188
      },
      {
        "height": "29/20",
        "t_hi": "19/400",
        "t_lo": "189/4000",
        "time_index": 189
      },
      {
        "height": "29/20",
        "t_hi": "191/4000",
        "t_lo": "19/400",
        "time_index": 190
      },
      {
        "height": "29/20",
        "t_hi": "6/125",
        "t_lo": "191/4000",
        "time_index": 191
      },
      {
        "height": "36/25",
        "t_hi": "193/4000",
        "t_lo": "6/125",
        "time_index": 192
      },
      {
        "height": "36/25",
        "t_hi": "97/2000",
        "t_lo": "193/4000",
        "time_index": 193
      },
      {
        "height": "36/25",
        "t_hi": "39/800",
        "t_lo": "97/2000",
        "time_index": 194
      },
      {
        "height": "36/25",
        "t_hi": "49/1000",
        "t_lo": "39/800",
        "time_index": 195
      },
      {
        "height": "71/50",
        "t_hi": "197/4000",
        "t_lo": "49/1000",
        "time_index": 196
      },
      {
        "height": "71/50",
        "t_hi": "99/2000",
        "t_lo": "197/4000",
        "time_index": 197
      },
      {
        "height": "71/50",
        "t_hi": "199/4000",
        "t_lo": "99/2000",
        "time_index": 198
      },
      {
        "height": "71/50",
        "t_hi": "1/20",
        "t_lo": "199/4000",
        "time_index": 199
      },
      {
        "height": "141/100",
        "t_hi": "201/4000",
        "t_lo": "1/20",
        "time_index": 200
      },
      {
        "height": "141/100",
        "t_hi": "101/2000",
        "t_lo": "201/4000",
        "time_index": 201
      },
      {
        "height": "141/100",
        "t_hi": "203/4000",
        "t_lo": "101/2000",
        "time_index": 202
      },
      {
        "height": "141/100",
        "t_hi": "51/1000",
        "t_lo": "203/4000",
        "time_index": 203
      },
      {
        "height": "7/5",
        "t_hi": "41/800",
        "t_lo": "51/1000",
        "time_index": 204
      },
      {
        "height": "7/5",
        "t_hi": "103/2000",
        "t_lo": "41/800",
        "time_index": 205
      },
      {
        "height": "7/5",
        "t_hi": "207/4000",
        "t_lo": "103/2000",
        "time_index": 206
      },
      {
        "height": "7/5",
        "t_hi": "13/250",
        "t_lo": "207/4000",
        "time_index": 207
      },
      {
        "height": "139/100",
        "t_hi": "209/4000",
        "t_lo": "13/250",
        "time_index": 208
      },
      {
        "height": "139/100",
        "t_hi": "21/400",
        "t_lo": "209/4000",
        "time_index": 209
      },
      {
        "height": "139/100",
        "t_hi": "211/4000",
        "t_lo": "21/400",
        "time_index": 210
      },
      {
        "height": "139/100",
        "t_hi": "53/1000",
        "t_lo": "211/4000",
        "time_index": 211
      },
      {
        "height": "137/100",
        "t_hi": "213/4000",
        "t_lo": "53/1000",
        "time_index": 212
      },
      {
        "height": "137/100",
        "t_hi": "107/2000",
        "t_lo": "213/4000",
        "time_index": 213
      },
      {
        "height": "137/100",
        "t_hi": "43/800",
        "t_lo": "107/2000",
        "time_index": 214
      },
      {
        "height": "137/100",
        "t_hi": "27/500",
        "t_lo": "43/800",
        "time_index": 215
      },
      {
        "height": "34/25",
        "t_hi": "217/4000",
        "t_lo": "27/500",
        "time_index": 216
      },
      {
        "height": "34/25",
        "t_hi": "109/2000",
        "t_lo": "217/4000",
        "time_index": 217
      },
      {
        "height": "34/25",
        "t_hi": "219/4000",
        "t_lo": "109/2000",
        "time_index": 218
      },
      {
        "height": "34/25",
        "t_hi": "11/200",
        "t_lo": "219/4000",
        "time_index": 219
      },
      {
        "height": "27/20",
        "t_hi": "221/4000",
        "t_lo": "11/200",
        "time_index": 220
      },
      {
        "height": "27/20",
        "t_hi": "111/2000",
        "t_lo": "221/4000",
        "time_index": 221
      },
      {
        "height": "27/20",
        "t_hi": "223/4000",
        "t_lo": "111/2000",
        "time_index": 222
      },
      {
        "height": "27/20",
        "t_hi": "7/125",
        "t_lo": "223/4000",
        "time_index": 223
      },
      {
        "height": "27/20",
        "t_hi": "9/160",
        "t_lo": "7/125",
        "time_index": 224
      },
      {
        "height": "27/20",
        "t_hi": "113/2000",
        "t_lo": "9/160",
        "time_index": 225
      },
      {
        "height": "27/20",
        "t_hi": "227/4000",
        "t_lo": "113/2000",
        "time_index": 226
      },
      {
        "height": "27/20",
        "t_hi": "57/1000",
        "t_lo": "227/4000",
        "time_index": 227
      },
      {
        "height": "67/50",
        "t_hi": "229/4000",
        "t_lo": "57/1000",
        "time_index": 228
      },
      {
        "height": "67/50",
        "t_hi": "23/400",
        "t_lo": "229/4000",
        "time_index": 229
      },
      {
        "height": "67/50",
        "t_hi": "231/4000",
        "t_lo": "23/400",
        "time_index": 230
      },
      {
        "height": "67/50",
        "t_hi": "29/500",
        "t_lo": "231/4000",
        "time_index": 231
      },
      {
        "height": "133/100",
        "t_hi": "233/4000",
        "t_lo": "29/500",
        "time_index": 232
      },
      {
        "height": "133/100",
        "t_hi": "117/2000",
        "t_lo": "233/4000",
        "time_index": 233
      },
      {
        "height": "133/100",
        "t_hi": "47/800",
        "t_lo": "117/2000",
        "time_index": 234
      },
      {
        "height": "133/100",
        "t_hi": "59/1000",
        "t_lo": "47/800",
        "time_index": 235
      },
      {
        "height": "133/100",
        "t_hi": "237/4000",
        "t_lo": "59/1000",
        "time_index": 236
      },
      {
        "height": "133/100",
        "t_hi": "119/2000",
        "t_lo": "237/4000",
        "time_index": 237
      },
      {
        "height": "133/100",
        "t_hi": "239/4000",
        "t_lo": "119/2000",
        "time_index": 238
      },
      {
        "height": "133/100",
        "t_hi": "3/50",
        "t_lo": "239/4000",
        "time_index": 239
      },
      {
        "height": "33/25",
        "t_hi": "241/4000",
        "t_lo": "3/50",
        "time_index": 240
      },
      {
        "height": "33/25",
        "t_hi": "121/2000",
        "t_lo": "241/4000",
        "time_index": 241
      },
      {
        "height": "33/25",
        "t_hi": "243/4000",
        "t_lo": "121/2000",
        "time_index": 242
      },
      {
        "height": "33/25",
        "t_hi": "61/1000",
        "t_lo": "243/4000",
        "time_index": 243
      },
      {
        "height": "131/100",
        "t_hi": "49/800",
        "t_lo": "61/1000",
        "time_index": 244
      },
      {
        "height": "131/100",
        "t_hi": "123/2000",
        "t_lo": "49/800",
        "time_index": 245
      },
      {
        "height": "131/100",
        "t_hi": "247/4000",
        "t_lo": "123/2000",
        "time_index": 246
      },
      {
        "height": "131/100",
        "t_hi": "31/500",
        "t_lo": "247/4000",
        "time_index": 247
      },
      {
        "height": "131/100",
        "t_hi": "249/4000",
        "t_lo": "31/500",
        "time_index": 248
      },
      {
        "height": "131/100",
        "t_hi": "1/16",
        "t_lo": "249/4000",
        "time_index": 249
      },
      {
        "height": "131/100",
        "t_hi": "251/4000",
        "t_lo": "1/16",
        "time_index": 250
      },
      {
        "height": "131/100",
        "t_hi": "63/1000",
        "t_lo": "251/4000",
        "time_index": 251
      },
      {
        "height": "13/10",
        "t_hi": "253/4000",
        "t_lo": "63/1000",
        "time_index": 252
      },
      {
        "height": "13/10",
        "t_hi": "127/2000",
        "t_lo": "253/4000",
        "time_index": 253
      },
      {
        "height": "13/10",
        "t_hi": "51/800",
        "t_lo": "127/2000",
        "time_index": 254
      },
      {
        "height": "13/10",
        "t_hi": "8/125",
        "t_lo": "51/800",
        "time_index": 255
      },
      {
        "height": "129/100",
        "t_hi": "257/4000",
        "t_lo": "8/125",
        "time_index": 256
      },
      {
        "height": "129/100",
        "t_hi": "129/2000",
        "t_lo": "257/4000",
        "time_index": 257
      },
      {
        "height": "129/100",
        "t_hi": "259/4000",
        "t_lo": "129/2000",
        "time_index": 258
      },
      {
        "height": "129/100",
        "t_hi": "13/200",
        "t_lo": "259/4000",
        "time_index": 259
      },
      {
        "height": "32/25",
        "t_hi": "261/4000",
        "t_lo": "13/200",
        "time_index": 260
      },
      {
        "height": "32/25",
        "t_hi": "131/2000",
        "t_lo": "261/4000",
        "time_index": 261
      },
      {
        "height": "27/20",
        "t_hi": "263/4000",
        "t_lo": "131/2000",
        "time_index": 262
      },
      {
        "height": "27/20",
        "t_hi": "33/500",
        "t_lo": "263/4000",
        "time_index": 263
      },
      {
        "height": "32/25",
        "t_hi": "53/800",
        "t_lo": "33/500",
        "time_index": 264
      },
      {
        "height": "32/25",
        "t_hi": "133/2000",
        "t_lo": "53/800",
        "time_index": 265
      },
      {
        "height": "67/50",
        "t_hi": "267/4000",
        "t_lo": "133/2000",
        "time_index": 266
      },
      {
        "height": "133/100",
        "t_hi": "67/1000",
        "t_lo": "267/4000",
        "time_index": 267
      },
      {
        "height": "127/100",
        "t_hi": "269/4000",
        "t_lo": "67/1000",
        "time_index": 268
      },
      {
        "height": "133/100",
        "t_hi": "27/400",
        "t_lo": "269/4000",
        "time_index": 269
      },
      {
        "height": "33/25",
        "t_hi": "271/4000",
        "t_lo": "27/400",
        "time_index": 270
      },
      {
        "height": "33/25",
        "t_hi": "17/250",
        "t_lo": "271/4000",
        "time_index": 271
      },
      {
        "height": "63/50",
        "t_hi": "273/4000",
        "t_lo": "17/250",
        "time_index": 272
      },
      {
        "height": "131/100",
        "t_hi": "137/2000",
        "t_lo": "273/4000",
        "time_index": 273
      },
      {
        "height": "131/100",
        "t_hi": "11/160",
        "t_lo": "137/2000",
        "time_index": 274
      },
      {
        "height": "131/100",
        "t_hi": "69/1000",
        "t_lo": "11/160",
        "time_index": 275
      },
      {
        "height": "13/10",
        "t_hi": "277/4000",
        "t_lo": "69/1000",
        "time_index": 276
      },
      {
        "height": "13/10",
        "t_hi": "139/2000",
        "t_lo": "277/4000",
        "time_index": 277
      },
      {
        "height": "13/10",
        "t_hi": "279/4000",
        "t_lo": "139/2000",
        "time_index": 278
      },
      {
        "height": "129/100",
        "t_hi": "7/100",
        "t_lo": "279/4000",
        "time_index": 279
      },
      {
        "height": "129/100",
        "t_hi": "281/4000",
        "t_lo": "7/100",
        "time_index": 280
      },
      {
        "height": "129/100",
        "t_hi": "141/2000",
        "t_lo": "281/4000",
        "time_index": 281
      },
      {
        "height": "32/25",
        "t_hi": "283/4000",
        "t_lo": "141/2000",
        "time_index": 282
      },
      {
        "height": "32/25",
        "t_hi": "71/1000",
        "t_lo": "283/4000",
        "time_index": 283
      },
      {
        "height": "32/25",
        "t_hi": "57/800",
        "t_lo": "71/1000",
        "time_index": 284
      },
      {
        "height": "127/100",
        "t_hi": "143/2000",
        "t_lo": "57/800",
        "time_index": 285
      },
      {
        "height": "127/100",
        "t_hi": "287/4000",
        "t_lo": "143/2000",
        "time_index": 286
      },
      {
        "height": "127/100",
        "t_hi": "9/125",
        "t_lo": "287/4000",
        "time_index": 287
      },
      {
        "height": "63/50",
        "t_hi": "289/4000",
        "t_lo": "9/125",
        "time_index": 288
      },
      {
        "height": "63/50",
        "t_hi": "29/400",
        "t_lo": "289/4000",
        "time_index": 289
      },
      {
        "height": "63/50",
        "t_hi": "291/4000",
        "t_lo": "29/400",
        "time_index": 290
      },
      {
        "height": "5/4",
        "t_hi": "73/1000",
        "t_lo": "291/4000",
        "time_index": 291
      },
      {
        "height": "5/4",
        "t_hi": "293/4000",
        "t_lo": "73/1000",
        "time_index": 292
      },
      {
        "height": "5/4",
        "t_hi": "147/2000",
        "t_lo": "293/4000",
        "time_index": 293
      },
      {
        "height": "31/25",
        "t_hi": "59/800",
        "t_lo": "147/2000",
        "time_index": 294
      },
      {
        "height": "31/25",
        "t_hi": "37/500",
        "t_lo": "59/800",
        "time_index": 295
      },
      {
        "height": "31/25",
        "t_hi": "297/4000",
        "t_lo": "37/500",
        "time_index": 296
      },
      {
        "height": "123/100",
        "t_hi": "149/2000",
        "t_lo": "297/4000",
        "time_index": 297
      },
      {
        "height": "123/100",
        "t_hi": "299/4000",
        "t_lo": "149/2000",
        "time_index": 298
      },
      {
        "height": "123/100",
        "t_hi": "3/40",
        "t_lo": "299/4000",
        "time_index": 299
      },
      {
        "height": "61/50",
        "t_hi": "301/4000",
        "t_lo": "3/40",
        "time_index": 300
      },
      {
        "height": "61/50",
        "t_hi": "151/2000",
        "t_lo": "301/4000",
        "time_index": 301
      },
      {
        "height": "61/50",
        "t_hi": "303/4000",
        "t_lo": "151/2000",
        "time_index": 302
      },
      {
        "height": "121/100",
        "t_hi": "19/250",
        "t_lo": "303/4000",
        "time_index": 303
      },
      {
        "height": "121/100",
        "t_hi": "61/800",
        "t_lo": "19/250",
        "time_index": 304
      },
      {
        "height": "121/100",
        "t_hi": "153/2000",
        "t_lo": "61/800",
        "time_index": 305
      },
      {
        "height": "6/5",
        "t_hi": "307/4000",
        "t_lo": "153/2000",
        "time_index": 306
      },
      {
        "height": "6/5",
        "t_hi": "77/1000",
        "t_lo": "307/4000",
        "time_index": 307
      },
      {
        "height": "6/5",
        "t_hi": "309/4000",
        "t_lo": "77/1000",
        "time_index": 308
      },
      {
        "height": "6/5",
        "t_hi": "31/400",
        "t_lo": "309/4000",
        "time_index": 309
      },
      {
        "height": "119/100",
        "t_hi": "311/4000",
        "t_lo": "31/400",
        "time_index": 310
      },
      {
        "height": "119/100",
        "t_hi": "39/500",
        "t_lo": "311/4000",
        "time_index": 311
      },
      {
        "height": "119/100",
        "t_hi": "313/4000",
        "t_lo": "39/500",
        "time_index": 312
      },
      {
        "height": "6/5",
        "t_hi": "157/2000",
        "t_lo": "313/4000",
        "time_index": 313
      },
      {
        "height": "6/5",
        "t_hi": "63/800",
        "t_lo": "157/2000",
        "time_index": 314
      },
      {
        "height": "59/50",
        "t_hi": "79/1000",
        "t_lo": "63/800",
        "time_index": 315
      },
      {
        "height": "119/100",
        "t_hi": "317/4000",
        "t_lo": "79/1000",
        "time_index": 316
      },
      {
        "height": "119/100",
        "t_hi": "159/2000",
        "t_lo": "317/4000",
        "time_index": 317
      },
      {
        "height": "119/100",
        "t_hi": "319/4000",
        "t_lo": "159/2000",
        "time_index": 318
      },
      {
        "height": "59/50",
        "t_hi": "2/25",
        "t_lo": "319/4000",
        "time_index": 319
      },
      {
        "height": "59/50",
        "t_hi": "321/4000",
        "t_lo": "2/25",
        "time_index": 320
      },
      {
        "height": "59/50",
        "t_hi": "161/2000",
        "t_lo": "321/4000",
        "time_index": 321
      },
      {
        "height": "117/100",
        "t_hi": "323/4000",
        "t_lo": "161/2000",
        "time_index": 322
      },
      {
        "height": "117/100",
        "t_hi": "81/1000",
        "t_lo": "323/4000",
        "time_index": 323
      },
      {
        "height": "117/100",
        "t_hi": "13/160",
        "t_lo": "81/1000",
        "time_index": 324
      },
      {
        "height": "29/25",
        "t_hi": "163/2000",
        "t_lo": "13/160",
        "time_index": 325
      },
      {
        "height": "29/25",
        "t_hi": "327/4000",
        "t_lo": "163/2000",
        "time_index": 326
      },
      {
        "height": "29/25",
        "t_hi": "41/500",
        "t_lo": "327/4000",
        "time_index": 327
      },
      {
        "height": "29/25",
        "t_hi": "329/4000",
        "t_lo": "41/500",
        "time_index": 328
      },
      {
        "height": "29/25",
        "t_hi": "33/400",
        "t_lo": "329/4000",
        "time_index": 329
      },
      {
        "height": "117/100",
        "t_hi": "331/4000",
        "t_lo": "33/400",
        "time_index": 330
      },
      {
        "height": "23/20",
        "t_hi": "83/1000",
        "t_lo": "331/4000",
        "time_index": 331
      },
      {
        "height": "23/20",
        "t_hi": "333/4000",
        "t_lo": "83/1000",
        "time_index": 332
      },
      {
        "height": "23/20",
        "t_hi": "167/2000",
        "t_lo": "333/4000",
        "time_index": 333
      },
      {
        "height": "23/20",
        "t_hi": "67/800",
        "t_lo": "167/2000",
        "time_index": 334
      },
      {
        "height": "29/25",
        "t_hi": "21/250",
        "t_lo": "67/800",
        "time_index": 335
      },
      {
        "height": "57/50",
        "t_hi": "337/4000",
        "t_lo": "21/250",
        "time_index": 336
      },
      {
        "height": "57/50",
        "t_hi": "169/2000",
        "t_lo": "337/4000",
        "time_index": 337
      },
      {
        "height": "57/50",
        "t_hi": "339/4000",
        "t_lo": "169/2000",
        "time_index": 338
      },
      {
        "height": "57/50",
        "t_hi": "17/200",
        "t_lo": "339/4000",
        "time_index": 339
      },
      {
        "height": "23/20",
        "t_hi": "341/4000",
        "t_lo": "17/200",
        "time_index": 340
      },
      {
        "height": "113/100",
        "t_hi": "171/2000",
        "t_lo": "341/4000",
        "time_index": 341
      },
      {
        "height": "113/100",
        "t_hi": "343/4000",
        "t_lo": "171/2000",
        "time_index": 342
      },
      {
        "height": "113/100",
        "t_hi": "43/500",
        "t_lo": "343/4000",
        "time_index": 343
      },
      {
        "height": "113/100",
        "t_hi": "69/800",
        "t_lo": "43/500",
        "time_index": 344
      },
      {
        "height": "57/50",
        "t_hi": "173/2000",
        "t_lo": "69/800",
        "time_index": 345
      },
      {
        "height": "57/50",
        "t_hi": "347/4000",
        "t_lo": "173/2000",
        "time_index": 346
      },
      {
        "height": "28/25",
        "t_hi": "87/1000",
        "t_lo": "347/4000",
        "time_index": 347
      },
      {
        "height": "28/25",
        "t_hi": "349/4000",
        "t_lo": "87/1000",
        "time_index": 348
      },
      {
        "height": "28/25",
        "t_hi": "7/80",
        "t_lo": "349/4000",
        "time_index": 349
      },
      {
        "height": "113/100",
        "t_hi": "351/4000",
        "t_lo": "7/80",
        "time_index": 350
      },
      {
        "height": "113/100",
        "t_hi": "11/125",
        "t_lo": "351/4000",
        "time_index": 351
      },
      {
        "height": "111/100",
        "t_hi": "353/4000",
        "t_lo": "11/125",
        "time_index": 352
      },
      {
        "height": "111/100",
        "t_hi": "177/2000",
        "t_lo": "353/4000",
        "time_index": 353
      },
      {
        "height": "111/100",
        "t_hi": "71/800",
        "t_lo": "177/2000",
        "time_index": 354
      },
      {
        "height": "111/100",
        "t_hi": "89/1000",
        "t_lo": "71/800",
        "time_index": 355
      },
      {
        "height": "28/25",
        "t_hi": "357/4000",
        "t_lo": "89/1000",
        "time_index": 356
      },
      {
        "height": "11/10",
        "t_hi": "179/2000",
        "t_lo": "357/4000",
        "time_index": 357
      },
      {
        "height": "11/10",
        "t_hi": "359/4000",
        "t_lo": "179/2000",
        "time_index": 358
      },
      {
        "height": "11/10",
        "t_hi": "9/100",
        "t_lo": "359/4000",
        "time_index": 359
      },
      {
        "height": "11/10",
        "t_hi": "361/4000",
        "t_lo": "9/100",
        "time_index": 360
      },
      {
        "height": "111/100",
        "t_hi": "181/2000",
        "t_lo": "361/4000",
        "time_index": 361
      },
      {
        "height": "111/100",
        "t_hi": "363/4000",
        "t_lo": "181/2000",
        "time_index": 362
      },
      {
        "height": "109/100",
        "t_hi": "91/1000",
        "t_lo": "363/4000",
        "time_index": 363
      },
      {
        "height": "109/100",
        "t_hi": "73/800",
        "t_lo": "91/1000",
        "time_index": 364
      },
      {
        "height": "109/100",
        "t_hi": "183/2000",
        "t_lo": "73/800",
        "time_index": 365
      },
      {
        "height": "109/100",
        "t_hi": "367/4000",
        "t_lo": "183/2000",
        "time_index": 366
      },
      {
        "height": "11/10",
        "t_hi": "23/250",
        "t_lo": "367/4000",
        "time_index": 367
      },
      {
        "height": "27/25",
        "t_hi": "369/4000",
        "t_lo": "23/250",
        "time_index": 368
      },
      {
        "height": "27/25",
        "t_hi": "37/400",
        "t_lo": "369/4000",
        "time_index": 369
      },
      {
        "height": "27/25",
        "t_hi": "371/4000",
        "t_lo": "37/400",
        "time_index": 370
      },
      {
        "height": "27/25",
        "t_hi": "93/1000",
        "t_lo": "371/4000",
        "time_index": 371
      },
      {
        "height": "109/100",
        "t_hi": "373/4000",
        "t_lo": "93/1000",
        "time_index": 372
      },
      {
        "height": "107/100",
        "t_hi": "187/2000",
        "t_lo": "373/4000",
        "time_index": 373
      },
      {
        "height": "107/100",
        "t_hi": "3/32",
        "t_lo": "187/2000",
        "time_index": 374
      },
      {
        "height": "107/100",
        "t_hi": "47/500",
        "t_lo": "3/32",
        "time_index": 375
      },
      {
        "height": "27/25",
        "t_hi": "377/4000",
        "t_lo": "47/500",
        "time_index": 376
      },
      {
        "height": "107/100",
        "t_hi": "189/2000",
        "t_lo": "377/4000",
        "time_index": 377
      },
      {
        "height": "27/25",
        "t_hi": "379/4000",
        "t_lo": "189/2000",
        "time_index": 378
      },
      {
        "height": "53/50",
        "t_hi": "19/200",
        "t_lo": "379/4000",
        "time_index": 379
      },
      {
        "height": "53/50",
        "t_hi": "381/4000",
        "t_lo": "19/200",
        "time_index": 380
      },
      {
        "height": "53/50",
        "t_hi": "191/2000",
        "t_lo": "381/4000",
        "time_index": 381
      },
      {
        "height": "107/100",
        "t_hi": "383/4000",
        "t_lo": "191/2000",
        "time_index": 382
      },
      {
        "height": "107/100",
        "t_hi": "12/125",
        "t_lo": "383/4000",
        "time_index": 383
      },
      {
        "height": "21/20",
        "t_hi": "77/800",
        "t_lo": "12/125",
        "time_index": 384
      },
      {
        "height": "21/20",
        "t_hi": "193/2000",
        "t_lo": "77/800",
        "time_index": 385
      },
      {
        "height": "21/20",
        "t_hi": "387/4000",
        "t_lo": "193/2000",
        "time_index": 386
      },
      {
        "height": "53/50",
        "t_hi": "97/1000",
        "t_lo": "387/4000",
        "time_index": 387
      },
      {
        "height": "53/50",
        "t_hi": "389/4000",
        "t_lo": "97/1000",
        "time_index": 388
      },
      {
        "height": "53/50",
        "t_hi": "39/400",
        "t_lo": "389/4000",
        "time_index": 389
      },
      {
        "height": "26/25",
        "t_hi": "391/4000",
        "t_lo": "39/400",
        "time_index": 390
      },
      {
        "height": "26/25",
        "t_hi": "49/500",
        "t_lo": "391/4000",
        "time_index": 391
      },
      {
        "height": "26/25",
        "t_hi": "393/4000",
        "t_lo": "49/500",
        "time_index": 392
      },
      {
        "height": "21/20",
        "t_hi": "197/2000",
        "t_lo": "393/4000",
        "time_index": 393
      },
      {
        "height": "21/20",
        "t_hi": "79/800",
        "t_lo": "197/2000",
        "time_index": 394
      },
      {
        "height": "103/100",
        "t_hi": "99/1000",
        "t_lo": "79/800",
        "time_index": 395
      },
      {
        "height": "103/100",
        "t_hi": "397/4000",
        "t_lo": "99/1000",
        "time_index": 396
      },
      {
        "height": "103/100",
        "t_hi": "199/2000",
        "t_lo": "397/4000",
        "time_index": 397
      },
      {
        "height": "103/100",
        "t_hi": "399/4000",
        "t_lo": "199/2000",
        "time_index": 398
      },
      {
        "height": "26/25",
        "t_hi": "1/10",
        "t_lo": "399/4000",
        "time_index": 399
      },
      {
        "height": "26/25",
        "t_hi": "401/4000",
        "t_lo": "1/10",
        "time_index": 400
      },
      {
        "height": "51/50",
        "t_hi": "201/2000",
        "t_lo": "401/4000",
        "time_index": 401
      },
      {
        "height": "51/50",
        "t_hi": "403/4000",
        "t_lo": "201/2000",
        "time_index": 402
      },
      {
        "height": "51/50",
        "t_hi": "101/1000",
        "t_lo": "403/4000",
        "time_index": 403
      },
      {
        "height": "51/50",
        "t_hi": "81/800",
        "t_lo": "101/1000",
        "time_index": 404
      },
      {
        "height": "103/100",
        "t_hi": "203/2000",
        "t_lo": "81/800",
        "time_index": 405
      },
      {
        "height": "101/100",
        "t_hi": "407/4000",
        "t_lo": "203/2000",
        "time_index": 406
      },
      {
        "height": "101/100",
        "t_hi": "51/500",
        "t_lo": "407/4000",
        "time_index": 407
      },
      {
        "height": "101/100",
        "t_hi": "409/4000",
        "t_lo": "51/500",
        "time_index": 408
      },
      {
        "height": "101/100",
        "t_hi": "41/400",
        "t_lo": "409/4000",
        "time_index": 409
      },
      {
        "height": "51/50",
        "t_hi": "411/4000",
        "t_lo": "41/400",
        "time_index": 410
      },
      {
        "height": "51/50",
        "t_hi": "103/1000",
        "t_lo": "411/4000",
        "time_index": 411
      },
      {
        "height": "1",
        "t_hi": "413/4000",
        "t_lo": "103/1000",
        "time_index": 412
      },
      {
        "height": "1",
        "t_hi": "207/2000",
        "t_lo": "413/4000",
        "time_index": 413
      },
      {
        "height": "1",
        "t_hi": "83/800",
        "t_lo": "207/2000",
        "time_index": 414
      },
      {
        "height": "1",
        "t_hi": "13/125",
        "t_lo": "83/800",
        "time_index": 415
      },
      {
        "height": "101/100",
        "t_hi": "417/4000",
        "t_lo": "13/125",
        "time_index": 416
      },
      {
        "height": "101/100",
        "t_hi": "209/2000",
        "t_lo": "417/4000",
        "time_index": 417
      },
      {
        "height": "99/100",
        "t_hi": "419/4000",
        "t_lo": "209/2000",
        "time_index": 418
      },
      {
        "height": "99/100",
        "t_hi": "21/200",
        "t_lo": "419/4000",
        "time_index": 419
      },
      {
        "height": "99/100",
        "t_hi": "421/4000",
        "t_lo": "21/200",
        "time_index": 420
      },
      {
        "height": "1",
        "t_hi": "211/2000",
        "t_lo": "421/4000",
        "time_index": 421
      },
      {
        "height": "1",
        "t_hi": "423/4000",
        "t_lo": "211/2000",
        "time_index": 422
      },
      {
        "height": "49/50",
        "t_hi": "53/500",
        "t_lo": "423/4000",
        "time_index": 423
      },
      {
        "height": "49/50",
        "t_hi": "17/160",
        "t_lo": "53/500",
        "time_index": 424
      },
      {
        "height": "49/50",
        "t_hi": "213/2000",
        "t_lo": "17/160",
        "time_index": 425
      },
      {
        "height": "49/50",
        "t_hi": "427/4000",
        "t_lo": "213/2000",
        "time_index": 426
      },
      {
        "height": "49/50",
        "t_hi": "107/1000",
        "t_lo": "427/4000",
        "time_index": 427
      },
      {
        "height": "49/50",
        "t_hi": "429/4000",
        "t_lo": "107/1000",
        "time_index": 428
      },
      {
        "height": "97/100",
        "t_hi": "43/400",
        "t_lo": "429/4000",
        "time_index": 429
      },
      {
        "height": "97/100",
        "t_hi": "431/4000",
        "t_lo": "43/400",
        "time_index": 430
      },
      {
        "height": "101/100",
        "t_hi": "27/250",
        "t_lo": "431/4000",
        "time_index": 431
      },
      {
        "height": "97/100",
        "t_hi": "433/4000",
        "t_lo": "27/250",
        "time_index": 432
      },
      {
        "height": "97/100",
        "t_hi": "217/2000",
        "t_lo": "433/4000",
        "time_index": 433
      },
      {
        "height": "1",
        "t_hi": "87/800",
        "t_lo": "217/2000",
        "time_index": 434
      },
      {
        "height": "101/100",
        "t_hi": "109/1000",
        "t_lo": "87/800",
        "time_index": 435
      },
      {
        "height": "19/20",
        "t_hi": "437/4000",
        "t_lo": "109/1000",
        "time_index": 436
      },
      {
        "height": "99/100",
        "t_hi": "219/2000",
        "t_lo": "437/4000",
        "time_index": 437
      },
      {
        "height": "49/50",
        "t_hi": "439/4000",
        "t_lo": "219/2000",
        "time_index": 438
      },
      {
        "height": "49/50",
        "t_hi": "11/100",
        "t_lo": "439/4000",
        "time_index": 439
      },
      {
        "height": "19/20",
        "t_hi": "441/4000",
        "t_lo": "11/100",
        "time_index": 440
      },
      {
        "height": "97/100",
        "t_hi": "221/2000",
        "t_lo": "441/4000",
        "time_index": 441
      },
      {
        "height": "97/100",
        "t_hi": "443/4000",
        "t_lo": "221/2000",
        "time_index": 442
      },
      {
        "height": "24/25",
        "t_hi": "111/1000",
        "t_lo": "443/4000",
        "time_index": 443
      },
      {
        "height": "24/25",
        "t_hi": "89/800",
        "t_lo": "111/1000",
        "time_index": 444
      },
      {
        "height": "19/20",
        "t_hi": "223/2000",
        "t_lo": "89/800",
        "time_index": 445
      },
      {
        "height": "19/20",
        "t_hi": "447/4000",
        "t_lo": "223/2000",
        "time_index": 446
      },
      {
        "height": "24/25",
        "t_hi": "14/125",
        "t_lo": "447/4000",
        "time_index": 447
      },
      {
        "height": "47/50",
        "t_hi": "449/4000",
        "t_lo": "14/125",
        "time_index": 448
      },
      {
        "height": "47/50",
        "t_hi": "9/80",
        "t_lo": "449/4000",
        "time_index": 449
      },
      {
        "height": "93/100",
        "t_hi": "451/4000",
        "t_lo": "9/80",
        "time_index": 450
      },
      {
        "height": "93/100",
        "t_hi": "113/1000",
        "t_lo": "451/4000",
        "time_index": 451
      },
      {
        "height": "23/25",
        "t_hi": "453/4000",
        "t_lo": "113/1000",
        "time_index": 452
      },
      {
        "height": "23/25",
        "t_hi": "227/2000",
        "t_lo": "453/4000",
        "time_index": 453
      },
      {
        "height": "93/100",
        "t_hi": "91/800",
        "t_lo": "227/2000",
        "time_index": 454
      },
      {
        "height": "93/100",
        "t_hi": "57/500",
        "t_lo": "91/800",
        "time_index": 455
      },
      {
        "height": "93/100",
        "t_hi": "457/4000",
        "t_lo": "57/500",
        "time_index": 456
      },
      {
        "height": "23/25",
        "t_hi": "229/2000",
        "t_lo": "457/4000",
        "time_index": 457
      },
      {
        "height": "23/25",
        "t_hi": "459/4000",
        "t_lo": "229/2000",
        "time_index": 458
      },
      {
        "height": "91/100",
        "t_hi": "23/200",
        "t_lo": "459/4000",
        "time_index": 459
      },
      {
        "height": "91/100",
        "t_hi": "461/4000",
        "t_lo": "23/200",
        "time_index": 460
      },
      {
        "height": "23/25",
        "t_hi": "231/2000",
        "t_lo": "461/4000",
        "time_index": 461
      },
      {
        "height": "23/25",
        "t_hi": "463/4000",
        "t_lo": "231/2000",
        "time_index": 462
      },
      {
        "height": "9/10",
        "t_hi": "29/250",
        "t_lo": "463/4000",
        "time_index": 463
      },
      {
        "height": "91/100",
        "t_hi": "93/800",
        "t_lo": "29/250",
        "time_index": 464
      },
      {
        "height": "91/100",
        "t_hi": "233/2000",
        "t_lo": "93/800",
        "time_index": 465
      },
      {
        "height": "9/10",
        "t_hi": "467/4000",
        "t_lo": "233/2000",
        "time_index": 466
      },
      {
        "height": "9/10",
        "t_hi": "117/1000",
        "t_lo": "467/4000",
        "time_index": 467
      },
      {
        "height": "9/10",
        "t_hi": "469/4000",
        "t_lo": "117/1000",
        "time_index": 468
      },
      {
        "height": "89/100",
        "t_hi": "47/400",
        "t_lo": "469/4000",
        "time_index": 469
      },
      {
        "height": "89/100",
        "t_hi": "471/4000",
        "t_lo": "47/400",
        "time_index": 470
      },
      {
        "height": "89/100",
        "t_hi": "59/500",
        "t_lo": "471/4000",
        "time_index": 471
      },
      {
        "height": "89/100",
        "t_hi": "473/4000",
        "t_lo": "59/500",
        "time_index": 472
      },
      {
        "height": "89/100",
        "t_hi": "237/2000",
        "t_lo": "473/4000",
        "time_index": 473
      },
      {
        "height": "89/100",
        "t_hi": "19/160",
        "t_lo": "237/2000",
        "time_index": 474
      },
      {
        "height": "22/25",
        "t_hi": "119/1000",
        "t_lo": "19/160",
        "time_index": 475
      },
      {
        "height": "22/25",
        "t_hi": "477/4000",
        "t_lo": "119/1000",
        "time_index": 476
      },
      {
        "height": "22/25",
        "t_hi": "239/2000",
        "t_lo": "477/4000",
        "time_index": 477
      },
      {
        "height": "22/25",
        "t_hi": "479/4000",
        "t_lo": "239/2000",
        "time_index": 478
      },
      {
        "height": "22/25",
        "t_hi": "3/25",
        "t_lo": "479/4000",
        "time_index": 479
      },
      {
        "height": "89/100",
        "t_hi": "481/4000",
        "t_lo": "3/25",
        "time_index": 480
      },
      {
        "height": "22/25",
        "t_hi": "241/2000",
        "t_lo": "481/4000",
        "time_index": 481
      },
      {
        "height": "87/100",
        "t_hi": "483/4000",
        "t_lo": "241/2000",
        "time_index": 482
      },
      {
        "height": "87/100",
        "t_hi": "121/1000",
        "t_lo": "483/4000",
        "time_index": 483
      },
      {
        "height": "87/100",
        "t_hi": "97/800",
        "t_lo": "121/1000",
        "time_index": 484
      },
      {
        "height": "87/100",
        "t_hi": "243/2000",
        "t_lo": "97/800",
        "time_index": 485
      },
      {
        "height": "87/100",
        "t_hi": "487/4000",
        "t_lo": "243/2000",
        "time_index": 486
      },
      {
        "height": "43/50",
        "t_hi": "61/500",
        "t_lo": "487/4000",
        "time_index": 487
      },
      {
        "height": "43/50",
        "t_hi": "489/4000",
        "t_lo": "61/500",
        "time_index": 488
      },
      {
        "height": "43/50",
        "t_hi": "49/400",
        "t_lo": "489/4000",
        "time_index": 489
      },
      {
        "height": "43/50",
        "t_hi": "491/4000",
        "t_lo": "49/400",
        "time_index": 490
      },
      {
        "height": "43/50",
        "t_hi": "123/1000",
        "t_lo": "491/4000",
        "time_index": 491
      },
      {
        "height": "43/50",
        "t_hi": "493/4000",
        "t_lo": "123/1000",
        "time_index": 492
      },
      {
        "height": "17/20",
        "t_hi": "247/2000",
        "t_lo": "493/4000",
        "time_index": 493
      },
      {
        "height": "17/20",
        "t_hi": "99/800",
        "t_lo": "247/2000",
        "time_index": 494
      },
      {
        "height": "17/20",
        "t_hi": "31/250",
        "t_lo": "99/800",
        "time_index": 495
      },
      {
        "height": "17/20",
        "t_hi": "497/4000",
        "t_lo": "31/250",
        "time_index": 496
      },
      {
        "height": "17/20",
        "t_hi": "249/2000",
        "t_lo": "497/4000",
        "time_index": 497
      },
      {
        "height": "17/20",
        "t_hi": "499/4000",
        "t_lo": "249/2000",
        "time_index": 498
      },
      {
        "height": "17/20",
        "t_hi": "1/8",
        "t_lo": "499/4000",
        "time_index": 499
      },
      {
        "height": "21/25",
        "t_hi": "501/4000",
        "t_lo": "1/8",
        "time_index": 500
      },
      {
        "height": "21/25",
        "t_hi": "251/2000",
        "t_lo": "501/4000",
        "time_index": 501
      },
      {
        "height": "21/25",
        "t_hi": "503/4000",
        "t_lo": "251/2000",
        "time_index": 502
      },
      {
        "height": "21/25",
        "t_hi": "63/500",
        "t_lo": "503/4000",
        "time_index": 503
      },
      {
        "height": "21/25",
        "t_hi": "101/800",
        "t_lo": "63/500",
        "time_index": 504
      },
      {
        "height": "21/25",
        "t_hi": "253/2000",
        "t_lo": "101/800",
        "time_index": 505
      },
      {
        "height": "83/100",
        "t_hi": "507/4000",
        "t_lo": "253/2000",
        "time_index": 506
      },
      {
        "height": "83/100",
        "t_hi": "127/1000",
        "t_lo": "507/4000",
        "time_index": 507
      },
      {
        "height": "83/100",
        "t_hi": "509/4000",
        "t_lo": "127/1000",
        "time_index": 508
      },
      {
        "height": "83/100",
        "t_hi": "51/400",
        "t_lo": "509/4000",
        "time_index": 509
      },
      {
        "height": "83/100",
        "t_hi": "511/4000",
        "t_lo": "51/400",
        "time_index": 510
      },
      {
        "height": "83/100",
        "t_hi": "16/125",
        "t_lo": "511/4000",
        "time_index": 511
      },
      {
        "height": "83/100",
        "t_hi": "513/4000",
        "t_lo": "16/125",
        "time_index": 512
      },
      {
        "height": "41/50",
        "t_hi": "257/2000",
        "t_lo": "513/4000",
        "time_index": 513
      },
      {
        "height": "41/50",
        "t_hi": "103/800",
        "t_lo": "257/2000",
        "time_index": 514
      },
      {
        "height": "41/50",
        "t_hi": "129/1000",
        "t_lo": "103/800",
        "time_index": 515
      },
      {
        "height": "41/50",
        "t_hi": "517/4000",
        "t_lo": "129/1000",
        "time_index": 516
      },
      {
        "height": "41/50",
        "t_hi": "259/2000",
        "t_lo": "517/4000",
        "time_index": 517
      },
      {
        "height": "81/100",
        "t_hi": "519/4000",
        "t_lo": "259/2000",
        "time_index": 518
      },
      {
        "height": "81/100",
        "t_hi": "13/100",
        "t_lo": "519/4000",
        "time_index": 519
      },
      {
        "height": "81/100",
        "t_hi": "521/4000",
        "t_lo": "13/100",
        "time_index": 520
      },
      {
        "height": "81/100",
        "t_hi": "261/2000",
        "t_lo": "521/4000",
        "time_index": 521
      },
      {
        "height": "81/100",
        "t_hi": "523/4000",
        "t_lo": "261/2000",
        "time_index": 522
      },
      {
        "height": "81/100",
        "t_hi": "131/1000",
        "t_lo": "523/4000",
        "time_index": 523
      },
      {
        "height": "81/100",
        "t_hi": "21/160",
        "t_lo": "131/1000",
        "time_index": 524
      },
      {
        "height": "81/100",
        "t_hi": "263/2000",
        "t_lo": "21/160",
        "time_index": 525
      },
      {
        "height": "4/5",
        "t_hi": "527/4000",
        "t_lo": "263/2000",
        "time_index": 526
      },
      {
        "height": "4/5",
        "t_hi": "33/250",
        "t_lo": "527/4000",
        "time_index": 527
      },
      {
        "height": "4/5",
        "t_hi": "529/4000",
        "t_lo": "33/250",
        "time_index": 528
      },
      {
        "height": "79/100",
        "t_hi": "53/400",
        "t_lo": "529/4000",
        "time_index": 529
      },
      {
        "height": "79/100",
        "t_hi": "531/4000",
        "t_lo": "53/400",
        "time_index": 530
      },
      {
        "height": "79/100",
        "t_hi": "133/1000",
        "t_lo": "531/4000",
        "time_index": 531
      },
      {
        "height": "79/100",
        "t_hi": "533/4000",
        "t_lo": "133/1000",
        "time_index": 532
      },
      {
        "height": "79/100",
        "t_hi": "267/2000",
        "t_lo": "533/4000",
        "time_index": 533
      },
      {
        "height": "79/100",
        "t_hi": "107/800",
        "t_lo": "267/2000",
        "time_index": 534
      },
      {
        "height": "79/100",
        "t_hi": "67/500",
        "t_lo": "107/800",
        "time_index": 535
      },
      {
        "height": "39/50",
        "t_hi": "537/4000",
        "t_lo": "67/500",
        "time_index": 536
      },
      {
        "height": "39/50",
        "t_hi": "269/2000",
        "t_lo": "537/4000",
        "time_index": 537
      },
      {
        "height": "39/50",
        "t_hi": "539/4000",
        "t_lo": "269/2000",
        "time_index": 538
      },
      {
        "height": "39/50",
        "t_hi": "27/200",
        "t_lo": "539/4000",
        "time_index": 539
      },
      {
        "height": "39/50",
        "t_hi": "541/4000",
        "t_lo": "27/200",
        "time_index": 540
      },
      {
        "height": "39/50",
        "t_hi": "271/2000",
        "t_lo": "541/4000",
        "time_index": 541
      },
      {
        "height": "77/100",
        "t_hi": "543/4000",
        "t_lo": "271/2000",
        "time_index": 542
      },
      {
        "height": "77/100",
        "t_hi": "17/125",
        "t_lo": "543/4000",
        "time_index": 543
      },
      {
        "height": "77/100",
        "t_hi": "109/800",
        "t_lo": "17/125",
        "time_index": 544
      },
      {
        "height": "77/100",
        "t_hi": "273/2000",
        "t_lo": "109/800",
        "time_index": 545
      },
      {
        "height": "77/100",
        "t_hi": "547/4000",
        "t_lo": "273/2000",
        "time_index": 546
      },
      {
        "height": "83/100",
        "t_hi": "137/1000",
        "t_lo": "547/4000",
        "time_index": 547
      },
      {
        "height": "83/100",
        "t_hi": "549/4000",
        "t_lo": "137/1000",
        "time_index": 548
      },
      {
        "height": "81/100",
        "t_hi": "11/80",
        "t_lo": "549/4000",
        "time_index": 549
      },
      {
        "height": "4/5",
        "t_hi": "551/4000",
        "t_lo": "11/80",
        "time_index": 550
      },
      {
        "height": "4/5",
        "t_hi": "69/500",
        "t_lo": "551/4000",
        "time_index": 551
      },
      {
        "height": "39/50",
        "t_hi": "553/4000",
        "t_lo": "69/500",
        "time_index": 552
      },
      {
        "height": "39/50",
        "t_hi": "277/2000",
        "t_lo": "553/4000",
        "time_index": 553
      },
      {
        "height": "19/25",
        "t_hi": "111/800",
        "t_lo": "277/2000",
        "time_index": 554
      },
      {
        "height": "19/25",
        "t_hi": "139/1000",
        "t_lo": "111/800",
        "time_index": 555
      },
      {
        "height": "3/4",
        "t_hi": "557/4000",
        "t_lo": "139/1000",
        "time_index": 556
      },
      {
        "height": "3/4",
        "t_hi": "279/2000",
        "t_lo": "557/4000",
        "time_index": 557
      },
      {
        "height": "3/4",
        "t_hi": "559/4000",
        "t_lo": "279/2000",
        "time_index": 558
      },
      {
        "height": "19/25",
        "t_hi": "7/50",
        "t_lo": "559/4000",
        "time_index": 559
      },
      {
        "height": "3/4",
        "t_hi": "561/4000",
        "t_lo": "7/50",
        "time_index": 560
      },
      {
        "height": "19/25",
        "t_hi": "281/2000",
        "t_lo": "561/4000",
        "time_index": 561
      },
      {
        "height": "3/4",
        "t_hi": "563/4000",
        "t_lo": "281/2000",
        "time_index": 562
      },
      {
        "height": "37/50",
        "t_hi": "141/1000",
        "t_lo": "563/4000",
        "time_index": 563
      },
      {
        "height": "3/4",
        "t_hi": "113/800",
        "t_lo": "141/1000",
        "time_index": 564
      },
      {
        "height": "37/50",
        "t_hi": "283/2000",
        "t_lo": "113/800",
        "time_index": 565
      },
      {
        "height": "37/50",
        "t_hi": "567/4000",
        "t_lo": "283/2000",
        "time_index": 566
      },
      {
        "height": "37/50",
        "t_hi": "71/500",
        "t_lo": "567/4000",
        "time_index": 567
      },
      {
        "height": "37/50",
        "t_hi": "569/4000",
        "t_lo": "71/500",
        "time_index": 568
      },
      {
        "height": "37/50",
        "t_hi": "57/400",
        "t_lo": "569/4000",
        "time_index": 569
      },
      {
        "height": "37/50",
        "t_hi": "571/4000",
        "t_lo": "57/400",
        "time_index": 570
      },
      {
        "height": "73/100",
        "t_hi": "143/1000",
        "t_lo": "571/4000",
        "time_index": 571
      },
      {
        "height": "73/100",
        "t_hi": "573/4000",
        "t_lo": "143/1000",
        "time_index": 572
      },
      {
        "height": "73/100",
        "t_hi": "287/2000",
        "t_lo": "573/4000",
        "time_index": 573
      },
      {
        "height": "73/100",
        "t_hi": "23/160",
        "t_lo": "287/2000",
        "time_index": 574
      },
      {
        "height": "73/100",
        "t_hi": "18/125",
        "t_lo": "23/160",
        "time_index": 575
      },
      {
        "height": "73/100",
        "t_hi": "577/4000",
        "t_lo": "18/125",
        "time_index": 576
      },
      {
        "height": "73/100",
        "t_hi": "289/2000",
        "t_lo": "577/4000",
        "time_index": 577
      },
      {
        "height": "18/25",
        "t_hi": "579/4000",
        "t_lo": "289/2000",
        "time_index": 578
      },
      {
        "height": "18/25",
        "t_hi": "29/200",
        "t_lo": "579/4000",
        "time_index": 579
      },
      {
        "height": "18/25",
        "t_hi": "581/4000",
        "t_lo": "29/200",
        "time_index": 580
      },
      {
        "height": "18/25",
        "t_hi": "291/2000",
        "t_lo": "581/4000",
        "time_index": 581
      },
      {
        "height": "18/25",
        "t_hi": "583/4000",
        "t_lo": "291/2000",
        "time_index": 582
      },
      {
        "height": "18/25",
        "t_hi": "73/500",
        "t_lo": "583/4000",
        "time_index": 583
      },
      {
        "height": "18/25",
        "t_hi": "117/800",
        "t_lo": "73/500",
        "time_index": 584
      },
      {
        "height": "18/25",
        "t_hi": "293/2000",
        "t_lo": "117/800",
        "time_index": 585
      },
      {
        "height": "71/100",
        "t_hi": "587/4000",
        "t_lo": "293/2000",
        "time_index": 586
      },
      {
        "height": "71/100",
        "t_hi": "147/1000",
        "t_lo": "587/4000",
        "time_index": 587
      },
      {
        "height": "71/100",
        "t_hi": "589/4000",
        "t_lo": "147/1000",
        "time_index": 588
      },
      {
        "height": "71/100",
        "t_hi": "59/400",
        "t_lo": "589/4000",
        "time_index": 589
      },
      {
        "height": "71/100",
        "t_hi": "591/4000",
        "t_lo": "59/400",
        "time_index": 590
      },
      {
        "height": "71/100",
        "t_hi": "37/250",
        "t_lo": "591/4000",
        "time_index": 591
      },
      {
        "height": "71/100",
        "t_hi": "593/4000",
        "t_lo": "37/250",
        "time_index": 592
      },
      {
        "height": "71/100",
        "t_hi": "297/2000",
        "t_lo": "593/4000",
        "time_index": 593
      },
      {
        "height": "71/100",
        "t_hi": "119/800",
        "t_lo": "297/2000",
        "time_index": 594
      },
      {
        "height": "71/100",
        "t_hi": "149/1000",
        "t_lo": "119/800",
        "time_index": 595
      },
      {
        "height": "7/10",
        "t_hi": "597/4000",
        "t_lo": "149/1000",
        "time_index": 596
      },
      {
        "height": "7/10",
        "t_hi": "299/2000",
        "t_lo": "597/4000",
        "time_index": 597
      },
      {
        "height": "7/10",
        "t_hi": "599/4000",
        "t_lo": "299/2000",
        "time_index": 598
      },
      {
        "height": "7/10",
        "t_hi": "3/20",
        "t_lo": "599/4000",
        "time_index": 599
      },
      {
        "height": "7/10",
        "t_hi": "601/4000",
        "t_lo": "3/20",
        "time_index": 600
      },
      {
        "height": "7/10",
        "t_hi": "301/2000",
        "t_lo": "601/4000",
        "time_index": 601
      },
      {
        "height": "69/100",
        "t_hi": "603/4000",
        "t_lo": "301/2000",
        "time_index": 602
      },
      {
        "height": "69/100",
        "t_hi": "151/1000",
        "t_lo": "603/4000",
        "time_index": 603
      },
      {
        "height": "69/100",
        "t_hi": "121/800",
        "t_lo": "151/1000",
        "time_index": 604
      },
      {
        "height": "7/10",
        "t_hi": "303/2000",
        "t_lo": "121/800",
        "time_index": 605
      },
      {
        "height": "7/10",
        "t_hi": "607/4000",
        "t_lo": "303/2000",
        "time_index": 606
      },
      {
        "height": "7/10",
        "t_hi": "19/125",
        "t_lo": "607/4000",
        "time_index": 607
      }
    ],
    "schema": "COUPLED_TIMEZERO_PLAN_V1",
    "step": "1/4000",
    "strict_bound": "1511/10000",
    "terminal_q": "1/100000000"
  },
  "rows": [
    {
      "r_107_200": "5951105082597/1000000000000",
      "r_113_200": "5954992481303/1000000000000",
      "r_19_40": "6038029849843/1000000000000",
      "r_1_2": "5947176283369/1000000000000",
      "r_21_40": "5950066629279/1000000000000",
      "r_23_40": "6065042996863/1000000000000",
      "r_3_5": "6070402249041/1000000000000",
      "r_49_100": "6042348315791/1000000000000",
      "r_51_100": "2974204688453/500000000000",
      "r_9_20": "1188235390859/200000000000",
      "sharp": "1202563557133/200000000000",
      "sharp_bins": [
        "1202563557133/200000000000",
        "1202563557133/200000000000",
        "1202563557133/200000000000",
        "1202563557133/200000000000",
        "1202563557133/200000000000",
        "1202563557133/200000000000",
        "1202563557133/200000000000",
        "1202563557133/200000000000",
        "1202563557133/200000000000",
        "1202563557133/200000000000",
        "1202563557133/200000000000",
        "1202563557133/200000000000",
        "1202563557133/200000000000",
        "1202563557133/200000000000",
        "1202563557133/200000000000",
        "1202563557133/200000000000"
      ]
    },
    {
      "r_107_200": "744305420103/125000000000",
      "r_113_200": "2979164654487/500000000000",
      "r_19_40": "6041312615481/1000000000000",
      "r_1_2": "5950513593031/1000000000000",
      "r_21_40": "5953403671751/1000000000000",
      "r_23_40": "6068312830737/1000000000000",
      "r_3_5": "121473384847/20000000000",
      "r_49_100": "6045630438971/1000000000000",
      "r_51_100": "5951745667147/1000000000000",
      "r_9_20": "5944511849069/1000000000000",
      "sharp": "1504070802913/250000000000",
      "sharp_bins": [
        "1504070802913/250000000000",
        "1504070802913/250000000000",
        "1504070802913/250000000000",
        "1504070802913/250000000000",
        "1504070802913/250000000000",
        "1504070802913/250000000000",
        "1504070802913/250000000000",
        "1504070802913/250000000000",
        "1504070802913/250000000000",
        "1504070802913/250000000000",
        "1504070802913/250000000000",
        "1504070802913/250000000000",
        "1504070802913/250000000000",
        "1504070802913/250000000000",
        "1504070802913/250000000000",
        "1504070802913/250000000000"
      ]
    },
    {
      "r_107_200": "2978881846103/500000000000",
      "r_113_200": "5961648270127/1000000000000",
      "r_19_40": "3022282651641/500000000000",
      "r_1_2": "5953832835123/1000000000000",
      "r_21_40": "2978361372531/500000000000",
      "r_23_40": "6071552227249/1000000000000",
      "r_3_5": "6076905749977/1000000000000",
      "r_49_100": "6048882417373/1000000000000",
      "r_51_100": "1191012787919/200000000000",
      "r_9_20": "743478558443/125000000000",
      "sharp": "6019717469399/1000000000000",
      "sharp_bins": [
        "6019717469399/1000000000000",
        "6019717469399/1000000000000",
        "6019717469399/1000000000000",
        "6019717469399/1000000000000",
        "6019717469399/1000000000000",
        "6019717469399/1000000000000",
        "6019717469399/1000000000000",
        "6019717469399/1000000000000",
        "6019717469399/1000000000000",
        "6019717469399/1000000000000",
        "6019717469399/1000000000000",
        "6019717469399/1000000000000",
        "6019717469399/1000000000000",
        "6019717469399/1000000000000",
        "6019717469399/1000000000000",
        "6019717469399/1000000000000"
      ]
    },
    {
      "r_107_200": "1490266629537/250000000000",
      "r_113_200": "5964949805053/1000000000000",
      "r_19_40": "1511947085937/250000000000",
      "r_1_2": "297856722649/50000000000",
      "r_21_40": "2980012145499/500000000000",
      "r_23_40": "1518690405453/250000000000",
      "r_3_5": "6080112208021/1000000000000",
      "r_49_100": "6052104682213/1000000000000",
      "r_51_100": "5958364636823/1000000000000",
      "r_9_20": "5951127256441/1000000000000",
      "sharp": "1505780248939/250000000000",
      "sharp_bins": [
        "1505780248939/250000000000",
        "1505780248939/250000000000",
        "1505780248939/250000000000",
        "1505780248939/250000000000",
        "1505780248939/250000000000",
        "1505780248939/250000000000",
        "1505780248939/250000000000",
        "1505780248939/250000000000",
        "1505780248939/250000000000",
        "1505780248939/250000000000",
        "1505780248939/250000000000",
        "1505780248939/250000000000",
        "1505780248939/250000000000",
        "1505780248939/250000000000",
        "1505780248939/250000000000",
        "1505780248939/250000000000"
      ]
    },
    {
      "r_107_200": "92952893691/15625000000",
      "r_113_200": "2976332664747/500000000000",
      "r_19_40": "120682806023/20000000000",
      "r_1_2": "371565504577/62500000000",
      "r_21_40": "2973986241791/500000000000",
      "r_23_40": "757646621047/125000000000",
      "r_3_5": "47396729829/7812500000",
      "r_49_100": "754809666791/125000000000",
      "r_51_100": "5946290892857/1000000000000",
      "r_9_20": "5939149631313/1000000000000",
      "sharp": "6009062881207/1000000000000",
      "sharp_bins": [
        "6009062881207/1000000000000",
        "6009062881207/1000000000000",
        "6009062881207/1000000000000",
        "6009062881207/1000000000000",
        "6009062881207/1000000000000",
        "6009062881207/1000000000000",
        "6009062881207/1000000000000",
        "6009062881207/1000000000000",
        "6009062881207/1000000000000",
        "6009062881207/1000000000000",
        "6009062881207/1000000000000",
        "6009062881207/1000000000000",
        "6009062881207/1000000000000",
        "6009062881207/1000000000000",
        "6009062881207/1000000000000",
        "6009062881207/1000000000000"
      ]
    },
    {
      "r_107_200": "297617250409/50000000000",
      "r_113_200": "1489006009899/250000000000",
      "r_19_40": "1509367603903/250000000000",
      "r_1_2": "5948407450303/1000000000000",
      "r_21_40": "2975665369521/500000000000",
      "r_23_40": "3032244910917/500000000000",
      "r_3_5": "6070094114937/1000000000000",
      "r_49_100": "3020903353667/500000000000",
      "r_51_100": "5949648930599/1000000000000",
      "r_9_20": "37140660983/6250000000",
      "sharp": "1202515107519/200000000000",
      "sharp_bins": [
        "1202515107519/200000000000",
        "1202515107519/200000000000",
        "1202515107519/200000000000",
        "1202515107519/200000000000",
        "1202515107519/200000000000",
        "1202515107519/200000000000",
        "1202515107519/200000000000",
        "1202515107519/200000000000",
        "1202515107519/200000000000",
        "1202515107519/200000000000",
        "1202515107519/200000000000",
        "1202515107519/200000000000",
        "1202515107519/200000000000",
        "1202515107519/200000000000",
        "1202515107519/200000000000",
        "1202515107519/200000000000"
      ]
    },
    {
      "r_107_200": "238227469387/40000000000",
      "r_113_200": "93115074203/15625000000",
      "r_19_40": "3020384878349/500000000000",
      "r_1_2": "1487937153233/250000000000",
      "r_21_40": "2977335444377/500000000000",
      "r_23_40": "3033887773349/500000000000",
      "r_3_5": "3036687819997/500000000000",
      "r_49_100": "6045105240843/1000000000000",
      "r_51_100": "5952988807723/1000000000000",
      "r_9_20": "5945843464341/1000000000000",
      "sharp": "376003520583/62500000000",
      "sharp_bins": [
        "376003520583/62500000000",
        "376003520583/62500000000",
        "376003520583/62500000000",
        "376003520583/62500000000",
        "376003520583/62500000000",
        "376003520583/62500000000",
        "376003520583/62500000000",
        "376003520583/62500000000",
        "376003520583/62500000000",
        "376003520583/62500000000",
        "376003520583/62500000000",
        "376003520583/62500000000",
        "376003520583/62500000000",
        "376003520583/62500000000",
        "376003520583/62500000000",
        "376003520583/62500000000"
      ]
    },
    {
      "r_107_200": "238360426271/40000000000",
      "r_113_200": "1490671934369/250000000000",
      "r_19_40": "3022019383571/500000000000",
      "r_1_2": "1191014368861/200000000000",
      "r_21_40": "372374575887/62500000000",
      "r_23_40": "3035515295267/500000000000",
      "r_3_5": "6076626441541/1000000000000",
      "r_49_100": "6048373378283/1000000000000",
      "r_51_100": "5956310806609/1000000000000",
      "r_9_20": "5949163039323/1000000000000",
      "sharp": "6019505705461/1000000000000",
      "sharp_bins": [
        "6019505705461/1000000000000",
        "6019505705461/1000000000000",
        "6019505705461/1000000000000",
        "6019505705461/1000000000000",
        "6019505705461/1000000000000",
        "6019505705461/1000000000000",
        "6019505705461/1000000000000",
        "6019505705461/1000000000000",
        "6019505705461/1000000000000",
        "6019505705461/1000000000000",
        "6019505705461/1000000000000",
        "6019505705461/1000000000000",
        "6019505705461/1000000000000",
        "6019505705461/1000000000000",
        "6019505705461/1000000000000",
        "6019505705461/1000000000000"
      ]
    },
    {
      "r_107_200": "5962316803699/1000000000000",
      "r_113_200": "2982996516467/500000000000",
      "r_19_40": "6047277881429/1000000000000",
      "r_1_2": "744797146981/125000000000",
      "r_21_40": "5961297745071/1000000000000",
      "r_23_40": "189820481019/31250000000",
      "r_3_5": "3039923479759/500000000000",
      "r_49_100": "6051611554831/1000000000000",
      "r_51_100": "595961495791/100000000000",
      "r_9_20": "5952464517703/1000000000000",
      "sharp": "3011462053387/500000000000",
      "sharp_bins": [
        "3011462053387/500000000000",
        "3011462053387/500000000000",
        "3011462053387/500000000000",
        "3011462053387/500000000000",
        "3011462053387/500000000000",
        "3011462053387/500000000000",
        "3011462053387/500000000000",
        "3011462053387/500000000000",
        "3011462053387/500000000000",
        "3011462053387/500000000000",
        "3011462053387/500000000000",
        "3011462053387/500000000000",
        "3011462053387/500000000000",
        "3011462053387/500000000000",
        "3011462053387/500000000000",
        "3011462053387/500000000000"
      ]
    },
    {
      "r_107_200": "1491401294059/250000000000",
      "r_113_200": "5969280634817/1000000000000",
      "r_19_40": "9680780041/1600000000",
      "r_1_2": "1192332922111/200000000000",
      "r_21_40": "5964584482677/1000000000000",
      "r_23_40": "189920324491/31250000000",
      "r_3_5": "760379703173/125000000000",
      "r_49_100": "6054820197241/1000000000000",
      "r_51_100": "5962901263853/1000000000000",
      "r_9_20": "2977873953279/500000000000",
      "sharp": "6026311965583/1000000000000",
      "sharp_bins": [
        "6026311965583/1000000000000",
        "6026311965583/1000000000000",
        "6026311965583/1000000000000",
        "6026311965583/1000000000000",
        "6026311965583/1000000000000",
        "6026311965583/1000000000000",
        "6026311965583/1000000000000",
        "6026311965583/1000000000000",
        "6026311965583/1000000000000",
        "6026311965583/1000000000000",
        "6026311965583/1000000000000",
        "6026311965583/1000000000000",
        "6026311965583/1000000000000",
        "6026311965583/1000000000000",
        "6026311965583/1000000000000",
        "6026311965583/1000000000000"
      ]
    },
    {
      "r_107_200": "373054745611/62500000000",
      "r_113_200": "1194510139447/200000000000",
      "r_19_40": "189177128683/31250000000",
      "r_1_2": "2982467152969/500000000000",
      "r_21_40": "5967853582841/1000000000000",
      "r_23_40": "6080615986631/1000000000000",
      "r_3_5": "1217239772517/200000000000",
      "r_49_100": "1211599944863/200000000000",
      "r_51_100": "2983084940587/500000000000",
      "r_9_20": "2979506683579/500000000000",
      "sharp": "3014834853111/500000000000",
      "sharp_bins": [
        "3014834853111/500000000000",
        "3014834853111/500000000000",
        "3014834853111/500000000000",
        "3014834853111/500000000000",
        "3014834853111/500000000000",
        "3014834853111/500000000000",
        "3014834853111/500000000000",
        "3014834853111/500000000000",
        "3014834853111/500000000000",
        "3014834853111/500000000000",
        "3014834853111/500000000000",
        "3014834853111/500000000000",
        "3014834853111/500000000000",
        "3014834853111/500000000000",
        "3014834853111/500000000000",
        "3014834853111/500000000000"
      ]
    },
    {
      "r_107_200": "5972129225459/1000000000000",
      "r_113_200": "5975803380061/1000000000000",
      "r_19_40": "6056820068349/1000000000000",
      "r_1_2": "5968186425237/1000000000000",
      "r_21_40": "2985552603569/500000000000",
      "r_23_40": "3041876308101/500000000000",
      "r_3_5": "380583192913/62500000000",
      "r_49_100": "1212230109391/200000000000",
      "r_51_100": "5969420972343/1000000000000",
      "r_9_20": "2981130533223/500000000000",
      "sharp": "6032997745093/1000000000000",
      "sharp_bins": [
        "6032997745093/1000000000000",
        "6032997745093/1000000000000",
        "6032997745093/1000000000000",
        "6032997745093/1000000000000",
        "6032997745093/1000000000000",
        "6032997745093/1000000000000",
        "6032997745093/1000000000000",
        "6032997745093/1000000000000",
        "6032997745093/1000000000000",
        "6032997745093/1000000000000",
        "6032997745093/1000000000000",
        "6032997745093/1000000000000",
        "6032997745093/1000000000000",
        "6032997745093/1000000000000",
        "6032997745093/1000000000000",
        "6032997745093/1000000000000"
      ]
    },
    {
      "r_107_200": "2980111677603/500000000000",
      "r_113_200": "5963743041411/1000000000000",
      "r_19_40": "6043542007049/1000000000000",
      "r_1_2": "5956289452073/1000000000000",
      "r_21_40": "5959274579779/1000000000000",
      "r_23_40": "1517628420999/250000000000",
      "r_3_5": "379772057683/62500000000",
      "r_49_100": "6047753332969/1000000000000",
      "r_51_100": "1191499756959/200000000000",
      "r_9_20": "59505040481/10000000000",
      "sharp": "1203864113451/200000000000",
      "sharp_bins": [
        "1203864113451/200000000000",
        "1203864113451/200000000000",
        "1203864113451/200000000000",
        "1203864113451/200000000000",
        "1203864113451/200000000000",
        "1203864113451/200000000000",
        "1203864113451/200000000000",
        "1203864113451/200000000000",
        "1203864113451/200000000000",
        "1203864113451/200000000000",
        "1203864113451/200000000000",
        "1203864113451/200000000000",
        "1203864113451/200000000000",
        "1203864113451/200000000000",
        "1203864113451/200000000000",
        "1203864113451/200000000000"
      ]
    },
    {
      "r_107_200": "298176627753/50000000000",
      "r_113_200": "1193410414549/200000000000",
      "r_19_40": "3023398541649/500000000000",
      "r_1_2": "5959598337571/1000000000000",
      "r_21_40": "298129103853/50000000000",
      "r_23_40": "6073753987699/1000000000000",
      "r_3_5": "379974222977/62500000000",
      "r_49_100": "1512752012039/250000000000",
      "r_51_100": "5960806715757/1000000000000",
      "r_9_20": "1190761637241/200000000000",
      "sharp": "6022753790143/1000000000000",
      "sharp_bins": [
        "6022753790143/1000000000000",
        "6022753790143/1000000000000",
        "6022753790143/1000000000000",
        "6022753790143/1000000000000",
        "6022753790143/1000000000000",
        "6022753790143/1000000000000",
        "6022753790143/1000000000000",
        "6022753790143/1000000000000",
        "6022753790143/1000000000000",
        "6022753790143/1000000000000",
        "6022753790143/1000000000000",
        "6022753790143/1000000000000",
        "6022753790143/1000000000000",
        "6022753790143/1000000000000",
        "6022753790143/1000000000000",
        "6022753790143/1000000000000"
      ]
    },
    {
      "r_107_200": "2983411991751/500000000000",
      "r_113_200": "93286615821/15625000000",
      "r_19_40": "1210004488727/200000000000",
      "r_1_2": "5962889322041/1000000000000",
      "r_21_40": "2982935891347/500000000000",
      "r_23_40": "1519241060553/250000000000",
      "r_3_5": "3041396064107/500000000000",
      "r_49_100": "6054232980933/1000000000000",
      "r_51_100": "5964096795819/1000000000000",
      "r_9_20": "2978547118219/500000000000",
      "sharp": "3013078114691/500000000000",
      "sharp_bins": [
        "3013078114691/500000000000",
        "3013078114691/500000000000",
        "3013078114691/500000000000",
        "3013078114691/500000000000",
        "3013078114691/500000000000",
        "3013078114691/500000000000",
        "3013078114691/500000000000",
        "3013078114691/500000000000",
        "3013078114691/500000000000",
        "3013078114691/500000000000",
        "3013078114691/500000000000",
        "3013078114691/500000000000",
        "3013078114691/500000000000",
        "3013078114691/500000000000",
        "3013078114691/500000000000",
        "3013078114691/500000000000"
      ]
    },
    {
      "r_107_200": "1194019561473/200000000000",
      "r_113_200": "2986808613167/500000000000",
      "r_19_40": "6053218509923/1000000000000",
      "r_1_2": "149154064363/25000000000",
      "r_21_40": "2984571931987/500000000000",
      "r_23_40": "1216028974787/200000000000",
      "r_3_5": "6085967031721/1000000000000",
      "r_49_100": "75717856923/12500000000",
      "r_51_100": "1193473838649/200000000000",
      "r_9_20": "1490090592889/250000000000",
      "sharp": "3014764156497/500000000000",
      "sharp_bins": [
        "3014764156497/500000000000",
        "3014764156497/500000000000",
        "3014764156497/500000000000",
        "3014764156497/500000000000",
        "3014764156497/500000000000",
        "3014764156497/500000000000",
        "3014764156497/500000000000",
        "3014764156497/500000000000",
        "3014764156497/500000000000",
        "3014764156497/500000000000",
        "3014764156497/500000000000",
        "3014764156497/500000000000",
        "3014764156497/500000000000",
        "3014764156497/500000000000",
        "3014764156497/500000000000",
        "3014764156497/500000000000"
      ]
    },
    {
      "r_107_200": "5958117506041/1000000000000",
      "r_113_200": "5961482899047/1000000000000",
      "r_19_40": "6039772507369/1000000000000",
      "r_1_2": "1190833078909/200000000000",
      "r_21_40": "1191424574013/200000000000",
      "r_23_40": "1516629817959/250000000000",
      "r_3_5": "1214560683671/200000000000",
      "r_49_100": "755475565037/125000000000",
      "r_51_100": "1488840300797/250000000000",
      "r_9_20": "1487125510607/250000000000",
      "sharp": "1503920438531/250000000000",
      "sharp_bins": [
        "1503920438531/250000000000",
        "1503920438531/250000000000",
        "1503920438531/250000000000",
        "1503920438531/250000000000",
        "1503920438531/250000000000",
        "1503920438531/250000000000",
        "1503920438531/250000000000",
        "1503920438531/250000000000",
        "1503920438531/250000000000",
        "1503920438531/250000000000",
        "1503920438531/250000000000",
        "1503920438531/250000000000",
        "1503920438531/250000000000",
        "1503920438531/250000000000",
        "1503920438531/250000000000",
        "1503920438531/250000000000"
      ]
    },
    {
      "r_107_200": "59614479321/10000000000",
      "r_113_200": "2982406874019/500000000000",
      "r_19_40": "6043073789833/1000000000000",
      "r_1_2": "5957496045287/1000000000000",
      "r_21_40": "1192090419177/200000000000",
      "r_23_40": "6069806771/1000000000",
      "r_3_5": "6076083035721/1000000000000",
      "r_49_100": "6047106441391/1000000000000",
      "r_51_100": "5958691197721/1000000000000",
      "r_9_20": "5951827281821/1000000000000",
      "sharp": "6019161159383/1000000000000",
      "sharp_bins": [
        "6019161159383/1000000000000",
        "6019161159383/1000000000000",
        "6019161159383/1000000000000",
        "6019161159383/1000000000000",
        "6019161159383/1000000000000",
        "6019161159383/1000000000000",
        "6019161159383/1000000000000",
        "6019161159383/1000000000000",
        "6019161159383/1000000000000",
        "6019161159383/1000000000000",
        "6019161159383/1000000000000",
        "6019161159383/1000000000000",
        "6019161159383/1000000000000",
        "6019161159383/1000000000000",
        "6019161159383/1000000000000",
        "6019161159383/1000000000000"
      ]
    },
    {
      "r_107_200": "1491190077001/250000000000",
      "r_113_200": "5968126626987/1000000000000",
      "r_19_40": "6046344676889/1000000000000",
      "r_1_2": "2980404254329/500000000000",
      "r_21_40": "5963763246409/1000000000000",
      "r_23_40": "6073063538903/1000000000000",
      "r_3_5": "189979121767/31250000000",
      "r_49_100": "6050377895209/1000000000000",
      "r_51_100": "238480122103/40000000000",
      "r_9_20": "1488783537313/250000000000",
      "sharp": "1505652274851/250000000000",
      "sharp_bins": [
        "1505652274851/250000000000",
        "1505652274851/250000000000",
        "1505652274851/250000000000",
        "1505652274851/250000000000",
        "1505652274851/250000000000",
        "1505652274851/250000000000",
        "1505652274851/250000000000",
        "1505652274851/250000000000",
        "1505652274851/250000000000",
        "1505652274851/250000000000",
        "1505652274851/250000000000",
        "1505652274851/250000000000",
        "1505652274851/250000000000",
        "1505652274851/250000000000",
        "1505652274851/250000000000",
        "1505652274851/250000000000"
      ]
    },
    {
      "r_107_200": "746006847941/125000000000",
      "r_113_200": "597142168431/100000000000",
      "r_19_40": "3024792801109/500000000000",
      "r_1_2": "2982051468369/500000000000",
      "r_21_40": "5967056471929/1000000000000",
      "r_23_40": "1519072503429/250000000000",
      "r_3_5": "760318804953/125000000000",
      "r_49_100": "605361931613/100000000000",
      "r_51_100": "596529691907/100000000000",
      "r_9_20": "2979211400297/500000000000",
      "sharp": "6026026014021/1000000000000",
      "sharp_bins": [
        "6026026014021/1000000000000",
        "6026026014021/1000000000000",
        "6026026014021/1000000000000",
        "6026026014021/1000000000000",
        "6026026014021/1000000000000",
        "6026026014021/1000000000000",
        "6026026014021/1000000000000",
        "6026026014021/1000000000000",
        "6026026014021/1000000000000",
        "6026026014021/1000000000000",
        "6026026014021/1000000000000",
        "6026026014021/1000000000000",
        "6026026014021/1000000000000",
        "6026026014021/1000000000000",
        "6026026014021/1000000000000",
        "6026026014021/1000000000000"
      ]
    },
    {
      "r_107_200": "5939198293663/1000000000000",
      "r_113_200": "9507701411/1600000000",
      "r_19_40": "3009094630561/500000000000",
      "r_1_2": "5935134494793/1000000000000",
      "r_21_40": "5938067999741/1000000000000",
      "r_23_40": "755521089849/125000000000",
      "r_3_5": "756373191179/125000000000",
      "r_49_100": "1505451050217/250000000000",
      "r_51_100": "2968160923/500000000",
      "r_9_20": "370601161957/62500000000",
      "sharp": "374596019049/62500000000",
      "sharp_bins": [
        "374596019049/62500000000",
        "374596019049/62500000000",
        "374596019049/62500000000",
        "374596019049/62500000000",
        "374596019049/62500000000",
        "374596019049/62500000000",
        "374596019049/62500000000",
        "374596019049/62500000000",
        "374596019049/62500000000",
        "374596019049/62500000000",
        "374596019049/62500000000",
        "374596019049/62500000000",
        "374596019049/62500000000",
        "374596019049/62500000000",
        "374596019049/62500000000",
        "374596019049/62500000000"
      ]
    },
    {
      "r_107_200": "742869500031/125000000000",
      "r_113_200": "5946054522399/1000000000000",
      "r_19_40": "6021717659093/1000000000000",
      "r_1_2": "2969457099281/500000000000",
      "r_21_40": "5941831569331/1000000000000",
      "r_23_40": "1511922136029/250000000000",
      "r_3_5": "6054494713813/1000000000000",
      "r_49_100": "6025335783619/1000000000000",
      "r_51_100": "2970047861023/500000000000",
      "r_9_20": "5933418169977/1000000000000",
      "sharp": "5997247697417/1000000000000",
      "sharp_bins": [
        "5997247697417/1000000000000",
        "5997247697417/1000000000000",
        "5997247697417/1000000000000",
        "5997247697417/1000000000000",
        "5997247697417/1000000000000",
        "5997247697417/1000000000000",
        "5997247697417/1000000000000",
        "5997247697417/1000000000000",
        "5997247697417/1000000000000",
        "5997247697417/1000000000000",
        "5997247697417/1000000000000",
        "5997247697417/1000000000000",
        "5997247697417/1000000000000",
        "5997247697417/1000000000000",
        "5997247697417/1000000000000",
        "5997247697417/1000000000000"
      ]
    },
    {
      "r_107_200": "2973346273051/500000000000",
      "r_113_200": "5949774727081/1000000000000",
      "r_19_40": "6025212326441/1000000000000",
      "r_1_2": "297133620941/50000000000",
      "r_21_40": "297278694721/50000000000",
      "r_23_40": "6051174271273/1000000000000",
      "r_3_5": "6057969784897/1000000000000",
      "r_49_100": "120576670983/20000000000",
      "r_51_100": "1188769640987/200000000000",
      "r_9_20": "1484298965089/250000000000",
      "sharp": "750115532141/125000000000",
      "sharp_bins": [
        "750115532141/125000000000",
        "750115532141/125000000000",
        "750115532141/125000000000",
        "750115532141/125000000000",
        "750115532141/125000000000",
        "750115532141/125000000000",
        "750115532141/125000000000",
        "750115532141/125000000000",
        "750115532141/125000000000",
        "750115532141/125000000000",
        "750115532141/125000000000",
        "750115532141/125000000000",
        "750115532141/125000000000",
        "750115532141/125000000000",
        "750115532141/125000000000",
        "750115532141/125000000000"
      ]
    },
    {
      "r_107_200": "2975203979091/500000000000",
      "r_113_200": "5953474021381/1000000000000",
      "r_19_40": "6028673758617/1000000000000",
      "r_1_2": "594640918517/100000000000",
      "r_21_40": "5949295002617/1000000000000",
      "r_23_40": "6054626400351/1000000000000",
      "r_3_5": "606141124343/100000000000",
      "r_49_100": "6032297993687/1000000000000",
      "r_51_100": "2973789661733/500000000000",
      "r_9_20": "5940951696491/1000000000000",
      "sharp": "6004566485679/1000000000000",
      "sharp_bins": [
        "6004566485679/1000000000000",
        "6004566485679/1000000000000",
        "6004566485679/1000000000000",
        "6004566485679/1000000000000",
        "6004566485679/1000000000000",
        "6004566485679/1000000000000",
        "6004566485679/1000000000000",
        "6004566485679/1000000000000",
        "6004566485679/1000000000000",
        "6004566485679/1000000000000",
        "6004566485679/1000000000000",
        "6004566485679/1000000000000",
        "6004566485679/1000000000000",
        "6004566485679/1000000000000",
        "6004566485679/1000000000000",
        "6004566485679/1000000000000"
      ]
    },
    {
      "r_107_200": "742079382667/125000000000",
      "r_113_200": "5939670749199/1000000000000",
      "r_19_40": "6013943611057/1000000000000",
      "r_1_2": "5932537473063/1000000000000",
      "r_21_40": "5935494635121/1000000000000",
      "r_23_40": "6039625650691/1000000000000",
      "r_3_5": "3023329803783/500000000000",
      "r_49_100": "6017505914353/1000000000000",
      "r_51_100": "5933714051337/1000000000000",
      "r_9_20": "5927149935903/1000000000000",
      "sharp": "5989298225577/1000000000000",
      "sharp_bins": [
        "5989298225577/1000000000000",
        "5989298225577/1000000000000",
        "5989298225577/1000000000000",
        "5989298225577/1000000000000",
        "5989298225577/1000000000000",
        "5989298225577/1000000000000",
        "5989298225577/1000000000000",
        "5989298225577/1000000000000",
        "5989298225577/1000000000000",
        "5989298225577/1000000000000",
        "5989298225577/1000000000000",
        "5989298225577/1000000000000",
        "5989298225577/1000000000000",
        "5989298225577/1000000000000",
        "5989298225577/1000000000000",
        "5989298225577/1000000000000"
      ]
    },
    {
      "r_107_200": "5940419434731/1000000000000",
      "r_113_200": "2971719456117/500000000000",
      "r_19_40": "6017524777907/1000000000000",
      "r_1_2": "5936343835273/1000000000000",
      "r_21_40": "371205323437/62500000000",
      "r_23_40": "1208639929679/200000000000",
      "r_3_5": "3025110834519/500000000000",
      "r_49_100": "3010545271319/500000000000",
      "r_51_100": "593751491991/100000000000",
      "r_9_20": "5930975534429/1000000000000",
      "sharp": "2996531473143/500000000000",
      "sharp_bins": [
        "2996531473143/500000000000",
        "2996531473143/500000000000",
        "2996531473143/500000000000",
        "2996531473143/500000000000",
        "2996531473143/500000000000",
        "2996531473143/500000000000",
        "2996531473143/500000000000",
        "2996531473143/500000000000",
        "2996531473143/500000000000",
        "2996531473143/500000000000",
        "2996531473143/500000000000",
        "2996531473143/500000000000",
        "2996531473143/500000000000",
        "2996531473143/500000000000",
        "2996531473143/500000000000",
        "2996531473143/500000000000"
      ]
    },
    {
      "r_107_200": "2972091245593/500000000000",
      "r_113_200": "237887439371/40000000000",
      "r_19_40": "6021071423857/1000000000000",
      "r_1_2": "2970064278291/500000000000",
      "r_21_40": "2971527155071/500000000000",
      "r_23_40": "3023369376847/500000000000",
      "r_3_5": "756718603609/125000000000",
      "r_49_100": "6024640562133/1000000000000",
      "r_51_100": "5941294234779/1000000000000",
      "r_9_20": "118695581757/20000000000",
      "sharp": "2998396019407/500000000000",
      "sharp_bins": [
        "2998396019407/500000000000",
        "2998396019407/500000000000",
        "2998396019407/500000000000",
        "2998396019407/500000000000",
        "2998396019407/500000000000",
        "2998396019407/500000000000",
        "2998396019407/500000000000",
        "2998396019407/500000000000",
        "2998396019407/500000000000",
        "2998396019407/500000000000",
        "2998396019407/500000000000",
        "2998396019407/500000000000",
        "2998396019407/500000000000",
        "2998396019407/500000000000",
        "2998396019407/500000000000",
        "2998396019407/500000000000"
      ]
    },
    {
      "r_107_200": "5947924105609/1000000000000",
      "r_113_200": "1487727959867/250000000000",
      "r_19_40": "753073007287/125000000000",
      "r_1_2": "5943891513697/1000000000000",
      "r_21_40": "2903711873/488281250",
      "r_23_40": "6050243480551/1000000000000",
      "r_3_5": "6057241601687/1000000000000",
      "r_49_100": "1507039120749/250000000000",
      "r_51_100": "237802074883/40000000000",
      "r_9_20": "18558001489/3125000000",
      "sharp": "6000486018873/1000000000000",
      "sharp_bins": [
        "6000486018873/1000000000000",
        "6000486018873/1000000000000",
        "6000486018873/1000000000000",
        "6000486018873/1000000000000",
        "6000486018873/1000000000000",
        "6000486018873/1000000000000",
        "6000486018873/1000000000000",
        "6000486018873/1000000000000",
        "6000486018873/1000000000000",
        "6000486018873/1000000000000",
        "6000486018873/1000000000000",
        "6000486018873/1000000000000",
        "6000486018873/1000000000000",
        "6000486018873/1000000000000",
        "6000486018873/1000000000000",
        "6000486018873/1000000000000"
      ]
    },
    {
      "r_107_200": "5933975644221/1000000000000",
      "r_113_200": "371063000823/62500000000",
      "r_19_40": "3004828149741/500000000000",
      "r_1_2": "5929904948507/1000000000000",
      "r_21_40": "5932854075479/1000000000000",
      "r_23_40": "6035022652449/1000000000000",
      "r_3_5": "3021132519561/500000000000",
      "r_49_100": "6013166195989/1000000000000",
      "r_51_100": "5931080512729/1000000000000",
      "r_9_20": "2962321766697/500000000000",
      "sharp": "5985018808791/1000000000000",
      "sharp_bins": [
        "5985018808791/1000000000000",
        "5985018808791/1000000000000",
        "5985018808791/1000000000000",
        "5985018808791/1000000000000",
        "5985018808791/1000000000000",
        "5985018808791/1000000000000",
        "5985018808791/1000000000000",
        "5985018808791/1000000000000",
        "5985018808791/1000000000000",
        "5985018808791/1000000000000",
        "5985018808791/1000000000000",
        "5985018808791/1000000000000",
        "5985018808791/1000000000000",
        "5985018808791/1000000000000",
        "5985018808791/1000000000000",
        "5985018808791/1000000000000"
      ]
    },
    {
      "r_107_200": "742223433697/125000000000",
      "r_113_200": "2970401804891/500000000000",
      "r_19_40": "3006645601653/500000000000",
      "r_1_2": "5933738434753/1000000000000",
      "r_21_40": "2968336116087/500000000000",
      "r_23_40": "1509662987021/250000000000",
      "r_3_5": "3022940591791/500000000000",
      "r_49_100": "75210060507/12500000000",
      "r_51_100": "5934908768887/1000000000000",
      "r_9_20": "592849552293/100000000000",
      "sharp": "5988837885297/1000000000000",
      "sharp_bins": [
        "5988837885297/1000000000000",
        "5988837885297/1000000000000",
        "5988837885297/1000000000000",
        "5988837885297/1000000000000",
        "5988837885297/1000000000000",
        "5988837885297/1000000000000",
        "5988837885297/1000000000000",
        "5988837885297/1000000000000",
        "5988837885297/1000000000000",
        "5988837885297/1000000000000",
        "5988837885297/1000000000000",
        "5988837885297/1000000000000",
        "5988837885297/1000000000000",
        "5988837885297/1000000000000",
        "5988837885297/1000000000000",
        "5988837885297/1000000000000"
      ]
    },
    {
      "r_107_200": "594157754707/100000000000",
      "r_113_200": "1188915537769/200000000000",
      "r_19_40": "3008445388161/500000000000",
      "r_1_2": "5937549848321/1000000000000",
      "r_21_40": "371279284341/62500000000",
      "r_23_40": "6042245536407/1000000000000",
      "r_3_5": "75618270211/12500000000",
      "r_49_100": "376275504067/62500000000",
      "r_51_100": "2969357518669/500000000000",
      "r_9_20": "5932325035827/1000000000000",
      "sharp": "5992620518021/1000000000000",
      "sharp_bins": [
        "5992620518021/1000000000000",
        "5992620518021/1000000000000",
        "5992620518021/1000000000000",
        "5992620518021/1000000000000",
        "5992620518021/1000000000000",
        "5992620518021/1000000000000",
        "5992620518021/1000000000000",
        "5992620518021/1000000000000",
        "5992620518021/1000000000000",
        "5992620518021/1000000000000",
        "5992620518021/1000000000000",
        "5992620518021/1000000000000",
        "5992620518021/1000000000000",
        "5992620518021/1000000000000",
        "5992620518021/1000000000000",
        "5992620518021/1000000000000"
      ]
    },
    {
      "r_107_200": "5945346154027/1000000000000",
      "r_113_200": "2974165262399/500000000000",
      "r_19_40": "3010227771327/500000000000",
      "r_1_2": "5941339470709/1000000000000",
      "r_21_40": "5944243305799/1000000000000",
      "r_23_40": "3022901973033/500000000000",
      "r_3_5": "756625858539/125000000000",
      "r_49_100": "6023976394417/1000000000000",
      "r_51_100": "148562489961/25000000000",
      "r_9_20": "5936132359561/1000000000000",
      "sharp": "2998183618713/500000000000",
      "sharp_bins": [
        "2998183618713/500000000000",
        "2998183618713/500000000000",
        "2998183618713/500000000000",
        "2998183618713/500000000000",
        "2998183618713/500000000000",
        "2998183618713/500000000000",
        "2998183618713/500000000000",
        "2998183618713/500000000000",
        "2998183618713/500000000000",
        "2998183618713/500000000000",
        "2998183618713/500000000000",
        "2998183618713/500000000000",
        "2998183618713/500000000000",
        "2998183618713/500000000000",
        "2998183618713/500000000000",
        "2998183618713/500000000000"
      ]
    },
    {
      "r_107_200": "5931294015393/1000000000000",
      "r_113_200": "59343242629/10000000000",
      "r_19_40": "46916605263/7812500000",
      "r_1_2": "5927221377769/1000000000000",
      "r_21_40": "5930155675123/1000000000000",
      "r_23_40": "6030374319821/1000000000000",
      "r_3_5": "6037798649631/1000000000000",
      "r_49_100": "3004391726311/500000000000",
      "r_51_100": "1482105898041/250000000000",
      "r_9_20": "2961043301723/500000000000",
      "sharp": "1196139170491/200000000000",
      "sharp_bins": [
        "1196139170491/200000000000",
        "1196139170491/200000000000",
        "1196139170491/200000000000",
        "1196139170491/200000000000",
        "1196139170491/200000000000",
        "1196139170491/200000000000",
        "1196139170491/200000000000",
        "1196139170491/200000000000",
        "1196139170491/200000000000",
        "1196139170491/200000000000",
        "1196139170491/200000000000",
        "1196139170491/200000000000",
        "1196139170491/200000000000",
        "1196139170491/200000000000",
        "1196139170491/200000000000",
        "1196139170491/200000000000"
      ]
    },
    {
      "r_107_200": "5935133582261/1000000000000",
      "r_113_200": "1484536897399/250000000000",
      "r_19_40": "1201803021649/200000000000",
      "r_1_2": "2965541210897/500000000000",
      "r_21_40": "2967000959319/500000000000",
      "r_23_40": "6034060005163/1000000000000",
      "r_3_5": "302073504691/50000000000",
      "r_49_100": "1202495423321/200000000000",
      "r_51_100": "1186455905353/200000000000",
      "r_9_20": "5925965194491/1000000000000",
      "sharp": "2992285158491/500000000000",
      "sharp_bins": [
        "2992285158491/500000000000",
        "2992285158491/500000000000",
        "2992285158491/500000000000",
        "2992285158491/500000000000",
        "2992285158491/500000000000",
        "2992285158491/500000000000",
        "2992285158491/500000000000",
        "2992285158491/500000000000",
        "2992285158491/500000000000",
        "2992285158491/500000000000",
        "2992285158491/500000000000",
        "2992285158491/500000000000",
        "2992285158491/500000000000",
        "2992285158491/500000000000",
        "2992285158491/500000000000",
        "2992285158491/500000000000"
      ]
    },
    {
      "r_107_200": "185592225949/31250000000",
      "r_113_200": "2970974615413/500000000000",
      "r_19_40": "240506743289/40000000000",
      "r_1_2": "370932576381/62500000000",
      "r_21_40": "1187565229503/200000000000",
      "r_23_40": "6037709147291/1000000000000",
      "r_3_5": "6045104996041/1000000000000",
      "r_49_100": "601613452923/100000000000",
      "r_51_100": "2968056650457/500000000000",
      "r_9_20": "592982114253/100000000000",
      "sharp": "5988407501721/1000000000000",
      "sharp_bins": [
        "5988407501721/1000000000000",
        "5988407501721/1000000000000",
        "5988407501721/1000000000000",
        "5988407501721/1000000000000",
        "5988407501721/1000000000000",
        "5988407501721/1000000000000",
        "5988407501721/1000000000000",
        "5988407501721/1000000000000",
        "5988407501721/1000000000000",
        "5988407501721/1000000000000",
        "5988407501721/1000000000000",
        "5988407501721/1000000000000",
        "5988407501721/1000000000000",
        "5988407501721/1000000000000",
        "5988407501721/1000000000000",
        "5988407501721/1000000000000"
      ]
    },
    {
      "r_107_200": "5942747112183/1000000000000",
      "r_113_200": "2972864668383/500000000000",
      "r_19_40": "1504071608687/250000000000",
      "r_1_2": "5938737934629/1000000000000",
      "r_21_40": "1188325703039/200000000000",
      "r_23_40": "241652891593/40000000000",
      "r_3_5": "6048703900559/1000000000000",
      "r_49_100": "3009878115203/500000000000",
      "r_51_100": "5939925069603/1000000000000",
      "r_9_20": "5933654608787/1000000000000",
      "sharp": "5992207952171/1000000000000",
      "sharp_bins": [
        "5992207952171/1000000000000",
        "5992207952171/1000000000000",
        "5992207952171/1000000000000",
        "5992207952171/1000000000000",
        "5992207952171/1000000000000",
        "5992207952171/1000000000000",
        "5992207952171/1000000000000",
        "5992207952171/1000000000000",
        "5992207952171/1000000000000",
        "5992207952171/1000000000000",
        "5992207952171/1000000000000",
        "5992207952171/1000000000000",
        "5992207952171/1000000000000",
        "5992207952171/1000000000000",
        "5992207952171/1000000000000",
        "5992207952171/1000000000000"
      ]
    },
    {
      "r_107_200": "5946521380211/1000000000000",
      "r_113_200": "185921501801/31250000000",
      "r_19_40": "6019869194207/1000000000000",
      "r_1_2": "1485633178841/250000000000",
      "r_21_40": "5945409175157/1000000000000",
      "r_23_40": "6044899965583/1000000000000",
      "r_3_5": "756533417603/125000000000",
      "r_49_100": "6023342749289/1000000000000",
      "r_51_100": "1485928746963/250000000000",
      "r_9_20": "5937465754467/1000000000000",
      "sharp": "1498993050761/250000000000",
      "sharp_bins": [
        "1498993050761/250000000000",
        "1498993050761/250000000000",
        "1498993050761/250000000000",
        "1498993050761/250000000000",
        "1498993050761/250000000000",
        "1498993050761/250000000000",
        "1498993050761/250000000000",
        "1498993050761/250000000000",
        "1498993050761/250000000000",
        "1498993050761/250000000000",
        "1498993050761/250000000000",
        "1498993050761/250000000000",
        "1498993050761/250000000000",
        "1498993050761/250000000000",
        "1498993050761/250000000000",
        "1498993050761/250000000000"
      ]
    },
    {
      "r_107_200": "5950273909827/1000000000000",
      "r_113_200": "1190645053577/200000000000",
      "r_19_40": "6023417378761/1000000000000",
      "r_1_2": "5946305441597/1000000000000",
      "r_21_40": "5949168003253/1000000000000",
      "r_23_40": "3024221348549/500000000000",
      "r_3_5": "756974479999/125000000000",
      "r_49_100": "6026894604791/1000000000000",
      "r_51_100": "46464710409/7812500000",
      "r_9_20": "5941254460557/1000000000000",
      "sharp": "299985038939/50000000000",
      "sharp_bins": [
        "299985038939/50000000000",
        "299985038939/50000000000",
        "299985038939/50000000000",
        "299985038939/50000000000",
        "299985038939/50000000000",
        "299985038939/50000000000",
        "299985038939/50000000000",
        "299985038939/50000000000",
        "299985038939/50000000000",
        "299985038939/50000000000",
        "299985038939/50000000000",
        "299985038939/50000000000",
        "299985038939/50000000000",
        "299985038939/50000000000",
        "299985038939/50000000000",
        "299985038939/50000000000"
      ]
    },
    {
      "r_107_200": "595392710531/100000000000",
      "r_113_200": "2978433827369/500000000000",
      "r_19_40": "6026931496693/1000000000000",
      "r_1_2": "5949973726923/1000000000000",
      "r_21_40": "5952825994369/1000000000000",
      "r_23_40": "3025975498491/500000000000",
      "r_3_5": "75741123891/12500000000",
      "r_49_100": "753801538243/125000000000",
      "r_51_100": "1487786957411/250000000000",
      "r_9_20": "2972466070657/500000000000",
      "sharp": "3001697096953/500000000000",
      "sharp_bins": [
        "3001697096953/500000000000",
        "3001697096953/500000000000",
        "3001697096953/500000000000",
        "3001697096953/500000000000",
        "3001697096953/500000000000",
        "3001697096953/500000000000",
        "3001697096953/500000000000",
        "3001697096953/500000000000",
        "3001697096953/500000000000",
        "3001697096953/500000000000",
        "3001697096953/500000000000",
        "3001697096953/500000000000",
        "3001697096953/500000000000",
        "3001697096953/500000000000",
        "3001697096953/500000000000",
        "3001697096953/500000000000"
      ]
    },
    {
      "r_107_200": "1489332874397/250000000000",
      "r_113_200": "596027398367/100000000000",
      "r_19_40": "6030412046543/1000000000000",
      "r_1_2": "744172361643/125000000000",
      "r_21_40": "1489057742529/250000000000",
      "r_23_40": "756928171007/125000000000",
      "r_3_5": "1515687514527/250000000000",
      "r_49_100": "188559261001/31250000000",
      "r_51_100": "5954553525501/1000000000000",
      "r_9_20": "5948328202713/1000000000000",
      "sharp": "3003526476587/500000000000",
      "sharp_bins": [
        "3003526476587/500000000000",
        "3003526476587/500000000000",
        "3003526476587/500000000000",
        "3003526476587/500000000000",
        "3003526476587/500000000000",
        "3003526476587/500000000000",
        "3003526476587/500000000000",
        "3003526476587/500000000000",
        "3003526476587/500000000000",
        "3003526476587/500000000000",
        "3003526476587/500000000000",
        "3003526476587/500000000000",
        "3003526476587/500000000000",
        "3003526476587/500000000000",
        "3003526476587/500000000000",
        "3003526476587/500000000000"
      ]
    },
    {
      "r_107_200": "2971963650117/500000000000",
      "r_113_200": "1189378579497/200000000000",
      "r_19_40": "6015711170969/1000000000000",
      "r_1_2": "5939934909201/1000000000000",
      "r_21_40": "1485699797877/250000000000",
      "r_23_40": "3020214324437/500000000000",
      "r_3_5": "3023974027847/500000000000",
      "r_49_100": "1504783451081/250000000000",
      "r_51_100": "594112520179/100000000000",
      "r_9_20": "5934974676873/1000000000000",
      "sharp": "1198365135853/200000000000",
      "sharp_bins": [
        "1198365135853/200000000000",
        "1198365135853/200000000000",
        "1198365135853/200000000000",
        "1198365135853/200000000000",
        "1198365135853/200000000000",
        "1198365135853/200000000000",
        "1198365135853/200000000000",
        "1198365135853/200000000000",
        "1198365135853/200000000000",
        "1198365135853/200000000000",
        "1198365135853/200000000000",
        "1198365135853/200000000000",
        "1198365135853/200000000000",
        "1198365135853/200000000000",
        "1198365135853/200000000000",
        "1198365135853/200000000000"
      ]
    },
    {
      "r_107_200": "5947707048751/1000000000000",
      "r_113_200": "1190131465529/200000000000",
      "r_19_40": "6019311802747/1000000000000",
      "r_1_2": "92870854087/15625000000",
      "r_21_40": "5946585569521/1000000000000",
      "r_23_40": "6044025516247/1000000000000",
      "r_3_5": "12103059641/2000000000",
      "r_49_100": "75284229787/12500000000",
      "r_51_100": "1486230050823/250000000000",
      "r_9_20": "1484697361039/250000000000",
      "sharp": "1498901846677/250000000000",
      "sharp_bins": [
        "1498901846677/250000000000",
        "1498901846677/250000000000",
        "1498901846677/250000000000",
        "1498901846677/250000000000",
        "1498901846677/250000000000",
        "1498901846677/250000000000",
        "1498901846677/250000000000",
        "1498901846677/250000000000",
        "1498901846677/250000000000",
        "1498901846677/250000000000",
        "1498901846677/250000000000",
        "1498901846677/250000000000",
        "1498901846677/250000000000",
        "1498901846677/250000000000",
        "1498901846677/250000000000",
        "1498901846677/250000000000"
      ]
    },
    {
      "r_107_200": "5951465187179/1000000000000",
      "r_113_200": "5954400375177/1000000000000",
      "r_19_40": "3011438788637/500000000000",
      "r_1_2": "1486878123029/250000000000",
      "r_21_40": "1190070048221/200000000000",
      "r_23_40": "6047587154391/1000000000000",
      "r_3_5": "6055076363877/1000000000000",
      "r_49_100": "1205261603033/200000000000",
      "r_51_100": "2974346681359/500000000000",
      "r_9_20": "5942581916377/1000000000000",
      "sharp": "5999353136123/1000000000000",
      "sharp_bins": [
        "5999353136123/1000000000000",
        "5999353136123/1000000000000",
        "5999353136123/1000000000000",
        "5999353136123/1000000000000",
        "5999353136123/1000000000000",
        "5999353136123/1000000000000",
        "5999353136123/1000000000000",
        "5999353136123/1000000000000",
        "5999353136123/1000000000000",
        "5999353136123/1000000000000",
        "5999353136123/1000000000000",
        "5999353136123/1000000000000",
        "5999353136123/1000000000000",
        "5999353136123/1000000000000",
        "5999353136123/1000000000000",
        "5999353136123/1000000000000"
      ]
    },
    {
      "r_107_200": "2977538376373/500000000000",
      "r_113_200": "2979001922217/500000000000",
      "r_19_40": "753301125901/125000000000",
      "r_1_2": "5951135881067/1000000000000",
      "r_21_40": "744245750803/125000000000",
      "r_23_40": "378194630013/62500000000",
      "r_3_5": "1211717640663/200000000000",
      "r_49_100": "6029843214339/1000000000000",
      "r_51_100": "119046284603/20000000000",
      "r_9_20": "1486552450813/250000000000",
      "sharp": "3001531723201/500000000000",
      "sharp_bins": [
        "3001531723201/500000000000",
        "3001531723201/500000000000",
        "3001531723201/500000000000",
        "3001531723201/500000000000",
        "3001531723201/500000000000",
        "3001531723201/500000000000",
        "3001531723201/500000000000",
        "3001531723201/500000000000",
        "3001531723201/500000000000",
        "3001531723201/500000000000",
        "3001531723201/500000000000",
        "3001531723201/500000000000",
        "3001531723201/500000000000",
        "3001531723201/500000000000",
        "3001531723201/500000000000",
        "3001531723201/500000000000"
      ]
    },
    {
      "r_107_200": "237651889307/40000000000",
      "r_113_200": "2972138037503/500000000000",
      "r_19_40": "375718513811/62500000000",
      "r_1_2": "5937313077239/1000000000000",
      "r_21_40": "1485041419807/250000000000",
      "r_23_40": "754488979901/125000000000",
      "r_3_5": "3021779111589/500000000000",
      "r_49_100": "1202976600877/200000000000",
      "r_51_100": "1187696232001/200000000000",
      "r_9_20": "5932435931177/1000000000000",
      "sharp": "5987548684473/1000000000000",
      "sharp_bins": [
        "5987548684473/1000000000000",
        "5987548684473/1000000000000",
        "5987548684473/1000000000000",
        "5987548684473/1000000000000",
        "5987548684473/1000000000000",
        "5987548684473/1000000000000",
        "5987548684473/1000000000000",
        "5987548684473/1000000000000",
        "5987548684473/1000000000000",
        "5987548684473/1000000000000",
        "5987548684473/1000000000000",
        "5987548684473/1000000000000",
        "5987548684473/1000000000000",
        "5987548684473/1000000000000",
        "5987548684473/1000000000000",
        "5987548684473/1000000000000"
      ]
    },
    {
      "r_107_200": "2972552345293/500000000000",
      "r_113_200": "2974034074969/500000000000",
      "r_19_40": "6015150366147/1000000000000",
      "r_1_2": "5941140265313/1000000000000",
      "r_21_40": "2971990012411/500000000000",
      "r_23_40": "3019781932439/500000000000",
      "r_3_5": "1511798618451/250000000000",
      "r_49_100": "601854129749/100000000000",
      "r_51_100": "5942303472929/1000000000000",
      "r_9_20": "2968138556543/500000000000",
      "sharp": "5991384944797/1000000000000",
      "sharp_bins": [
        "5991384944797/1000000000000",
        "5991384944797/1000000000000",
        "5991384944797/1000000000000",
        "5991384944797/1000000000000",
        "5991384944797/1000000000000",
        "5991384944797/1000000000000",
        "5991384944797/1000000000000",
        "5991384944797/1000000000000",
        "5991384944797/1000000000000",
        "5991384944797/1000000000000",
        "5991384944797/1000000000000",
        "5991384944797/1000000000000",
        "5991384944797/1000000000000",
        "5991384944797/1000000000000",
        "5991384944797/1000000000000",
        "5991384944797/1000000000000"
      ]
    },
    {
      "r_107_200": "237955603983/40000000000",
      "r_113_200": "595183840767/100000000000",
      "r_19_40": "3009384421697/500000000000",
      "r_1_2": "2972472545953/500000000000",
      "r_21_40": "2973886110469/500000000000",
      "r_23_40": "1208635968729/200000000000",
      "r_3_5": "6050794688443/1000000000000",
      "r_49_100": "301108191619/50000000000",
      "r_51_100": "5946103507461/1000000000000",
      "r_9_20": "297004778327/50000000000",
      "sharp": "5995184427819/1000000000000",
      "sharp_bins": [
        "5995184427819/1000000000000",
        "5995184427819/1000000000000",
        "5995184427819/1000000000000",
        "5995184427819/1000000000000",
        "5995184427819/1000000000000",
        "5995184427819/1000000000000",
        "5995184427819/1000000000000",
        "5995184427819/1000000000000",
        "5995184427819/1000000000000",
        "5995184427819/1000000000000",
        "5995184427819/1000000000000",
        "5995184427819/1000000000000",
        "5995184427819/1000000000000",
        "5995184427819/1000000000000",
        "5995184427819/1000000000000",
        "5995184427819/1000000000000"
      ]
    },
    {
      "r_107_200": "744081717917/125000000000",
      "r_113_200": "5955587128897/1000000000000",
      "r_19_40": "376397011241/62500000000",
      "r_1_2": "2974363922439/500000000000",
      "r_21_40": "5951542552551/1000000000000",
      "r_23_40": "6046760306861/1000000000000",
      "r_3_5": "6054359399031/1000000000000",
      "r_49_100": "753218892117/125000000000",
      "r_51_100": "5949881550309/1000000000000",
      "r_9_20": "148597289629/25000000000",
      "sharp": "5998947666953/1000000000000",
      "sharp_bins": [
        "5998947666953/1000000000000",
        "5998947666953/1000000000000",
        "5998947666953/1000000000000",
        "5998947666953/1000000000000",
        "5998947666953/1000000000000",
        "5998947666953/1000000000000",
        "5998947666953/1000000000000",
        "5998947666953/1000000000000",
        "5998947666953/1000000000000",
        "5998947666953/1000000000000",
        "5998947666953/1000000000000",
        "5998947666953/1000000000000",
        "5998947666953/1000000000000",
        "5998947666953/1000000000000",
        "5998947666953/1000000000000",
        "5998947666953/1000000000000"
      ]
    },
    {
      "r_107_200": "185004652531/31250000000",
      "r_113_200": "1480819227423/250000000000",
      "r_19_40": "299361251933/50000000000",
      "r_1_2": "1183245835919/200000000000",
      "r_21_40": "5919024232527/1000000000000",
      "r_23_40": "1502821997687/250000000000",
      "r_3_5": "376156872883/62500000000",
      "r_49_100": "374407944069/62500000000",
      "r_51_100": "5917310000309/1000000000000",
      "r_9_20": "1182291842451/200000000000",
      "sharp": "1192517727021/200000000000",
      "sharp_bins": [
        "1192517727021/200000000000",
        "1192517727021/200000000000",
        "1192517727021/200000000000",
        "1192517727021/200000000000",
        "1192517727021/200000000000",
        "1192517727021/200000000000",
        "1192517727021/200000000000",
        "1192517727021/200000000000",
        "1192517727021/200000000000",
        "1192517727021/200000000000",
        "1192517727021/200000000000",
        "1192517727021/200000000000",
        "1192517727021/200000000000",
        "1192517727021/200000000000",
        "1192517727021/200000000000",
        "1192517727021/200000000000"
      ]
    },
    {
      "r_107_200": "5924104638351/1000000000000",
      "r_113_200": "2963607415033/500000000000",
      "r_19_40": "5991145963319/1000000000000",
      "r_1_2": "236808187293/40000000000",
      "r_21_40": "5922986598059/1000000000000",
      "r_23_40": "6015210405201/1000000000000",
      "r_3_5": "3011209361979/500000000000",
      "r_49_100": "599445289919/100000000000",
      "r_51_100": "5921280400757/1000000000000",
      "r_9_20": "5915448109913/1000000000000",
      "sharp": "2983348654851/500000000000",
      "sharp_bins": [
        "2983348654851/500000000000",
        "2983348654851/500000000000",
        "2983348654851/500000000000",
        "2983348654851/500000000000",
        "2983348654851/500000000000",
        "2983348654851/500000000000",
        "2983348654851/500000000000",
        "2983348654851/500000000000",
        "2983348654851/500000000000",
        "2983348654851/500000000000",
        "2983348654851/500000000000",
        "2983348654851/500000000000",
        "2983348654851/500000000000",
        "2983348654851/500000000000",
        "2983348654851/500000000000",
        "2983348654851/500000000000"
      ]
    },
    {
      "r_107_200": "370502337017/62500000000",
      "r_113_200": "148278250199/25000000000",
      "r_19_40": "5995027185243/1000000000000",
      "r_1_2": "185129901879/31250000000",
      "r_21_40": "1185385172177/200000000000",
      "r_23_40": "601909271291/100000000000",
      "r_3_5": "6026287374057/1000000000000",
      "r_49_100": "374896180963/62500000000",
      "r_51_100": "1185045513493/200000000000",
      "r_9_20": "5919413310967/1000000000000",
      "sharp": "5970765134603/1000000000000",
      "sharp_bins": [
        "5970765134603/1000000000000",
        "5970765134603/1000000000000",
        "5970765134603/1000000000000",
        "5970765134603/1000000000000",
        "5970765134603/1000000000000",
        "5970765134603/1000000000000",
        "5970765134603/1000000000000",
        "5970765134603/1000000000000",
        "5970765134603/1000000000000",
        "5970765134603/1000000000000",
        "5970765134603/1000000000000",
        "5970765134603/1000000000000",
        "5970765134603/1000000000000",
        "5970765134603/1000000000000",
        "5970765134603/1000000000000",
        "5970765134603/1000000000000"
      ]
    },
    {
      "r_107_200": "5931947296187/1000000000000",
      "r_113_200": "2967511297101/500000000000",
      "r_19_40": "2999434654079/500000000000",
      "r_1_2": "592808587001/100000000000",
      "r_21_40": "5930842175467/1000000000000",
      "r_23_40": "3011467760951/500000000000",
      "r_3_5": "3015058262559/500000000000",
      "r_49_100": "3001092849123/500000000000",
      "r_51_100": "5929151656373/1000000000000",
      "r_9_20": "740419372203/125000000000",
      "sharp": "746849089999/125000000000",
      "sharp_bins": [
        "746849089999/125000000000",
        "746849089999/125000000000",
        "746849089999/125000000000",
        "746849089999/125000000000",
        "746849089999/125000000000",
        "746849089999/125000000000",
        "746849089999/125000000000",
        "746849089999/125000000000",
        "746849089999/125000000000",
        "746849089999/125000000000",
        "746849089999/125000000000",
        "746849089999/125000000000",
        "746849089999/125000000000",
        "746849089999/125000000000",
        "746849089999/125000000000",
        "746849089999/125000000000"
      ]
    },
    {
      "r_107_200": "2958630024091/500000000000",
      "r_113_200": "5920414555183/1000000000000",
      "r_19_40": "5982387377737/1000000000000",
      "r_1_2": "5913410904147/1000000000000",
      "r_21_40": "47329168857/8000000000",
      "r_23_40": "1501596434733/250000000000",
      "r_3_5": "3006644381363/500000000000",
      "r_49_100": "1197147499743/200000000000",
      "r_51_100": "5914434766317/1000000000000",
      "r_9_20": "2954347494467/500000000000",
      "sharp": "93092102487/15625000000",
      "sharp_bins": [
        "93092102487/15625000000",
        "93092102487/15625000000",
        "93092102487/15625000000",
        "93092102487/15625000000",
        "93092102487/15625000000",
        "93092102487/15625000000",
        "93092102487/15625000000",
        "93092102487/15625000000",
        "93092102487/15625000000",
        "93092102487/15625000000",
        "93092102487/15625000000",
        "93092102487/15625000000",
        "93092102487/15625000000",
        "93092102487/15625000000",
        "93092102487/15625000000",
        "93092102487/15625000000"
      ]
    },
    {
      "r_107_200": "5921245920579/1000000000000",
      "r_113_200": "5924381677273/1000000000000",
      "r_19_40": "11692128913/1953125000",
      "r_1_2": "118348317629/20000000000",
      "r_21_40": "59201382017/10000000000",
      "r_23_40": "5869502241/976562500",
      "r_3_5": "1504315303127/250000000000",
      "r_49_100": "1197944938623/200000000000",
      "r_51_100": "5918434717833/1000000000000",
      "r_9_20": "2956356108789/500000000000",
      "sharp": "5962064858287/1000000000000",
      "sharp_bins": [
        "5962064858287/1000000000000",
        "5962064858287/1000000000000",
        "5962064858287/1000000000000",
        "5962064858287/1000000000000",
        "5962064858287/1000000000000",
        "5962064858287/1000000000000",
        "5962064858287/1000000000000",
        "5962064858287/1000000000000",
        "5962064858287/1000000000000",
        "5962064858287/1000000000000",
        "5962064858287/1000000000000",
        "5962064858287/1000000000000",
        "5962064858287/1000000000000",
        "5962064858287/1000000000000",
        "5962064858287/1000000000000",
        "5962064858287/1000000000000"
      ]
    },
    {
      "r_107_200": "5925208753323/1000000000000",
      "r_113_200": "5928326032177/1000000000000",
      "r_19_40": "149757799459/25000000000",
      "r_1_2": "1480349375249/250000000000",
      "r_21_40": "592410716121/100000000000",
      "r_23_40": "3007156897359/500000000000",
      "r_3_5": "6021192598329/1000000000000",
      "r_49_100": "5993671143417/1000000000000",
      "r_51_100": "2961205702217/500000000000",
      "r_9_20": "5916705727767/1000000000000",
      "sharp": "298309667847/50000000000",
      "sharp_bins": [
        "298309667847/50000000000",
        "298309667847/50000000000",
        "298309667847/50000000000",
        "298309667847/50000000000",
        "298309667847/50000000000",
        "298309667847/50000000000",
        "298309667847/50000000000",
        "298309667847/50000000000",
        "298309667847/50000000000",
        "298309667847/50000000000",
        "298309667847/50000000000",
        "298309667847/50000000000",
        "298309667847/50000000000",
        "298309667847/50000000000",
        "298309667847/50000000000",
        "298309667847/50000000000"
      ]
    },
    {
      "r_107_200": "5929148291289/1000000000000",
      "r_113_200": "5932247364097/1000000000000",
      "r_19_40": "5994213923533/1000000000000",
      "r_1_2": "2962677754637/500000000000",
      "r_21_40": "741006591363/125000000000",
      "r_23_40": "6018216864057/1000000000000",
      "r_3_5": "30125417731/5000000000",
      "r_49_100": "2998788735721/500000000000",
      "r_51_100": "1481591143017/250000000000",
      "r_9_20": "1184135053879/200000000000",
      "sharp": "2985140341339/500000000000",
      "sharp_bins": [
        "2985140341339/500000000000",
        "2985140341339/500000000000",
        "2985140341339/500000000000",
        "2985140341339/500000000000",
        "2985140341339/500000000000",
        "2985140341339/500000000000",
        "2985140341339/500000000000",
        "2985140341339/500000000000",
        "2985140341339/500000000000",
        "2985140341339/500000000000",
        "2985140341339/500000000000",
        "2985140341339/500000000000",
        "2985140341339/500000000000",
        "2985140341339/500000000000",
        "2985140341339/500000000000",
        "2985140341339/500000000000"
      ]
    },
    {
      "r_107_200": "5914323284763/1000000000000",
      "r_113_200": "591752552121/100000000000",
      "r_19_40": "239099033839/40000000000",
      "r_1_2": "5910561963033/1000000000000",
      "r_21_40": "1478306785361/250000000000",
      "r_23_40": "93771173971/15625000000",
      "r_3_5": "6007980965941/1000000000000",
      "r_49_100": "59808937427/10000000000",
      "r_51_100": "1477882550557/250000000000",
      "r_9_20": "5905893322233/1000000000000",
      "sharp": "5953106447527/1000000000000",
      "sharp_bins": [
        "5953106447527/1000000000000",
        "5953106447527/1000000000000",
        "5953106447527/1000000000000",
        "5953106447527/1000000000000",
        "5953106447527/1000000000000",
        "5953106447527/1000000000000",
        "5953106447527/1000000000000",
        "5953106447527/1000000000000",
        "5953106447527/1000000000000",
        "5953106447527/1000000000000",
        "5953106447527/1000000000000",
        "5953106447527/1000000000000",
        "5953106447527/1000000000000",
        "5953106447527/1000000000000",
        "5953106447527/1000000000000",
        "5953106447527/1000000000000"
      ]
    },
    {
      "r_107_200": "369896240341/62500000000",
      "r_113_200": "2960761272191/500000000000",
      "r_19_40": "2990760735273/500000000000",
      "r_1_2": "5914597118441/1000000000000",
      "r_21_40": "2958624795961/500000000000",
      "r_23_40": "6005403440987/1000000000000",
      "r_3_5": "187875579567/31250000000",
      "r_49_100": "1196988700407/200000000000",
      "r_51_100": "5915560398987/1000000000000",
      "r_9_20": "5909939557951/1000000000000",
      "sharp": "5957339786407/1000000000000",
      "sharp_bins": [
        "5957339786407/1000000000000",
        "5957339786407/1000000000000",
        "5957339786407/1000000000000",
        "5957339786407/1000000000000",
        "5957339786407/1000000000000",
        "5957339786407/1000000000000",
        "5957339786407/1000000000000",
        "5957339786407/1000000000000",
        "5957339786407/1000000000000",
        "5957339786407/1000000000000",
        "5957339786407/1000000000000",
        "5957339786407/1000000000000",
        "5957339786407/1000000000000",
        "5957339786407/1000000000000",
        "5957339786407/1000000000000",
        "5957339786407/1000000000000"
      ]
    },
    {
      "r_107_200": "370145807323/62500000000",
      "r_113_200": "5925496362371/1000000000000",
      "r_19_40": "119710509433/20000000000",
      "r_1_2": "5918608466109/1000000000000",
      "r_21_40": "236849938417/40000000000",
      "r_23_40": "600940971621/100000000000",
      "r_3_5": "6016014080619/1000000000000",
      "r_49_100": "2994475773653/500000000000",
      "r_51_100": "2959783441507/500000000000",
      "r_9_20": "2956980817507/500000000000",
      "sharp": "1192306069739/200000000000",
      "sharp_bins": [
        "1192306069739/200000000000",
        "1192306069739/200000000000",
        "1192306069739/200000000000",
        "1192306069739/200000000000",
        "1192306069739/200000000000",
        "1192306069739/200000000000",
        "1192306069739/200000000000",
        "1192306069739/200000000000",
        "1192306069739/200000000000",
        "1192306069739/200000000000",
        "1192306069739/200000000000",
        "1192306069739/200000000000",
        "1192306069739/200000000000",
        "1192306069739/200000000000",
        "1192306069739/200000000000",
        "1192306069739/200000000000"
      ]
    },
    {
      "r_107_200": "2963151264209/500000000000",
      "r_113_200": "5929447001509/1000000000000",
      "r_19_40": "5989488488377/1000000000000",
      "r_1_2": "5922596037593/1000000000000",
      "r_21_40": "5925223776287/1000000000000",
      "r_23_40": "6013374603097/1000000000000",
      "r_3_5": "752496026669/125000000000",
      "r_49_100": "5992918518327/1000000000000",
      "r_51_100": "2961774842457/500000000000",
      "r_9_20": "369872474349/62500000000",
      "sharp": "2982839389981/500000000000",
      "sharp_bins": [
        "2982839389981/500000000000",
        "2982839389981/500000000000",
        "2982839389981/500000000000",
        "2982839389981/500000000000",
        "2982839389981/500000000000",
        "2982839389981/500000000000",
        "2982839389981/500000000000",
        "2982839389981/500000000000",
        "2982839389981/500000000000",
        "2982839389981/500000000000",
        "2982839389981/500000000000",
        "2982839389981/500000000000",
        "2982839389981/500000000000",
        "2982839389981/500000000000",
        "2982839389981/500000000000",
        "2982839389981/500000000000"
      ]
    },
    {
      "r_107_200": "5911325510319/1000000000000",
      "r_113_200": "2957303744021/500000000000",
      "r_19_40": "5972510249901/1000000000000",
      "r_1_2": "2953819326267/500000000000",
      "r_21_40": "369390135959/62500000000",
      "r_23_40": "299802456139/50000000000",
      "r_3_5": "6002609392123/1000000000000",
      "r_49_100": "5975995779231/1000000000000",
      "r_51_100": "369287092017/62500000000",
      "r_9_20": "2951527892669/500000000000",
      "sharp": "5948223744547/1000000000000",
      "sharp_bins": [
        "5948223744547/1000000000000",
        "5948223744547/1000000000000",
        "5948223744547/1000000000000",
        "5948223744547/1000000000000",
        "5948223744547/1000000000000",
        "5948223744547/1000000000000",
        "5948223744547/1000000000000",
        "5948223744547/1000000000000",
        "5948223744547/1000000000000",
        "5948223744547/1000000000000",
        "5948223744547/1000000000000",
        "5948223744547/1000000000000",
        "5948223744547/1000000000000",
        "5948223744547/1000000000000",
        "5948223744547/1000000000000",
        "5948223744547/1000000000000"
      ]
    },
    {
      "r_107_200": "5915374560453/1000000000000",
      "r_113_200": "369914770713/62500000000",
      "r_19_40": "747077510017/125000000000",
      "r_1_2": "295585294853/50000000000",
      "r_21_40": "1478574199597/250000000000",
      "r_23_40": "3000081750119/500000000000",
      "r_3_5": "1201342690293/200000000000",
      "r_49_100": "1495027332341/250000000000",
      "r_51_100": "5912656001339/1000000000000",
      "r_9_20": "5907133277923/1000000000000",
      "sharp": "5952521566221/1000000000000",
      "sharp_bins": [
        "5952521566221/1000000000000",
        "5952521566221/1000000000000",
        "5952521566221/1000000000000",
        "5952521566221/1000000000000",
        "5952521566221/1000000000000",
        "5952521566221/1000000000000",
        "5952521566221/1000000000000",
        "5952521566221/1000000000000",
        "5952521566221/1000000000000",
        "5952521566221/1000000000000",
        "5952521566221/1000000000000",
        "5952521566221/1000000000000",
        "5952521566221/1000000000000",
        "5952521566221/1000000000000",
        "5952521566221/1000000000000",
        "5952521566221/1000000000000"
      ]
    },
    {
      "r_107_200": "236775923633/40000000000",
      "r_113_200": "1480660012383/250000000000",
      "r_19_40": "5980687289709/1000000000000",
      "r_1_2": "739468398803/125000000000",
      "r_21_40": "1479581444671/250000000000",
      "r_23_40": "1501058710003/250000000000",
      "r_3_5": "300538722873/50000000000",
      "r_49_100": "2992090085349/500000000000",
      "r_51_100": "5916692704027/1000000000000",
      "r_9_20": "5911184328991/1000000000000",
      "sharp": "2978387804581/500000000000",
      "sharp_bins": [
        "2978387804581/500000000000",
        "2978387804581/500000000000",
        "2978387804581/500000000000",
        "2978387804581/500000000000",
        "2978387804581/500000000000",
        "2978387804581/500000000000",
        "2978387804581/500000000000",
        "2978387804581/500000000000",
        "2978387804581/500000000000",
        "2978387804581/500000000000",
        "2978387804581/500000000000",
        "2978387804581/500000000000",
        "2978387804581/500000000000",
        "2978387804581/500000000000",
        "2978387804581/500000000000",
        "2978387804581/500000000000"
      ]
    },
    {
      "r_107_200": "1480849496667/250000000000",
      "r_113_200": "5926620421137/1000000000000",
      "r_19_40": "2992356268131/500000000000",
      "r_1_2": "92496320859/15625000000",
      "r_21_40": "2961165517761/500000000000",
      "r_23_40": "6008263803921/1000000000000",
      "r_3_5": "3007396536307/500000000000",
      "r_49_100": "1497052240393/250000000000",
      "r_51_100": "5920705549649/1000000000000",
      "r_9_20": "1478802772999/250000000000",
      "sharp": "596098653751/100000000000",
      "sharp_bins": [
        "596098653751/100000000000",
        "596098653751/100000000000",
        "596098653751/100000000000",
        "596098653751/100000000000",
        "596098653751/100000000000",
        "596098653751/100000000000",
        "596098653751/100000000000",
        "596098653751/100000000000",
        "596098653751/100000000000",
        "596098653751/100000000000",
        "596098653751/100000000000",
        "596098653751/100000000000",
        "596098653751/100000000000",
        "596098653751/100000000000",
        "596098653751/100000000000",
        "596098653751/100000000000"
      ]
    },
    {
      "r_107_200": "296368720109/50000000000",
      "r_113_200": "2965288798771/500000000000",
      "r_19_40": "149717411607/25000000000",
      "r_1_2": "2961879044273/500000000000",
      "r_21_40": "5926312724081/1000000000000",
      "r_23_40": "6012251040589/1000000000000",
      "r_3_5": "240750797849/40000000000",
      "r_49_100": "2996098173583/500000000000",
      "r_51_100": "370293418433/62500000000",
      "r_9_20": "739901716227/125000000000",
      "sharp": "1193031000443/200000000000",
      "sharp_bins": [
        "1193031000443/200000000000",
        "1193031000443/200000000000",
        "1193031000443/200000000000",
        "1193031000443/200000000000",
        "1193031000443/200000000000",
        "1193031000443/200000000000",
        "1193031000443/200000000000",
        "1193031000443/200000000000",
        "1193031000443/200000000000",
        "1193031000443/200000000000",
        "1193031000443/200000000000",
        "1193031000443/200000000000",
        "1193031000443/200000000000",
        "1193031000443/200000000000",
        "1193031000443/200000000000",
        "1193031000443/200000000000"
      ]
    },
    {
      "r_107_200": "593132735537/100000000000",
      "r_113_200": "5934511594557/1000000000000",
      "r_19_40": "1198527941077/200000000000",
      "r_1_2": "740965984017/125000000000",
      "r_21_40": "5930270863157/1000000000000",
      "r_23_40": "601619718573/100000000000",
      "r_3_5": "3011352857337/500000000000",
      "r_49_100": "1499035739947/250000000000",
      "r_51_100": "2964330079969/500000000000",
      "r_9_20": "5923192267969/1000000000000",
      "sharp": "5969281641329/1000000000000",
      "sharp_bins": [
        "5969281641329/1000000000000",
        "5969281641329/1000000000000",
        "5969281641329/1000000000000",
        "5969281641329/1000000000000",
        "5969281641329/1000000000000",
        "5969281641329/1000000000000",
        "5969281641329/1000000000000",
        "5969281641329/1000000000000",
        "5969281641329/1000000000000",
        "5969281641329/1000000000000",
        "5969281641329/1000000000000",
        "5969281641329/1000000000000",
        "5969281641329/1000000000000",
        "5969281641329/1000000000000",
        "5969281641329/1000000000000",
        "5969281641329/1000000000000"
      ]
    },
    {
      "r_107_200": "5935257136863/1000000000000",
      "r_113_200": "1484605674817/250000000000",
      "r_19_40": "1199308575791/200000000000",
      "r_1_2": "2965837090293/500000000000",
      "r_21_40": "5934205744533/1000000000000",
      "r_23_40": "94064107231/15625000000",
      "r_3_5": "3013300501023/500000000000",
      "r_49_100": "12000098839/2000000000",
      "r_51_100": "5932602238249/1000000000000",
      "r_9_20": "5927147006771/1000000000000",
      "sharp": "9557387329/1600000000",
      "sharp_bins": [
        "9557387329/1600000000",
        "9557387329/1600000000",
        "9557387329/1600000000",
        "9557387329/1600000000",
        "9557387329/1600000000",
        "9557387329/1600000000",
        "9557387329/1600000000",
        "9557387329/1600000000",
        "9557387329/1600000000",
        "9557387329/1600000000",
        "9557387329/1600000000",
        "9557387329/1600000000",
        "9557387329/1600000000",
        "9557387329/1600000000",
        "9557387329/1600000000",
        "9557387329/1600000000"
      ]
    },
    {
      "r_107_200": "5939163628651/1000000000000",
      "r_113_200": "742788849019/125000000000",
      "r_19_40": "6000406591921/1000000000000",
      "r_1_2": "5935596898243/1000000000000",
      "r_21_40": "14845293127/2500000000",
      "r_23_40": "6023968682697/1000000000000",
      "r_3_5": "1507614104983/250000000000",
      "r_49_100": "3001958166957/500000000000",
      "r_51_100": "1187304162693/200000000000",
      "r_9_20": "5931077834533/1000000000000",
      "sharp": "5977411933397/1000000000000",
      "sharp_bins": [
        "5977411933397/1000000000000",
        "5977411933397/1000000000000",
        "5977411933397/1000000000000",
        "5977411933397/1000000000000",
        "5977411933397/1000000000000",
        "5977411933397/1000000000000",
        "5977411933397/1000000000000",
        "5977411933397/1000000000000",
        "5977411933397/1000000000000",
        "5977411933397/1000000000000",
        "5977411933397/1000000000000",
        "5977411933397/1000000000000",
        "5977411933397/1000000000000",
        "5977411933397/1000000000000",
        "5977411933397/1000000000000",
        "5977411933397/1000000000000"
      ]
    },
    {
      "r_107_200": "2962236046261/500000000000",
      "r_113_200": "1481914216009/250000000000",
      "r_19_40": "74799125473/12500000000",
      "r_1_2": "2960462866341/500000000000",
      "r_21_40": "5923396049029/1000000000000",
      "r_23_40": "6007152998229/1000000000000",
      "r_3_5": "187925204593/31250000000",
      "r_49_100": "5987400711131/1000000000000",
      "r_51_100": "23687399987/4000000000",
      "r_9_20": "5916460313319/1000000000000",
      "sharp": "2980236349661/500000000000",
      "sharp_bins": [
        "2980236349661/500000000000",
        "2980236349661/500000000000",
        "2980236349661/500000000000",
        "2980236349661/500000000000",
        "2980236349661/500000000000",
        "2980236349661/500000000000",
        "2980236349661/500000000000",
        "2980236349661/500000000000",
        "2980236349661/500000000000",
        "2980236349661/500000000000",
        "2980236349661/500000000000",
        "2980236349661/500000000000",
        "2980236349661/500000000000",
        "2980236349661/500000000000",
        "2980236349661/500000000000",
        "2980236349661/500000000000"
      ]
    },
    {
      "r_107_200": "5928455151579/1000000000000",
      "r_113_200": "92681576609/15625000000",
      "r_19_40": "1197586949417/200000000000",
      "r_1_2": "2962462550369/500000000000",
      "r_21_40": "1481846021673/250000000000",
      "r_23_40": "6011162516213/1000000000000",
      "r_3_5": "752200764003/125000000000",
      "r_49_100": "2995704467669/500000000000",
      "r_51_100": "237033812319/40000000000",
      "r_9_20": "592046747491/100000000000",
      "sharp": "2982330550011/500000000000",
      "sharp_bins": [
        "2982330550011/500000000000",
        "2982330550011/500000000000",
        "2982330550011/500000000000",
        "2982330550011/500000000000",
        "2982330550011/500000000000",
        "2982330550011/500000000000",
        "2982330550011/500000000000",
        "2982330550011/500000000000",
        "2982330550011/500000000000",
        "2982330550011/500000000000",
        "2982330550011/500000000000",
        "2982330550011/500000000000",
        "2982330550011/500000000000",
        "2982330550011/500000000000",
        "2982330550011/500000000000",
        "2982330550011/500000000000"
      ]
    },
    {
      "r_107_200": "2966207432311/500000000000",
      "r_113_200": "5935561878797/1000000000000",
      "r_19_40": "5991898440079/1000000000000",
      "r_1_2": "5928900820911/1000000000000",
      "r_21_40": "5931348694717/1000000000000",
      "r_23_40": "1203026121493/200000000000",
      "r_3_5": "301078211777/50000000000",
      "r_49_100": "2997688028553/500000000000",
      "r_51_100": "2964908528711/500000000000",
      "r_9_20": "5924450671573/1000000000000",
      "sharp": "746100918353/125000000000",
      "sharp_bins": [
        "746100918353/125000000000",
        "746100918353/125000000000",
        "746100918353/125000000000",
        "746100918353/125000000000",
        "746100918353/125000000000",
        "746100918353/125000000000",
        "746100918353/125000000000",
        "746100918353/125000000000",
        "746100918353/125000000000",
        "746100918353/125000000000",
        "746100918353/125000000000",
        "746100918353/125000000000",
        "746100918353/125000000000",
        "746100918353/125000000000",
        "746100918353/125000000000",
        "746100918353/125000000000"
      ]
    },
    {
      "r_107_200": "1484087747099/250000000000",
      "r_113_200": "5939479547279/1000000000000",
      "r_19_40": "1498955435343/250000000000",
      "r_1_2": "2966426325903/500000000000",
      "r_21_40": "2967644815153/500000000000",
      "r_23_40": "752382237569/125000000000",
      "r_3_5": "3012740773359/500000000000",
      "r_49_100": "2999651350831/500000000000",
      "r_51_100": "2966882501549/500000000000",
      "r_9_20": "5928409665497/1000000000000",
      "sharp": "1493228017667/250000000000",
      "sharp_bins": [
        "1493228017667/250000000000",
        "1493228017667/250000000000",
        "1493228017667/250000000000",
        "1493228017667/250000000000",
        "1493228017667/250000000000",
        "1493228017667/250000000000",
        "1493228017667/250000000000",
        "1493228017667/250000000000",
        "1493228017667/250000000000",
        "1493228017667/250000000000",
        "1493228017667/250000000000",
        "1493228017667/250000000000",
        "1493228017667/250000000000",
        "1493228017667/250000000000",
        "1493228017667/250000000000",
        "1493228017667/250000000000"
      ]
    },
    {
      "r_107_200": "2960770400299/500000000000",
      "r_113_200": "1184935051157/200000000000",
      "r_19_40": "5979012128447/1000000000000",
      "r_1_2": "1183612323667/200000000000",
      "r_21_40": "1480109325419/250000000000",
      "r_23_40": "187562543387/31250000000",
      "r_3_5": "6008383948863/1000000000000",
      "r_49_100": "5982501560873/1000000000000",
      "r_51_100": "5918974299887/1000000000000",
      "r_9_20": "1478416572109/250000000000",
      "sharp": "5955737416419/1000000000000",
      "sharp_bins": [
        "5955737416419/1000000000000",
        "5955737416419/1000000000000",
        "5955737416419/1000000000000",
        "5955737416419/1000000000000",
        "5955737416419/1000000000000",
        "5955737416419/1000000000000",
        "5955737416419/1000000000000",
        "5955737416419/1000000000000",
        "5955737416419/1000000000000",
        "5955737416419/1000000000000",
        "5955737416419/1000000000000",
        "5955737416419/1000000000000",
        "5955737416419/1000000000000",
        "5955737416419/1000000000000",
        "5955737416419/1000000000000",
        "5955737416419/1000000000000"
      ]
    },
    {
      "r_107_200": "2962777261937/500000000000",
      "r_113_200": "185270939323/31250000000",
      "r_19_40": "747885006071/125000000000",
      "r_1_2": "5922091114563/1000000000000",
      "r_21_40": "1481113964111/250000000000",
      "r_23_40": "1501518877529/250000000000",
      "r_3_5": "6012448523997/1000000000000",
      "r_49_100": "187080402461/31250000000",
      "r_51_100": "5923000011097/1000000000000",
      "r_9_20": "236708103831/40000000000",
      "sharp": "5959988794703/1000000000000",
      "sharp_bins": [
        "5959988794703/1000000000000",
        "5959988794703/1000000000000",
        "5959988794703/1000000000000",
        "5959988794703/1000000000000",
        "5959988794703/1000000000000",
        "5959988794703/1000000000000",
        "5959988794703/1000000000000",
        "5959988794703/1000000000000",
        "5959988794703/1000000000000",
        "5959988794703/1000000000000",
        "5959988794703/1000000000000",
        "5959988794703/1000000000000",
        "5959988794703/1000000000000",
        "5959988794703/1000000000000",
        "5959988794703/1000000000000",
        "5959988794703/1000000000000"
      ]
    },
    {
      "r_107_200": "5929544464179/1000000000000",
      "r_113_200": "5932641364613/1000000000000",
      "r_19_40": "2993552988419/500000000000",
      "r_1_2": "2963048263239/500000000000",
      "r_21_40": "1482112636573/250000000000",
      "r_23_40": "3005053611041/500000000000",
      "r_3_5": "1504117668249/250000000000",
      "r_49_100": "2995301059577/500000000000",
      "r_51_100": "5927001722039/1000000000000",
      "r_9_20": "1184342901747/200000000000",
      "sharp": "5964197040847/1000000000000",
      "sharp_bins": [
        "5964197040847/1000000000000",
        "5964197040847/1000000000000",
        "5964197040847/1000000000000",
        "5964197040847/1000000000000",
        "5964197040847/1000000000000",
        "5964197040847/1000000000000",
        "5964197040847/1000000000000",
        "5964197040847/1000000000000",
        "5964197040847/1000000000000",
        "5964197040847/1000000000000",
        "5964197040847/1000000000000",
        "5964197040847/1000000000000",
        "5964197040847/1000000000000",
        "5964197040847/1000000000000",
        "5964197040847/1000000000000",
        "5964197040847/1000000000000"
      ]
    },
    {
      "r_107_200": "1186702126937/200000000000",
      "r_113_200": "742073648189/125000000000",
      "r_19_40": "59910905557/10000000000",
      "r_1_2": "2965038935139/500000000000",
      "r_21_40": "741552673147/125000000000",
      "r_23_40": "1503524292683/250000000000",
      "r_3_5": "6020451042929/1000000000000",
      "r_49_100": "5994589925197/1000000000000",
      "r_51_100": "5930979448001/1000000000000",
      "r_9_20": "5925702047979/1000000000000",
      "sharp": "59683628037/10000000000",
      "sharp_bins": [
        "59683628037/10000000000",
        "59683628037/10000000000",
        "59683628037/10000000000",
        "59683628037/10000000000",
        "59683628037/10000000000",
        "59683628037/10000000000",
        "59683628037/10000000000",
        "59683628037/10000000000",
        "59683628037/10000000000",
        "59683628037/10000000000",
        "59683628037/10000000000",
        "59683628037/10000000000",
        "59683628037/10000000000",
        "59683628037/10000000000",
        "59683628037/10000000000",
        "59683628037/10000000000"
      ]
    },
    {
      "r_107_200": "1479632914639/250000000000",
      "r_113_200": "5921664763127/1000000000000",
      "r_19_40": "5974013206563/1000000000000",
      "r_1_2": "2957582262229/500000000000",
      "r_21_40": "5917447687391/1000000000000",
      "r_23_40": "749599512881/125000000000",
      "r_3_5": "1500776488587/250000000000",
      "r_49_100": "2988742113159/500000000000",
      "r_51_100": "5916041783741/1000000000000",
      "r_9_20": "5910815521827/1000000000000",
      "sharp": "5950769418223/1000000000000",
      "sharp_bins": [
        "5950769418223/1000000000000",
        "5950769418223/1000000000000",
        "5950769418223/1000000000000",
        "5950769418223/1000000000000",
        "5950769418223/1000000000000",
        "5950769418223/1000000000000",
        "5950769418223/1000000000000",
        "5950769418223/1000000000000",
        "5950769418223/1000000000000",
        "5950769418223/1000000000000",
        "5950769418223/1000000000000",
        "5950769418223/1000000000000",
        "5950769418223/1000000000000",
        "5950769418223/1000000000000",
        "5950769418223/1000000000000",
        "5950769418223/1000000000000"
      ]
    },
    {
      "r_107_200": "1445941446/244140625",
      "r_113_200": "592569074711/100000000000",
      "r_19_40": "1494536427673/250000000000",
      "r_1_2": "2959612282273/500000000000",
      "r_21_40": "740187145641/125000000000",
      "r_23_40": "6000936106731/1000000000000",
      "r_3_5": "6007236841817/1000000000000",
      "r_49_100": "5981620226379/1000000000000",
      "r_51_100": "5920098193067/1000000000000",
      "r_9_20": "5914881333749/1000000000000",
      "sharp": "2977542960607/500000000000",
      "sharp_bins": [
        "2977542960607/500000000000",
        "2977542960607/500000000000",
        "2977542960607/500000000000",
        "2977542960607/500000000000",
        "2977542960607/500000000000",
        "2977542960607/500000000000",
        "2977542960607/500000000000",
        "2977542960607/500000000000",
        "2977542960607/500000000000",
        "2977542960607/500000000000",
        "2977542960607/500000000000",
        "2977542960607/500000000000",
        "2977542960607/500000000000",
        "2977542960607/500000000000",
        "2977542960607/500000000000",
        "2977542960607/500000000000"
      ]
    },
    {
      "r_107_200": "5926596445803/1000000000000",
      "r_113_200": "2964846397513/500000000000",
      "r_19_40": "1196447044359/200000000000",
      "r_1_2": "5923260077493/1000000000000",
      "r_21_40": "1481380584047/250000000000",
      "r_23_40": "6005032692133/1000000000000",
      "r_3_5": "1202264858567/200000000000",
      "r_49_100": "1197142629417/200000000000",
      "r_51_100": "5924130159643/1000000000000",
      "r_9_20": "2959461158729/500000000000",
      "sharp": "5959358284213/1000000000000",
      "sharp_bins": [
        "5959358284213/1000000000000",
        "5959358284213/1000000000000",
        "5959358284213/1000000000000",
        "5959358284213/1000000000000",
        "5959358284213/1000000000000",
        "5959358284213/1000000000000",
        "5959358284213/1000000000000",
        "5959358284213/1000000000000",
        "5959358284213/1000000000000",
        "5959358284213/1000000000000",
        "5959358284213/1000000000000",
        "5959358284213/1000000000000",
        "5959358284213/1000000000000",
        "5959358284213/1000000000000",
        "5959358284213/1000000000000",
        "5959358284213/1000000000000"
      ]
    },
    {
      "r_107_200": "5930592940819/1000000000000",
      "r_113_200": "1483417833981/250000000000",
      "r_19_40": "119725648017/20000000000",
      "r_1_2": "5927271501483/1000000000000",
      "r_21_40": "2964761817597/500000000000",
      "r_23_40": "6009086524221/1000000000000",
      "r_3_5": "751921121623/125000000000",
      "r_49_100": "5989763650079/1000000000000",
      "r_51_100": "5928138120257/1000000000000",
      "r_9_20": "5922938916799/1000000000000",
      "sharp": "5963587174631/1000000000000",
      "sharp_bins": [
        "5963587174631/1000000000000",
        "5963587174631/1000000000000",
        "5963587174631/1000000000000",
        "5963587174631/1000000000000",
        "5963587174631/1000000000000",
        "5963587174631/1000000000000",
        "5963587174631/1000000000000",
        "5963587174631/1000000000000",
        "5963587174631/1000000000000",
        "5963587174631/1000000000000",
        "5963587174631/1000000000000",
        "5963587174631/1000000000000",
        "5963587174631/1000000000000",
        "5963587174631/1000000000000",
        "5963587174631/1000000000000",
        "5963587174631/1000000000000"
      ]
    },
    {
      "r_107_200": "1179133812197/200000000000",
      "r_113_200": "2949437425367/500000000000",
      "r_19_40": "5946195552883/1000000000000",
      "r_1_2": "1473115906237/250000000000",
      "r_21_40": "1178930856059/200000000000",
      "r_23_40": "1492101183243/250000000000",
      "r_3_5": "2987415319023/500000000000",
      "r_49_100": "2974791597547/500000000000",
      "r_51_100": "92082791401/15625000000",
      "r_9_20": "5888178296379/1000000000000",
      "sharp": "5922299672669/1000000000000",
      "sharp_bins": [
        "5922299672669/1000000000000",
        "5922299672669/1000000000000",
        "5922299672669/1000000000000",
        "5922299672669/1000000000000",
        "5922299672669/1000000000000",
        "5922299672669/1000000000000",
        "5922299672669/1000000000000",
        "5922299672669/1000000000000",
        "5922299672669/1000000000000",
        "5922299672669/1000000000000",
        "5922299672669/1000000000000",
        "5922299672669/1000000000000",
        "5922299672669/1000000000000",
        "5922299672669/1000000000000",
        "5922299672669/1000000000000",
        "5922299672669/1000000000000"
      ]
    },
    {
      "r_107_200": "5899879517577/1000000000000",
      "r_113_200": "2951533141371/500000000000",
      "r_19_40": "5950649248147/1000000000000",
      "r_1_2": "5896690076063/1000000000000",
      "r_21_40": "2949435049703/500000000000",
      "r_23_40": "5972870936871/1000000000000",
      "r_3_5": "5979287619273/1000000000000",
      "r_49_100": "2977020570107/500000000000",
      "r_51_100": "5897521407333/1000000000000",
      "r_9_20": "2946204941363/500000000000",
      "sharp": "5926943054451/1000000000000",
      "sharp_bins": [
        "5926943054451/1000000000000",
        "5926943054451/1000000000000",
        "5926943054451/1000000000000",
        "5926943054451/1000000000000",
        "5926943054451/1000000000000",
        "5926943054451/1000000000000",
        "5926943054451/1000000000000",
        "5926943054451/1000000000000",
        "5926943054451/1000000000000",
        "5926943054451/1000000000000",
        "5926943054451/1000000000000",
        "5926943054451/1000000000000",
        "5926943054451/1000000000000",
        "5926943054451/1000000000000",
        "5926943054451/1000000000000",
        "5926943054451/1000000000000"
      ]
    },
    {
      "r_107_200": "5904064906003/1000000000000",
      "r_113_200": "5907232935069/1000000000000",
      "r_19_40": "5955054921653/1000000000000",
      "r_1_2": "295044557039/50000000000",
      "r_21_40": "2951530378609/500000000000",
      "r_23_40": "1195457731783/200000000000",
      "r_3_5": "5983696099167/1000000000000",
      "r_49_100": "5958450971749/1000000000000",
      "r_51_100": "590171886553/100000000000",
      "r_9_20": "2948307892897/500000000000",
      "sharp": "5931537227423/1000000000000",
      "sharp_bins": [
        "5931537227423/1000000000000",
        "5931537227423/1000000000000",
        "5931537227423/1000000000000",
        "5931537227423/1000000000000",
        "5931537227423/1000000000000",
        "5931537227423/1000000000000",
        "5931537227423/1000000000000",
        "5931537227423/1000000000000",
        "5931537227423/1000000000000",
        "5931537227423/1000000000000",
        "5931537227423/1000000000000",
        "5931537227423/1000000000000",
        "5931537227423/1000000000000",
        "5931537227423/1000000000000",
        "5931537227423/1000000000000",
        "5931537227423/1000000000000"
      ]
    },
    {
      "r_107_200": "5908225387191/1000000000000",
      "r_113_200": "5911374965647/1000000000000",
      "r_19_40": "2979706666377/500000000000",
      "r_1_2": "5905066983851/1000000000000",
      "r_21_40": "2953613207857/500000000000",
      "r_23_40": "5981658662601/1000000000000",
      "r_3_5": "5988056841833/1000000000000",
      "r_49_100": "372675840609/62500000000",
      "r_51_100": "2952945593947/500000000000",
      "r_9_20": "5900796175207/1000000000000",
      "sharp": "2968041478793/500000000000",
      "sharp_bins": [
        "2968041478793/500000000000",
        "2968041478793/500000000000",
        "2968041478793/500000000000",
        "2968041478793/500000000000",
        "2968041478793/500000000000",
        "2968041478793/500000000000",
        "2968041478793/500000000000",
        "2968041478793/500000000000",
        "2968041478793/500000000000",
        "2968041478793/500000000000",
        "2968041478793/500000000000",
        "2968041478793/500000000000",
        "2968041478793/500000000000",
        "2968041478793/500000000000",
        "2968041478793/500000000000",
        "2968041478793/500000000000"
      ]
    },
    {
      "r_107_200": "5892389170451/1000000000000",
      "r_113_200": "2947776706669/500000000000",
      "r_19_40": "185645999419/31250000000",
      "r_1_2": "1472322060467/250000000000",
      "r_21_40": "5891428570829/1000000000000",
      "r_23_40": "5962596733611/1000000000000",
      "r_3_5": "119381574399/20000000000",
      "r_49_100": "1486007249403/250000000000",
      "r_51_100": "5890111211777/1000000000000",
      "r_9_20": "1177009197301/200000000000",
      "sharp": "5916727836779/1000000000000",
      "sharp_bins": [
        "5916727836779/1000000000000",
        "5916727836779/1000000000000",
        "5916727836779/1000000000000",
        "5916727836779/1000000000000",
        "5916727836779/1000000000000",
        "5916727836779/1000000000000",
        "5916727836779/1000000000000",
        "5916727836779/1000000000000",
        "5916727836779/1000000000000",
        "5916727836779/1000000000000",
        "5916727836779/1000000000000",
        "5916727836779/1000000000000",
        "5916727836779/1000000000000",
        "5916727836779/1000000000000",
        "5916727836779/1000000000000",
        "5916727836779/1000000000000"
      ]
    },
    {
      "r_107_200": "737079165629/125000000000",
      "r_113_200": "2949889591601/500000000000",
      "r_19_40": "1486299743583/250000000000",
      "r_1_2": "5893547780617/1000000000000",
      "r_21_40": "736959753581/125000000000",
      "r_23_40": "5967138021763/1000000000000",
      "r_3_5": "5973610664231/1000000000000",
      "r_49_100": "5948560439667/1000000000000",
      "r_51_100": "5894367296053/1000000000000",
      "r_9_20": "1177861948559/200000000000",
      "sharp": "5921445612671/1000000000000",
      "sharp_bins": [
        "5921445612671/1000000000000",
        "5921445612671/1000000000000",
        "5921445612671/1000000000000",
        "5921445612671/1000000000000",
        "5921445612671/1000000000000",
        "5921445612671/1000000000000",
        "5921445612671/1000000000000",
        "5921445612671/1000000000000",
        "5921445612671/1000000000000",
        "5921445612671/1000000000000",
        "5921445612671/1000000000000",
        "5921445612671/1000000000000",
        "5921445612671/1000000000000",
        "5921445612671/1000000000000",
        "5921445612671/1000000000000",
        "5921445612671/1000000000000"
      ]
    },
    {
      "r_107_200": "737606512441/125000000000",
      "r_113_200": "5903979858067/1000000000000",
      "r_19_40": "297483838919/50000000000",
      "r_1_2": "2948890811157/500000000000",
      "r_21_40": "2949951005549/500000000000",
      "r_23_40": "5971629650151/1000000000000",
      "r_3_5": "5978092929703/1000000000000",
      "r_49_100": "1488260649869/250000000000",
      "r_51_100": "368662360507/62500000000",
      "r_9_20": "736693439119/125000000000",
      "sharp": "1481528250499/250000000000",
      "sharp_bins": [
        "1481528250499/250000000000",
        "1481528250499/250000000000",
        "1481528250499/250000000000",
        "1481528250499/250000000000",
        "1481528250499/250000000000",
        "1481528250499/250000000000",
        "1481528250499/250000000000",
        "1481528250499/250000000000",
        "1481528250499/250000000000",
        "1481528250499/250000000000",
        "1481528250499/250000000000",
        "1481528250499/250000000000",
        "1481528250499/250000000000",
        "1481528250499/250000000000",
        "1481528250499/250000000000",
        "1481528250499/250000000000"
      ]
    },
    {
      "r_107_200": "5905045660561/1000000000000",
      "r_113_200": "1181631120307/200000000000",
      "r_19_40": "1190821235029/200000000000",
      "r_1_2": "737748742181/125000000000",
      "r_21_40": "1180820137179/200000000000",
      "r_23_40": "5976072404529/1000000000000",
      "r_3_5": "747815787839/125000000000",
      "r_49_100": "1489369064833/250000000000",
      "r_51_100": "295140139867/50000000000",
      "r_9_20": "2948879736167/500000000000",
      "sharp": "2965365396531/500000000000",
      "sharp_bins": [
        "2965365396531/500000000000",
        "2965365396531/500000000000",
        "2965365396531/500000000000",
        "2965365396531/500000000000",
        "2965365396531/500000000000",
        "2965365396531/500000000000",
        "2965365396531/500000000000",
        "2965365396531/500000000000",
        "2965365396531/500000000000",
        "2965365396531/500000000000",
        "2965365396531/500000000000",
        "2965365396531/500000000000",
        "2965365396531/500000000000",
        "2965365396531/500000000000",
        "2965365396531/500000000000",
        "2965365396531/500000000000"
      ]
    },
    {
      "r_107_200": "1177814498349/200000000000",
      "r_113_200": "1473048974057/250000000000",
      "r_19_40": "2967506782731/500000000000",
      "r_1_2": "367877521921/62500000000",
      "r_21_40": "2944082432071/500000000000",
      "r_23_40": "595672127019/100000000000",
      "r_3_5": "1192592191337/200000000000",
      "r_49_100": "371146134383/62500000000",
      "r_51_100": "5886884669007/1000000000000",
      "r_9_20": "588186868193/100000000000",
      "sharp": "2955490908113/500000000000",
      "sharp_bins": [
        "2955490908113/500000000000",
        "2955490908113/500000000000",
        "2955490908113/500000000000",
        "2955490908113/500000000000",
        "2955490908113/500000000000",
        "2955490908113/500000000000",
        "2955490908113/500000000000",
        "2955490908113/500000000000",
        "2955490908113/500000000000",
        "2955490908113/500000000000",
        "2955490908113/500000000000",
        "2955490908113/500000000000",
        "2955490908113/500000000000",
        "2955490908113/500000000000",
        "2955490908113/500000000000",
        "2955490908113/500000000000"
      ]
    },
    {
      "r_107_200": "1178670151463/200000000000",
      "r_113_200": "1179291283571/200000000000",
      "r_19_40": "1187923144189/200000000000",
      "r_1_2": "1178066643583/200000000000",
      "r_21_40": "2946224190503/500000000000",
      "r_23_40": "5961339169547/1000000000000",
      "r_3_5": "5967570815409/1000000000000",
      "r_49_100": "742868119563/125000000000",
      "r_51_100": "5891174497319/1000000000000",
      "r_9_20": "2943082507319/500000000000",
      "sharp": "5915776047149/1000000000000",
      "sharp_bins": [
        "5915776047149/1000000000000",
        "5915776047149/1000000000000",
        "5915776047149/1000000000000",
        "5915776047149/1000000000000",
        "5915776047149/1000000000000",
        "5915776047149/1000000000000",
        "5915776047149/1000000000000",
        "5915776047149/1000000000000",
        "5915776047149/1000000000000",
        "5915776047149/1000000000000",
        "5915776047149/1000000000000",
        "5915776047149/1000000000000",
        "5915776047149/1000000000000",
        "5915776047149/1000000000000",
        "5915776047149/1000000000000",
        "5915776047149/1000000000000"
      ]
    },
    {
      "r_107_200": "5897603477401/1000000000000",
      "r_113_200": "5900691674913/1000000000000",
      "r_19_40": "5944167487787/1000000000000",
      "r_1_2": "2947300114043/500000000000",
      "r_21_40": "5896706255163/1000000000000",
      "r_23_40": "1193181240019/200000000000",
      "r_3_5": "1194425955971/200000000000",
      "r_49_100": "5947501279333/1000000000000",
      "r_51_100": "2947719273861/500000000000",
      "r_9_20": "184076100193/31250000000",
      "sharp": "1480129670009/250000000000",
      "sharp_bins": [
        "1480129670009/250000000000",
        "1480129670009/250000000000",
        "1480129670009/250000000000",
        "1480129670009/250000000000",
        "1480129670009/250000000000",
        "1480129670009/250000000000",
        "1480129670009/250000000000",
        "1480129670009/250000000000",
        "1480129670009/250000000000",
        "1480129670009/250000000000",
        "1480129670009/250000000000",
        "1480129670009/250000000000",
        "1480129670009/250000000000",
        "1480129670009/250000000000",
        "1480129670009/250000000000",
        "1480129670009/250000000000"
      ]
    },
    {
      "r_107_200": "1180366108049/200000000000",
      "r_113_200": "1180980310751/200000000000",
      "r_19_40": "5948669670481/1000000000000",
      "r_1_2": "5898841272237/1000000000000",
      "r_21_40": "5900938375603/1000000000000",
      "r_23_40": "5970423170499/1000000000000",
      "r_3_5": "1195327731859/200000000000",
      "r_49_100": "1190401584763/200000000000",
      "r_51_100": "737459588799/125000000000",
      "r_9_20": "5894679151817/1000000000000",
      "sharp": "2962605263083/500000000000",
      "sharp_bins": [
        "2962605263083/500000000000",
        "2962605263083/500000000000",
        "2962605263083/500000000000",
        "2962605263083/500000000000",
        "2962605263083/500000000000",
        "2962605263083/500000000000",
        "2962605263083/500000000000",
        "2962605263083/500000000000",
        "2962605263083/500000000000",
        "2962605263083/500000000000",
        "2962605263083/500000000000",
        "2962605263083/500000000000",
        "2962605263083/500000000000",
        "2962605263083/500000000000",
        "2962605263083/500000000000",
        "2962605263083/500000000000"
      ]
    },
    {
      "r_107_200": "5906032096521/1000000000000",
      "r_113_200": "59090862021/10000000000",
      "r_19_40": "5953123057267/1000000000000",
      "r_1_2": "295152825241/50000000000",
      "r_21_40": "5905144894099/1000000000000",
      "r_23_40": "2987445436567/500000000000",
      "r_3_5": "373818640419/62500000000",
      "r_49_100": "5956465678889/1000000000000",
      "r_51_100": "2951944569369/500000000000",
      "r_9_20": "5898897010823/1000000000000",
      "sharp": "2964926190263/500000000000",
      "sharp_bins": [
        "2964926190263/500000000000",
        "2964926190263/500000000000",
        "2964926190263/500000000000",
        "2964926190263/500000000000",
        "2964926190263/500000000000",
        "2964926190263/500000000000",
        "2964926190263/500000000000",
        "2964926190263/500000000000",
        "2964926190263/500000000000",
        "2964926190263/500000000000",
        "2964926190263/500000000000",
        "2964926190263/500000000000",
        "2964926190263/500000000000",
        "2964926190263/500000000000",
        "2964926190263/500000000000",
        "2964926190263/500000000000"
      ]
    },
    {
      "r_107_200": "46173503429/7812500000",
      "r_113_200": "1478311477281/250000000000",
      "r_19_40": "5957528420041/1000000000000",
      "r_1_2": "5907246222841/1000000000000",
      "r_21_40": "5909326104611/1000000000000",
      "r_23_40": "5979310083999/1000000000000",
      "r_3_5": "5985509318667/1000000000000",
      "r_49_100": "5960875317151/1000000000000",
      "r_51_100": "2954038064297/500000000000",
      "r_9_20": "5903089085253/1000000000000",
      "sharp": "185451406929/31250000000",
      "sharp_bins": [
        "185451406929/31250000000",
        "185451406929/31250000000",
        "185451406929/31250000000",
        "185451406929/31250000000",
        "185451406929/31250000000",
        "185451406929/31250000000",
        "185451406929/31250000000",
        "185451406929/31250000000",
        "185451406929/31250000000",
        "185451406929/31250000000",
        "185451406929/31250000000",
        "185451406929/31250000000",
        "185451406929/31250000000",
        "185451406929/31250000000",
        "185451406929/31250000000",
        "185451406929/31250000000"
      ]
    },
    {
      "r_107_200": "1182871917441/200000000000",
      "r_113_200": "5917380692211/1000000000000",
      "r_19_40": "298094325761/50000000000",
      "r_1_2": "59114104493/10000000000",
      "r_21_40": "5913482027839/1000000000000",
      "r_23_40": "299184078179/50000000000",
      "r_3_5": "1197974527251/200000000000",
      "r_49_100": "5965237595711/1000000000000",
      "r_51_100": "5912237702051/1000000000000",
      "r_9_20": "590725540257/100000000000",
      "sharp": "5938989212869/1000000000000",
      "sharp_bins": [
        "5938989212869/1000000000000",
        "5938989212869/1000000000000",
        "5938989212869/1000000000000",
        "5938989212869/1000000000000",
        "5938989212869/1000000000000",
        "5938989212869/1000000000000",
        "5938989212869/1000000000000",
        "5938989212869/1000000000000",
        "5938989212869/1000000000000",
        "5938989212869/1000000000000",
        "5938989212869/1000000000000",
        "5938989212869/1000000000000",
        "5938989212869/1000000000000",
        "5938989212869/1000000000000",
        "5938989212869/1000000000000",
        "5938989212869/1000000000000"
      ]
    },
    {
      "r_107_200": "5918485703247/1000000000000",
      "r_113_200": "23685962841/4000000000",
      "r_19_40": "1491549520943/250000000000",
      "r_1_2": "369721834363/62500000000",
      "r_21_40": "2958806413363/500000000000",
      "r_23_40": "74850075711/12500000000",
      "r_3_5": "5994188945041/1000000000000",
      "r_49_100": "2984776628113/500000000000",
      "r_51_100": "5916374023679/1000000000000",
      "r_9_20": "1182279226619/200000000000",
      "sharp": "1485871425391/250000000000",
      "sharp_bins": [
        "1485871425391/250000000000",
        "1485871425391/250000000000",
        "1485871425391/250000000000",
        "1485871425391/250000000000",
        "1485871425391/250000000000",
        "1485871425391/250000000000",
        "1485871425391/250000000000",
        "1485871425391/250000000000",
        "1485871425391/250000000000",
        "1485871425391/250000000000",
        "1485871425391/250000000000",
        "1485871425391/250000000000",
        "1485871425391/250000000000",
        "1485871425391/250000000000",
        "1485871425391/250000000000",
        "1485871425391/250000000000"
      ]
    },
    {
      "r_107_200": "737851736947/125000000000",
      "r_113_200": "295291255037/50000000000",
      "r_19_40": "5947648111749/1000000000000",
      "r_1_2": "2949950971179/500000000000",
      "r_21_40": "5901949602039/1000000000000",
      "r_23_40": "5969186391669/1000000000000",
      "r_3_5": "74690251423/12500000000",
      "r_49_100": "743868168527/125000000000",
      "r_51_100": "5900725146923/1000000000000",
      "r_9_20": "736973038661/125000000000",
      "sharp": "5924303810051/1000000000000",
      "sharp_bins": [
        "5924303810051/1000000000000",
        "5924303810051/1000000000000",
        "5924303810051/1000000000000",
        "5924303810051/1000000000000",
        "5924303810051/1000000000000",
        "5924303810051/1000000000000",
        "5924303810051/1000000000000",
        "5924303810051/1000000000000",
        "5924303810051/1000000000000",
        "5924303810051/1000000000000",
        "5924303810051/1000000000000",
        "5924303810051/1000000000000",
        "5924303810051/1000000000000",
        "5924303810051/1000000000000",
        "5924303810051/1000000000000",
        "5924303810051/1000000000000"
      ]
    },
    {
      "r_107_200": "590702368261/100000000000",
      "r_113_200": "1477504711233/250000000000",
      "r_19_40": "744015705511/125000000000",
      "r_1_2": "1180824867169/200000000000",
      "r_21_40": "5906164036233/1000000000000",
      "r_23_40": "1194735852433/200000000000",
      "r_3_5": "1195941171329/200000000000",
      "r_49_100": "5955427430177/1000000000000",
      "r_51_100": "1180989010279/200000000000",
      "r_9_20": "1180001652757/200000000000",
      "sharp": "2964484903437/500000000000",
      "sharp_bins": [
        "2964484903437/500000000000",
        "2964484903437/500000000000",
        "2964484903437/500000000000",
        "2964484903437/500000000000",
        "2964484903437/500000000000",
        "2964484903437/500000000000",
        "2964484903437/500000000000",
        "2964484903437/500000000000",
        "2964484903437/500000000000",
        "2964484903437/500000000000",
        "2964484903437/500000000000",
        "2964484903437/500000000000",
        "2964484903437/500000000000",
        "2964484903437/500000000000",
        "2964484903437/500000000000",
        "2964484903437/500000000000"
      ]
    },
    {
      "r_107_200": "2955603984019/500000000000",
      "r_113_200": "5914187354693/1000000000000",
      "r_19_40": "2978277383833/500000000000",
      "r_1_2": "5908320935297/1000000000000",
      "r_21_40": "1477588219193/250000000000",
      "r_23_40": "1494530812617/250000000000",
      "r_3_5": "2992071344421/500000000000",
      "r_49_100": "5959861009289/1000000000000",
      "r_51_100": "5909139234787/1000000000000",
      "r_9_20": "1180841233097/200000000000",
      "sharp": "2966793100669/500000000000",
      "sharp_bins": [
        "2966793100669/500000000000",
        "2966793100669/500000000000",
        "2966793100669/500000000000",
        "2966793100669/500000000000",
        "2966793100669/500000000000",
        "2966793100669/500000000000",
        "2966793100669/500000000000",
        "2966793100669/500000000000",
        "2966793100669/500000000000",
        "2966793100669/500000000000",
        "2966793100669/500000000000",
        "2966793100669/500000000000",
        "2966793100669/500000000000",
        "2966793100669/500000000000",
        "2966793100669/500000000000",
        "2966793100669/500000000000"
      ]
    },
    {
      "r_107_200": "5915367050399/1000000000000",
      "r_113_200": "1479582731269/250000000000",
      "r_19_40": "5960936245123/1000000000000",
      "r_1_2": "5912492043511/1000000000000",
      "r_21_40": "5914516423463/1000000000000",
      "r_23_40": "5982519123271/1000000000000",
      "r_3_5": "5988531377709/1000000000000",
      "r_49_100": "596424684889/100000000000",
      "r_51_100": "5913307998757/1000000000000",
      "r_9_20": "2954189161059/500000000000",
      "sharp": "5938153762801/1000000000000",
      "sharp_bins": [
        "5938153762801/1000000000000",
        "5938153762801/1000000000000",
        "5938153762801/1000000000000",
        "5938153762801/1000000000000",
        "5938153762801/1000000000000",
        "5938153762801/1000000000000",
        "5938153762801/1000000000000",
        "5938153762801/1000000000000",
        "5938153762801/1000000000000",
        "5938153762801/1000000000000",
        "5938153762801/1000000000000",
        "5938153762801/1000000000000",
        "5938153762801/1000000000000",
        "5938153762801/1000000000000",
        "5938153762801/1000000000000",
        "5938153762801/1000000000000"
      ]
    },
    {
      "r_107_200": "1474889309289/250000000000",
      "r_113_200": "2951243217677/500000000000",
      "r_19_40": "1485525732957/250000000000",
      "r_1_2": "589670759189/100000000000",
      "r_21_40": "5898704828429/1000000000000",
      "r_23_40": "238535957133/40000000000",
      "r_3_5": "1492318999479/250000000000",
      "r_49_100": "5945313053537/1000000000000",
      "r_51_100": "29487588481/5000000000",
      "r_9_20": "736578602953/125000000000",
      "sharp": "14796718283/2500000000",
      "sharp_bins": [
        "14796718283/2500000000",
        "14796718283/2500000000",
        "14796718283/2500000000",
        "14796718283/2500000000",
        "14796718283/2500000000",
        "14796718283/2500000000",
        "14796718283/2500000000",
        "14796718283/2500000000",
        "14796718283/2500000000",
        "14796718283/2500000000",
        "14796718283/2500000000",
        "14796718283/2500000000",
        "14796718283/2500000000",
        "14796718283/2500000000",
        "14796718283/2500000000",
        "14796718283/2500000000"
      ]
    },
    {
      "r_107_200": "295190044077/50000000000",
      "r_113_200": "5906714310817/1000000000000",
      "r_19_40": "5946654062343/1000000000000",
      "r_1_2": "1475240769463/250000000000",
      "r_21_40": "590295284191/100000000000",
      "r_23_40": "5967967036273/1000000000000",
      "r_3_5": "1194767581693/200000000000",
      "r_49_100": "2974934637809/500000000000",
      "r_51_100": "5901770917749/1000000000000",
      "r_9_20": "1179377012071/200000000000",
      "sharp": "740428516063/125000000000",
      "sharp_bins": [
        "740428516063/125000000000",
        "740428516063/125000000000",
        "740428516063/125000000000",
        "740428516063/125000000000",
        "740428516063/125000000000",
        "740428516063/125000000000",
        "740428516063/125000000000",
        "740428516063/125000000000",
        "740428516063/125000000000",
        "740428516063/125000000000",
        "740428516063/125000000000",
        "740428516063/125000000000",
        "740428516063/125000000000",
        "740428516063/125000000000",
        "740428516063/125000000000",
        "740428516063/125000000000"
      ]
    },
    {
      "r_107_200": "2954009426171/500000000000",
      "r_113_200": "2955458390743/500000000000",
      "r_19_40": "2975577806831/500000000000",
      "r_1_2": "738149075437/125000000000",
      "r_21_40": "2953587546173/500000000000",
      "r_23_40": "1194497016077/200000000000",
      "r_3_5": "5978349721767/1000000000000",
      "r_49_100": "5954375820693/1000000000000",
      "r_51_100": "5905998250037/1000000000000",
      "r_9_20": "590111508529/100000000000",
      "sharp": "5928118159301/1000000000000",
      "sharp_bins": [
        "5928118159301/1000000000000",
        "5928118159301/1000000000000",
        "5928118159301/1000000000000",
        "5928118159301/1000000000000",
        "5928118159301/1000000000000",
        "5928118159301/1000000000000",
        "5928118159301/1000000000000",
        "5928118159301/1000000000000",
        "5928118159301/1000000000000",
        "5928118159301/1000000000000",
        "5928118159301/1000000000000",
        "5928118159301/1000000000000",
        "5928118159301/1000000000000",
        "5928118159301/1000000000000",
        "5928118159301/1000000000000",
        "5928118159301/1000000000000"
      ]
    },
    {
      "r_107_200": "5912211311833/1000000000000",
      "r_113_200": "1478773501657/250000000000",
      "r_19_40": "5955608370747/1000000000000",
      "r_1_2": "5909396334827/1000000000000",
      "r_21_40": "738921467887/125000000000",
      "r_23_40": "5976953849707/1000000000000",
      "r_3_5": "747851528433/125000000000",
      "r_49_100": "5958833474441/1000000000000",
      "r_51_100": "46173436391/7812500000",
      "r_9_20": "59053190691/10000000000",
      "sharp": "296637909867/50000000000",
      "sharp_bins": [
        "296637909867/50000000000",
        "296637909867/50000000000",
        "296637909867/50000000000",
        "296637909867/50000000000",
        "296637909867/50000000000",
        "296637909867/50000000000",
        "296637909867/50000000000",
        "296637909867/50000000000",
        "296637909867/50000000000",
        "296637909867/50000000000",
        "296637909867/50000000000",
        "296637909867/50000000000",
        "296637909867/50000000000",
        "296637909867/50000000000",
        "296637909867/50000000000",
        "296637909867/50000000000"
      ]
    },
    {
      "r_107_200": "5896261505591/1000000000000",
      "r_113_200": "5899111456657/1000000000000",
      "r_19_40": "371030414217/62500000000",
      "r_1_2": "5893465490253/1000000000000",
      "r_21_40": "1473855022919/250000000000",
      "r_23_40": "595754192657/100000000000",
      "r_3_5": "1490816306441/250000000000",
      "r_49_100": "296979816577/50000000000",
      "r_51_100": "5894242459867/1000000000000",
      "r_9_20": "588941236669/100000000000",
      "sharp": "739125231929/125000000000",
      "sharp_bins": [
        "739125231929/125000000000",
        "739125231929/125000000000",
        "739125231929/125000000000",
        "739125231929/125000000000",
        "739125231929/125000000000",
        "739125231929/125000000000",
        "739125231929/125000000000",
        "739125231929/125000000000",
        "739125231929/125000000000",
        "739125231929/125000000000",
        "739125231929/125000000000",
        "739125231929/125000000000",
        "739125231929/125000000000",
        "739125231929/125000000000",
        "739125231929/125000000000",
        "739125231929/125000000000"
      ]
    },
    {
      "r_107_200": "2950269855781/500000000000",
      "r_113_200": "3689608857/625000000",
      "r_19_40": "2970556419131/500000000000",
      "r_1_2": "5897754731331/1000000000000",
      "r_21_40": "2949851188377/500000000000",
      "r_23_40": "2981093392359/500000000000",
      "r_3_5": "2983952424317/500000000000",
      "r_49_100": "2972114132541/500000000000",
      "r_51_100": "1474632389243/250000000000",
      "r_9_20": "5893701527329/1000000000000",
      "sharp": "369863686477/62500000000",
      "sharp_bins": [
        "369863686477/62500000000",
        "369863686477/62500000000",
        "369863686477/62500000000",
        "369863686477/62500000000",
        "369863686477/62500000000",
        "369863686477/62500000000",
        "369863686477/62500000000",
        "369863686477/62500000000",
        "369863686477/62500000000",
        "369863686477/62500000000",
        "369863686477/62500000000",
        "369863686477/62500000000",
        "369863686477/62500000000",
        "369863686477/62500000000",
        "369863686477/62500000000",
        "369863686477/62500000000"
      ]
    },
    {
      "r_107_200": "5904791934409/1000000000000",
      "r_113_200": "5907611173469/1000000000000",
      "r_19_40": "1189137653849/200000000000",
      "r_1_2": "5902017708527/1000000000000",
      "r_21_40": "5903958591719/1000000000000",
      "r_23_40": "372923772913/62500000000",
      "r_3_5": "5972493156401/1000000000000",
      "r_49_100": "5948809316659/1000000000000",
      "r_51_100": "5902790461627/1000000000000",
      "r_9_20": "1474491045177/250000000000",
      "sharp": "1480646028669/250000000000",
      "sharp_bins": [
        "1480646028669/250000000000",
        "1480646028669/250000000000",
        "1480646028669/250000000000",
        "1480646028669/250000000000",
        "1480646028669/250000000000",
        "1480646028669/250000000000",
        "1480646028669/250000000000",
        "1480646028669/250000000000",
        "1480646028669/250000000000",
        "1480646028669/250000000000",
        "1480646028669/250000000000",
        "1480646028669/250000000000",
        "1480646028669/250000000000",
        "1480646028669/250000000000",
        "1480646028669/250000000000",
        "1480646028669/250000000000"
      ]
    },
    {
      "r_107_200": "2954509029109/500000000000",
      "r_113_200": "5911822345533/1000000000000",
      "r_19_40": "148755343207/25000000000",
      "r_1_2": "590625430871/100000000000",
      "r_21_40": "2954094310709/500000000000",
      "r_23_40": "93301929441/15625000000",
      "r_3_5": "2988515480831/500000000000",
      "r_49_100": "5953340294877/1000000000000",
      "r_51_100": "2953512529939/500000000000",
      "r_9_20": "5902200217973/1000000000000",
      "sharp": "592729806329/100000000000",
      "sharp_bins": [
        "592729806329/100000000000",
        "592729806329/100000000000",
        "592729806329/100000000000",
        "592729806329/100000000000",
        "592729806329/100000000000",
        "592729806329/100000000000",
        "592729806329/100000000000",
        "592729806329/100000000000",
        "592729806329/100000000000",
        "592729806329/100000000000",
        "592729806329/100000000000",
        "592729806329/100000000000",
        "592729806329/100000000000",
        "592729806329/100000000000",
        "592729806329/100000000000",
        "592729806329/100000000000"
      ]
    },
    {
      "r_107_200": "1174361240991/200000000000",
      "r_113_200": "1174918194419/200000000000",
      "r_19_40": "36907715321/6250000000",
      "r_1_2": "1467267133551/250000000000",
      "r_21_40": "1467756488593/250000000000",
      "r_23_40": "2962779892981/500000000000",
      "r_3_5": "5931043816519/1000000000000",
      "r_49_100": "5908182451757/1000000000000",
      "r_51_100": "1467459675507/250000000000",
      "r_9_20": "234603244359/40000000000",
      "sharp": "73511865349/12500000000",
      "sharp_bins": [
        "73511865349/12500000000",
        "73511865349/12500000000",
        "73511865349/12500000000",
        "73511865349/12500000000",
        "73511865349/12500000000",
        "73511865349/12500000000",
        "73511865349/12500000000",
        "73511865349/12500000000",
        "73511865349/12500000000",
        "73511865349/12500000000",
        "73511865349/12500000000",
        "73511865349/12500000000",
        "73511865349/12500000000",
        "73511865349/12500000000",
        "73511865349/12500000000",
        "73511865349/12500000000"
      ]
    },
    {
      "r_107_200": "5876267397847/1000000000000",
      "r_113_200": "5879035955557/1000000000000",
      "r_19_40": "5910238210973/1000000000000",
      "r_1_2": "2936770303323/500000000000",
      "r_21_40": "5875491451223/1000000000000",
      "r_23_40": "5930588531819/1000000000000",
      "r_3_5": "5936069112401/1000000000000",
      "r_49_100": "5913193226731/1000000000000",
      "r_51_100": "367144295809/62500000000",
      "r_9_20": "5869552884199/1000000000000",
      "sharp": "1471537678241/250000000000",
      "sharp_bins": [
        "1471537678241/250000000000",
        "1471537678241/250000000000",
        "1471537678241/250000000000",
        "1471537678241/250000000000",
        "1471537678241/250000000000",
        "1471537678241/250000000000",
        "1471537678241/250000000000",
        "1471537678241/250000000000",
        "1471537678241/250000000000",
        "1471537678241/250000000000",
        "1471537678241/250000000000",
        "1471537678241/250000000000",
        "1471537678241/250000000000",
        "1471537678241/250000000000",
        "1471537678241/250000000000",
        "1471537678241/250000000000"
      ]
    },
    {
      "r_107_200": "5880701480111/1000000000000",
      "r_113_200": "1176690822187/200000000000",
      "r_19_40": "5915185081423/1000000000000",
      "r_1_2": "2938992643743/500000000000",
      "r_21_40": "5879929745149/1000000000000",
      "r_23_40": "2967779922887/500000000000",
      "r_3_5": "2970518462951/500000000000",
      "r_49_100": "5918147000977/1000000000000",
      "r_51_100": "5878751442619/1000000000000",
      "r_9_20": "5873997023267/1000000000000",
      "sharp": "1178258808501/200000000000",
      "sharp_bins": [
        "1178258808501/200000000000",
        "1178258808501/200000000000",
        "1178258808501/200000000000",
        "1178258808501/200000000000",
        "1178258808501/200000000000",
        "1178258808501/200000000000",
        "1178258808501/200000000000",
        "1178258808501/200000000000",
        "1178258808501/200000000000",
        "1178258808501/200000000000",
        "1178258808501/200000000000",
        "1178258808501/200000000000",
        "1178258808501/200000000000",
        "1178258808501/200000000000",
        "1178258808501/200000000000",
        "1178258808501/200000000000"
      ]
    },
    {
      "r_107_200": "5885108335909/1000000000000",
      "r_113_200": "1471961330073/250000000000",
      "r_19_40": "1480018998377/250000000000",
      "r_1_2": "5882402463721/1000000000000",
      "r_21_40": "5884340721103/1000000000000",
      "r_23_40": "1485118665747/250000000000",
      "r_3_5": "2972974096427/500000000000",
      "r_49_100": "592304470609/100000000000",
      "r_51_100": "1176633343443/200000000000",
      "r_9_20": "1175682683513/200000000000",
      "sharp": "5896380154489/1000000000000",
      "sharp_bins": [
        "5896380154489/1000000000000",
        "5896380154489/1000000000000",
        "5896380154489/1000000000000",
        "5896380154489/1000000000000",
        "5896380154489/1000000000000",
        "5896380154489/1000000000000",
        "5896380154489/1000000000000",
        "5896380154489/1000000000000",
        "5896380154489/1000000000000",
        "5896380154489/1000000000000",
        "5896380154489/1000000000000",
        "5896380154489/1000000000000",
        "5896380154489/1000000000000",
        "5896380154489/1000000000000",
        "5896380154489/1000000000000",
        "5896380154489/1000000000000"
      ]
    },
    {
      "r_107_200": "733524274683/125000000000",
      "r_113_200": "2935442414047/500000000000",
      "r_19_40": "1474718163969/250000000000",
      "r_1_2": "1173098225381/200000000000",
      "r_21_40": "5867426761799/1000000000000",
      "r_23_40": "5918920132867/1000000000000",
      "r_3_5": "5924331863279/1000000000000",
      "r_49_100": "737724153739/125000000000",
      "r_51_100": "586627641043/100000000000",
      "r_9_20": "5861539498803/1000000000000",
      "sharp": "2937350477237/500000000000",
      "sharp_bins": [
        "2937350477237/500000000000",
        "2937350477237/500000000000",
        "2937350477237/500000000000",
        "2937350477237/500000000000",
        "2937350477237/500000000000",
        "2937350477237/500000000000",
        "2937350477237/500000000000",
        "2937350477237/500000000000",
        "2937350477237/500000000000",
        "2937350477237/500000000000",
        "2937350477237/500000000000",
        "2937350477237/500000000000",
        "2937350477237/500000000000",
        "2937350477237/500000000000",
        "2937350477237/500000000000",
        "2937350477237/500000000000"
      ]
    },
    {
      "r_107_200": "734086589411/125000000000",
      "r_113_200": "5875367401049/1000000000000",
      "r_19_40": "1180792560873/200000000000",
      "r_1_2": "2934999831473/500000000000",
      "r_21_40": "5871929328519/1000000000000",
      "r_23_40": "2962018573001/500000000000",
      "r_3_5": "5929445924061/1000000000000",
      "r_49_100": "2953445287753/500000000000",
      "r_51_100": "2935391630253/500000000000",
      "r_9_20": "183313968857/31250000000",
      "sharp": "587998902321/100000000000",
      "sharp_bins": [
        "587998902321/100000000000",
        "587998902321/100000000000",
        "587998902321/100000000000",
        "587998902321/100000000000",
        "587998902321/100000000000",
        "587998902321/100000000000",
        "587998902321/100000000000",
        "587998902321/100000000000",
        "587998902321/100000000000",
        "587998902321/100000000000",
        "587998902321/100000000000",
        "587998902321/100000000000",
        "587998902321/100000000000",
        "587998902321/100000000000",
        "587998902321/100000000000",
        "587998902321/100000000000"
      ]
    },
    {
      "r_107_200": "5877163671979/1000000000000",
      "r_113_200": "5879822698601/1000000000000",
      "r_19_40": "1181798930393/200000000000",
      "r_1_2": "5874480364281/1000000000000",
      "r_21_40": "5876404243731/1000000000000",
      "r_23_40": "592909530213/100000000000",
      "r_3_5": "2967250537223/500000000000",
      "r_49_100": "2955964753501/500000000000",
      "r_51_100": "5875262341477/1000000000000",
      "r_9_20": "5870526435167/1000000000000",
      "sharp": "5885217518343/1000000000000",
      "sharp_bins": [
        "5885217518343/1000000000000",
        "5885217518343/1000000000000",
        "5885217518343/1000000000000",
        "5885217518343/1000000000000",
        "5885217518343/1000000000000",
        "5885217518343/1000000000000",
        "5885217518343/1000000000000",
        "5885217518343/1000000000000",
        "5885217518343/1000000000000",
        "5885217518343/1000000000000",
        "5885217518343/1000000000000",
        "5885217518343/1000000000000",
        "5885217518343/1000000000000",
        "5885217518343/1000000000000",
        "5885217518343/1000000000000",
        "5885217518343/1000000000000"
      ]
    },
    {
      "r_107_200": "5881607367407/1000000000000",
      "r_113_200": "2942125508463/500000000000",
      "r_19_40": "2956984578701/500000000000",
      "r_1_2": "2939466767429/500000000000",
      "r_21_40": "5880851808559/1000000000000",
      "r_23_40": "5934095564393/1000000000000",
      "r_3_5": "2969749139121/500000000000",
      "r_49_100": "23112933531/3906250000",
      "r_51_100": "5879713956219/1000000000000",
      "r_9_20": "5874978102787/1000000000000",
      "sharp": "5890387405797/1000000000000",
      "sharp_bins": [
        "5890387405797/1000000000000",
        "5890387405797/1000000000000",
        "5890387405797/1000000000000",
        "5890387405797/1000000000000",
        "5890387405797/1000000000000",
        "5890387405797/1000000000000",
        "5890387405797/1000000000000",
        "5890387405797/1000000000000",
        "5890387405797/1000000000000",
        "5890387405797/1000000000000",
        "5890387405797/1000000000000",
        "5890387405797/1000000000000",
        "5890387405797/1000000000000",
        "5890387405797/1000000000000",
        "5890387405797/1000000000000",
        "5890387405797/1000000000000"
      ]
    },
    {
      "r_107_200": "5864534484567/1000000000000",
      "r_113_200": "5867112279669/1000000000000",
      "r_19_40": "5892410989919/1000000000000",
      "r_1_2": "1172372957807/200000000000",
      "r_21_40": "1465944238963/250000000000",
      "r_23_40": "1478044286313/250000000000",
      "r_3_5": "18492301847/3125000000",
      "r_49_100": "2947657179187/500000000000",
      "r_51_100": "2931317318723/500000000000",
      "r_9_20": "732240791747/125000000000",
      "sharp": "2934159390761/500000000000",
      "sharp_bins": [
        "2934159390761/500000000000",
        "2934159390761/500000000000",
        "2934159390761/500000000000",
        "2934159390761/500000000000",
        "2934159390761/500000000000",
        "2934159390761/500000000000",
        "2934159390761/500000000000",
        "2934159390761/500000000000",
        "2934159390761/500000000000",
        "2934159390761/500000000000",
        "2934159390761/500000000000",
        "2934159390761/500000000000",
        "2934159390761/500000000000",
        "2934159390761/500000000000",
        "2934159390761/500000000000",
        "2934159390761/500000000000"
      ]
    },
    {
      "r_107_200": "5869070885241/1000000000000",
      "r_113_200": "2935816564621/500000000000",
      "r_19_40": "5897589410363/1000000000000",
      "r_1_2": "2933205167927/500000000000",
      "r_21_40": "5868317137873/1000000000000",
      "r_23_40": "184918262231/31250000000",
      "r_3_5": "5922741280609/1000000000000",
      "r_49_100": "295025004027/50000000000",
      "r_51_100": "5867178689399/1000000000000",
      "r_9_20": "146561751243/25000000000",
      "sharp": "2936847770941/500000000000",
      "sharp_bins": [
        "2936847770941/500000000000",
        "2936847770941/500000000000",
        "2936847770941/500000000000",
        "2936847770941/500000000000",
        "2936847770941/500000000000",
        "2936847770941/500000000000",
        "2936847770941/500000000000",
        "2936847770941/500000000000",
        "2936847770941/500000000000",
        "2936847770941/500000000000",
        "2936847770941/500000000000",
        "2936847770941/500000000000",
        "2936847770941/500000000000",
        "2936847770941/500000000000",
        "2936847770941/500000000000",
        "2936847770941/500000000000"
      ]
    },
    {
      "r_107_200": "5873579552121/1000000000000",
      "r_113_200": "1175225306417/200000000000",
      "r_19_40": "5902708080091/1000000000000",
      "r_1_2": "1467731970933/250000000000",
      "r_21_40": "2936414749193/500000000000",
      "r_23_40": "5922531316307/1000000000000",
      "r_3_5": "2963942796561/500000000000",
      "r_49_100": "5905625937671/1000000000000",
      "r_51_100": "1174338961299/200000000000",
      "r_9_20": "5866985537117/1000000000000",
      "sharp": "5879011270869/1000000000000",
      "sharp_bins": [
        "5879011270869/1000000000000",
        "5879011270869/1000000000000",
        "5879011270869/1000000000000",
        "5879011270869/1000000000000",
        "5879011270869/1000000000000",
        "5879011270869/1000000000000",
        "5879011270869/1000000000000",
        "5879011270869/1000000000000",
        "5879011270869/1000000000000",
        "5879011270869/1000000000000",
        "5879011270869/1000000000000",
        "5879011270869/1000000000000",
        "5879011270869/1000000000000",
        "5879011270869/1000000000000",
        "5879011270869/1000000000000",
        "5879011270869/1000000000000"
      ]
    },
    {
      "r_107_200": "5878060375161/1000000000000",
      "r_113_200": "73507404699/12500000000",
      "r_19_40": "738470998313/125000000000",
      "r_1_2": "2937708662759/500000000000",
      "r_21_40": "2938656964077/500000000000",
      "r_23_40": "2963809455937/500000000000",
      "r_3_5": "593297052113/100000000000",
      "r_49_100": "5910692917981/1000000000000",
      "r_51_100": "5876182880741/1000000000000",
      "r_9_20": "5871472693477/1000000000000",
      "sharp": "294213348157/50000000000",
      "sharp_bins": [
        "294213348157/50000000000",
        "294213348157/50000000000",
        "294213348157/50000000000",
        "294213348157/50000000000",
        "294213348157/50000000000",
        "294213348157/50000000000",
        "294213348157/50000000000",
        "294213348157/50000000000",
        "294213348157/50000000000",
        "294213348157/50000000000",
        "294213348157/50000000000",
        "294213348157/50000000000",
        "294213348157/50000000000",
        "294213348157/50000000000",
        "294213348157/50000000000",
        "294213348157/50000000000"
      ]
    },
    {
      "r_107_200": "1470628412303/250000000000",
      "r_113_200": "2942515475947/500000000000",
      "r_19_40": "1182554019253/200000000000",
      "r_1_2": "1469969740011/250000000000",
      "r_21_40": "5881770723253/1000000000000",
      "r_23_40": "5932648149203/1000000000000",
      "r_3_5": "1187599407281/200000000000",
      "r_49_100": "5915701988943/1000000000000",
      "r_51_100": "18377010031/3125000000",
      "r_9_20": "5875931822337/1000000000000",
      "sharp": "5889463592581/1000000000000",
      "sharp_bins": [
        "5889463592581/1000000000000",
        "5889463592581/1000000000000",
        "5889463592581/1000000000000",
        "5889463592581/1000000000000",
        "5889463592581/1000000000000",
        "5889463592581/1000000000000",
        "5889463592581/1000000000000",
        "5889463592581/1000000000000",
        "5889463592581/1000000000000",
        "5889463592581/1000000000000",
        "5889463592581/1000000000000",
        "5889463592581/1000000000000",
        "5889463592581/1000000000000",
        "5889463592581/1000000000000",
        "5889463592581/1000000000000",
        "5889463592581/1000000000000"
      ]
    },
    {
      "r_107_200": "1177387890509/200000000000",
      "r_113_200": "5889442341577/1000000000000",
      "r_19_40": "2958857677831/500000000000",
      "r_1_2": "1176862572419/200000000000",
      "r_21_40": "1177239992189/200000000000",
      "r_23_40": "5937619979003/1000000000000",
      "r_3_5": "1485741522577/250000000000",
      "r_49_100": "5920654097653/1000000000000",
      "r_51_100": "29425379349/5000000000",
      "r_9_20": "5880362993969/1000000000000",
      "sharp": "5894602112669/1000000000000",
      "sharp_bins": [
        "5894602112669/1000000000000",
        "5894602112669/1000000000000",
        "5894602112669/1000000000000",
        "5894602112669/1000000000000",
        "5894602112669/1000000000000",
        "5894602112669/1000000000000",
        "5894602112669/1000000000000",
        "5894602112669/1000000000000",
        "5894602112669/1000000000000",
        "5894602112669/1000000000000",
        "5894602112669/1000000000000",
        "5894602112669/1000000000000",
        "5894602112669/1000000000000",
        "5894602112669/1000000000000",
        "5894602112669/1000000000000",
        "5894602112669/1000000000000"
      ]
    },
    {
      "r_107_200": "5891332720861/1000000000000",
      "r_113_200": "2946910866199/500000000000",
      "r_19_40": "2961302345587/500000000000",
      "r_1_2": "5888713695977/1000000000000",
      "r_21_40": "5890596496357/1000000000000",
      "r_23_40": "5942535332139/1000000000000",
      "r_3_5": "371742413397/62500000000",
      "r_49_100": "23146680357/3906250000",
      "r_51_100": "2944737799623/500000000000",
      "r_9_20": "58847605303/10000000000",
      "sharp": "2949841728517/500000000000",
      "sharp_bins": [
        "2949841728517/500000000000",
        "2949841728517/500000000000",
        "2949841728517/500000000000",
        "2949841728517/500000000000",
        "2949841728517/500000000000",
        "2949841728517/500000000000",
        "2949841728517/500000000000",
        "2949841728517/500000000000",
        "2949841728517/500000000000",
        "2949841728517/500000000000",
        "2949841728517/500000000000",
        "2949841728517/500000000000",
        "2949841728517/500000000000",
        "2949841728517/500000000000",
        "2949841728517/500000000000",
        "2949841728517/500000000000"
      ]
    },
    {
      "r_107_200": "1179139787603/200000000000",
      "r_113_200": "2949087172681/500000000000",
      "r_19_40": "370464938137/62500000000",
      "r_1_2": "2946543614597/500000000000",
      "r_21_40": "589496589759/100000000000",
      "r_23_40": "148684878009/25000000000",
      "r_3_5": "1488183880231/250000000000",
      "r_49_100": "5930391118347/1000000000000",
      "r_51_100": "5893848087873/1000000000000",
      "r_9_20": "5889130556653/1000000000000",
      "sharp": "5904708540183/1000000000000",
      "sharp_bins": [
        "5904708540183/1000000000000",
        "5904708540183/1000000000000",
        "5904708540183/1000000000000",
        "5904708540183/1000000000000",
        "5904708540183/1000000000000",
        "5904708540183/1000000000000",
        "5904708540183/1000000000000",
        "5904708540183/1000000000000",
        "5904708540183/1000000000000",
        "5904708540183/1000000000000",
        "5904708540183/1000000000000",
        "5904708540183/1000000000000",
        "5904708540183/1000000000000",
        "5904708540183/1000000000000",
        "5904708540183/1000000000000",
        "5904708540183/1000000000000"
      ]
    },
    {
      "r_107_200": "5878952846663/1000000000000",
      "r_113_200": "1176273085439/200000000000",
      "r_19_40": "1476638279499/250000000000",
      "r_1_2": "5876343349381/1000000000000",
      "r_21_40": "367387023443/62500000000",
      "r_23_40": "1481497506427/250000000000",
      "r_3_5": "5931402257903/1000000000000",
      "r_49_100": "1181896934977/200000000000",
      "r_51_100": "1175418569341/200000000000",
      "r_9_20": "2936196838819/500000000000",
      "sharp": "1470805786231/250000000000",
      "sharp_bins": [
        "1470805786231/250000000000",
        "1470805786231/250000000000",
        "1470805786231/250000000000",
        "1470805786231/250000000000",
        "1470805786231/250000000000",
        "1470805786231/250000000000",
        "1470805786231/250000000000",
        "1470805786231/250000000000",
        "1470805786231/250000000000",
        "1470805786231/250000000000",
        "1470805786231/250000000000",
        "1470805786231/250000000000",
        "1470805786231/250000000000",
        "1470805786231/250000000000",
        "1470805786231/250000000000",
        "1470805786231/250000000000"
      ]
    },
    {
      "r_107_200": "1470853979757/250000000000",
      "r_113_200": "735726810967/125000000000",
      "r_19_40": "5911582828171/1000000000000",
      "r_1_2": "5880813661627/1000000000000",
      "r_21_40": "1470664616601/250000000000",
      "r_23_40": "5931049118409/1000000000000",
      "r_3_5": "1187291670929/200000000000",
      "r_49_100": "5914521246101/1000000000000",
      "r_51_100": "5881562101953/1000000000000",
      "r_9_20": "2938430303071/500000000000",
      "sharp": "5888447104399/1000000000000",
      "sharp_bins": [
        "5888447104399/1000000000000",
        "5888447104399/1000000000000",
        "5888447104399/1000000000000",
        "5888447104399/1000000000000",
        "5888447104399/1000000000000",
        "5888447104399/1000000000000",
        "5888447104399/1000000000000",
        "5888447104399/1000000000000",
        "5888447104399/1000000000000",
        "5888447104399/1000000000000",
        "5888447104399/1000000000000",
        "5888447104399/1000000000000",
        "5888447104399/1000000000000",
        "5888447104399/1000000000000",
        "5888447104399/1000000000000",
        "5888447104399/1000000000000"
      ]
    },
    {
      "r_107_200": "23551403553/4000000000",
      "r_113_200": "1472558934203/250000000000",
      "r_19_40": "2958277619669/500000000000",
      "r_1_2": "5885255611279/1000000000000",
      "r_21_40": "2943548185791/500000000000",
      "r_23_40": "5936050340027/1000000000000",
      "r_3_5": "5941456527829/1000000000000",
      "r_49_100": "369968775411/62500000000",
      "r_51_100": "1471500764523/250000000000",
      "r_9_20": "5881298948307/1000000000000",
      "sharp": "2946806250877/500000000000",
      "sharp_bins": [
        "2946806250877/500000000000",
        "2946806250877/500000000000",
        "2946806250877/500000000000",
        "2946806250877/500000000000",
        "2946806250877/500000000000",
        "2946806250877/500000000000",
        "2946806250877/500000000000",
        "2946806250877/500000000000",
        "2946806250877/500000000000",
        "2946806250877/500000000000",
        "2946806250877/500000000000",
        "2946806250877/500000000000",
        "2946806250877/500000000000",
        "2946806250877/500000000000",
        "2946806250877/500000000000",
        "2946806250877/500000000000"
      ]
    },
    {
      "r_107_200": "5892253443461/1000000000000",
      "r_113_200": "5894625103847/1000000000000",
      "r_19_40": "2960735642789/500000000000",
      "r_1_2": "5889664628839/1000000000000",
      "r_21_40": "368218856467/62500000000",
      "r_23_40": "5940994629097/1000000000000",
      "r_3_5": "5946397716613/1000000000000",
      "r_49_100": "5924423091197/1000000000000",
      "r_51_100": "2945205608461/500000000000",
      "r_9_20": "1471425951619/250000000000",
      "sharp": "1474680069567/250000000000",
      "sharp_bins": [
        "1474680069567/250000000000",
        "1474680069567/250000000000",
        "1474680069567/250000000000",
        "1474680069567/250000000000",
        "1474680069567/250000000000",
        "1474680069567/250000000000",
        "1474680069567/250000000000",
        "1474680069567/250000000000",
        "1474680069567/250000000000",
        "1474680069567/250000000000",
        "1474680069567/250000000000",
        "1474680069567/250000000000",
        "1474680069567/250000000000",
        "1474680069567/250000000000",
        "1474680069567/250000000000",
        "1474680069567/250000000000"
      ]
    },
    {
      "r_107_200": "1468828457241/250000000000",
      "r_113_200": "734706848011/125000000000",
      "r_19_40": "295011198919/50000000000",
      "r_1_2": "2936368959107/500000000000",
      "r_21_40": "367160384299/62500000000",
      "r_23_40": "5919226282873/1000000000000",
      "r_3_5": "2962358168149/500000000000",
      "r_49_100": "2951577935439/500000000000",
      "r_51_100": "5873472473581/1000000000000",
      "r_9_20": "293439187777/50000000000",
      "sharp": "1175379466849/200000000000",
      "sharp_bins": [
        "1175379466849/200000000000",
        "1175379466849/200000000000",
        "1175379466849/200000000000",
        "1175379466849/200000000000",
        "1175379466849/200000000000",
        "1175379466849/200000000000",
        "1175379466849/200000000000",
        "1175379466849/200000000000",
        "1175379466849/200000000000",
        "1175379466849/200000000000",
        "1175379466849/200000000000",
        "1175379466849/200000000000",
        "1175379466849/200000000000",
        "1175379466849/200000000000",
        "1175379466849/200000000000",
        "1175379466849/200000000000"
      ]
    },
    {
      "r_107_200": "5879814326257/1000000000000",
      "r_113_200": "2941070935541/500000000000",
      "r_19_40": "1181068014781/200000000000",
      "r_1_2": "5877244876873/1000000000000",
      "r_21_40": "5879069431867/1000000000000",
      "r_23_40": "592437456209/100000000000",
      "r_3_5": "189755563/32000000",
      "r_49_100": "92316856551/15625000000",
      "r_51_100": "5877978549121/1000000000000",
      "r_9_20": "2936643356599/500000000000",
      "sharp": "5882208521231/1000000000000",
      "sharp_bins": [
        "5882208521231/1000000000000",
        "5882208521231/1000000000000",
        "5882208521231/1000000000000",
        "5882208521231/1000000000000",
        "5882208521231/1000000000000",
        "5882208521231/1000000000000",
        "5882208521231/1000000000000",
        "5882208521231/1000000000000",
        "5882208521231/1000000000000",
        "5882208521231/1000000000000",
        "5882208521231/1000000000000",
        "5882208521231/1000000000000",
        "5882208521231/1000000000000",
        "5882208521231/1000000000000",
        "5882208521231/1000000000000",
        "5882208521231/1000000000000"
      ]
    },
    {
      "r_107_200": "5884286839289/1000000000000",
      "r_113_200": "5886601247383/1000000000000",
      "r_19_40": "738799682181/125000000000",
      "r_1_2": "294086180767/50000000000",
      "r_21_40": "5883544654511/1000000000000",
      "r_23_40": "5929463537689/1000000000000",
      "r_3_5": "5934946995971/1000000000000",
      "r_49_100": "591334294349/100000000000",
      "r_51_100": "1470614115567/250000000000",
      "r_9_20": "1175552250939/200000000000",
      "sharp": "1471864930637/250000000000",
      "sharp_bins": [
        "1471864930637/250000000000",
        "1471864930637/250000000000",
        "1471864930637/250000000000",
        "1471864930637/250000000000",
        "1471864930637/250000000000",
        "1471864930637/250000000000",
        "1471864930637/250000000000",
        "1471864930637/250000000000",
        "1471864930637/250000000000",
        "1471864930637/250000000000",
        "1471864930637/250000000000",
        "1471864930637/250000000000",
        "1471864930637/250000000000",
        "1471864930637/250000000000",
        "1471864930637/250000000000",
        "1471864930637/250000000000"
      ]
    },
    {
      "r_107_200": "184022848991/31250000000",
      "r_113_200": "5891032731733/1000000000000",
      "r_19_40": "2957698545469/500000000000",
      "r_1_2": "45985733693/7812500000",
      "r_21_40": "5887991610307/1000000000000",
      "r_23_40": "5934494176153/1000000000000",
      "r_3_5": "5939974260053/1000000000000",
      "r_49_100": "1479587301573/250000000000",
      "r_51_100": "2943452998899/500000000000",
      "r_9_20": "2941103566443/500000000000",
      "sharp": "2946325953701/500000000000",
      "sharp_bins": [
        "2946325953701/500000000000",
        "2946325953701/500000000000",
        "2946325953701/500000000000",
        "2946325953701/500000000000",
        "2946325953701/500000000000",
        "2946325953701/500000000000",
        "2946325953701/500000000000",
        "2946325953701/500000000000",
        "2946325953701/500000000000",
        "2946325953701/500000000000",
        "2946325953701/500000000000",
        "2946325953701/500000000000",
        "2946325953701/500000000000",
        "2946325953701/500000000000",
        "2946325953701/500000000000",
        "2946325953701/500000000000"
      ]
    },
    {
      "r_107_200": "5849245220263/1000000000000",
      "r_113_200": "365720947839/62500000000",
      "r_19_40": "293267041629/50000000000",
      "r_1_2": "2923371620363/500000000000",
      "r_21_40": "2924266875807/500000000000",
      "r_23_40": "5883442524647/1000000000000",
      "r_3_5": "5889011736037/1000000000000",
      "r_49_100": "1467035133917/250000000000",
      "r_51_100": "5847449273903/1000000000000",
      "r_9_20": "2921391458847/500000000000",
      "sharp": "365595256413/62500000000",
      "sharp_bins": [
        "365595256413/62500000000",
        "365595256413/62500000000",
        "365595256413/62500000000",
        "365595256413/62500000000",
        "365595256413/62500000000",
        "365595256413/62500000000",
        "365595256413/62500000000",
        "365595256413/62500000000",
        "365595256413/62500000000",
        "365595256413/62500000000",
        "365595256413/62500000000",
        "365595256413/62500000000",
        "365595256413/62500000000",
        "365595256413/62500000000",
        "365595256413/62500000000",
        "365595256413/62500000000"
      ]
    },
    {
      "r_107_200": "2926971489283/500000000000",
      "r_113_200": "2928109802209/500000000000",
      "r_19_40": "2935446676961/500000000000",
      "r_1_2": "5851447283201/1000000000000",
      "r_21_40": "2926617179333/500000000000",
      "r_23_40": "1177806945091/200000000000",
      "r_3_5": "5894600838727/1000000000000",
      "r_49_100": "5873701020187/1000000000000",
      "r_51_100": "5852152467979/1000000000000",
      "r_9_20": "584748275023/100000000000",
      "sharp": "5854134064381/1000000000000",
      "sharp_bins": [
        "5854134064381/1000000000000",
        "5854134064381/1000000000000",
        "5854134064381/1000000000000",
        "5854134064381/1000000000000",
        "5854134064381/1000000000000",
        "5854134064381/1000000000000",
        "5854134064381/1000000000000",
        "5854134064381/1000000000000",
        "5854134064381/1000000000000",
        "5854134064381/1000000000000",
        "5854134064381/1000000000000",
        "5854134064381/1000000000000",
        "5854134064381/1000000000000",
        "5854134064381/1000000000000",
        "5854134064381/1000000000000",
        "5854134064381/1000000000000"
      ]
    },
    {
      "r_107_200": "5858609788513/1000000000000",
      "r_113_200": "5860873472557/1000000000000",
      "r_19_40": "5876379910087/1000000000000",
      "r_1_2": "1464030007111/250000000000",
      "r_21_40": "5857903905803/1000000000000",
      "r_23_40": "2947280157039/500000000000",
      "r_3_5": "5900123273813/1000000000000",
      "r_49_100": "5879195418851/1000000000000",
      "r_51_100": "5856824454661/1000000000000",
      "r_9_20": "1463037737271/250000000000",
      "sharp": "5858713646777/1000000000000",
      "sharp_bins": [
        "5858713646777/1000000000000",
        "5858713646777/1000000000000",
        "5858713646777/1000000000000",
        "5858713646777/1000000000000",
        "5858713646777/1000000000000",
        "5858713646777/1000000000000",
        "5858713646777/1000000000000",
        "5858713646777/1000000000000",
        "5858713646777/1000000000000",
        "5858713646777/1000000000000",
        "5858713646777/1000000000000",
        "5858713646777/1000000000000",
        "5858713646777/1000000000000",
        "5858713646777/1000000000000",
        "5858713646777/1000000000000",
        "5858713646777/1000000000000"
      ]
    },
    {
      "r_107_200": "5863244681343/1000000000000",
      "r_113_200": "5865495843171/1000000000000",
      "r_19_40": "1470450403217/250000000000",
      "r_1_2": "5860760462859/1000000000000",
      "r_21_40": "1172508282191/200000000000",
      "r_23_40": "2950010203583/500000000000",
      "r_3_5": "5905580158573/1000000000000",
      "r_49_100": "5884624844307/1000000000000",
      "r_51_100": "5861464232697/1000000000000",
      "r_9_20": "5856786444563/1000000000000",
      "sharp": "732907733387/125000000000",
      "sharp_bins": [
        "732907733387/125000000000",
        "732907733387/125000000000",
        "732907733387/125000000000",
        "732907733387/125000000000",
        "732907733387/125000000000",
        "732907733387/125000000000",
        "732907733387/125000000000",
        "732907733387/125000000000",
        "732907733387/125000000000",
        "732907733387/125000000000",
        "732907733387/125000000000",
        "732907733387/125000000000",
        "732907733387/125000000000",
        "732907733387/125000000000",
        "732907733387/125000000000",
        "732907733387/125000000000"
      ]
    },
    {
      "r_107_200": "2922628469073/500000000000",
      "r_113_200": "730938708053/125000000000",
      "r_19_40": "5858193630679/1000000000000",
      "r_1_2": "5842813919559/1000000000000",
      "r_21_40": "5844559271917/1000000000000",
      "r_23_40": "5876006186747/1000000000000",
      "r_3_5": "1176287210793/200000000000",
      "r_49_100": "5860976305983/1000000000000",
      "r_51_100": "5843482937841/1000000000000",
      "r_9_20": "1167763819361/200000000000",
      "sharp": "5845565602039/1000000000000",
      "sharp_bins": [
        "5845565602039/1000000000000",
        "5845565602039/1000000000000",
        "5845565602039/1000000000000",
        "5845565602039/1000000000000",
        "5845565602039/1000000000000",
        "5845565602039/1000000000000",
        "5845565602039/1000000000000",
        "5845565602039/1000000000000",
        "5845565602039/1000000000000",
        "5845565602039/1000000000000",
        "5845565602039/1000000000000",
        "5845565602039/1000000000000",
        "5845565602039/1000000000000",
        "5845565602039/1000000000000",
        "5845565602039/1000000000000",
        "5845565602039/1000000000000"
      ]
    },
    {
      "r_107_200": "5849995475399/1000000000000",
      "r_113_200": "5852235732661/1000000000000",
      "r_19_40": "5863845620189/1000000000000",
      "r_1_2": "1461889526113/250000000000",
      "r_21_40": "5849300444823/1000000000000",
      "r_23_40": "735212480421/125000000000",
      "r_3_5": "5887127537373/1000000000000",
      "r_49_100": "5866636351199/1000000000000",
      "r_51_100": "2924113163329/500000000000",
      "r_9_20": "2921779153387/500000000000",
      "sharp": "5850216631517/1000000000000",
      "sharp_bins": [
        "5850216631517/1000000000000",
        "5850216631517/1000000000000",
        "5850216631517/1000000000000",
        "5850216631517/1000000000000",
        "5850216631517/1000000000000",
        "5850216631517/1000000000000",
        "5850216631517/1000000000000",
        "5850216631517/1000000000000",
        "5850216631517/1000000000000",
        "5850216631517/1000000000000",
        "5850216631517/1000000000000",
        "5850216631517/1000000000000",
        "5850216631517/1000000000000",
        "5850216631517/1000000000000",
        "5850216631517/1000000000000",
        "5850216631517/1000000000000"
      ]
    },
    {
      "r_107_200": "1170940891407/200000000000",
      "r_113_200": "2928466256447/500000000000",
      "r_19_40": "5869429977573/1000000000000",
      "r_1_2": "36576703123/6250000000",
      "r_21_40": "182937874531/31250000000",
      "r_23_40": "2943662602707/500000000000",
      "r_3_5": "5892750664893/1000000000000",
      "r_49_100": "5872228642529/1000000000000",
      "r_51_100": "5852939986491/1000000000000",
      "r_9_20": "233930701717/40000000000",
      "sharp": "731854839429/125000000000",
      "sharp_bins": [
        "731854839429/125000000000",
        "731854839429/125000000000",
        "731854839429/125000000000",
        "731854839429/125000000000",
        "731854839429/125000000000",
        "731854839429/125000000000",
        "731854839429/125000000000",
        "731854839429/125000000000",
        "731854839429/125000000000",
        "731854839429/125000000000",
        "731854839429/125000000000",
        "731854839429/125000000000",
        "731854839429/125000000000",
        "731854839429/125000000000",
        "731854839429/125000000000",
        "731854839429/125000000000"
      ]
    },
    {
      "r_107_200": "5859382067701/1000000000000",
      "r_113_200": "1465399572473/250000000000",
      "r_19_40": "2937473924281/500000000000",
      "r_1_2": "5856955182021/1000000000000",
      "r_21_40": "5858692045193/1000000000000",
      "r_23_40": "147322085589/25000000000",
      "r_3_5": "117966131757/20000000000",
      "r_49_100": "2938877163281/500000000000",
      "r_51_100": "5857622024043/1000000000000",
      "r_9_20": "2926472372749/500000000000",
      "sharp": "1171885999499/200000000000",
      "sharp_bins": [
        "1171885999499/200000000000",
        "1171885999499/200000000000",
        "1171885999499/200000000000",
        "1171885999499/200000000000",
        "1171885999499/200000000000",
        "1171885999499/200000000000",
        "1171885999499/200000000000",
        "1171885999499/200000000000",
        "1171885999499/200000000000",
        "1171885999499/200000000000",
        "1171885999499/200000000000",
        "1171885999499/200000000000",
        "1171885999499/200000000000",
        "1171885999499/200000000000",
        "1171885999499/200000000000",
        "1171885999499/200000000000"
      ]
    },
    {
      "r_107_200": "5841212185329/1000000000000",
      "r_113_200": "730424309813/125000000000",
      "r_19_40": "2925564662893/500000000000",
      "r_1_2": "729850515887/125000000000",
      "r_21_40": "1168101332397/200000000000",
      "r_23_40": "1467116439091/250000000000",
      "r_3_5": "5873763593671/1000000000000",
      "r_49_100": "2926845213349/500000000000",
      "r_51_100": "2919729473357/500000000000",
      "r_9_20": "1166958144639/200000000000",
      "sharp": "1168309237079/200000000000",
      "sharp_bins": [
        "1168309237079/200000000000",
        "1168309237079/200000000000",
        "1168309237079/200000000000",
        "1168309237079/200000000000",
        "1168309237079/200000000000",
        "1168309237079/200000000000",
        "1168309237079/200000000000",
        "1168309237079/200000000000",
        "1168309237079/200000000000",
        "1168309237079/200000000000",
        "1168309237079/200000000000",
        "1168309237079/200000000000",
        "1168309237079/200000000000",
        "1168309237079/200000000000",
        "1168309237079/200000000000",
        "1168309237079/200000000000"
      ]
    },
    {
      "r_107_200": "2922996034413/500000000000",
      "r_113_200": "5848162440637/1000000000000",
      "r_19_40": "2928312569141/500000000000",
      "r_1_2": "2921794450661/500000000000",
      "r_21_40": "2922644413799/500000000000",
      "r_23_40": "734282881603/125000000000",
      "r_3_5": "367472479057/62500000000",
      "r_49_100": "1171890459121/200000000000",
      "r_51_100": "5844243085319/1000000000000",
      "r_9_20": "2919784912823/500000000000",
      "sharp": "2923119423393/500000000000",
      "sharp_bins": [
        "2923119423393/500000000000",
        "2923119423393/500000000000",
        "2923119423393/500000000000",
        "2923119423393/500000000000",
        "2923119423393/500000000000",
        "2923119423393/500000000000",
        "2923119423393/500000000000",
        "2923119423393/500000000000",
        "2923119423393/500000000000",
        "2923119423393/500000000000",
        "2923119423393/500000000000",
        "2923119423393/500000000000",
        "2923119423393/500000000000",
        "2923119423393/500000000000",
        "2923119423393/500000000000",
        "2923119423393/500000000000"
      ]
    },
    {
      "r_107_200": "5850741953373/1000000000000",
      "r_113_200": "1170580133901/200000000000",
      "r_19_40": "5862309857443/1000000000000",
      "r_1_2": "584834344899/100000000000",
      "r_21_40": "5850040921511/1000000000000",
      "r_23_40": "2939995162919/500000000000",
      "r_3_5": "5885285644963/1000000000000",
      "r_49_100": "183285771749/31250000000",
      "r_51_100": "2924498528541/500000000000",
      "r_9_20": "730539815831/125000000000",
      "sharp": "1170180423203/200000000000",
      "sharp_bins": [
        "1170180423203/200000000000",
        "1170180423203/200000000000",
        "1170180423203/200000000000",
        "1170180423203/200000000000",
        "1170180423203/200000000000",
        "1170180423203/200000000000",
        "1170180423203/200000000000",
        "1170180423203/200000000000",
        "1170180423203/200000000000",
        "1170180423203/200000000000",
        "1170180423203/200000000000",
        "1170180423203/200000000000",
        "1170180423203/200000000000",
        "1170180423203/200000000000",
        "1170180423203/200000000000",
        "1170180423203/200000000000"
      ]
    },
    {
      "r_107_200": "2927731136001/500000000000",
      "r_113_200": "2928804797067/500000000000",
      "r_19_40": "5867926409291/1000000000000",
      "r_1_2": "731633525889/125000000000",
      "r_21_40": "5854763377953/1000000000000",
      "r_23_40": "367853047563/62500000000",
      "r_3_5": "5890942720113/1000000000000",
      "r_49_100": "2935384404617/500000000000",
      "r_51_100": "365857581119/62500000000",
      "r_9_20": "116980745349/20000000000",
      "sharp": "234221457113/40000000000",
      "sharp_bins": [
        "234221457113/40000000000",
        "234221457113/40000000000",
        "234221457113/40000000000",
        "234221457113/40000000000",
        "234221457113/40000000000",
        "234221457113/40000000000",
        "234221457113/40000000000",
        "234221457113/40000000000",
        "234221457113/40000000000",
        "234221457113/40000000000",
        "234221457113/40000000000",
        "234221457113/40000000000",
        "234221457113/40000000000",
        "234221457113/40000000000",
        "234221457113/40000000000",
        "234221457113/40000000000"
      ]
    },
    {
      "r_107_200": "2918546916437/500000000000",
      "r_113_200": "5839222465851/1000000000000",
      "r_19_40": "2923463282967/500000000000",
      "r_1_2": "2917357421829/500000000000",
      "r_21_40": "5836389080701/1000000000000",
      "r_23_40": "5860820305773/1000000000000",
      "r_3_5": "5865884776473/1000000000000",
      "r_49_100": "2924222011129/500000000000",
      "r_51_100": "116707495259/20000000000",
      "r_9_20": "2915345528141/500000000000",
      "sharp": "116748829451/20000000000",
      "sharp_bins": [
        "116748829451/20000000000",
        "116748829451/20000000000",
        "116748829451/20000000000",
        "116748829451/20000000000",
        "116748829451/20000000000",
        "116748829451/20000000000",
        "116748829451/20000000000",
        "116748829451/20000000000",
        "116748829451/20000000000",
        "116748829451/20000000000",
        "116748829451/20000000000",
        "116748829451/20000000000",
        "116748829451/20000000000",
        "116748829451/20000000000",
        "116748829451/20000000000",
        "116748829451/20000000000"
      ]
    },
    {
      "r_107_200": "1168383131057/200000000000",
      "r_113_200": "2922016510837/500000000000",
      "r_19_40": "2925839262383/500000000000",
      "r_1_2": "5839540797037/1000000000000",
      "r_21_40": "5841212888201/1000000000000",
      "r_23_40": "2933361749991/500000000000",
      "r_3_5": "5871788248331/1000000000000",
      "r_49_100": "2926597702503/500000000000",
      "r_51_100": "5840200333239/1000000000000",
      "r_9_20": "2917755344399/500000000000",
      "sharp": "365136016039/62500000000",
      "sharp_bins": [
        "365136016039/62500000000",
        "365136016039/62500000000",
        "365136016039/62500000000",
        "365136016039/62500000000",
        "365136016039/62500000000",
        "365136016039/62500000000",
        "365136016039/62500000000",
        "365136016039/62500000000",
        "365136016039/62500000000",
        "365136016039/62500000000",
        "365136016039/62500000000",
        "365136016039/62500000000",
        "365136016039/62500000000",
        "365136016039/62500000000",
        "365136016039/62500000000",
        "365136016039/62500000000"
      ]
    },
    {
      "r_107_200": "45677399833/7812500000",
      "r_113_200": "5848813539679/1000000000000",
      "r_19_40": "5856399767531/1000000000000",
      "r_1_2": "5844336230939/1000000000000",
      "r_21_40": "5846006327307/1000000000000",
      "r_23_40": "5872554893543/1000000000000",
      "r_3_5": "5877619842283/1000000000000",
      "r_49_100": "5857916127619/1000000000000",
      "r_51_100": "5844995440447/1000000000000",
      "r_9_20": "5840299635129/1000000000000",
      "sharp": "2923440672997/500000000000",
      "sharp_bins": [
        "2923440672997/500000000000",
        "2923440672997/500000000000",
        "2923440672997/500000000000",
        "2923440672997/500000000000",
        "2923440672997/500000000000",
        "2923440672997/500000000000",
        "2923440672997/500000000000",
        "2923440672997/500000000000",
        "2923440672997/500000000000",
        "2923440672997/500000000000",
        "2923440672997/500000000000",
        "2923440672997/500000000000",
        "2923440672997/500000000000",
        "2923440672997/500000000000",
        "2923440672997/500000000000",
        "2923440672997/500000000000"
      ]
    },
    {
      "r_107_200": "234058742067/40000000000",
      "r_113_200": "365847760343/62500000000",
      "r_19_40": "5861090457983/1000000000000",
      "r_1_2": "584910129761/100000000000",
      "r_21_40": "5850769547793/1000000000000",
      "r_23_40": "1469578927057/250000000000",
      "r_3_5": "5883380780829/1000000000000",
      "r_49_100": "732954773267/125000000000",
      "r_51_100": "1169952047167/200000000000",
      "r_9_20": "1461264512973/250000000000",
      "sharp": "2925778446429/500000000000",
      "sharp_bins": [
        "2925778446429/500000000000",
        "2925778446429/500000000000",
        "2925778446429/500000000000",
        "2925778446429/500000000000",
        "2925778446429/500000000000",
        "2925778446429/500000000000",
        "2925778446429/500000000000",
        "2925778446429/500000000000",
        "2925778446429/500000000000",
        "2925778446429/500000000000",
        "2925778446429/500000000000",
        "2925778446429/500000000000",
        "2925778446429/500000000000",
        "2925778446429/500000000000",
        "2925778446429/500000000000",
        "2925778446429/500000000000"
      ]
    },
    {
      "r_107_200": "1201894081777/200000000000",
      "r_113_200": "751490294847/125000000000",
      "r_19_40": "756401986027/125000000000",
      "r_1_2": "48054320109/8000000000",
      "r_21_40": "1502185634021/250000000000",
      "r_23_40": "6071909939857/1000000000000",
      "r_3_5": "121543721629/20000000000",
      "r_49_100": "6054329769329/1000000000000",
      "r_51_100": "6007601315827/1000000000000",
      "r_9_20": "6002444991713/1000000000000",
      "sharp": "3016708435597/500000000000",
      "sharp_bins": [
        "3016708435597/500000000000",
        "3016708435597/500000000000",
        "3016708435597/500000000000",
        "3016708435597/500000000000",
        "3016708435597/500000000000",
        "3016708435597/500000000000",
        "3016708435597/500000000000",
        "3016708435597/500000000000",
        "3016708435597/500000000000",
        "3016708435597/500000000000",
        "3016708435597/500000000000",
        "3016708435597/500000000000",
        "3016708435597/500000000000",
        "3016708435597/500000000000",
        "3016708435597/500000000000",
        "3016708435597/500000000000"
      ]
    },
    {
      "r_107_200": "3006378872079/500000000000",
      "r_113_200": "3007607317417/500000000000",
      "r_19_40": "3027346421631/500000000000",
      "r_1_2": "1502516558997/250000000000",
      "r_21_40": "6012027315893/1000000000000",
      "r_23_40": "6075396314609/1000000000000",
      "r_3_5": "3040333975207/500000000000",
      "r_49_100": "757226290801/125000000000",
      "r_51_100": "6010881310841/1000000000000",
      "r_9_20": "300284876669/50000000000",
      "sharp": "1207410043857/200000000000",
      "sharp_bins": [
        "1207410043857/200000000000",
        "1207410043857/200000000000",
        "1207410043857/200000000000",
        "1207410043857/200000000000",
        "1207410043857/200000000000",
        "1207410043857/200000000000",
        "1207410043857/200000000000",
        "1207410043857/200000000000",
        "1207410043857/200000000000",
        "1207410043857/200000000000",
        "1207410043857/200000000000",
        "1207410043857/200000000000",
        "1207410043857/200000000000",
        "1207410043857/200000000000",
        "1207410043857/200000000000",
        "1207410043857/200000000000"
      ]
    },
    {
      "r_107_200": "1504006281799/250000000000",
      "r_113_200": "752310879121/125000000000",
      "r_19_40": "6058136257459/1000000000000",
      "r_1_2": "6013322465101/1000000000000",
      "r_21_40": "1203058424679/200000000000",
      "r_23_40": "75985609169/12500000000",
      "r_3_5": "608411582973/100000000000",
      "r_49_100": "606125725601/100000000000",
      "r_51_100": "1503535328953/250000000000",
      "r_9_20": "6008930128371/1000000000000",
      "sharp": "6040648991633/1000000000000",
      "sharp_bins": [
        "6040648991633/1000000000000",
        "6040648991633/1000000000000",
        "6040648991633/1000000000000",
        "6040648991633/1000000000000",
        "6040648991633/1000000000000",
        "6040648991633/1000000000000",
        "6040648991633/1000000000000",
        "6040648991633/1000000000000",
        "6040648991633/1000000000000",
        "6040648991633/1000000000000",
        "6040648991633/1000000000000",
        "6040648991633/1000000000000",
        "6040648991633/1000000000000",
        "6040648991633/1000000000000",
        "6040648991633/1000000000000",
        "6040648991633/1000000000000"
      ]
    },
    {
      "r_107_200": "6019269092381/1000000000000",
      "r_113_200": "6021736207279/1000000000000",
      "r_19_40": "6061546603269/1000000000000",
      "r_1_2": "6016555107583/1000000000000",
      "r_21_40": "6018533454757/1000000000000",
      "r_23_40": "6082267672489/1000000000000",
      "r_3_5": "6087530195729/1000000000000",
      "r_49_100": "303233551563/50000000000",
      "r_51_100": "6017377772131/1000000000000",
      "r_9_20": "6012139026021/1000000000000",
      "sharp": "6044213666711/1000000000000",
      "sharp_bins": [
        "6044213666711/1000000000000",
        "6044213666711/1000000000000",
        "6044213666711/1000000000000",
        "6044213666711/1000000000000",
        "6044213666711/1000000000000",
        "6044213666711/1000000000000",
        "6044213666711/1000000000000",
        "6044213666711/1000000000000",
        "6044213666711/1000000000000",
        "6044213666711/1000000000000",
        "6044213666711/1000000000000",
        "6044213666711/1000000000000",
        "6044213666711/1000000000000",
        "6044213666711/1000000000000",
        "6044213666711/1000000000000",
        "6044213666711/1000000000000"
      ]
    },
    {
      "r_107_200": "6007239602133/1000000000000",
      "r_113_200": "1201916164621/200000000000",
      "r_19_40": "1209437846101/200000000000",
      "r_1_2": "6004580884561/1000000000000",
      "r_21_40": "6006517939287/1000000000000",
      "r_23_40": "6067663951287/1000000000000",
      "r_3_5": "1518225134239/250000000000",
      "r_49_100": "756286127189/125000000000",
      "r_51_100": "6005378755573/1000000000000",
      "r_9_20": "600024397891/100000000000",
      "sharp": "6029480227183/1000000000000",
      "sharp_bins": [
        "6029480227183/1000000000000",
        "6029480227183/1000000000000",
        "6029480227183/1000000000000",
        "6029480227183/1000000000000",
        "6029480227183/1000000000000",
        "6029480227183/1000000000000",
        "6029480227183/1000000000000",
        "6029480227183/1000000000000",
        "6029480227183/1000000000000",
        "6029480227183/1000000000000",
        "6029480227183/1000000000000",
        "6029480227183/1000000000000",
        "6029480227183/1000000000000",
        "6029480227183/1000000000000",
        "6029480227183/1000000000000",
        "6029480227183/1000000000000"
      ]
    },
    {
      "r_107_200": "601055051739/100000000000",
      "r_113_200": "1202579414279/200000000000",
      "r_19_40": "1512679094529/250000000000",
      "r_1_2": "6007880197617/1000000000000",
      "r_21_40": "3756141343/625000000",
      "r_23_40": "758900250309/125000000000",
      "r_3_5": "6076434392199/1000000000000",
      "r_49_100": "6053819835797/1000000000000",
      "r_51_100": "9388565557/1562500000",
      "r_9_20": "1200703848823/200000000000",
      "sharp": "377072746123/62500000000",
      "sharp_bins": [
        "377072746123/62500000000",
        "377072746123/62500000000",
        "377072746123/62500000000",
        "377072746123/62500000000",
        "377072746123/62500000000",
        "377072746123/62500000000",
        "377072746123/62500000000",
        "377072746123/62500000000",
        "377072746123/62500000000",
        "377072746123/62500000000",
        "377072746123/62500000000",
        "377072746123/62500000000",
        "377072746123/62500000000",
        "377072746123/62500000000",
        "377072746123/62500000000",
        "377072746123/62500000000"
      ]
    },
    {
      "r_107_200": "187932541291/31250000000",
      "r_113_200": "3008096641571/500000000000",
      "r_19_40": "121084184883/20000000000",
      "r_1_2": "6011159363713/1000000000000",
      "r_21_40": "751639278573/125000000000",
      "r_23_40": "3037352672533/500000000000",
      "r_3_5": "6079933502751/1000000000000",
      "r_49_100": "1514329071249/250000000000",
      "r_51_100": "6011965012657/1000000000000",
      "r_9_20": "1201354882857/200000000000",
      "sharp": "754601540797/125000000000",
      "sharp_bins": [
        "754601540797/125000000000",
        "754601540797/125000000000",
        "754601540797/125000000000",
        "754601540797/125000000000",
        "754601540797/125000000000",
        "754601540797/125000000000",
        "754601540797/125000000000",
        "754601540797/125000000000",
        "754601540797/125000000000",
        "754601540797/125000000000",
        "754601540797/125000000000",
        "754601540797/125000000000",
        "754601540797/125000000000",
        "754601540797/125000000000",
        "754601540797/125000000000",
        "754601540797/125000000000"
      ]
    },
    {
      "r_107_200": "3008556019927/500000000000",
      "r_113_200": "3009734741071/500000000000",
      "r_19_40": "6057668313939/1000000000000",
      "r_1_2": "240576736449/40000000000",
      "r_21_40": "1504095551331/250000000000",
      "r_23_40": "6078174467909/1000000000000",
      "r_3_5": "6083398357887/1000000000000",
      "r_49_100": "3030389425557/500000000000",
      "r_51_100": "240609118073/40000000000",
      "r_9_20": "6010009520871/1000000000000",
      "sharp": "6040425883801/1000000000000",
      "sharp_bins": [
        "6040425883801/1000000000000",
        "6040425883801/1000000000000",
        "6040425883801/1000000000000",
        "6040425883801/1000000000000",
        "6040425883801/1000000000000",
        "6040425883801/1000000000000",
        "6040425883801/1000000000000",
        "6040425883801/1000000000000",
        "6040425883801/1000000000000",
        "6040425883801/1000000000000",
        "6040425883801/1000000000000",
        "6040425883801/1000000000000",
        "6040425883801/1000000000000",
        "6040425883801/1000000000000",
        "6040425883801/1000000000000",
        "6040425883801/1000000000000"
      ]
    },
    {
      "r_107_200": "5972467382797/1000000000000",
      "r_113_200": "1493631699681/250000000000",
      "r_19_40": "3001928339179/500000000000",
      "r_1_2": "373123874579/62500000000",
      "r_21_40": "2985885669971/500000000000",
      "r_23_40": "6023150627451/1000000000000",
      "r_3_5": "6028630605131/1000000000000",
      "r_49_100": "6006913059811/1000000000000",
      "r_51_100": "5970706185079/1000000000000",
      "r_9_20": "186432346847/31250000000",
      "sharp": "5984946570613/1000000000000",
      "sharp_bins": [
        "5984946570613/1000000000000",
        "5984946570613/1000000000000",
        "5984946570613/1000000000000",
        "5984946570613/1000000000000",
        "5984946570613/1000000000000",
        "5984946570613/1000000000000",
        "5984946570613/1000000000000",
        "5984946570613/1000000000000",
        "5984946570613/1000000000000",
        "5984946570613/1000000000000",
        "5984946570613/1000000000000",
        "5984946570613/1000000000000",
        "5984946570613/1000000000000",
        "5984946570613/1000000000000",
        "5984946570613/1000000000000",
        "5984946570613/1000000000000"
      ]
    },
    {
      "r_107_200": "5976023274747/1000000000000",
      "r_113_200": "5978088642507/1000000000000",
      "r_19_40": "3003926906023/500000000000",
      "r_1_2": "1493381277179/250000000000",
      "r_21_40": "746915520179/125000000000",
      "r_23_40": "150679226129/25000000000",
      "r_3_5": "6032644359441/1000000000000",
      "r_49_100": "187841081993/31250000000",
      "r_51_100": "1493563378917/250000000000",
      "r_9_20": "119387058397/20000000000",
      "sharp": "93579850953/15625000000",
      "sharp_bins": [
        "93579850953/15625000000",
        "93579850953/15625000000",
        "93579850953/15625000000",
        "93579850953/15625000000",
        "93579850953/15625000000",
        "93579850953/15625000000",
        "93579850953/15625000000",
        "93579850953/15625000000",
        "93579850953/15625000000",
        "93579850953/15625000000",
        "93579850953/15625000000",
        "93579850953/15625000000",
        "93579850953/15625000000",
        "93579850953/15625000000",
        "93579850953/15625000000",
        "93579850953/15625000000"
      ]
    },
    {
      "r_107_200": "2989778585981/500000000000",
      "r_113_200": "299081428957/50000000000",
      "r_19_40": "6011809749323/1000000000000",
      "r_1_2": "5977046191911/1000000000000",
      "r_21_40": "747356871331/125000000000",
      "r_23_40": "6031145760421/1000000000000",
      "r_3_5": "3018308186669/500000000000",
      "r_49_100": "3007437448253/500000000000",
      "r_51_100": "59777788181/10000000000",
      "r_9_20": "5972848755239/1000000000000",
      "sharp": "5993232039421/1000000000000",
      "sharp_bins": [
        "5993232039421/1000000000000",
        "5993232039421/1000000000000",
        "5993232039421/1000000000000",
        "5993232039421/1000000000000",
        "5993232039421/1000000000000",
        "5993232039421/1000000000000",
        "5993232039421/1000000000000",
        "5993232039421/1000000000000",
        "5993232039421/1000000000000",
        "5993232039421/1000000000000",
        "5993232039421/1000000000000",
        "5993232039421/1000000000000",
        "5993232039421/1000000000000",
        "5993232039421/1000000000000",
        "5993232039421/1000000000000",
        "5993232039421/1000000000000"
      ]
    },
    {
      "r_107_200": "598306908941/100000000000",
      "r_113_200": "5985146621169/1000000000000",
      "r_19_40": "6015725101401/1000000000000",
      "r_1_2": "5980545260479/1000000000000",
      "r_21_40": "2991181891669/500000000000",
      "r_23_40": "6035081388433/1000000000000",
      "r_3_5": "6040547262477/1000000000000",
      "r_49_100": "1203758897987/200000000000",
      "r_51_100": "5981282109263/1000000000000",
      "r_9_20": "2988161313203/500000000000",
      "sharp": "599731192363/100000000000",
      "sharp_bins": [
        "599731192363/100000000000",
        "599731192363/100000000000",
        "599731192363/100000000000",
        "599731192363/100000000000",
        "599731192363/100000000000",
        "599731192363/100000000000",
        "599731192363/100000000000",
        "599731192363/100000000000",
        "599731192363/100000000000",
        "599731192363/100000000000",
        "599731192363/100000000000",
        "599731192363/100000000000",
        "599731192363/100000000000",
        "599731192363/100000000000",
        "599731192363/100000000000",
        "599731192363/100000000000"
      ]
    },
    {
      "r_107_200": "2993279734833/500000000000",
      "r_113_200": "5988643209199/1000000000000",
      "r_19_40": "601960046803/100000000000",
      "r_1_2": "1196804551701/200000000000",
      "r_21_40": "187057845081/31250000000",
      "r_23_40": "1207795306581/200000000000",
      "r_3_5": "3022218815509/500000000000",
      "r_49_100": "6022674004527/1000000000000",
      "r_51_100": "1496190958223/250000000000",
      "r_9_20": "2989887489137/500000000000",
      "sharp": "1500337679963/250000000000",
      "sharp_bins": [
        "1500337679963/250000000000",
        "1500337679963/250000000000",
        "1500337679963/250000000000",
        "1500337679963/250000000000",
        "1500337679963/250000000000",
        "1500337679963/250000000000",
        "1500337679963/250000000000",
        "1500337679963/250000000000",
        "1500337679963/250000000000",
        "1500337679963/250000000000",
        "1500337679963/250000000000",
        "1500337679963/250000000000",
        "1500337679963/250000000000",
        "1500337679963/250000000000",
        "1500337679963/250000000000",
        "1500337679963/250000000000"
      ]
    },
    {
      "r_107_200": "1497507084739/250000000000",
      "r_113_200": "5992118367101/1000000000000",
      "r_19_40": "6023436437683/1000000000000",
      "r_1_2": "1197495742957/200000000000",
      "r_21_40": "5989316775393/1000000000000",
      "r_23_40": "6042831786249/1000000000000",
      "r_3_5": "3024144035909/500000000000",
      "r_49_100": "3013257014733/500000000000",
      "r_51_100": "5988224017067/1000000000000",
      "r_9_20": "5983205842967/1000000000000",
      "sharp": "750668627877/125000000000",
      "sharp_bins": [
        "750668627877/125000000000",
        "750668627877/125000000000",
        "750668627877/125000000000",
        "750668627877/125000000000",
        "750668627877/125000000000",
        "750668627877/125000000000",
        "750668627877/125000000000",
        "750668627877/125000000000",
        "750668627877/125000000000",
        "750668627877/125000000000",
        "750668627877/125000000000",
        "750668627877/125000000000",
        "750668627877/125000000000",
        "750668627877/125000000000",
        "750668627877/125000000000",
        "750668627877/125000000000"
      ]
    },
    {
      "r_107_200": "1198695113263/200000000000",
      "r_113_200": "5995571961413/1000000000000",
      "r_19_40": "6027233587781/1000000000000",
      "r_1_2": "2995456500659/500000000000",
      "r_21_40": "299638042581/50000000000",
      "r_23_40": "3023323864897/500000000000",
      "r_3_5": "1210419833329/200000000000",
      "r_49_100": "3015157571441/500000000000",
      "r_51_100": "5991662532941/1000000000000",
      "r_9_20": "2993307548371/500000000000",
      "sharp": "9389542839/1562500000",
      "sharp_bins": [
        "9389542839/1562500000",
        "9389542839/1562500000",
        "9389542839/1562500000",
        "9389542839/1562500000",
        "9389542839/1562500000",
        "9389542839/1562500000",
        "9389542839/1562500000",
        "9389542839/1562500000",
        "9389542839/1562500000",
        "9389542839/1562500000",
        "9389542839/1562500000",
        "9389542839/1562500000",
        "9389542839/1562500000",
        "9389542839/1562500000",
        "9389542839/1562500000",
        "9389542839/1562500000"
      ]
    },
    {
      "r_107_200": "2998450802739/500000000000",
      "r_113_200": "5999004443993/1000000000000",
      "r_19_40": "6030992485011/1000000000000",
      "r_1_2": "5994326073213/1000000000000",
      "r_21_40": "5996183725489/1000000000000",
      "r_23_40": "1512606233529/250000000000",
      "r_3_5": "378491967907/62500000000",
      "r_49_100": "3017038956083/500000000000",
      "r_51_100": "374692489707/62500000000",
      "r_9_20": "239600127813/40000000000",
      "sharp": "6013226474761/1000000000000",
      "sharp_bins": [
        "6013226474761/1000000000000",
        "6013226474761/1000000000000",
        "6013226474761/1000000000000",
        "6013226474761/1000000000000",
        "6013226474761/1000000000000",
        "6013226474761/1000000000000",
        "6013226474761/1000000000000",
        "6013226474761/1000000000000",
        "6013226474761/1000000000000",
        "6013226474761/1000000000000",
        "6013226474761/1000000000000",
        "6013226474761/1000000000000",
        "6013226474761/1000000000000",
        "6013226474761/1000000000000",
        "6013226474761/1000000000000",
        "6013226474761/1000000000000"
      ]
    },
    {
      "r_107_200": "1189552133517/200000000000",
      "r_113_200": "92964603273/15625000000",
      "r_19_40": "5971972838947/1000000000000",
      "r_1_2": "1189080489581/200000000000",
      "r_21_40": "5947088425757/1000000000000",
      "r_23_40": "2995214208919/500000000000",
      "r_3_5": "5995679465907/1000000000000",
      "r_49_100": "5974947833069/1000000000000",
      "r_51_100": "297302987501/50000000000",
      "r_9_20": "5941198485717/1000000000000",
      "sharp": "2976295284879/500000000000",
      "sharp_bins": [
        "2976295284879/500000000000",
        "2976295284879/500000000000",
        "2976295284879/500000000000",
        "2976295284879/500000000000",
        "2976295284879/500000000000",
        "2976295284879/500000000000",
        "2976295284879/500000000000",
        "2976295284879/500000000000",
        "2976295284879/500000000000",
        "2976295284879/500000000000",
        "2976295284879/500000000000",
        "2976295284879/500000000000",
        "2976295284879/500000000000",
        "2976295284879/500000000000",
        "2976295284879/500000000000",
        "2976295284879/500000000000"
      ]
    },
    {
      "r_107_200": "1487961540363/250000000000",
      "r_113_200": "595381456267/100000000000",
      "r_19_40": "2988171531727/500000000000",
      "r_1_2": "2974743685079/500000000000",
      "r_21_40": "5951174453241/1000000000000",
      "r_23_40": "5994826983777/1000000000000",
      "r_3_5": "3000037678139/500000000000",
      "r_49_100": "149483079809/25000000000",
      "r_51_100": "5950145462407/1000000000000",
      "r_9_20": "2972636754357/500000000000",
      "sharp": "5957133096031/1000000000000",
      "sharp_bins": [
        "5957133096031/1000000000000",
        "5957133096031/1000000000000",
        "5957133096031/1000000000000",
        "5957133096031/1000000000000",
        "5957133096031/1000000000000",
        "5957133096031/1000000000000",
        "5957133096031/1000000000000",
        "5957133096031/1000000000000",
        "5957133096031/1000000000000",
        "5957133096031/1000000000000",
        "5957133096031/1000000000000",
        "5957133096031/1000000000000",
        "5957133096031/1000000000000",
        "5957133096031/1000000000000",
        "5957133096031/1000000000000",
        "5957133096031/1000000000000"
      ]
    },
    {
      "r_107_200": "5955905285153/1000000000000",
      "r_113_200": "5957868341297/1000000000000",
      "r_19_40": "747583299157/125000000000",
      "r_1_2": "5953545769699/1000000000000",
      "r_21_40": "11631316523/1953125000",
      "r_23_40": "5999178091857/1000000000000",
      "r_3_5": "750552966963/125000000000",
      "r_49_100": "2991825777879/500000000000",
      "r_51_100": "5954204690381/1000000000000",
      "r_9_20": "743665240627/125000000000",
      "sharp": "5961627563263/1000000000000",
      "sharp_bins": [
        "5961627563263/1000000000000",
        "5961627563263/1000000000000",
        "5961627563263/1000000000000",
        "5961627563263/1000000000000",
        "5961627563263/1000000000000",
        "5961627563263/1000000000000",
        "5961627563263/1000000000000",
        "5961627563263/1000000000000",
        "5961627563263/1000000000000",
        "5961627563263/1000000000000",
        "5961627563263/1000000000000",
        "5961627563263/1000000000000",
        "5961627563263/1000000000000",
        "5961627563263/1000000000000",
        "5961627563263/1000000000000",
        "5961627563263/1000000000000"
      ]
    },
    {
      "r_107_200": "5959938325143/1000000000000",
      "r_113_200": "5961896228627/1000000000000",
      "r_19_40": "1496235886541/250000000000",
      "r_1_2": "5957577936131/1000000000000",
      "r_21_40": "1191853506553/200000000000",
      "r_23_40": "6003482464229/1000000000000",
      "r_3_5": "6008725326877/1000000000000",
      "r_49_100": "5987933641837/1000000000000",
      "r_51_100": "595823772267/100000000000",
      "r_9_20": "297667201377/50000000000",
      "sharp": "2983037348057/500000000000",
      "sharp_bins": [
        "2983037348057/500000000000",
        "2983037348057/500000000000",
        "2983037348057/500000000000",
        "2983037348057/500000000000",
        "2983037348057/500000000000",
        "2983037348057/500000000000",
        "2983037348057/500000000000",
        "2983037348057/500000000000",
        "2983037348057/500000000000",
        "2983037348057/500000000000",
        "2983037348057/500000000000",
        "2983037348057/500000000000",
        "2983037348057/500000000000",
        "2983037348057/500000000000",
        "2983037348057/500000000000",
        "2983037348057/500000000000"
      ]
    },
    {
      "r_107_200": "743070628483/125000000000",
      "r_113_200": "5946499143087/1000000000000",
      "r_19_40": "5966618432259/1000000000000",
      "r_1_2": "1188444066117/200000000000",
      "r_21_40": "2971943781341/500000000000",
      "r_23_40": "2992449337371/500000000000",
      "r_3_5": "1497487473363/250000000000",
      "r_49_100": "2984795633087/500000000000",
      "r_51_100": "2971443850167/500000000000",
      "r_9_20": "1187598718311/200000000000",
      "sharp": "5947207129857/1000000000000",
      "sharp_bins": [
        "5947207129857/1000000000000",
        "5947207129857/1000000000000",
        "5947207129857/1000000000000",
        "5947207129857/1000000000000",
        "5947207129857/1000000000000",
        "5947207129857/1000000000000",
        "5947207129857/1000000000000",
        "5947207129857/1000000000000",
        "5947207129857/1000000000000",
        "5947207129857/1000000000000",
        "5947207129857/1000000000000",
        "5947207129857/1000000000000",
        "5947207129857/1000000000000",
        "5947207129857/1000000000000",
        "5947207129857/1000000000000",
        "5947207129857/1000000000000"
      ]
    },
    {
      "r_107_200": "2974341883063/500000000000",
      "r_113_200": "5950612901479/1000000000000",
      "r_19_40": "5971059056259/1000000000000",
      "r_1_2": "5946337894491/1000000000000",
      "r_21_40": "5948006612459/1000000000000",
      "r_23_40": "9358388903/1562500000",
      "r_3_5": "5994418728447/1000000000000",
      "r_49_100": "597403701893/100000000000",
      "r_51_100": "5947006234429/1000000000000",
      "r_9_20": "2971050393843/500000000000",
      "sharp": "595182097531/100000000000",
      "sharp_bins": [
        "595182097531/100000000000",
        "595182097531/100000000000",
        "595182097531/100000000000",
        "595182097531/100000000000",
        "595182097531/100000000000",
        "595182097531/100000000000",
        "595182097531/100000000000",
        "595182097531/100000000000",
        "595182097531/100000000000",
        "595182097531/100000000000",
        "595182097531/100000000000",
        "595182097531/100000000000",
        "595182097531/100000000000",
        "595182097531/100000000000",
        "595182097531/100000000000",
        "595182097531/100000000000"
      ]
    },
    {
      "r_107_200": "744096996171/125000000000",
      "r_113_200": "238188012629/40000000000",
      "r_19_40": "746931460727/125000000000",
      "r_1_2": "595042877769/100000000000",
      "r_21_40": "744012384939/125000000000",
      "r_23_40": "5993790551769/1000000000000",
      "r_3_5": "2999419466313/500000000000",
      "r_49_100": "239137387021/40000000000",
      "r_51_100": "1190219624641/200000000000",
      "r_9_20": "743272653323/125000000000",
      "sharp": "18613705159/3125000000",
      "sharp_bins": [
        "18613705159/3125000000",
        "18613705159/3125000000",
        "18613705159/3125000000",
        "18613705159/3125000000",
        "18613705159/3125000000",
        "18613705159/3125000000",
        "18613705159/3125000000",
        "18613705159/3125000000",
        "18613705159/3125000000",
        "18613705159/3125000000",
        "18613705159/3125000000",
        "18613705159/3125000000",
        "18613705159/3125000000",
        "18613705159/3125000000",
        "18613705159/3125000000",
        "18613705159/3125000000"
      ]
    },
    {
      "r_107_200": "1489210449757/250000000000",
      "r_113_200": "1191752308879/200000000000",
      "r_19_40": "5979797059159/1000000000000",
      "r_1_2": "2977246572293/500000000000",
      "r_21_40": "5956165126147/1000000000000",
      "r_23_40": "1199632875787/200000000000",
      "r_3_5": "6003211249219/1000000000000",
      "r_49_100": "2991392487479/500000000000",
      "r_51_100": "2977581765121/500000000000",
      "r_9_20": "5950235076089/1000000000000",
      "sharp": "5960901901737/1000000000000",
      "sharp_bins": [
        "5960901901737/1000000000000",
        "5960901901737/1000000000000",
        "5960901901737/1000000000000",
        "5960901901737/1000000000000",
        "5960901901737/1000000000000",
        "5960901901737/1000000000000",
        "5960901901737/1000000000000",
        "5960901901737/1000000000000",
        "5960901901737/1000000000000",
        "5960901901737/1000000000000",
        "5960901901737/1000000000000",
        "5960901901737/1000000000000",
        "5960901901737/1000000000000",
        "5960901901737/1000000000000",
        "5960901901737/1000000000000",
        "5960901901737/1000000000000"
      ]
    },
    {
      "r_107_200": "2970655090011/500000000000",
      "r_113_200": "92862825927/15625000000",
      "r_19_40": "2980584149021/500000000000",
      "r_1_2": "5938986945983/1000000000000",
      "r_21_40": "594064182309/100000000000",
      "r_23_40": "5979257874519/1000000000000",
      "r_3_5": "374003449699/62500000000",
      "r_49_100": "1192824748097/200000000000",
      "r_51_100": "1187933545011/200000000000",
      "r_9_20": "1483682475839/250000000000",
      "sharp": "1188348858937/200000000000",
      "sharp_bins": [
        "1188348858937/200000000000",
        "1188348858937/200000000000",
        "1188348858937/200000000000",
        "1188348858937/200000000000",
        "1188348858937/200000000000",
        "1188348858937/200000000000",
        "1188348858937/200000000000",
        "1188348858937/200000000000",
        "1188348858937/200000000000",
        "1188348858937/200000000000",
        "1188348858937/200000000000",
        "1188348858937/200000000000",
        "1188348858937/200000000000",
        "1188348858937/200000000000",
        "1188348858937/200000000000",
        "1188348858937/200000000000"
      ]
    },
    {
      "r_107_200": "1486365698467/250000000000",
      "r_113_200": "297368455293/50000000000",
      "r_19_40": "2982840443827/500000000000",
      "r_1_2": "5943137821499/1000000000000",
      "r_21_40": "1486198642861/250000000000",
      "r_23_40": "5983801426227/1000000000000",
      "r_3_5": "5988598924517/1000000000000",
      "r_49_100": "5968641544423/1000000000000",
      "r_51_100": "2971909877099/500000000000",
      "r_9_20": "2969434963769/500000000000",
      "sharp": "2973215470579/500000000000",
      "sharp_bins": [
        "2973215470579/500000000000",
        "2973215470579/500000000000",
        "2973215470579/500000000000",
        "2973215470579/500000000000",
        "2973215470579/500000000000",
        "2973215470579/500000000000",
        "2973215470579/500000000000",
        "2973215470579/500000000000",
        "2973215470579/500000000000",
        "2973215470579/500000000000",
        "2973215470579/500000000000",
        "2973215470579/500000000000",
        "2973215470579/500000000000",
        "2973215470579/500000000000",
        "2973215470579/500000000000",
        "2973215470579/500000000000"
      ]
    },
    {
      "r_107_200": "5949588572309/1000000000000",
      "r_113_200": "743936337733/125000000000",
      "r_19_40": "5970144354097/1000000000000",
      "r_1_2": "5947261721663/1000000000000",
      "r_21_40": "2974460219159/500000000000",
      "r_23_40": "2994147633643/500000000000",
      "r_3_5": "5993092871837/1000000000000",
      "r_49_100": "2986555061189/500000000000",
      "r_51_100": "5947944840289/1000000000000",
      "r_9_20": "1485745727047/250000000000",
      "sharp": "743883409781/125000000000",
      "sharp_bins": [
        "743883409781/125000000000",
        "743883409781/125000000000",
        "743883409781/125000000000",
        "743883409781/125000000000",
        "743883409781/125000000000",
        "743883409781/125000000000",
        "743883409781/125000000000",
        "743883409781/125000000000",
        "743883409781/125000000000",
        "743883409781/125000000000",
        "743883409781/125000000000",
        "743883409781/125000000000",
        "743883409781/125000000000",
        "743883409781/125000000000",
        "743883409781/125000000000",
        "743883409781/125000000000"
      ]
    },
    {
      "r_107_200": "2976843767759/500000000000",
      "r_113_200": "2977792832483/500000000000",
      "r_19_40": "2987279728319/500000000000",
      "r_1_2": "1487839667369/250000000000",
      "r_21_40": "744127430587/125000000000",
      "r_23_40": "5992740161463/1000000000000",
      "r_3_5": "119950756031/20000000000",
      "r_49_100": "1195506046879/200000000000",
      "r_51_100": "5952043005539/1000000000000",
      "r_9_20": "5947068871933/1000000000000",
      "sharp": "2977827036127/500000000000",
      "sharp_bins": [
        "2977827036127/500000000000",
        "2977827036127/500000000000",
        "2977827036127/500000000000",
        "2977827036127/500000000000",
        "2977827036127/500000000000",
        "2977827036127/500000000000",
        "2977827036127/500000000000",
        "2977827036127/500000000000",
        "2977827036127/500000000000",
        "2977827036127/500000000000",
        "2977827036127/500000000000",
        "2977827036127/500000000000",
        "2977827036127/500000000000",
        "2977827036127/500000000000",
        "2977827036127/500000000000",
        "2977827036127/500000000000"
      ]
    },
    {
      "r_107_200": "1479354026711/250000000000",
      "r_113_200": "5919330582809/1000000000000",
      "r_19_40": "593072247317/100000000000",
      "r_1_2": "591516172549/100000000000",
      "r_21_40": "5916772573007/1000000000000",
      "r_23_40": "2974118353501/500000000000",
      "r_3_5": "2976333966771/500000000000",
      "r_49_100": "1186727843829/200000000000",
      "r_51_100": "5777178551/976562500",
      "r_9_20": "1182173438519/200000000000",
      "sharp": "5916278033243/1000000000000",
      "sharp_bins": [
        "5916278033243/1000000000000",
        "5916278033243/1000000000000",
        "5916278033243/1000000000000",
        "5916278033243/1000000000000",
        "5916278033243/1000000000000",
        "5916278033243/1000000000000",
        "5916278033243/1000000000000",
        "5916278033243/1000000000000",
        "5916278033243/1000000000000",
        "5916278033243/1000000000000",
        "5916278033243/1000000000000",
        "5916278033243/1000000000000",
        "5916278033243/1000000000000",
        "5916278033243/1000000000000",
        "5916278033243/1000000000000",
        "5916278033243/1000000000000"
      ]
    },
    {
      "r_107_200": "2960878429659/500000000000",
      "r_113_200": "5923667333163/1000000000000",
      "r_19_40": "370974912327/62500000000",
      "r_1_2": "1183900154571/200000000000",
      "r_21_40": "2960556709659/500000000000",
      "r_23_40": "2976574618721/500000000000",
      "r_3_5": "5957583306533/1000000000000",
      "r_49_100": "1187704208811/200000000000",
      "r_51_100": "236806836087/40000000000",
      "r_9_20": "5915194809013/1000000000000",
      "sharp": "5920544905333/1000000000000",
      "sharp_bins": [
        "5920544905333/1000000000000",
        "5920544905333/1000000000000",
        "5920544905333/1000000000000",
        "5920544905333/1000000000000",
        "5920544905333/1000000000000",
        "5920544905333/1000000000000",
        "5920544905333/1000000000000",
        "5920544905333/1000000000000",
        "5920544905333/1000000000000",
        "5920544905333/1000000000000",
        "5920544905333/1000000000000",
        "5920544905333/1000000000000",
        "5920544905333/1000000000000",
        "5920544905333/1000000000000",
        "5920544905333/1000000000000",
        "5920544905333/1000000000000"
      ]
    },
    {
      "r_107_200": "5926069517511/1000000000000",
      "r_113_200": "1481994042371/250000000000",
      "r_19_40": "1188083973611/200000000000",
      "r_1_2": "2961905790427/500000000000",
      "r_21_40": "5925426124351/1000000000000",
      "r_23_40": "5958006281793/1000000000000",
      "r_3_5": "1192488620727/200000000000",
      "r_49_100": "5943347908099/1000000000000",
      "r_51_100": "5924482764059/1000000000000",
      "r_9_20": "1479873531669/250000000000",
      "sharp": "1481196078621/250000000000",
      "sharp_bins": [
        "1481196078621/250000000000",
        "1481196078621/250000000000",
        "1481196078621/250000000000",
        "1481196078621/250000000000",
        "1481196078621/250000000000",
        "1481196078621/250000000000",
        "1481196078621/250000000000",
        "1481196078621/250000000000",
        "1481196078621/250000000000",
        "1481196078621/250000000000",
        "1481196078621/250000000000",
        "1481196078621/250000000000",
        "1481196078621/250000000000",
        "1481196078621/250000000000",
        "1481196078621/250000000000",
        "1481196078621/250000000000"
      ]
    },
    {
      "r_107_200": "5930354102069/1000000000000",
      "r_113_200": "5932257109861/1000000000000",
      "r_19_40": "371574197247/62500000000",
      "r_1_2": "1185618834611/200000000000",
      "r_21_40": "296485535479/50000000000",
      "r_23_40": "2981404357579/500000000000",
      "r_3_5": "5967248200699/1000000000000",
      "r_49_100": "1189624136481/200000000000",
      "r_51_100": "1482191611153/250000000000",
      "r_9_20": "2961882586407/500000000000",
      "sharp": "2964498141553/500000000000",
      "sharp_bins": [
        "2964498141553/500000000000",
        "2964498141553/500000000000",
        "2964498141553/500000000000",
        "2964498141553/500000000000",
        "2964498141553/500000000000",
        "2964498141553/500000000000",
        "2964498141553/500000000000",
        "2964498141553/500000000000",
        "2964498141553/500000000000",
        "2964498141553/500000000000",
        "2964498141553/500000000000",
        "2964498141553/500000000000",
        "2964498141553/500000000000",
        "2964498141553/500000000000",
        "2964498141553/500000000000",
        "2964498141553/500000000000"
      ]
    },
    {
      "r_107_200": "1478459422439/250000000000",
      "r_113_200": "1183145232417/200000000000",
      "r_19_40": "5924603537069/1000000000000",
      "r_1_2": "5911595654601/1000000000000",
      "r_21_40": "369575231/62500000",
      "r_23_40": "5941950490739/1000000000000",
      "r_3_5": "5946203672597/1000000000000",
      "r_49_100": "5927483762127/1000000000000",
      "r_51_100": "1182452831007/200000000000",
      "r_9_20": "11814504283/2000000000",
      "sharp": "5912730316139/1000000000000",
      "sharp_bins": [
        "5912730316139/1000000000000",
        "5912730316139/1000000000000",
        "5912730316139/1000000000000",
        "5912730316139/1000000000000",
        "5912730316139/1000000000000",
        "5912730316139/1000000000000",
        "5912730316139/1000000000000",
        "5912730316139/1000000000000",
        "5912730316139/1000000000000",
        "5912730316139/1000000000000",
        "5912730316139/1000000000000",
        "5912730316139/1000000000000",
        "5912730316139/1000000000000",
        "5912730316139/1000000000000",
        "5912730316139/1000000000000",
        "5912730316139/1000000000000"
      ]
    },
    {
      "r_107_200": "5918215406771/1000000000000",
      "r_113_200": "1184020097327/200000000000",
      "r_19_40": "741195253153/125000000000",
      "r_1_2": "1478992799241/250000000000",
      "r_21_40": "1183516267293/200000000000",
      "r_23_40": "2973473295351/500000000000",
      "r_3_5": "5951203800419/1000000000000",
      "r_49_100": "5932448170943/1000000000000",
      "r_51_100": "5916640772109/1000000000000",
      "r_9_20": "5911615635581/1000000000000",
      "sharp": "591703439689/100000000000",
      "sharp_bins": [
        "591703439689/100000000000",
        "591703439689/100000000000",
        "591703439689/100000000000",
        "591703439689/100000000000",
        "591703439689/100000000000",
        "591703439689/100000000000",
        "591703439689/100000000000",
        "591703439689/100000000000",
        "591703439689/100000000000",
        "591703439689/100000000000",
        "591703439689/100000000000",
        "591703439689/100000000000",
        "591703439689/100000000000",
        "591703439689/100000000000",
        "591703439689/100000000000",
        "591703439689/100000000000"
      ]
    },
    {
      "r_107_200": "2961282228291/500000000000",
      "r_113_200": "5924446318923/1000000000000",
      "r_19_40": "741808042379/125000000000",
      "r_1_2": "1184063586337/200000000000",
      "r_21_40": "1480482566037/250000000000",
      "r_23_40": "1487971467871/250000000000",
      "r_3_5": "5956147011153/1000000000000",
      "r_49_100": "5937356295687/1000000000000",
      "r_51_100": "5920988616393/1000000000000",
      "r_9_20": "2957975137417/500000000000",
      "sharp": "29606552201/5000000000",
      "sharp_bins": [
        "29606552201/5000000000",
        "29606552201/5000000000",
        "29606552201/5000000000",
        "29606552201/5000000000",
        "29606552201/5000000000",
        "29606552201/5000000000",
        "29606552201/5000000000",
        "29606552201/5000000000",
        "29606552201/5000000000",
        "29606552201/5000000000",
        "29606552201/5000000000",
        "29606552201/5000000000",
        "29606552201/5000000000",
        "29606552201/5000000000",
        "29606552201/5000000000",
        "29606552201/5000000000"
      ]
    },
    {
      "r_107_200": "2963442637121/500000000000",
      "r_113_200": "5928764090761/1000000000000",
      "r_19_40": "2969655687171/500000000000",
      "r_1_2": "5924636297013/1000000000000",
      "r_21_40": "296312545753/50000000000",
      "r_23_40": "5956769233809/1000000000000",
      "r_3_5": "5961034206313/1000000000000",
      "r_49_100": "742776129129/125000000000",
      "r_51_100": "740663515659/125000000000",
      "r_9_20": "370016031263/62500000000",
      "sharp": "592555888049/100000000000",
      "sharp_bins": [
        "592555888049/100000000000",
        "592555888049/100000000000",
        "592555888049/100000000000",
        "592555888049/100000000000",
        "592555888049/100000000000",
        "592555888049/100000000000",
        "592555888049/100000000000",
        "592555888049/100000000000",
        "592555888049/100000000000",
        "592555888049/100000000000",
        "592555888049/100000000000",
        "592555888049/100000000000",
        "592555888049/100000000000",
        "592555888049/100000000000",
        "592555888049/100000000000",
        "592555888049/100000000000"
      ]
    },
    {
      "r_107_200": "2944172756113/500000000000",
      "r_113_200": "5890189730263/1000000000000",
      "r_19_40": "5896329555479/1000000000000",
      "r_1_2": "5886146986329/1000000000000",
      "r_21_40": "1471940243743/250000000000",
      "r_23_40": "1476920543661/250000000000",
      "r_3_5": "738963917207/125000000000",
      "r_49_100": "737248562773/125000000000",
      "r_51_100": "2943407351281/500000000000",
      "r_9_20": "14704404499/2500000000",
      "sharp": "1471900892703/250000000000",
      "sharp_bins": [
        "1471900892703/250000000000",
        "1471900892703/250000000000",
        "1471900892703/250000000000",
        "1471900892703/250000000000",
        "1471900892703/250000000000",
        "1471900892703/250000000000",
        "1471900892703/250000000000",
        "1471900892703/250000000000",
        "1471900892703/250000000000",
        "1471900892703/250000000000",
        "1471900892703/250000000000",
        "1471900892703/250000000000",
        "1471900892703/250000000000",
        "1471900892703/250000000000",
        "1471900892703/250000000000",
        "1471900892703/250000000000"
      ]
    },
    {
      "r_107_200": "1473231285223/250000000000",
      "r_113_200": "1178953216521/200000000000",
      "r_19_40": "2950417457293/500000000000",
      "r_1_2": "294536225583/50000000000",
      "r_21_40": "2946170308851/500000000000",
      "r_23_40": "5913099855273/1000000000000",
      "r_3_5": "369820935033/62500000000",
      "r_49_100": "2951247507853/500000000000",
      "r_51_100": "46026510897/7812500000",
      "r_9_20": "5886326610649/1000000000000",
      "sharp": "2946053862211/500000000000",
      "sharp_bins": [
        "2946053862211/500000000000",
        "2946053862211/500000000000",
        "2946053862211/500000000000",
        "2946053862211/500000000000",
        "2946053862211/500000000000",
        "2946053862211/500000000000",
        "2946053862211/500000000000",
        "2946053862211/500000000000",
        "2946053862211/500000000000",
        "2946053862211/500000000000",
        "2946053862211/500000000000",
        "2946053862211/500000000000",
        "2946053862211/500000000000",
        "2946053862211/500000000000",
        "2946053862211/500000000000",
        "2946053862211/500000000000"
      ]
    },
    {
      "r_107_200": "5897473862389/1000000000000",
      "r_113_200": "5899311746357/1000000000000",
      "r_19_40": "5905309083191/1000000000000",
      "r_1_2": "589527093907/100000000000",
      "r_21_40": "589688928993/100000000000",
      "r_23_40": "5918453919873/1000000000000",
      "r_3_5": "5922494854837/1000000000000",
      "r_49_100": "295348518769/50000000000",
      "r_51_100": "589594103567/100000000000",
      "r_9_20": "736357528667/125000000000",
      "sharp": "5896581569491/1000000000000",
      "sharp_bins": [
        "5896581569491/1000000000000",
        "5896581569491/1000000000000",
        "5896581569491/1000000000000",
        "5896581569491/1000000000000",
        "5896581569491/1000000000000",
        "5896581569491/1000000000000",
        "5896581569491/1000000000000",
        "5896581569491/1000000000000",
        "5896581569491/1000000000000",
        "5896581569491/1000000000000",
        "5896581569491/1000000000000",
        "5896581569491/1000000000000",
        "5896581569491/1000000000000",
        "5896581569491/1000000000000",
        "5896581569491/1000000000000",
        "5896581569491/1000000000000"
      ]
    },
    {
      "r_107_200": "5901985941033/1000000000000",
      "r_113_200": "147595530609/25000000000",
      "r_19_40": "2954872926261/500000000000",
      "r_1_2": "1179956055229/200000000000",
      "r_21_40": "5901401179951/1000000000000",
      "r_23_40": "2961872702367/500000000000",
      "r_3_5": "5927792057757/1000000000000",
      "r_49_100": "2955704234307/500000000000",
      "r_51_100": "2950225851747/500000000000",
      "r_9_20": "2947678172613/500000000000",
      "sharp": "1475254817857/250000000000",
      "sharp_bins": [
        "1475254817857/250000000000",
        "1475254817857/250000000000",
        "1475254817857/250000000000",
        "1475254817857/250000000000",
        "1475254817857/250000000000",
        "1475254817857/250000000000",
        "1475254817857/250000000000",
        "1475254817857/250000000000",
        "1475254817857/250000000000",
        "1475254817857/250000000000",
        "1475254817857/250000000000",
        "1475254817857/250000000000",
        "1475254817857/250000000000",
        "1475254817857/250000000000",
        "1475254817857/250000000000",
        "1475254817857/250000000000"
      ]
    },
    {
      "r_107_200": "735551137191/125000000000",
      "r_113_200": "735778171641/125000000000",
      "r_19_40": "1178449374069/200000000000",
      "r_1_2": "2941103024133/500000000000",
      "r_21_40": "5883822083911/1000000000000",
      "r_23_40": "737616448821/125000000000",
      "r_3_5": "2952310986371/500000000000",
      "r_49_100": "5893913013883/1000000000000",
      "r_51_100": "2941440391591/500000000000",
      "r_9_20": "1469443622729/250000000000",
      "sharp": "2941850153433/500000000000",
      "sharp_bins": [
        "2941850153433/500000000000",
        "2941850153433/500000000000",
        "2941850153433/500000000000",
        "2941850153433/500000000000",
        "2941850153433/500000000000",
        "2941850153433/500000000000",
        "2941850153433/500000000000",
        "2941850153433/500000000000",
        "2941850153433/500000000000",
        "2941850153433/500000000000",
        "2941850153433/500000000000",
        "2941850153433/500000000000",
        "2941850153433/500000000000",
        "2941850153433/500000000000",
        "2941850153433/500000000000",
        "2941850153433/500000000000"
      ]
    },
    {
      "r_107_200": "5889029057199/1000000000000",
      "r_113_200": "294542132361/50000000000",
      "r_19_40": "2948396393023/500000000000",
      "r_1_2": "5886823401653/1000000000000",
      "r_21_40": "5888441857333/1000000000000",
      "r_23_40": "2953056057499/500000000000",
      "r_3_5": "2955070884141/500000000000",
      "r_49_100": "1179692055503/200000000000",
      "r_51_100": "367968717753/62500000000",
      "r_9_20": "2941189238737/500000000000",
      "sharp": "5888245069239/1000000000000",
      "sharp_bins": [
        "5888245069239/1000000000000",
        "5888245069239/1000000000000",
        "5888245069239/1000000000000",
        "5888245069239/1000000000000",
        "5888245069239/1000000000000",
        "5888245069239/1000000000000",
        "5888245069239/1000000000000",
        "5888245069239/1000000000000",
        "5888245069239/1000000000000",
        "5888245069239/1000000000000",
        "5888245069239/1000000000000",
        "5888245069239/1000000000000",
        "5888245069239/1000000000000",
        "5888245069239/1000000000000",
        "5888245069239/1000000000000",
        "5888245069239/1000000000000"
      ]
    },
    {
      "r_107_200": "2946809393351/500000000000",
      "r_113_200": "5895429860923/1000000000000",
      "r_19_40": "5901308277947/1000000000000",
      "r_1_2": "1178282077461/200000000000",
      "r_21_40": "2946515676881/500000000000",
      "r_23_40": "5911560580951/1000000000000",
      "r_3_5": "1478899066503/250000000000",
      "r_49_100": "737872141653/125000000000",
      "r_51_100": "147302196199/25000000000",
      "r_9_20": "5886952071879/1000000000000",
      "sharp": "5892760214653/1000000000000",
      "sharp_bins": [
        "5892760214653/1000000000000",
        "5892760214653/1000000000000",
        "5892760214653/1000000000000",
        "5892760214653/1000000000000",
        "5892760214653/1000000000000",
        "5892760214653/1000000000000",
        "5892760214653/1000000000000",
        "5892760214653/1000000000000",
        "5892760214653/1000000000000",
        "5892760214653/1000000000000",
        "5892760214653/1000000000000",
        "5892760214653/1000000000000",
        "5892760214653/1000000000000",
        "5892760214653/1000000000000",
        "5892760214653/1000000000000",
        "5892760214653/1000000000000"
      ]
    },
    {
      "r_107_200": "5898177559313/1000000000000",
      "r_113_200": "5899986322487/1000000000000",
      "r_19_40": "1476448138997/250000000000",
      "r_1_2": "5895966240883/1000000000000",
      "r_21_40": "2948794917677/500000000000",
      "r_23_40": "5916944931263/1000000000000",
      "r_3_5": "1184197306767/200000000000",
      "r_49_100": "46152053167/7812500000",
      "r_51_100": "5896645120951/1000000000000",
      "r_9_20": "589149446263/100000000000",
      "sharp": "589724500197/100000000000",
      "sharp_bins": [
        "589724500197/100000000000",
        "589724500197/100000000000",
        "589724500197/100000000000",
        "589724500197/100000000000",
        "589724500197/100000000000",
        "589724500197/100000000000",
        "589724500197/100000000000",
        "589724500197/100000000000",
        "589724500197/100000000000",
        "589724500197/100000000000",
        "589724500197/100000000000",
        "589724500197/100000000000",
        "589724500197/100000000000",
        "589724500197/100000000000",
        "589724500197/100000000000",
        "589724500197/100000000000"
      ]
    },
    {
      "r_107_200": "1176082242493/200000000000",
      "r_113_200": "1176437869097/200000000000",
      "r_19_40": "5888090400531/1000000000000",
      "r_1_2": "5878190622471/1000000000000",
      "r_21_40": "5879811352931/1000000000000",
      "r_23_40": "2948389769169/500000000000",
      "r_3_5": "2949306404651/500000000000",
      "r_49_100": "368109720039/62500000000",
      "r_51_100": "2939437257921/500000000000",
      "r_9_20": "2936854880869/500000000000",
      "sharp": "5879712726649/1000000000000",
      "sharp_bins": [
        "5879712726649/1000000000000",
        "5879712726649/1000000000000",
        "5879712726649/1000000000000",
        "5879712726649/1000000000000",
        "5879712726649/1000000000000",
        "5879712726649/1000000000000",
        "5879712726649/1000000000000",
        "5879712726649/1000000000000",
        "5879712726649/1000000000000",
        "5879712726649/1000000000000",
        "5879712726649/1000000000000",
        "5879712726649/1000000000000",
        "5879712726649/1000000000000",
        "5879712726649/1000000000000",
        "5879712726649/1000000000000",
        "5879712726649/1000000000000"
      ]
    },
    {
      "r_107_200": "5885072177859/1000000000000",
      "r_113_200": "2943424077057/500000000000",
      "r_19_40": "5892677523111/1000000000000",
      "r_1_2": "367678027071/62500000000",
      "r_21_40": "5884471883153/1000000000000",
      "r_23_40": "590136163289/100000000000",
      "r_3_5": "2951593040947/500000000000",
      "r_49_100": "736793022521/125000000000",
      "r_51_100": "588353386183/100000000000",
      "r_9_20": "2939176802607/500000000000",
      "sharp": "2942149339989/500000000000",
      "sharp_bins": [
        "2942149339989/500000000000",
        "2942149339989/500000000000",
        "2942149339989/500000000000",
        "2942149339989/500000000000",
        "2942149339989/500000000000",
        "2942149339989/500000000000",
        "2942149339989/500000000000",
        "2942149339989/500000000000",
        "2942149339989/500000000000",
        "2942149339989/500000000000",
        "2942149339989/500000000000",
        "2942149339989/500000000000",
        "2942149339989/500000000000",
        "2942149339989/500000000000",
        "2942149339989/500000000000",
        "2942149339989/500000000000"
      ]
    },
    {
      "r_107_200": "5889702481011/1000000000000",
      "r_113_200": "368217279147/62500000000",
      "r_19_40": "2948616896387/500000000000",
      "r_1_2": "5887475451737/1000000000000",
      "r_21_40": "5889101708111/1000000000000",
      "r_23_40": "2952956624219/500000000000",
      "r_3_5": "295422079751/50000000000",
      "r_49_100": "2949450999917/500000000000",
      "r_51_100": "5888162443471/1000000000000",
      "r_9_20": "2941483321921/500000000000",
      "sharp": "736106822919/125000000000",
      "sharp_bins": [
        "736106822919/125000000000",
        "736106822919/125000000000",
        "736106822919/125000000000",
        "736106822919/125000000000",
        "736106822919/125000000000",
        "736106822919/125000000000",
        "736106822919/125000000000",
        "736106822919/125000000000",
        "736106822919/125000000000",
        "736106822919/125000000000",
        "736106822919/125000000000",
        "736106822919/125000000000",
        "736106822919/125000000000",
        "736106822919/125000000000",
        "736106822919/125000000000",
        "736106822919/125000000000"
      ]
    },
    {
      "r_107_200": "589430227459/100000000000",
      "r_113_200": "5896074432091/1000000000000",
      "r_19_40": "1475439843641/250000000000",
      "r_1_2": "2946035916983/500000000000",
      "r_21_40": "73671262267/12500000000",
      "r_23_40": "1182086908573/200000000000",
      "r_3_5": "1478481946767/250000000000",
      "r_49_100": "590342914389/100000000000",
      "r_51_100": "5892760415647/1000000000000",
      "r_9_20": "2943774518243/500000000000",
      "sharp": "5893380591231/1000000000000",
      "sharp_bins": [
        "5893380591231/1000000000000",
        "5893380591231/1000000000000",
        "5893380591231/1000000000000",
        "5893380591231/1000000000000",
        "5893380591231/1000000000000",
        "5893380591231/1000000000000",
        "5893380591231/1000000000000",
        "5893380591231/1000000000000",
        "5893380591231/1000000000000",
        "5893380591231/1000000000000",
        "5893380591231/1000000000000",
        "5893380591231/1000000000000",
        "5893380591231/1000000000000",
        "5893380591231/1000000000000",
        "5893380591231/1000000000000",
        "5893380591231/1000000000000"
      ]
    },
    {
      "r_107_200": "5852843680379/1000000000000",
      "r_113_200": "5854567325957/1000000000000",
      "r_19_40": "2930251720481/500000000000",
      "r_1_2": "5850602334883/1000000000000",
      "r_21_40": "292612668143/50000000000",
      "r_23_40": "2934637909949/500000000000",
      "r_3_5": "2935544188551/500000000000",
      "r_49_100": "732773261247/125000000000",
      "r_51_100": "2925655486139/500000000000",
      "r_9_20": "5846081699097/1000000000000",
      "sharp": "5852530122187/1000000000000",
      "sharp_bins": [
        "5852530122187/1000000000000",
        "5852530122187/1000000000000",
        "5852530122187/1000000000000",
        "5852530122187/1000000000000",
        "5852530122187/1000000000000",
        "5852530122187/1000000000000",
        "5852530122187/1000000000000",
        "5852530122187/1000000000000",
        "5852530122187/1000000000000",
        "5852530122187/1000000000000",
        "5852530122187/1000000000000",
        "5852530122187/1000000000000",
        "5852530122187/1000000000000",
        "5852530122187/1000000000000",
        "5852530122187/1000000000000",
        "5852530122187/1000000000000"
      ]
    },
    {
      "r_107_200": "5857722129449/1000000000000",
      "r_113_200": "5859443705167/1000000000000",
      "r_19_40": "5865310121423/1000000000000",
      "r_1_2": "5855477556229/1000000000000",
      "r_21_40": "2928565782359/500000000000",
      "r_23_40": "1468519494817/250000000000",
      "r_3_5": "5875881653639/1000000000000",
      "r_49_100": "366687161691/62500000000",
      "r_51_100": "5856187813061/1000000000000",
      "r_9_20": "5850942205293/1000000000000",
      "sharp": "5857331969471/1000000000000",
      "sharp_bins": [
        "5857331969471/1000000000000",
        "5857331969471/1000000000000",
        "5857331969471/1000000000000",
        "5857331969471/1000000000000",
        "5857331969471/1000000000000",
        "5857331969471/1000000000000",
        "5857331969471/1000000000000",
        "5857331969471/1000000000000",
        "5857331969471/1000000000000",
        "5857331969471/1000000000000",
        "5857331969471/1000000000000",
        "5857331969471/1000000000000",
        "5857331969471/1000000000000",
        "5857331969471/1000000000000",
        "5857331969471/1000000000000",
        "5857331969471/1000000000000"
      ]
    },
    {
      "r_107_200": "5862568649499/1000000000000",
      "r_113_200": "5864288323263/1000000000000",
      "r_19_40": "2935042317633/500000000000",
      "r_1_2": "5860320719861/1000000000000",
      "r_21_40": "2930988895489/500000000000",
      "r_23_40": "1469712082921/250000000000",
      "r_3_5": "735080414129/125000000000",
      "r_49_100": "1174354185073/200000000000",
      "r_51_100": "293051631081/50000000000",
      "r_9_20": "1463942662721/250000000000",
      "sharp": "5862102480549/1000000000000",
      "sharp_bins": [
        "5862102480549/1000000000000",
        "5862102480549/1000000000000",
        "5862102480549/1000000000000",
        "5862102480549/1000000000000",
        "5862102480549/1000000000000",
        "5862102480549/1000000000000",
        "5862102480549/1000000000000",
        "5862102480549/1000000000000",
        "5862102480549/1000000000000",
        "5862102480549/1000000000000",
        "5862102480549/1000000000000",
        "5862102480549/1000000000000",
        "5862102480549/1000000000000",
        "5862102480549/1000000000000",
        "5862102480549/1000000000000",
        "5862102480549/1000000000000"
      ]
    },
    {
      "r_107_200": "5867383315267/1000000000000",
      "r_113_200": "2934550628697/500000000000",
      "r_19_40": "2937413529993/500000000000",
      "r_1_2": "1173026379579/200000000000",
      "r_21_40": "5866792115631/1000000000000",
      "r_23_40": "1470896740957/250000000000",
      "r_3_5": "5885373444363/1000000000000",
      "r_49_100": "293825759191/50000000000",
      "r_51_100": "1466461367709/250000000000",
      "r_9_20": "1465141776003/250000000000",
      "sharp": "2933420865043/500000000000",
      "sharp_bins": [
        "2933420865043/500000000000",
        "2933420865043/500000000000",
        "2933420865043/500000000000",
        "2933420865043/500000000000",
        "2933420865043/500000000000",
        "2933420865043/500000000000",
        "2933420865043/500000000000",
        "2933420865043/500000000000",
        "2933420865043/500000000000",
        "2933420865043/500000000000",
        "2933420865043/500000000000",
        "2933420865043/500000000000",
        "2933420865043/500000000000",
        "2933420865043/500000000000",
        "2933420865043/500000000000",
        "2933420865043/500000000000"
      ]
    },
    {
      "r_107_200": "292421014519/50000000000",
      "r_113_200": "5850114993599/1000000000000",
      "r_19_40": "5855913842119/1000000000000",
      "r_1_2": "2923076131599/500000000000",
      "r_21_40": "5847830381093/1000000000000",
      "r_23_40": "2932356905081/500000000000",
      "r_3_5": "2933263668073/500000000000",
      "r_49_100": "5857605172587/1000000000000",
      "r_51_100": "5846882307321/1000000000000",
      "r_9_20": "2920790969743/500000000000",
      "sharp": "182755047717/31250000000",
      "sharp_bins": [
        "182755047717/31250000000",
        "182755047717/31250000000",
        "182755047717/31250000000",
        "182755047717/31250000000",
        "182755047717/31250000000",
        "182755047717/31250000000",
        "182755047717/31250000000",
        "182755047717/31250000000",
        "182755047717/31250000000",
        "182755047717/31250000000",
        "182755047717/31250000000",
        "182755047717/31250000000",
        "182755047717/31250000000",
        "182755047717/31250000000",
        "182755047717/31250000000",
        "182755047717/31250000000"
      ]
    },
    {
      "r_107_200": "1463335828003/250000000000",
      "r_113_200": "2927518222563/500000000000",
      "r_19_40": "2930382685843/500000000000",
      "r_1_2": "2925535803461/500000000000",
      "r_21_40": "365797067653/62500000000",
      "r_23_40": "2934781125221/500000000000",
      "r_3_5": "1174273517243/200000000000",
      "r_49_100": "5862458735499/1000000000000",
      "r_51_100": "5851803361503/1000000000000",
      "r_9_20": "1169297178873/200000000000",
      "sharp": "1463252091681/250000000000",
      "sharp_bins": [
        "1463252091681/250000000000",
        "1463252091681/250000000000",
        "1463252091681/250000000000",
        "1463252091681/250000000000",
        "1463252091681/250000000000",
        "1463252091681/250000000000",
        "1463252091681/250000000000",
        "1463252091681/250000000000",
        "1463252091681/250000000000",
        "1463252091681/250000000000",
        "1463252091681/250000000000",
        "1463252091681/250000000000",
        "1463252091681/250000000000",
        "1463252091681/250000000000",
        "1463252091681/250000000000",
        "1463252091681/250000000000"
      ]
    },
    {
      "r_107_200": "3661396231/625000000",
      "r_113_200": "732490712057/125000000000",
      "r_19_40": "146639607563/25000000000",
      "r_1_2": "731994808107/125000000000",
      "r_21_40": "1464410843443/250000000000",
      "r_23_40": "5874378430847/1000000000000",
      "r_3_5": "1175235151639/200000000000",
      "r_49_100": "14668199259/2500000000",
      "r_51_100": "2928345976557/500000000000",
      "r_9_20": "5851357373419/1000000000000",
      "sharp": "1464455857143/250000000000",
      "sharp_bins": [
        "1464455857143/250000000000",
        "1464455857143/250000000000",
        "1464455857143/250000000000",
        "1464455857143/250000000000",
        "1464455857143/250000000000",
        "1464455857143/250000000000",
        "1464455857143/250000000000",
        "1464455857143/250000000000",
        "1464455857143/250000000000",
        "1464455857143/250000000000",
        "1464455857143/250000000000",
        "1464455857143/250000000000",
        "1464455857143/250000000000",
        "1464455857143/250000000000",
        "1464455857143/250000000000",
        "1464455857143/250000000000"
      ]
    },
    {
      "r_107_200": "1465773106731/250000000000",
      "r_113_200": "5864782908553/1000000000000",
      "r_19_40": "5870370811517/1000000000000",
      "r_1_2": "5860813003793/1000000000000",
      "r_21_40": "5862501419777/1000000000000",
      "r_23_40": "5879162521367/1000000000000",
      "r_3_5": "2940476009921/500000000000",
      "r_49_100": "2936034126541/500000000000",
      "r_51_100": "5861548248161/1000000000000",
      "r_9_20": "183006142079/31250000000",
      "sharp": "5862606878797/1000000000000",
      "sharp_bins": [
        "5862606878797/1000000000000",
        "5862606878797/1000000000000",
        "5862606878797/1000000000000",
        "5862606878797/1000000000000",
        "5862606878797/1000000000000",
        "5862606878797/1000000000000",
        "5862606878797/1000000000000",
        "5862606878797/1000000000000",
        "5862606878797/1000000000000",
        "5862606878797/1000000000000",
        "5862606878797/1000000000000",
        "5862606878797/1000000000000",
        "5862606878797/1000000000000",
        "5862606878797/1000000000000",
        "5862606878797/1000000000000",
        "5862606878797/1000000000000"
      ]
    },
    {
      "r_107_200": "5843914562931/1000000000000",
      "r_113_200": "5845591830683/1000000000000",
      "r_19_40": "5851230477471/1000000000000",
      "r_1_2": "2920814564899/500000000000",
      "r_21_40": "2921664089411/500000000000",
      "r_23_40": "1172013530863/200000000000",
      "r_3_5": "5861863607043/1000000000000",
      "r_49_100": "731618371781/125000000000",
      "r_51_100": "2921179245451/500000000000",
      "r_9_20": "1167399155341/200000000000",
      "sharp": "5843700049357/1000000000000",
      "sharp_bins": [
        "5843700049357/1000000000000",
        "5843700049357/1000000000000",
        "5843700049357/1000000000000",
        "5843700049357/1000000000000",
        "5843700049357/1000000000000",
        "5843700049357/1000000000000",
        "5843700049357/1000000000000",
        "5843700049357/1000000000000",
        "5843700049357/1000000000000",
        "5843700049357/1000000000000",
        "5843700049357/1000000000000",
        "5843700049357/1000000000000",
        "5843700049357/1000000000000",
        "5843700049357/1000000000000",
        "5843700049357/1000000000000",
        "5843700049357/1000000000000"
      ]
    },
    {
      "r_107_200": "1462220724829/250000000000",
      "r_113_200": "5850559030839/1000000000000",
      "r_19_40": "5856127474299/1000000000000",
      "r_1_2": "2923296624923/500000000000",
      "r_21_40": "2924148010209/500000000000",
      "r_23_40": "586496299719/100000000000",
      "r_3_5": "1466687821147/250000000000",
      "r_49_100": "5857846260741/1000000000000",
      "r_51_100": "584732436203/100000000000",
      "r_9_20": "292097189631/50000000000",
      "sharp": "11423032147/1953125000",
      "sharp_bins": [
        "11423032147/1953125000",
        "11423032147/1953125000",
        "11423032147/1953125000",
        "11423032147/1953125000",
        "11423032147/1953125000",
        "11423032147/1953125000",
        "11423032147/1953125000",
        "11423032147/1953125000",
        "11423032147/1953125000",
        "11423032147/1953125000",
        "11423032147/1953125000",
        "11423032147/1953125000",
        "11423032147/1953125000",
        "11423032147/1953125000",
        "11423032147/1953125000",
        "11423032147/1953125000"
      ]
    },
    {
      "r_107_200": "2926909220491/500000000000",
      "r_113_200": "2927746798227/500000000000",
      "r_19_40": "732623930933/125000000000",
      "r_1_2": "5851524461179/1000000000000",
      "r_21_40": "2926615511643/500000000000",
      "r_23_40": "586982563361/100000000000",
      "r_3_5": "5871606432137/1000000000000",
      "r_49_100": "2931356260943/500000000000",
      "r_51_100": "5852257347409/1000000000000",
      "r_9_20": "365428682761/62500000000",
      "sharp": "2926726328357/500000000000",
      "sharp_bins": [
        "2926726328357/500000000000",
        "2926726328357/500000000000",
        "2926726328357/500000000000",
        "2926726328357/500000000000",
        "2926726328357/500000000000",
        "2926726328357/500000000000",
        "2926726328357/500000000000",
        "2926726328357/500000000000",
        "2926726328357/500000000000",
        "2926726328357/500000000000",
        "2926726328357/500000000000",
        "2926726328357/500000000000",
        "2926726328357/500000000000",
        "2926726328357/500000000000",
        "2926726328357/500000000000",
        "2926726328357/500000000000"
      ]
    },
    {
      "r_107_200": "1464680370677/250000000000",
      "r_113_200": "5860395819361/1000000000000",
      "r_19_40": "5865822705539/1000000000000",
      "r_1_2": "585642306151/100000000000",
      "r_21_40": "1171626696627/200000000000",
      "r_23_40": "5874655865601/1000000000000",
      "r_3_5": "5876429349313/1000000000000",
      "r_49_100": "5867546065751/1000000000000",
      "r_51_100": "5857157743993/1000000000000",
      "r_9_20": "5851741471599/1000000000000",
      "sharp": "5858280938383/1000000000000",
      "sharp_bins": [
        "5858280938383/1000000000000",
        "5858280938383/1000000000000",
        "5858280938383/1000000000000",
        "5858280938383/1000000000000",
        "5858280938383/1000000000000",
        "5858280938383/1000000000000",
        "5858280938383/1000000000000",
        "5858280938383/1000000000000",
        "5858280938383/1000000000000",
        "5858280938383/1000000000000",
        "5858280938383/1000000000000",
        "5858280938383/1000000000000",
        "5858280938383/1000000000000",
        "5858280938383/1000000000000",
        "5858280938383/1000000000000",
        "5858280938383/1000000000000"
      ]
    },
    {
      "r_107_200": "364954770019/62500000000",
      "r_113_200": "2920464654451/500000000000",
      "r_19_40": "1461601652299/250000000000",
      "r_1_2": "5836963843963/1000000000000",
      "r_21_40": "2919342628403/500000000000",
      "r_23_40": "5855289166593/1000000000000",
      "r_3_5": "5857078125609/1000000000000",
      "r_49_100": "5848149580319/1000000000000",
      "r_51_100": "5837693997007/1000000000000",
      "r_9_20": "5832273739717/1000000000000",
      "sharp": "2919548692667/500000000000",
      "sharp_bins": [
        "2919548692667/500000000000",
        "2919548692667/500000000000",
        "2919548692667/500000000000",
        "2919548692667/500000000000",
        "2919548692667/500000000000",
        "2919548692667/500000000000",
        "2919548692667/500000000000",
        "2919548692667/500000000000",
        "2919548692667/500000000000",
        "2919548692667/500000000000",
        "2919548692667/500000000000",
        "2919548692667/500000000000",
        "2919548692667/500000000000",
        "2919548692667/500000000000",
        "2919548692667/500000000000",
        "2919548692667/500000000000"
      ]
    },
    {
      "r_107_200": "5844336560791/1000000000000",
      "r_113_200": "2922993387119/500000000000",
      "r_19_40": "2925699827551/500000000000",
      "r_1_2": "730252679661/125000000000",
      "r_21_40": "5843745428687/1000000000000",
      "r_23_40": "1465068966619/250000000000",
      "r_3_5": "5862056000361/1000000000000",
      "r_49_100": "1463286093441/250000000000",
      "r_51_100": "2921376462203/500000000000",
      "r_9_20": "5837317174011/1000000000000",
      "sharp": "2922041415869/500000000000",
      "sharp_bins": [
        "2922041415869/500000000000",
        "2922041415869/500000000000",
        "2922041415869/500000000000",
        "2922041415869/500000000000",
        "2922041415869/500000000000",
        "2922041415869/500000000000",
        "2922041415869/500000000000",
        "2922041415869/500000000000",
        "2922041415869/500000000000",
        "2922041415869/500000000000",
        "2922041415869/500000000000",
        "2922041415869/500000000000",
        "2922041415869/500000000000",
        "2922041415869/500000000000",
        "2922041415869/500000000000",
        "2922041415869/500000000000"
      ]
    },
    {
      "r_107_200": "233972709583/40000000000",
      "r_113_200": "5850967323057/1000000000000",
      "r_19_40": "1171261890621/200000000000",
      "r_1_2": "5846997735859/1000000000000",
      "r_21_40": "584872586633/100000000000",
      "r_23_40": "1466296424121/250000000000",
      "r_3_5": "146673973653/25000000000",
      "r_49_100": "2929028353321/500000000000",
      "r_51_100": "1169546232663/200000000000",
      "r_9_20": "5842276713117/1000000000000",
      "sharp": "5848988898639/1000000000000",
      "sharp_bins": [
        "5848988898639/1000000000000",
        "5848988898639/1000000000000",
        "5848988898639/1000000000000",
        "5848988898639/1000000000000",
        "5848988898639/1000000000000",
        "5848988898639/1000000000000",
        "5848988898639/1000000000000",
        "5848988898639/1000000000000",
        "5848988898639/1000000000000",
        "5848988898639/1000000000000",
        "5848988898639/1000000000000",
        "5848988898639/1000000000000",
        "5848988898639/1000000000000",
        "5848988898639/1000000000000",
        "5848988898639/1000000000000",
        "5848988898639/1000000000000"
      ]
    },
    {
      "r_107_200": "731783247927/125000000000",
      "r_113_200": "2927957545957/500000000000",
      "r_19_40": "586118610677/100000000000",
      "r_1_2": "2925970498459/500000000000",
      "r_21_40": "5853673328797/1000000000000",
      "r_23_40": "2935031335749/500000000000",
      "r_3_5": "5871829204259/1000000000000",
      "r_49_100": "5862935887387/1000000000000",
      "r_51_100": "1463169096169/250000000000",
      "r_9_20": "1461800813773/250000000000",
      "sharp": "1170772522339/200000000000",
      "sharp_bins": [
        "1170772522339/200000000000",
        "1170772522339/200000000000",
        "1170772522339/200000000000",
        "1170772522339/200000000000",
        "1170772522339/200000000000",
        "1170772522339/200000000000",
        "1170772522339/200000000000",
        "1170772522339/200000000000",
        "1170772522339/200000000000",
        "1170772522339/200000000000",
        "1170772522339/200000000000",
        "1170772522339/200000000000",
        "1170772522339/200000000000",
        "1170772522339/200000000000",
        "1170772522339/200000000000",
        "1170772522339/200000000000"
      ]
    },
    {
      "r_107_200": "2903723285421/500000000000",
      "r_113_200": "5809148869403/1000000000000",
      "r_19_40": "5814352046567/1000000000000",
      "r_1_2": "2902516856397/500000000000",
      "r_21_40": "5806825481543/1000000000000",
      "r_23_40": "727941292359/125000000000",
      "r_3_5": "2912681222177/500000000000",
      "r_49_100": "18175434887/3125000000",
      "r_51_100": "5805779769513/1000000000000",
      "r_9_20": "5800207375079/1000000000000",
      "sharp": "5807625576287/1000000000000",
      "sharp_bins": [
        "5807625576287/1000000000000",
        "5807625576287/1000000000000",
        "5807625576287/1000000000000",
        "5807625576287/1000000000000",
        "5807625576287/1000000000000",
        "5807625576287/1000000000000",
        "5807625576287/1000000000000",
        "5807625576287/1000000000000",
        "5807625576287/1000000000000",
        "5807625576287/1000000000000",
        "5807625576287/1000000000000",
        "5807625576287/1000000000000",
        "5807625576287/1000000000000",
        "5807625576287/1000000000000",
        "5807625576287/1000000000000",
        "5807625576287/1000000000000"
      ]
    },
    {
      "r_107_200": "2906481601869/500000000000",
      "r_113_200": "5814653709501/1000000000000",
      "r_19_40": "2909910673743/500000000000",
      "r_1_2": "5810556802919/1000000000000",
      "r_21_40": "5812344682487/1000000000000",
      "r_23_40": "1457241748959/250000000000",
      "r_3_5": "2915391164887/500000000000",
      "r_49_100": "5821607131501/1000000000000",
      "r_51_100": "5811301763771/1000000000000",
      "r_9_20": "5805726780779/1000000000000",
      "sharp": "1162614029353/200000000000",
      "sharp_bins": [
        "1162614029353/200000000000",
        "1162614029353/200000000000",
        "1162614029353/200000000000",
        "1162614029353/200000000000",
        "1162614029353/200000000000",
        "1162614029353/200000000000",
        "1162614029353/200000000000",
        "1162614029353/200000000000",
        "1162614029353/200000000000",
        "1162614029353/200000000000",
        "1162614029353/200000000000",
        "1162614029353/200000000000",
        "1162614029353/200000000000",
        "1162614029353/200000000000",
        "1162614029353/200000000000",
        "1162614029353/200000000000"
      ]
    },
    {
      "r_107_200": "5818440191309/1000000000000",
      "r_113_200": "363757454829/62500000000",
      "r_19_40": "364078142743/62500000000",
      "r_1_2": "5816039923403/1000000000000",
      "r_21_40": "5817824133007/1000000000000",
      "r_23_40": "1458591049627/250000000000",
      "r_3_5": "2918081558939/500000000000",
      "r_49_100": "5827034800681/1000000000000",
      "r_51_100": "145419596721/25000000000",
      "r_9_20": "2905602999661/500000000000",
      "sharp": "1163695104441/200000000000",
      "sharp_bins": [
        "1163695104441/200000000000",
        "1163695104441/200000000000",
        "1163695104441/200000000000",
        "1163695104441/200000000000",
        "1163695104441/200000000000",
        "1163695104441/200000000000",
        "1163695104441/200000000000",
        "1163695104441/200000000000",
        "1163695104441/200000000000",
        "1163695104441/200000000000",
        "1163695104441/200000000000",
        "1163695104441/200000000000",
        "1163695104441/200000000000",
        "1163695104441/200000000000",
        "1163695104441/200000000000",
        "1163695104441/200000000000"
      ]
    },
    {
      "r_107_200": "2911938923069/500000000000",
      "r_113_200": "5825545881663/1000000000000",
      "r_19_40": "5830639185171/1000000000000",
      "r_1_2": "1455370847579/250000000000",
      "r_21_40": "1455816036693/250000000000",
      "r_23_40": "2919861134297/500000000000",
      "r_3_5": "5841505127549/1000000000000",
      "r_49_100": "1166484500047/200000000000",
      "r_51_100": "5822226399879/1000000000000",
      "r_9_20": "5816645349799/1000000000000",
      "sharp": "145596050469/25000000000",
      "sharp_bins": [
        "145596050469/25000000000",
        "145596050469/25000000000",
        "145596050469/25000000000",
        "145596050469/25000000000",
        "145596050469/25000000000",
        "145596050469/25000000000",
        "145596050469/25000000000",
        "145596050469/25000000000",
        "145596050469/25000000000",
        "145596050469/25000000000",
        "145596050469/25000000000",
        "145596050469/25000000000",
        "145596050469/25000000000",
        "145596050469/25000000000",
        "145596050469/25000000000",
        "145596050469/25000000000"
      ]
    },
    {
      "r_107_200": "1160415800981/200000000000",
      "r_113_200": "5803801084161/1000000000000",
      "r_19_40": "5808769190659/1000000000000",
      "r_1_2": "2899821219377/500000000000",
      "r_21_40": "725180814319/125000000000",
      "r_23_40": "1454509814971/250000000000",
      "r_3_5": "1454969503957/250000000000",
      "r_49_100": "726322556197/125000000000",
      "r_51_100": "290019328561/50000000000",
      "r_9_20": "724341806891/125000000000",
      "sharp": "2901149805449/500000000000",
      "sharp_bins": [
        "2901149805449/500000000000",
        "2901149805449/500000000000",
        "2901149805449/500000000000",
        "2901149805449/500000000000",
        "2901149805449/500000000000",
        "2901149805449/500000000000",
        "2901149805449/500000000000",
        "2901149805449/500000000000",
        "2901149805449/500000000000",
        "2901149805449/500000000000",
        "2901149805449/500000000000",
        "2901149805449/500000000000",
        "2901149805449/500000000000",
        "2901149805449/500000000000",
        "2901149805449/500000000000",
        "2901149805449/500000000000"
      ]
    },
    {
      "r_107_200": "5807648930757/1000000000000",
      "r_113_200": "5809359882699/1000000000000",
      "r_19_40": "2907145948861/500000000000",
      "r_1_2": "5805218168743/1000000000000",
      "r_21_40": "1451754691283/250000000000",
      "r_23_40": "1164706229207/200000000000",
      "r_3_5": "2912676942541/500000000000",
      "r_49_100": "5816102028401/1000000000000",
      "r_51_100": "5805961390389/1000000000000",
      "r_9_20": "1160061100387/200000000000",
      "sharp": "2903898985083/500000000000",
      "sharp_bins": [
        "2903898985083/500000000000",
        "2903898985083/500000000000",
        "2903898985083/500000000000",
        "2903898985083/500000000000",
        "2903898985083/500000000000",
        "2903898985083/500000000000",
        "2903898985083/500000000000",
        "2903898985083/500000000000",
        "2903898985083/500000000000",
        "2903898985083/500000000000",
        "2903898985083/500000000000",
        "2903898985083/500000000000",
        "2903898985083/500000000000",
        "2903898985083/500000000000",
        "2903898985083/500000000000",
        "2903898985083/500000000000"
      ]
    },
    {
      "r_107_200": "1453295290281/250000000000",
      "r_113_200": "2907440619787/500000000000",
      "r_19_40": "5819776417677/1000000000000",
      "r_1_2": "5810756006347/1000000000000",
      "r_21_40": "5812553253819/1000000000000",
      "r_23_40": "5828985388147/1000000000000",
      "r_3_5": "2915396179929/500000000000",
      "r_49_100": "727698179697/125000000000",
      "r_51_100": "2905749181447/500000000000",
      "r_9_20": "5805838604977/1000000000000",
      "sharp": "5813259128071/1000000000000",
      "sharp_bins": [
        "5813259128071/1000000000000",
        "5813259128071/1000000000000",
        "5813259128071/1000000000000",
        "5813259128071/1000000000000",
        "5813259128071/1000000000000",
        "5813259128071/1000000000000",
        "5813259128071/1000000000000",
        "5813259128071/1000000000000",
        "5813259128071/1000000000000",
        "5813259128071/1000000000000",
        "5813259128071/1000000000000",
        "5813259128071/1000000000000",
        "5813259128071/1000000000000",
        "5813259128071/1000000000000",
        "5813259128071/1000000000000",
        "5813259128071/1000000000000"
      ]
    },
    {
      "r_107_200": "2909337102909/500000000000",
      "r_113_200": "1164072749309/200000000000",
      "r_19_40": "5825221107301/1000000000000",
      "r_1_2": "5816254373181/1000000000000",
      "r_21_40": "727256058051/125000000000",
      "r_23_40": "145860014941/25000000000",
      "r_3_5": "5836192124717/1000000000000",
      "r_49_100": "5827029067739/1000000000000",
      "r_51_100": "5816995934741/1000000000000",
      "r_9_20": "5811332074697/1000000000000",
      "sharp": "5818681557377/1000000000000",
      "sharp_bins": [
        "5818681557377/1000000000000",
        "5818681557377/1000000000000",
        "5818681557377/1000000000000",
        "5818681557377/1000000000000",
        "5818681557377/1000000000000",
        "5818681557377/1000000000000",
        "5818681557377/1000000000000",
        "5818681557377/1000000000000",
        "5818681557377/1000000000000",
        "5818681557377/1000000000000",
        "5818681557377/1000000000000",
        "5818681557377/1000000000000",
        "5818681557377/1000000000000",
        "5818681557377/1000000000000",
        "5818681557377/1000000000000",
        "5818681557377/1000000000000"
      ]
    },
    {
      "r_107_200": "2898307930639/500000000000",
      "r_113_200": "5798345813367/1000000000000",
      "r_19_40": "181346056529/31250000000",
      "r_1_2": "1448535522861/250000000000",
      "r_21_40": "5795957280253/1000000000000",
      "r_23_40": "5812458062767/1000000000000",
      "r_3_5": "1162855246659/200000000000",
      "r_49_100": "5804915301351/1000000000000",
      "r_51_100": "5794895841633/1000000000000",
      "r_9_20": "2894577698443/500000000000",
      "sharp": "5796877046963/1000000000000",
      "sharp_bins": [
        "5796877046963/1000000000000",
        "5796877046963/1000000000000",
        "5796877046963/1000000000000",
        "5796877046963/1000000000000",
        "5796877046963/1000000000000",
        "5796877046963/1000000000000",
        "5796877046963/1000000000000",
        "5796877046963/1000000000000",
        "5796877046963/1000000000000",
        "5796877046963/1000000000000",
        "5796877046963/1000000000000",
        "5796877046963/1000000000000",
        "5796877046963/1000000000000",
        "5796877046963/1000000000000",
        "5796877046963/1000000000000",
        "5796877046963/1000000000000"
      ]
    },
    {
      "r_107_200": "5802239732343/1000000000000",
      "r_113_200": "5803959128937/1000000000000",
      "r_19_40": "5808650565053/1000000000000",
      "r_1_2": "724971380299/125000000000",
      "r_21_40": "5801583302261/1000000000000",
      "r_23_40": "1163601178259/200000000000",
      "r_3_5": "2909904276611/500000000000",
      "r_49_100": "1452622780097/250000000000",
      "r_51_100": "1160104823149/200000000000",
      "r_9_20": "2897389337321/500000000000",
      "sharp": "2901214940941/500000000000",
      "sharp_bins": [
        "2901214940941/500000000000",
        "2901214940941/500000000000",
        "2901214940941/500000000000",
        "2901214940941/500000000000",
        "2901214940941/500000000000",
        "2901214940941/500000000000",
        "2901214940941/500000000000",
        "2901214940941/500000000000",
        "2901214940941/500000000000",
        "2901214940941/500000000000",
        "2901214940941/500000000000",
        "2901214940941/500000000000",
        "2901214940941/500000000000",
        "2901214940941/500000000000",
        "2901214940941/500000000000",
        "2901214940941/500000000000"
      ]
    },
    {
      "r_107_200": "1161565121053/200000000000",
      "r_113_200": "2904767346527/500000000000",
      "r_19_40": "5814188842253/1000000000000",
      "r_1_2": "5805361809559/1000000000000",
      "r_21_40": "145179281581/25000000000",
      "r_23_40": "5823515752187/1000000000000",
      "r_3_5": "582530314999/100000000000",
      "r_49_100": "5816028473581/1000000000000",
      "r_51_100": "5806114248101/1000000000000",
      "r_9_20": "5800363735711/1000000000000",
      "sharp": "2903972602033/500000000000",
      "sharp_bins": [
        "2903972602033/500000000000",
        "2903972602033/500000000000",
        "2903972602033/500000000000",
        "2903972602033/500000000000",
        "2903972602033/500000000000",
        "2903972602033/500000000000",
        "2903972602033/500000000000",
        "2903972602033/500000000000",
        "2903972602033/500000000000",
        "2903972602033/500000000000",
        "2903972602033/500000000000",
        "2903972602033/500000000000",
        "2903972602033/500000000000",
        "2903972602033/500000000000",
        "2903972602033/500000000000",
        "2903972602033/500000000000"
      ]
    },
    {
      "r_107_200": "2906686886827/500000000000",
      "r_113_200": "1453768198989/250000000000",
      "r_19_40": "5819688949939/1000000000000",
      "r_1_2": "1162182937961/200000000000",
      "r_21_40": "5812721457791/1000000000000",
      "r_23_40": "233159517913/40000000000",
      "r_3_5": "5830760323383/1000000000000",
      "r_49_100": "5821527669843/1000000000000",
      "r_51_100": "2905833267353/500000000000",
      "r_9_20": "2902955439841/500000000000",
      "sharp": "1162684662169/200000000000",
      "sharp_bins": [
        "1162684662169/200000000000",
        "1162684662169/200000000000",
        "1162684662169/200000000000",
        "1162684662169/200000000000",
        "1162684662169/200000000000",
        "1162684662169/200000000000",
        "1162684662169/200000000000",
        "1162684662169/200000000000",
        "1162684662169/200000000000",
        "1162684662169/200000000000",
        "1162684662169/200000000000",
        "1162684662169/200000000000",
        "1162684662169/200000000000",
        "1162684662169/200000000000",
        "1162684662169/200000000000",
        "1162684662169/200000000000"
      ]
    },
    {
      "r_107_200": "1163776584211/200000000000",
      "r_113_200": "5820572178207/1000000000000",
      "r_19_40": "2912574733489/500000000000",
      "r_1_2": "1454107076439/250000000000",
      "r_21_40": "2909116275729/500000000000",
      "r_23_40": "5834421233409/1000000000000",
      "r_3_5": "5836178879839/1000000000000",
      "r_49_100": "728373413909/125000000000",
      "r_51_100": "581717961499/100000000000",
      "r_9_20": "5811418653173/1000000000000",
      "sharp": "2909431431087/500000000000",
      "sharp_bins": [
        "2909431431087/500000000000",
        "2909431431087/500000000000",
        "2909431431087/500000000000",
        "2909431431087/500000000000",
        "2909431431087/500000000000",
        "2909431431087/500000000000",
        "2909431431087/500000000000",
        "2909431431087/500000000000",
        "2909431431087/500000000000",
        "2909431431087/500000000000",
        "2909431431087/500000000000",
        "2909431431087/500000000000",
        "2909431431087/500000000000",
        "2909431431087/500000000000",
        "2909431431087/500000000000",
        "2909431431087/500000000000"
      ]
    },
    {
      "r_107_200": "1456087693383/250000000000",
      "r_113_200": "182063458317/31250000000",
      "r_19_40": "5830567929409/1000000000000",
      "r_1_2": "5821900276259/1000000000000",
      "r_21_40": "2911851119321/500000000000",
      "r_23_40": "2919906726933/500000000000",
      "r_3_5": "5841556753989/1000000000000",
      "r_49_100": "364525310907/62500000000",
      "r_51_100": "5822651137377/1000000000000",
      "r_9_20": "2908442270723/500000000000",
      "sharp": "291213076997/50000000000",
      "sharp_bins": [
        "291213076997/50000000000",
        "291213076997/50000000000",
        "291213076997/50000000000",
        "291213076997/50000000000",
        "291213076997/50000000000",
        "291213076997/50000000000",
        "291213076997/50000000000",
        "291213076997/50000000000",
        "291213076997/50000000000",
        "291213076997/50000000000",
        "291213076997/50000000000",
        "291213076997/50000000000",
        "291213076997/50000000000",
        "291213076997/50000000000",
        "291213076997/50000000000",
        "291213076997/50000000000"
      ]
    },
    {
      "r_107_200": "2914890777883/500000000000",
      "r_113_200": "2915726158791/500000000000",
      "r_19_40": "291797445093/50000000000",
      "r_1_2": "2913667501791/500000000000",
      "r_21_40": "5829134796541/1000000000000",
      "r_23_40": "5845168668087/1000000000000",
      "r_3_5": "1461724464137/250000000000",
      "r_49_100": "4670228127/800000000",
      "r_51_100": "1165617091049/200000000000",
      "r_9_20": "1455578291203/250000000000",
      "sharp": "1457405911997/250000000000",
      "sharp_bins": [
        "1457405911997/250000000000",
        "1457405911997/250000000000",
        "1457405911997/250000000000",
        "1457405911997/250000000000",
        "1457405911997/250000000000",
        "1457405911997/250000000000",
        "1457405911997/250000000000",
        "1457405911997/250000000000",
        "1457405911997/250000000000",
        "1457405911997/250000000000",
        "1457405911997/250000000000",
        "1457405911997/250000000000",
        "1457405911997/250000000000",
        "1457405911997/250000000000",
        "1457405911997/250000000000",
        "1457405911997/250000000000"
      ]
    },
    {
      "r_107_200": "1458793824979/250000000000",
      "r_113_200": "583683716199/100000000000",
      "r_19_40": "5841292429529/1000000000000",
      "r_1_2": "2916366261371/500000000000",
      "r_21_40": "2917265129077/500000000000",
      "r_23_40": "2925243457507/500000000000",
      "r_3_5": "5852202224561/1000000000000",
      "r_49_100": "5843127908547/1000000000000",
      "r_51_100": "233339304113/40000000000",
      "r_9_20": "5827704561331/1000000000000",
      "sharp": "583494922259/100000000000",
      "sharp_bins": [
        "583494922259/100000000000",
        "583494922259/100000000000",
        "583494922259/100000000000",
        "583494922259/100000000000",
        "583494922259/100000000000",
        "583494922259/100000000000",
        "583494922259/100000000000",
        "583494922259/100000000000",
        "583494922259/100000000000",
        "583494922259/100000000000",
        "583494922259/100000000000",
        "583494922259/100000000000",
        "583494922259/100000000000",
        "583494922259/100000000000",
        "583494922259/100000000000",
        "583494922259/100000000000"
      ]
    },
    {
      "r_107_200": "5813525446273/1000000000000",
      "r_113_200": "5815230314489/1000000000000",
      "r_19_40": "5819564656787/1000000000000",
      "r_1_2": "5811039218073/1000000000000",
      "r_21_40": "1453214822363/250000000000",
      "r_23_40": "1165794329639/200000000000",
      "r_3_5": "1166139982279/200000000000",
      "r_49_100": "5821439050319/1000000000000",
      "r_51_100": "5811803138903/1000000000000",
      "r_9_20": "2902973569013/500000000000",
      "sharp": "1162710227933/200000000000",
      "sharp_bins": [
        "1162710227933/200000000000",
        "1162710227933/200000000000",
        "1162710227933/200000000000",
        "1162710227933/200000000000",
        "1162710227933/200000000000",
        "1162710227933/200000000000",
        "1162710227933/200000000000",
        "1162710227933/200000000000",
        "1162710227933/200000000000",
        "1162710227933/200000000000",
        "1162710227933/200000000000",
        "1162710227933/200000000000",
        "1162710227933/200000000000",
        "1162710227933/200000000000",
        "1162710227933/200000000000",
        "1162710227933/200000000000"
      ]
    },
    {
      "r_107_200": "727381350769/125000000000",
      "r_113_200": "5820746677851/1000000000000",
      "r_19_40": "582504117507/100000000000",
      "r_1_2": "2908284133507/500000000000",
      "r_21_40": "1163677288341/200000000000",
      "r_23_40": "1458605810579/250000000000",
      "r_3_5": "5836137364651/1000000000000",
      "r_49_100": "2913457454761/500000000000",
      "r_51_100": "5817331913067/1000000000000",
      "r_9_20": "1162293884999/200000000000",
      "sharp": "5819007932741/1000000000000",
      "sharp_bins": [
        "5819007932741/1000000000000",
        "5819007932741/1000000000000",
        "5819007932741/1000000000000",
        "5819007932741/1000000000000",
        "5819007932741/1000000000000",
        "5819007932741/1000000000000",
        "5819007932741/1000000000000",
        "5819007932741/1000000000000",
        "5819007932741/1000000000000",
        "5819007932741/1000000000000",
        "5819007932741/1000000000000",
        "5819007932741/1000000000000",
        "5819007932741/1000000000000",
        "5819007932741/1000000000000",
        "5819007932741/1000000000000",
        "5819007932741/1000000000000"
      ]
    },
    {
      "r_107_200": "1456133509599/250000000000",
      "r_113_200": "2913110665629/500000000000",
      "r_19_40": "233218991041/40000000000",
      "r_1_2": "2911027410601/500000000000",
      "r_21_40": "2911935674439/500000000000",
      "r_23_40": "1459958238089/250000000000",
      "r_3_5": "5841533336691/1000000000000",
      "r_49_100": "5832347932853/1000000000000",
      "r_51_100": "5822818283357/1000000000000",
      "r_9_20": "2908474481177/500000000000",
      "sharp": "582442300083/100000000000",
      "sharp_bins": [
        "582442300083/100000000000",
        "582442300083/100000000000",
        "582442300083/100000000000",
        "582442300083/100000000000",
        "582442300083/100000000000",
        "582442300083/100000000000",
        "582442300083/100000000000",
        "582442300083/100000000000",
        "582442300083/100000000000",
        "582442300083/100000000000",
        "582442300083/100000000000",
        "582442300083/100000000000",
        "582442300083/100000000000",
        "582442300083/100000000000",
        "582442300083/100000000000",
        "582442300083/100000000000"
      ]
    },
    {
      "r_107_200": "2914989899617/500000000000",
      "r_113_200": "1166331747399/200000000000",
      "r_19_40": "5835870507811/1000000000000",
      "r_1_2": "5827503743579/1000000000000",
      "r_21_40": "5829318728327/1000000000000",
      "r_23_40": "1169041047527/200000000000",
      "r_3_5": "5846892114249/1000000000000",
      "r_49_100": "5837743092027/1000000000000",
      "r_51_100": "1165653411169/200000000000",
      "r_9_20": "2911195433759/500000000000",
      "sharp": "1457450273489/250000000000",
      "sharp_bins": [
        "1457450273489/250000000000",
        "1457450273489/250000000000",
        "1457450273489/250000000000",
        "1457450273489/250000000000",
        "1457450273489/250000000000",
        "1457450273489/250000000000",
        "1457450273489/250000000000",
        "1457450273489/250000000000",
        "1457450273489/250000000000",
        "1457450273489/250000000000",
        "1457450273489/250000000000",
        "1457450273489/250000000000",
        "1457450273489/250000000000",
        "1457450273489/250000000000",
        "1457450273489/250000000000",
        "1457450273489/250000000000"
      ]
    },
    {
      "r_107_200": "5808056310739/1000000000000",
      "r_113_200": "5809787041583/1000000000000",
      "r_19_40": "1453467168319/250000000000",
      "r_1_2": "5805539094873/1000000000000",
      "r_21_40": "725923458013/125000000000",
      "r_23_40": "5823406182317/1000000000000",
      "r_3_5": "582511775127/100000000000",
      "r_49_100": "1163156153097/200000000000",
      "r_51_100": "5806322260613/1000000000000",
      "r_9_20": "1450092538073/250000000000",
      "sharp": "5808129485831/1000000000000",
      "sharp_bins": [
        "5808129485831/1000000000000",
        "5808129485831/1000000000000",
        "5808129485831/1000000000000",
        "5808129485831/1000000000000",
        "5808129485831/1000000000000",
        "5808129485831/1000000000000",
        "5808129485831/1000000000000",
        "5808129485831/1000000000000",
        "5808129485831/1000000000000",
        "5808129485831/1000000000000",
        "5808129485831/1000000000000",
        "5808129485831/1000000000000",
        "5808129485831/1000000000000",
        "5808129485831/1000000000000",
        "5808129485831/1000000000000",
        "5808129485831/1000000000000"
      ]
    },
    {
      "r_107_200": "5813636423273/1000000000000",
      "r_113_200": "5815358749697/1000000000000",
      "r_19_40": "1163880016891/200000000000",
      "r_1_2": "5811122196863/1000000000000",
      "r_21_40": "5812969430689/1000000000000",
      "r_23_40": "5828914432581/1000000000000",
      "r_3_5": "5830612278329/1000000000000",
      "r_49_100": "2910655857877/500000000000",
      "r_51_100": "5811905336581/1000000000000",
      "r_9_20": "5805945613231/1000000000000",
      "sharp": "726705182583/125000000000",
      "sharp_bins": [
        "726705182583/125000000000",
        "726705182583/125000000000",
        "726705182583/125000000000",
        "726705182583/125000000000",
        "726705182583/125000000000",
        "726705182583/125000000000",
        "726705182583/125000000000",
        "726705182583/125000000000",
        "726705182583/125000000000",
        "726705182583/125000000000",
        "726705182583/125000000000",
        "726705182583/125000000000",
        "726705182583/125000000000",
        "726705182583/125000000000",
        "726705182583/125000000000",
        "726705182583/125000000000"
      ]
    },
    {
      "r_107_200": "2909589112929/500000000000",
      "r_113_200": "582089237033/100000000000",
      "r_19_40": "5824892774353/1000000000000",
      "r_1_2": "72708335401/12500000000",
      "r_21_40": "5818512830419/1000000000000",
      "r_23_40": "583438439289/100000000000",
      "r_3_5": "729508593507/125000000000",
      "r_49_100": "1456700986599/250000000000",
      "r_51_100": "5817449977059/1000000000000",
      "r_9_20": "5811482616941/1000000000000",
      "sharp": "5819115609643/1000000000000",
      "sharp_bins": [
        "5819115609643/1000000000000",
        "5819115609643/1000000000000",
        "5819115609643/1000000000000",
        "5819115609643/1000000000000",
        "5819115609643/1000000000000",
        "5819115609643/1000000000000",
        "5819115609643/1000000000000",
        "5819115609643/1000000000000",
        "5819115609643/1000000000000",
        "5819115609643/1000000000000",
        "5819115609643/1000000000000",
        "5819115609643/1000000000000",
        "5819115609643/1000000000000",
        "5819115609643/1000000000000",
        "5819115609643/1000000000000",
        "5819115609643/1000000000000"
      ]
    },
    {
      "r_107_200": "2912338473317/500000000000",
      "r_113_200": "233055333739/40000000000",
      "r_19_40": "364396347609/62500000000",
      "r_1_2": "5822168002201/1000000000000",
      "r_21_40": "5824013024443/1000000000000",
      "r_23_40": "364988220741/62500000000",
      "r_3_5": "2920741409363/500000000000",
      "r_49_100": "5832252361327/1000000000000",
      "r_51_100": "5822951246021/1000000000000",
      "r_9_20": "2908487941877/500000000000",
      "sharp": "2912273530963/500000000000",
      "sharp_bins": [
        "2912273530963/500000000000",
        "2912273530963/500000000000",
        "2912273530963/500000000000",
        "2912273530963/500000000000",
        "2912273530963/500000000000",
        "2912273530963/500000000000",
        "2912273530963/500000000000",
        "2912273530963/500000000000",
        "2912273530963/500000000000",
        "2912273530963/500000000000",
        "2912273530963/500000000000",
        "2912273530963/500000000000",
        "2912273530963/500000000000",
        "2912273530963/500000000000",
        "2912273530963/500000000000",
        "2912273530963/500000000000"
      ]
    },
    {
      "r_107_200": "1166027585869/200000000000",
      "r_113_200": "1166367358093/200000000000",
      "r_19_40": "72946902971/12500000000",
      "r_1_2": "5827631288009/1000000000000",
      "r_21_40": "728684428341/125000000000",
      "r_23_40": "5845200964973/1000000000000",
      "r_3_5": "5846859407411/1000000000000",
      "r_49_100": "1459415665983/250000000000",
      "r_51_100": "2914207329591/500000000000",
      "r_9_20": "1455607821561/250000000000",
      "sharp": "2914970634699/500000000000",
      "sharp_bins": [
        "2914970634699/500000000000",
        "2914970634699/500000000000",
        "2914970634699/500000000000",
        "2914970634699/500000000000",
        "2914970634699/500000000000",
        "2914970634699/500000000000",
        "2914970634699/500000000000",
        "2914970634699/500000000000",
        "2914970634699/500000000000",
        "2914970634699/500000000000",
        "2914970634699/500000000000",
        "2914970634699/500000000000",
        "2914970634699/500000000000",
        "2914970634699/500000000000",
        "2914970634699/500000000000",
        "2914970634699/500000000000"
      ]
    },
    {
      "r_107_200": "5835561335239/1000000000000",
      "r_113_200": "5837252869661/1000000000000",
      "r_19_40": "5841124976937/1000000000000",
      "r_1_2": "7291321067/1250000000",
      "r_21_40": "5834900199407/1000000000000",
      "r_23_40": "2925276430473/500000000000",
      "r_3_5": "5852198680601/1000000000000",
      "r_49_100": "233721401141/40000000000",
      "r_51_100": "2916920189953/500000000000",
      "r_9_20": "1165569798199/200000000000",
      "sharp": "5835298396809/1000000000000",
      "sharp_bins": [
        "5835298396809/1000000000000",
        "5835298396809/1000000000000",
        "5835298396809/1000000000000",
        "5835298396809/1000000000000",
        "5835298396809/1000000000000",
        "5835298396809/1000000000000",
        "5835298396809/1000000000000",
        "5835298396809/1000000000000",
        "5835298396809/1000000000000",
        "5835298396809/1000000000000",
        "5835298396809/1000000000000",
        "5835298396809/1000000000000",
        "5835298396809/1000000000000",
        "5835298396809/1000000000000",
        "5835298396809/1000000000000",
        "5835298396809/1000000000000"
      ]
    },
    {
      "r_107_200": "5840947592693/1000000000000",
      "r_113_200": "365164500377/62500000000",
      "r_19_40": "2923230111503/500000000000",
      "r_1_2": "5838445130367/1000000000000",
      "r_21_40": "5840287771831/1000000000000",
      "r_23_40": "2927933828437/500000000000",
      "r_3_5": "732187634067/125000000000",
      "r_49_100": "116967397967/20000000000",
      "r_51_100": "291961441943/50000000000",
      "r_9_20": "291661471561/50000000000",
      "sharp": "5840618874863/1000000000000",
      "sharp_bins": [
        "5840618874863/1000000000000",
        "5840618874863/1000000000000",
        "5840618874863/1000000000000",
        "5840618874863/1000000000000",
        "5840618874863/1000000000000",
        "5840618874863/1000000000000",
        "5840618874863/1000000000000",
        "5840618874863/1000000000000",
        "5840618874863/1000000000000",
        "5840618874863/1000000000000",
        "5840618874863/1000000000000",
        "5840618874863/1000000000000",
        "5840618874863/1000000000000",
        "5840618874863/1000000000000",
        "5840618874863/1000000000000",
        "5840618874863/1000000000000"
      ]
    },
    {
      "r_107_200": "5846244411281/1000000000000",
      "r_113_200": "5847923892573/1000000000000",
      "r_19_40": "5851701781109/1000000000000",
      "r_1_2": "292187086059/50000000000",
      "r_21_40": "2922792614337/500000000000",
      "r_23_40": "1172219036843/200000000000",
      "r_3_5": "1465679548531/250000000000",
      "r_49_100": "585361185799/100000000000",
      "r_51_100": "5844526216577/1000000000000",
      "r_9_20": "1425418854/244140625",
      "sharp": "5845849502767/1000000000000",
      "sharp_bins": [
        "5845849502767/1000000000000",
        "5845849502767/1000000000000",
        "5845849502767/1000000000000",
        "5845849502767/1000000000000",
        "5845849502767/1000000000000",
        "5845849502767/1000000000000",
        "5845849502767/1000000000000",
        "5845849502767/1000000000000",
        "5845849502767/1000000000000",
        "5845849502767/1000000000000",
        "5845849502767/1000000000000",
        "5845849502767/1000000000000",
        "5845849502767/1000000000000",
        "5845849502767/1000000000000",
        "5845849502767/1000000000000",
        "5845849502767/1000000000000"
      ]
    },
    {
      "r_107_200": "582477838857/100000000000",
      "r_113_200": "2913258402313/500000000000",
      "r_19_40": "5830172615431/1000000000000",
      "r_1_2": "2911122659527/500000000000",
      "r_21_40": "1456028229947/250000000000",
      "r_23_40": "5839750189207/1000000000000",
      "r_3_5": "5841415420667/1000000000000",
      "r_49_100": "5832115328099/1000000000000",
      "r_51_100": "5823042258359/1000000000000",
      "r_9_20": "2908480672891/500000000000",
      "sharp": "1456160838593/250000000000",
      "sharp_bins": [
        "1456160838593/250000000000",
        "1456160838593/250000000000",
        "1456160838593/250000000000",
        "1456160838593/250000000000",
        "1456160838593/250000000000",
        "1456160838593/250000000000",
        "1456160838593/250000000000",
        "1456160838593/250000000000",
        "1456160838593/250000000000",
        "1456160838593/250000000000",
        "1456160838593/250000000000",
        "1456160838593/250000000000",
        "1456160838593/250000000000",
        "1456160838593/250000000000",
        "1456160838593/250000000000",
        "1456160838593/250000000000"
      ]
    },
    {
      "r_107_200": "2915127390273/500000000000",
      "r_113_200": "5831986510369/1000000000000",
      "r_19_40": "583559845423/100000000000",
      "r_1_2": "5827723153639/1000000000000",
      "r_21_40": "5829590481243/1000000000000",
      "r_23_40": "2922578434727/500000000000",
      "r_3_5": "584681004899/100000000000",
      "r_49_100": "1167508210079/200000000000",
      "r_51_100": "2914260233087/500000000000",
      "r_9_20": "5822430454381/1000000000000",
      "sharp": "5830053881291/1000000000000",
      "sharp_bins": [
        "5830053881291/1000000000000",
        "5830053881291/1000000000000",
        "5830053881291/1000000000000",
        "5830053881291/1000000000000",
        "5830053881291/1000000000000",
        "5830053881291/1000000000000",
        "5830053881291/1000000000000",
        "5830053881291/1000000000000",
        "5830053881291/1000000000000",
        "5830053881291/1000000000000",
        "5830053881291/1000000000000",
        "5830053881291/1000000000000",
        "5830053881291/1000000000000",
        "5830053881291/1000000000000",
        "5830053881291/1000000000000",
        "5830053881291/1000000000000"
      ]
    },
    {
      "r_107_200": "2917846665527/500000000000",
      "r_113_200": "5837418570591/1000000000000",
      "r_19_40": "1168197223097/200000000000",
      "r_1_2": "5833163017359/1000000000000",
      "r_21_40": "364689384501/62500000000",
      "r_23_40": "1170105146921/200000000000",
      "r_3_5": "1463041768559/250000000000",
      "r_49_100": "365183036703/62500000000",
      "r_51_100": "583396072629/100000000000",
      "r_9_20": "1165572327031/200000000000",
      "sharp": "5835427059239/1000000000000",
      "sharp_bins": [
        "5835427059239/1000000000000",
        "5835427059239/1000000000000",
        "5835427059239/1000000000000",
        "5835427059239/1000000000000",
        "5835427059239/1000000000000",
        "5835427059239/1000000000000",
        "5835427059239/1000000000000",
        "5835427059239/1000000000000",
        "5835427059239/1000000000000",
        "5835427059239/1000000000000",
        "5835427059239/1000000000000",
        "5835427059239/1000000000000",
        "5835427059239/1000000000000",
        "5835427059239/1000000000000",
        "5835427059239/1000000000000",
        "5835427059239/1000000000000"
      ]
    },
    {
      "r_107_200": "182534201983/31250000000",
      "r_113_200": "5842813405387/1000000000000",
      "r_19_40": "5846336037257/1000000000000",
      "r_1_2": "5838565336447/1000000000000",
      "r_21_40": "5840432356413/1000000000000",
      "r_23_40": "5855857216739/1000000000000",
      "r_3_5": "2928743462863/500000000000",
      "r_49_100": "5848278376547/1000000000000",
      "r_51_100": "2919681732131/500000000000",
      "r_9_20": "5833255315931/1000000000000",
      "sharp": "5840763313883/1000000000000",
      "sharp_bins": [
        "5840763313883/1000000000000",
        "5840763313883/1000000000000",
        "5840763313883/1000000000000",
        "5840763313883/1000000000000",
        "5840763313883/1000000000000",
        "5840763313883/1000000000000",
        "5840763313883/1000000000000",
        "5840763313883/1000000000000",
        "5840763313883/1000000000000",
        "5840763313883/1000000000000",
        "5840763313883/1000000000000",
        "5840763313883/1000000000000",
        "5840763313883/1000000000000",
        "5840763313883/1000000000000",
        "5840763313883/1000000000000",
        "5840763313883/1000000000000"
      ]
    },
    {
      "r_107_200": "2909661715597/500000000000",
      "r_113_200": "2910544669261/500000000000",
      "r_19_40": "1456120720933/250000000000",
      "r_1_2": "290837921291/50000000000",
      "r_21_40": "116373024051/20000000000",
      "r_23_40": "5834198968957/1000000000000",
      "r_3_5": "5835855901889/1000000000000",
      "r_49_100": "233058031447/40000000000",
      "r_51_100": "2908780609611/500000000000",
      "r_9_20": "2905690380621/500000000000",
      "sharp": "1163845984603/200000000000",
      "sharp_bins": [
        "1163845984603/200000000000",
        "1163845984603/200000000000",
        "1163845984603/200000000000",
        "1163845984603/200000000000",
        "1163845984603/200000000000",
        "1163845984603/200000000000",
        "1163845984603/200000000000",
        "1163845984603/200000000000",
        "1163845984603/200000000000",
        "1163845984603/200000000000",
        "1163845984603/200000000000",
        "1163845984603/200000000000",
        "1163845984603/200000000000",
        "1163845984603/200000000000",
        "1163845984603/200000000000",
        "1163845984603/200000000000"
      ]
    },
    {
      "r_107_200": "5824854848779/1000000000000",
      "r_113_200": "5826614589447/1000000000000",
      "r_19_40": "1457490978097/250000000000",
      "r_1_2": "5822290594223/1000000000000",
      "r_21_40": "2912091793881/500000000000",
      "r_23_40": "729957809373/125000000000",
      "r_3_5": "5841307705223/1000000000000",
      "r_49_100": "5831932006177/1000000000000",
      "r_51_100": "1164618787591/200000000000",
      "r_9_20": "1163380675667/200000000000",
      "sharp": "5824695849027/1000000000000",
      "sharp_bins": [
        "5824695849027/1000000000000",
        "5824695849027/1000000000000",
        "5824695849027/1000000000000",
        "5824695849027/1000000000000",
        "5824695849027/1000000000000",
        "5824695849027/1000000000000",
        "5824695849027/1000000000000",
        "5824695849027/1000000000000",
        "5824695849027/1000000000000",
        "5824695849027/1000000000000",
        "5824695849027/1000000000000",
        "5824695849027/1000000000000",
        "5824695849027/1000000000000",
        "5824695849027/1000000000000",
        "5824695849027/1000000000000",
        "5824695849027/1000000000000"
      ]
    },
    {
      "r_107_200": "364396671101/62500000000",
      "r_113_200": "583210055449/100000000000",
      "r_19_40": "5835404979649/1000000000000",
      "r_1_2": "2913891528597/500000000000",
      "r_21_40": "5829676380673/1000000000000",
      "r_23_40": "1169017303631/200000000000",
      "r_3_5": "5846720303227/1000000000000",
      "r_49_100": "364835829517/62500000000",
      "r_51_100": "72857337347/12500000000",
      "r_9_20": "1455596569769/250000000000",
      "sharp": "58301227063/10000000000",
      "sharp_bins": [
        "58301227063/10000000000",
        "58301227063/10000000000",
        "58301227063/10000000000",
        "58301227063/10000000000",
        "58301227063/10000000000",
        "58301227063/10000000000",
        "58301227063/10000000000",
        "58301227063/10000000000",
        "58301227063/10000000000",
        "58301227063/10000000000",
        "58301227063/10000000000",
        "58301227063/10000000000",
        "58301227063/10000000000",
        "58301227063/10000000000",
        "58301227063/10000000000",
        "58301227063/10000000000"
      ]
    },
    {
      "r_107_200": "2917900321737/500000000000",
      "r_113_200": "5837548720943/1000000000000",
      "r_19_40": "146020193851/25000000000",
      "r_1_2": "5833237422549/1000000000000",
      "r_21_40": "11670262291/2000000000",
      "r_23_40": "5850472591667/1000000000000",
      "r_3_5": "731511892119/125000000000",
      "r_49_100": "2921388115317/500000000000",
      "r_51_100": "1458510489869/250000000000",
      "r_9_20": "5827831146487/1000000000000",
      "sharp": "5835512070693/1000000000000",
      "sharp_bins": [
        "5835512070693/1000000000000",
        "5835512070693/1000000000000",
        "5835512070693/1000000000000",
        "5835512070693/1000000000000",
        "5835512070693/1000000000000",
        "5835512070693/1000000000000",
        "5835512070693/1000000000000",
        "5835512070693/1000000000000",
        "5835512070693/1000000000000",
        "5835512070693/1000000000000",
        "5835512070693/1000000000000",
        "5835512070693/1000000000000",
        "5835512070693/1000000000000",
        "5835512070693/1000000000000",
        "5835512070693/1000000000000",
        "5835512070693/1000000000000"
      ]
    },
    {
      "r_107_200": "1168243373439/200000000000",
      "r_113_200": "2921479693351/500000000000",
      "r_19_40": "2923086274987/500000000000",
      "r_1_2": "2919326996903/500000000000",
      "r_21_40": "5840548183949/1000000000000",
      "r_23_40": "5855821004413/1000000000000",
      "r_3_5": "1171486502571/200000000000",
      "r_49_100": "731017649433/125000000000",
      "r_51_100": "583945915597/100000000000",
      "r_9_20": "364577392861/62500000000",
      "sharp": "292043212287/50000000000",
      "sharp_bins": [
        "292043212287/50000000000",
        "292043212287/50000000000",
        "292043212287/50000000000",
        "292043212287/50000000000",
        "292043212287/50000000000",
        "292043212287/50000000000",
        "292043212287/50000000000",
        "292043212287/50000000000",
        "292043212287/50000000000",
        "292043212287/50000000000",
        "292043212287/50000000000",
        "292043212287/50000000000",
        "292043212287/50000000000",
        "292043212287/50000000000",
        "292043212287/50000000000",
        "292043212287/50000000000"
      ]
    },
    {
      "r_107_200": "5846595442897/1000000000000",
      "r_113_200": "2924166291693/500000000000",
      "r_19_40": "5851499413431/1000000000000",
      "r_1_2": "1168806561527/200000000000",
      "r_21_40": "233837101237/40000000000",
      "r_23_40": "5861131796949/1000000000000",
      "r_3_5": "1172546493927/200000000000",
      "r_49_100": "5853468212289/1000000000000",
      "r_51_100": "5844838613247/1000000000000",
      "r_9_20": "5838607736031/1000000000000",
      "sharp": "5846179269121/1000000000000",
      "sharp_bins": [
        "5846179269121/1000000000000",
        "5846179269121/1000000000000",
        "5846179269121/1000000000000",
        "5846179269121/1000000000000",
        "5846179269121/1000000000000",
        "5846179269121/1000000000000",
        "5846179269121/1000000000000",
        "5846179269121/1000000000000",
        "5846179269121/1000000000000",
        "5846179269121/1000000000000",
        "5846179269121/1000000000000",
        "5846179269121/1000000000000",
        "5846179269121/1000000000000",
        "5846179269121/1000000000000",
        "5846179269121/1000000000000",
        "5846179269121/1000000000000"
      ]
    },
    {
      "r_107_200": "731461512747/125000000000",
      "r_113_200": "5853432923163/1000000000000",
      "r_19_40": "5856526618463/1000000000000",
      "r_1_2": "5849120170729/1000000000000",
      "r_21_40": "2925511059081/500000000000",
      "r_23_40": "1173234039723/200000000000",
      "r_3_5": "5867768232913/1000000000000",
      "r_49_100": "1171699804887/200000000000",
      "r_51_100": "5849929220117/1000000000000",
      "r_9_20": "5843674289061/1000000000000",
      "sharp": "731401093301/125000000000",
      "sharp_bins": [
        "731401093301/125000000000",
        "731401093301/125000000000",
        "731401093301/125000000000",
        "731401093301/125000000000",
        "731401093301/125000000000",
        "731401093301/125000000000",
        "731401093301/125000000000",
        "731401093301/125000000000",
        "731401093301/125000000000",
        "731401093301/125000000000",
        "731401093301/125000000000",
        "731401093301/125000000000",
        "731401093301/125000000000",
        "731401093301/125000000000",
        "731401093301/125000000000",
        "731401093301/125000000000"
      ]
    },
    {
      "r_107_200": "5856745506357/1000000000000",
      "r_113_200": "183077825123/31250000000",
      "r_19_40": "2930754948179/500000000000",
      "r_1_2": "5854163936853/1000000000000",
      "r_21_40": "5856073338481/1000000000000",
      "r_23_40": "2935582831/500000000",
      "r_3_5": "2936380727411/500000000000",
      "r_49_100": "2931742991937/500000000000",
      "r_51_100": "1463744078123/250000000000",
      "r_9_20": "146217425501/25000000000",
      "sharp": "366012210701/62500000000",
      "sharp_bins": [
        "366012210701/62500000000",
        "366012210701/62500000000",
        "366012210701/62500000000",
        "366012210701/62500000000",
        "366012210701/62500000000",
        "366012210701/62500000000",
        "366012210701/62500000000",
        "366012210701/62500000000",
        "366012210701/62500000000",
        "366012210701/62500000000",
        "366012210701/62500000000",
        "366012210701/62500000000",
        "366012210701/62500000000",
        "366012210701/62500000000",
        "366012210701/62500000000",
        "366012210701/62500000000"
      ]
    },
    {
      "r_107_200": "1167173948149/200000000000",
      "r_113_200": "2918824735703/500000000000",
      "r_19_40": "730074444439/125000000000",
      "r_1_2": "1458317010011/250000000000",
      "r_21_40": "1167039379079/200000000000",
      "r_23_40": "5850390113483/1000000000000",
      "r_3_5": "1170400283819/200000000000",
      "r_49_100": "58425834603/10000000000",
      "r_51_100": "2917042165969/500000000000",
      "r_9_20": "582776148799/100000000000",
      "sharp": "5835555451869/1000000000000",
      "sharp_bins": [
        "5835555451869/1000000000000",
        "5835555451869/1000000000000",
        "5835555451869/1000000000000",
        "5835555451869/1000000000000",
        "5835555451869/1000000000000",
        "5835555451869/1000000000000",
        "5835555451869/1000000000000",
        "5835555451869/1000000000000",
        "5835555451869/1000000000000",
        "5835555451869/1000000000000",
        "5835555451869/1000000000000",
        "5835555451869/1000000000000",
        "5835555451869/1000000000000",
        "5835555451869/1000000000000",
        "5835555451869/1000000000000",
        "5835555451869/1000000000000"
      ]
    },
    {
      "r_107_200": "2920650538843/500000000000",
      "r_113_200": "5843076010651/1000000000000",
      "r_19_40": "1169195056981/200000000000",
      "r_1_2": "5838698916227/1000000000000",
      "r_21_40": "2920314406411/500000000000",
      "r_23_40": "5855755604449/1000000000000",
      "r_3_5": "14643390983/2500000000",
      "r_49_100": "2923981820777/500000000000",
      "r_51_100": "1167903206327/200000000000",
      "r_9_20": "2916591084589/500000000000",
      "sharp": "2920461840781/500000000000",
      "sharp_bins": [
        "2920461840781/500000000000",
        "2920461840781/500000000000",
        "2920461840781/500000000000",
        "2920461840781/500000000000",
        "2920461840781/500000000000",
        "2920461840781/500000000000",
        "2920461840781/500000000000",
        "2920461840781/500000000000",
        "2920461840781/500000000000",
        "2920461840781/500000000000",
        "2920461840781/500000000000",
        "2920461840781/500000000000",
        "2920461840781/500000000000",
        "2920461840781/500000000000",
        "2920461840781/500000000000",
        "2920461840781/500000000000"
      ]
    },
    {
      "r_107_200": "5846694638379/1000000000000",
      "r_113_200": "2924232470117/500000000000",
      "r_19_40": "5851316978597/1000000000000",
      "r_1_2": "5844091921361/1000000000000",
      "r_21_40": "5846022914117/1000000000000",
      "r_23_40": "5861083331463/1000000000000",
      "r_3_5": "5862673798551/1000000000000",
      "r_49_100": "5853305765499/1000000000000",
      "r_51_100": "5844909874693/1000000000000",
      "r_9_20": "5838565067987/1000000000000",
      "sharp": "2923127313577/500000000000",
      "sharp_bins": [
        "2923127313577/500000000000",
        "2923127313577/500000000000",
        "2923127313577/500000000000",
        "2923127313577/500000000000",
        "2923127313577/500000000000",
        "2923127313577/500000000000",
        "2923127313577/500000000000",
        "2923127313577/500000000000",
        "2923127313577/500000000000",
        "2923127313577/500000000000",
        "2923127313577/500000000000",
        "2923127313577/500000000000",
        "2923127313577/500000000000",
        "2923127313577/500000000000",
        "2923127313577/500000000000",
        "2923127313577/500000000000"
      ]
    },
    {
      "r_107_200": "4681470193/800000000",
      "r_113_200": "5853611130417/1000000000000",
      "r_19_40": "5856393126369/1000000000000",
      "r_1_2": "2924613182767/500000000000",
      "r_21_40": "5851164135469/1000000000000",
      "r_23_40": "2933084342549/500000000000",
      "r_3_5": "5867755846161/1000000000000",
      "r_49_100": "5858385265283/1000000000000",
      "r_51_100": "585004736531/100000000000",
      "r_9_20": "5843679728351/1000000000000",
      "sharp": "1462833020699/250000000000",
      "sharp_bins": [
        "1462833020699/250000000000",
        "1462833020699/250000000000",
        "1462833020699/250000000000",
        "1462833020699/250000000000",
        "1462833020699/250000000000",
        "1462833020699/250000000000",
        "1462833020699/250000000000",
        "1462833020699/250000000000",
        "1462833020699/250000000000",
        "1462833020699/250000000000",
        "1462833020699/250000000000",
        "1462833020699/250000000000",
        "1462833020699/250000000000",
        "1462833020699/250000000000",
        "1462833020699/250000000000",
        "1462833020699/250000000000"
      ]
    },
    {
      "r_107_200": "2915207553383/500000000000",
      "r_113_200": "5832226561277/1000000000000",
      "r_19_40": "5834905721781/1000000000000",
      "r_1_2": "5827769233989/1000000000000",
      "r_21_40": "5829739691117/1000000000000",
      "r_23_40": "5844845876569/1000000000000",
      "r_3_5": "5846477326579/1000000000000",
      "r_49_100": "5836915049949/1000000000000",
      "r_51_100": "1457151892117/250000000000",
      "r_9_20": "1455544547521/250000000000",
      "sharp": "5830139111013/1000000000000",
      "sharp_bins": [
        "5830139111013/1000000000000",
        "5830139111013/1000000000000",
        "5830139111013/1000000000000",
        "5830139111013/1000000000000",
        "5830139111013/1000000000000",
        "5830139111013/1000000000000",
        "5830139111013/1000000000000",
        "5830139111013/1000000000000",
        "5830139111013/1000000000000",
        "5830139111013/1000000000000",
        "5830139111013/1000000000000",
        "5830139111013/1000000000000",
        "5830139111013/1000000000000",
        "5830139111013/1000000000000",
        "5830139111013/1000000000000",
        "5830139111013/1000000000000"
      ]
    },
    {
      "r_107_200": "2917950039297/500000000000",
      "r_113_200": "116754145637/20000000000",
      "r_19_40": "2920169599559/500000000000",
      "r_1_2": "2916626577081/500000000000",
      "r_21_40": "2917612532121/500000000000",
      "r_23_40": "1170053387001/200000000000",
      "r_3_5": "5851888304077/1000000000000",
      "r_49_100": "730293658059/125000000000",
      "r_51_100": "729261550493/125000000000",
      "r_9_20": "2913825484453/500000000000",
      "sharp": "233422458037/40000000000",
      "sharp_bins": [
        "233422458037/40000000000",
        "233422458037/40000000000",
        "233422458037/40000000000",
        "233422458037/40000000000",
        "233422458037/40000000000",
        "233422458037/40000000000",
        "233422458037/40000000000",
        "233422458037/40000000000",
        "233422458037/40000000000",
        "233422458037/40000000000",
        "233422458037/40000000000",
        "233422458037/40000000000",
        "233422458037/40000000000",
        "233422458037/40000000000",
        "233422458037/40000000000",
        "233422458037/40000000000"
      ]
    },
    {
      "r_107_200": "5841346696901/1000000000000",
      "r_113_200": "292157490349/50000000000",
      "r_19_40": "5845734075157/1000000000000",
      "r_1_2": "5838698636683/1000000000000",
      "r_21_40": "1168134409287/200000000000",
      "r_23_40": "2927824814249/500000000000",
      "r_3_5": "366078819107/62500000000",
      "r_49_100": "584774484999/100000000000",
      "r_51_100": "5839538813683/1000000000000",
      "r_9_20": "2916542709737/500000000000",
      "sharp": "1168189184581/200000000000",
      "sharp_bins": [
        "1168189184581/200000000000",
        "1168189184581/200000000000",
        "1168189184581/200000000000",
        "1168189184581/200000000000",
        "1168189184581/200000000000",
        "1168189184581/200000000000",
        "1168189184581/200000000000",
        "1168189184581/200000000000",
        "1168189184581/200000000000",
        "1168189184581/200000000000",
        "1168189184581/200000000000",
        "1168189184581/200000000000",
        "1168189184581/200000000000",
        "1168189184581/200000000000",
        "1168189184581/200000000000",
        "1168189184581/200000000000"
      ]
    },
    {
      "r_107_200": "5846755407291/1000000000000",
      "r_113_200": "5848554579353/1000000000000",
      "r_19_40": "46808726471/8000000000",
      "r_1_2": "1168821225909/200000000000",
      "r_21_40": "182690033879/31250000000",
      "r_23_40": "732624301431/125000000000",
      "r_3_5": "1172519236657/200000000000",
      "r_49_100": "2926551132783/500000000000",
      "r_51_100": "5844947245127/1000000000000",
      "r_9_20": "2919240995243/500000000000",
      "sharp": "5846292974463/1000000000000",
      "sharp_bins": [
        "5846292974463/1000000000000",
        "5846292974463/1000000000000",
        "5846292974463/1000000000000",
        "5846292974463/1000000000000",
        "5846292974463/1000000000000",
        "5846292974463/1000000000000",
        "5846292974463/1000000000000",
        "5846292974463/1000000000000",
        "5846292974463/1000000000000",
        "5846292974463/1000000000000",
        "5846292974463/1000000000000",
        "5846292974463/1000000000000",
        "5846292974463/1000000000000",
        "5846292974463/1000000000000",
        "5846292974463/1000000000000",
        "5846292974463/1000000000000"
      ]
    },
    {
      "r_107_200": "2912429876601/500000000000",
      "r_113_200": "728337777879/125000000000",
      "r_19_40": "5829101378717/1000000000000",
      "r_1_2": "5822156332619/1000000000000",
      "r_21_40": "5824170874507/1000000000000",
      "r_23_40": "1459799615667/250000000000",
      "r_3_5": "5840848022743/1000000000000",
      "r_49_100": "5831137377457/1000000000000",
      "r_51_100": "1164604065281/200000000000",
      "r_9_20": "36353014743/6250000000",
      "sharp": "364039006479/62500000000",
      "sharp_bins": [
        "364039006479/62500000000",
        "364039006479/62500000000",
        "364039006479/62500000000",
        "364039006479/62500000000",
        "364039006479/62500000000",
        "364039006479/62500000000",
        "364039006479/62500000000",
        "364039006479/62500000000",
        "364039006479/62500000000",
        "364039006479/62500000000",
        "364039006479/62500000000",
        "364039006479/62500000000",
        "364039006479/62500000000",
        "364039006479/62500000000",
        "364039006479/62500000000",
        "364039006479/62500000000"
      ]
    },
    {
      "r_107_200": "1457599779087/250000000000",
      "r_113_200": "291611894341/50000000000",
      "r_19_40": "1458647330367/250000000000",
      "r_1_2": "5827694024779/1000000000000",
      "r_21_40": "5829710415107/1000000000000",
      "r_23_40": "2922337944931/500000000000",
      "r_3_5": "1461578943051/250000000000",
      "r_49_100": "2918313185937/500000000000",
      "r_51_100": "5828559013547/1000000000000",
      "r_9_20": "2911003971131/500000000000",
      "sharp": "2915050674219/500000000000",
      "sharp_bins": [
        "2915050674219/500000000000",
        "2915050674219/500000000000",
        "2915050674219/500000000000",
        "2915050674219/500000000000",
        "2915050674219/500000000000",
        "2915050674219/500000000000",
        "2915050674219/500000000000",
        "2915050674219/500000000000",
        "2915050674219/500000000000",
        "2915050674219/500000000000",
        "2915050674219/500000000000",
        "2915050674219/500000000000",
        "2915050674219/500000000000",
        "2915050674219/500000000000",
        "2915050674219/500000000000",
        "2915050674219/500000000000"
      ]
    },
    {
      "r_107_200": "6000601403031/1000000000000",
      "r_113_200": "600502104793/100000000000",
      "r_19_40": "2998485274687/500000000000",
      "r_1_2": "2997494579159/500000000000",
      "r_21_40": "5999044450173/1000000000000",
      "r_23_40": "6006550775319/1000000000000",
      "r_3_5": "751271852371/125000000000",
      "r_49_100": "1199782484669/200000000000",
      "r_51_100": "5996639173217/1000000000000",
      "r_9_20": "1496248147379/250000000000",
      "sharp": "1198196476081/200000000000",
      "sharp_bins": [
        "6004850504137/1000000000000",
        "6004347928009/1000000000000",
        "300190914841/50000000000",
        "6003261717959/1000000000000",
        "3001344884213/500000000000",
        "23445824101/3906250000",
        "6001581289449/1000000000000",
        "3000499856701/500000000000",
        "6000427780071/1000000000000",
        "2999907079541/500000000000",
        "5999179478681/1000000000000",
        "374910196417/62500000000",
        "5997923444033/1000000000000",
        "2998631417399/500000000000",
        "374786642209/62500000000",
        "1199181918269/200000000000"
      ]
    },
    {
      "r_107_200": "6005011964239/1000000000000",
      "r_113_200": "6009442620149/1000000000000",
      "r_19_40": "3000263225731/500000000000",
      "r_1_2": "5999387144097/1000000000000",
      "r_21_40": "6003451407753/1000000000000",
      "r_23_40": "15027435123/2500000000",
      "r_3_5": "6014605043841/1000000000000",
      "r_49_100": "1500618495589/250000000000",
      "r_51_100": "1500260182443/250000000000",
      "r_9_20": "1197876154763/200000000000",
      "sharp": "2997285495421/500000000000",
      "sharp_bins": [
        "6009283771021/1000000000000",
        "6008779788367/1000000000000",
        "1502062212307/250000000000",
        "6007691071937/1000000000000",
        "1501779486393/250000000000",
        "3003278909003/500000000000",
        "6006006679293/1000000000000",
        "1501355943913/250000000000",
        "6004850382501/1000000000000",
        "3002117751527/500000000000",
        "187612488269/31250000000",
        "6002981890293/1000000000000",
        "6002340874887/1000000000000",
        "3000839503501/500000000000",
        "1500250303947/250000000000",
        "6000323208739/1000000000000"
      ]
    },
    {
      "r_107_200": "5846785859713/1000000000000",
      "r_113_200": "5848614417503/1000000000000",
      "r_19_40": "234032818129/40000000000",
      "r_1_2": "5844075332187/1000000000000",
      "r_21_40": "1461524373289/250000000000",
      "r_23_40": "5860876650893/1000000000000",
      "r_3_5": "5862488589129/1000000000000",
      "r_49_100": "1170572090323/200000000000",
      "r_51_100": "233797734391/40000000000",
      "r_9_20": "5838353707081/1000000000000",
      "sharp": "5846304613139/1000000000000",
      "sharp_bins": [
        "5846304613139/1000000000000",
        "5846304613139/1000000000000",
        "5846304613139/1000000000000",
        "5846304613139/1000000000000",
        "5846304613139/1000000000000",
        "5846304613139/1000000000000",
        "5846304613139/1000000000000",
        "5846304613139/1000000000000",
        "5846304613139/1000000000000",
        "5846304613139/1000000000000",
        "5846304613139/1000000000000",
        "5846304613139/1000000000000",
        "5846304613139/1000000000000",
        "5846304613139/1000000000000",
        "5846304613139/1000000000000",
        "5846304613139/1000000000000"
      ]
    },
    {
      "r_107_200": "1170405265983/200000000000",
      "r_113_200": "5853856694539/1000000000000",
      "r_19_40": "1171199800623/200000000000",
      "r_1_2": "2924654323839/500000000000",
      "r_21_40": "5851336459671/1000000000000",
      "r_23_40": "5866060341047/1000000000000",
      "r_3_5": "2933833889029/500000000000",
      "r_49_100": "5858041820671/1000000000000",
      "r_51_100": "2925089565639/500000000000",
      "r_9_20": "1168713823379/200000000000",
      "sharp": "5851482570341/1000000000000",
      "sharp_bins": [
        "5851482570341/1000000000000",
        "5851482570341/1000000000000",
        "5851482570341/1000000000000",
        "5851482570341/1000000000000",
        "5851482570341/1000000000000",
        "5851482570341/1000000000000",
        "5851482570341/1000000000000",
        "5851482570341/1000000000000",
        "5851482570341/1000000000000",
        "5851482570341/1000000000000",
        "5851482570341/1000000000000",
        "5851482570341/1000000000000",
        "5851482570341/1000000000000",
        "5851482570341/1000000000000",
        "5851482570341/1000000000000",
        "5851482570341/1000000000000"
      ]
    },
    {
      "r_107_200": "2997553093759/500000000000",
      "r_113_200": "749931659843/125000000000",
      "r_19_40": "5993726318733/1000000000000",
      "r_1_2": "5989524039421/1000000000000",
      "r_21_40": "5993546288577/1000000000000",
      "r_23_40": "6003405169749/1000000000000",
      "r_3_5": "375313758829/62500000000",
      "r_49_100": "59956999981/10000000000",
      "r_51_100": "599119246853/100000000000",
      "r_9_20": "747727328491/125000000000",
      "sharp": "5987976786933/1000000000000",
      "sharp_bins": [
        "599933466223/100000000000",
        "5998811666903/1000000000000",
        "2999131856231/500000000000",
        "2998854256653/500000000000",
        "1199432982363/200000000000",
        "5996627002421/1000000000000",
        "749507770559/125000000000",
        "2997752039917/500000000000",
        "5994905760129/1000000000000",
        "2997144304821/500000000000",
        "2996844699981/500000000000",
        "2996533687591/500000000000",
        "374526605697/62500000000",
        "5991767202677/1000000000000",
        "1198222209249/200000000000",
        "5990437626487/1000000000000"
      ]
    },
    {
      "r_107_200": "2987758302459/500000000000",
      "r_113_200": "93434219719/15625000000",
      "r_19_40": "1494655177071/250000000000",
      "r_1_2": "1493102207653/250000000000",
      "r_21_40": "2987224640029/500000000000",
      "r_23_40": "1497086457003/250000000000",
      "r_3_5": "2994964849257/500000000000",
      "r_49_100": "5980616678477/1000000000000",
      "r_51_100": "238931196331/40000000000",
      "r_9_20": "5966656380089/1000000000000",
      "sharp": "5973045160727/1000000000000",
      "sharp_bins": [
        "1494907368093/250000000000",
        "186846620247/31250000000",
        "2989279076359/500000000000",
        "5978033867717/1000000000000",
        "1494377792999/250000000000",
        "119539349807/20000000000",
        "5976426812729/1000000000000",
        "1493961693799/250000000000",
        "5975251163629/1000000000000",
        "1493672366001/250000000000",
        "1194884074331/200000000000",
        "5974135313749/1000000000000",
        "1194768252847/200000000000",
        "1493386326999/250000000000",
        "5973230198153/1000000000000",
        "5973045160727/1000000000000"
      ]
    },
    {
      "r_107_200": "730167401119/125000000000",
      "r_113_200": "46745539059/8000000000",
      "r_19_40": "5845125967681/1000000000000",
      "r_1_2": "46708516733/8000000000",
      "r_21_40": "5840630439487/1000000000000",
      "r_23_40": "5855337163527/1000000000000",
      "r_3_5": "5856967505313/1000000000000",
      "r_49_100": "2923594217941/500000000000",
      "r_51_100": "5839458753339/1000000000000",
      "r_9_20": "1458189448111/250000000000",
      "sharp": "730111261987/125000000000",
      "sharp_bins": [
        "730111261987/125000000000",
        "730111261987/125000000000",
        "730111261987/125000000000",
        "730111261987/125000000000",
        "730111261987/125000000000",
        "730111261987/125000000000",
        "730111261987/125000000000",
        "730111261987/125000000000",
        "730111261987/125000000000",
        "730111261987/125000000000",
        "730111261987/125000000000",
        "730111261987/125000000000",
        "730111261987/125000000000",
        "730111261987/125000000000",
        "730111261987/125000000000",
        "730111261987/125000000000"
      ]
    },
    {
      "r_107_200": "2992442425661/500000000000",
      "r_113_200": "5989182738299/1000000000000",
      "r_19_40": "59867360987/10000000000",
      "r_1_2": "2990323702151/500000000000",
      "r_21_40": "2991672937211/500000000000",
      "r_23_40": "5996488134307/1000000000000",
      "r_3_5": "5998072810927/1000000000000",
      "r_49_100": "5988737327457/1000000000000",
      "r_51_100": "5981524589459/1000000000000",
      "r_9_20": "5974861353609/1000000000000",
      "sharp": "5981196256749/1000000000000",
      "sharp_bins": [
        "5989045730643/1000000000000",
        "2994252826469/500000000000",
        "2993984658027/500000000000",
        "2993721064411/500000000000",
        "5986916382119/1000000000000",
        "5986369771081/1000000000000",
        "5985825994681/1000000000000",
        "239409729339/40000000000",
        "1496161237409/250000000000",
        "5984064497817/1000000000000",
        "5983460143751/1000000000000",
        "373927357407/62500000000",
        "5982198695351/1000000000000",
        "747725125433/125000000000",
        "46730342099/7812500000",
        "5981196256749/1000000000000"
      ]
    },
    {
      "r_107_200": "1193454443063/200000000000",
      "r_113_200": "5969112697253/1000000000000",
      "r_19_40": "5970609748253/1000000000000",
      "r_1_2": "29822465961/5000000000",
      "r_21_40": "1491637891711/250000000000",
      "r_23_40": "5980445775243/1000000000000",
      "r_3_5": "5982038065131/1000000000000",
      "r_49_100": "373289678971/62500000000",
      "r_51_100": "1193075117231/200000000000",
      "r_9_20": "5958674029957/1000000000000",
      "sharp": "745659928523/125000000000",
      "sharp_bins": [
        "2984411746807/500000000000",
        "5968624604957/1000000000000",
        "5968421971621/1000000000000",
        "2984107730147/500000000000",
        "5968002535913/1000000000000",
        "5967786418817/1000000000000",
        "2983777818159/500000000000",
        "1491829783343/250000000000",
        "5967074181689/1000000000000",
        "119336236831/20000000000",
        "5966534670089/1000000000000",
        "5966249107103/1000000000000",
        "5965961828643/1000000000000",
        "5965656053249/1000000000000",
        "2982672384821/500000000000",
        "745659928523/125000000000"
      ]
    },
    {
      "r_107_200": "5971482008683/1000000000000",
      "r_113_200": "2986902920437/500000000000",
      "r_19_40": "5974748611169/1000000000000",
      "r_1_2": "5968693022689/1000000000000",
      "r_21_40": "5970758850111/1000000000000",
      "r_23_40": "5984598769151/1000000000000",
      "r_3_5": "5986191665863/1000000000000",
      "r_49_100": "2988388240403/500000000000",
      "r_51_100": "2984789292141/500000000000",
      "r_9_20": "1490714130077/250000000000",
      "sharp": "5969435267171/1000000000000",
      "sharp_bins": [
        "149339794153/25000000000",
        "597307419981/100000000000",
        "5972639634531/1000000000000",
        "5972432565679/1000000000000",
        "746527378141/125000000000",
        "1493000560891/250000000000",
        "5971770728633/1000000000000",
        "186610419979/31250000000",
        "5971287645577/1000000000000",
        "5971024404053/1000000000000",
        "5970746352581/1000000000000",
        "5970459855327/1000000000000",
        "18656786231/3125000000",
        "1492466193859/250000000000",
        "1193910479187/200000000000",
        "5969435267171/1000000000000"
      ]
    },
    {
      "r_107_200": "364736114433/62500000000",
      "r_113_200": "2918827913961/500000000000",
      "r_19_40": "2919660160353/500000000000",
      "r_1_2": "5832942796019/1000000000000",
      "r_21_40": "1167010983987/200000000000",
      "r_23_40": "1462422107207/250000000000",
      "r_3_5": "5851335474237/1000000000000",
      "r_49_100": "5841409742601/1000000000000",
      "r_51_100": "5833856907979/1000000000000",
      "r_9_20": "291352491141/50000000000",
      "sharp": "5835373530811/1000000000000",
      "sharp_bins": [
        "5835373530811/1000000000000",
        "5835373530811/1000000000000",
        "5835373530811/1000000000000",
        "5835373530811/1000000000000",
        "5835373530811/1000000000000",
        "5835373530811/1000000000000",
        "5835373530811/1000000000000",
        "5835373530811/1000000000000",
        "5835373530811/1000000000000",
        "5835373530811/1000000000000",
        "5835373530811/1000000000000",
        "5835373530811/1000000000000",
        "5835373530811/1000000000000",
        "5835373530811/1000000000000",
        "5835373530811/1000000000000",
        "5835373530811/1000000000000"
      ]
    },
    {
      "r_107_200": "372450301397/62500000000",
      "r_113_200": "5961066674921/1000000000000",
      "r_19_40": "2981205686711/500000000000",
      "r_1_2": "372275076501/62500000000",
      "r_21_40": "93101235669/15625000000",
      "r_23_40": "5972369611847/1000000000000",
      "r_3_5": "5973951327401/1000000000000",
      "r_49_100": "186389384321/31250000000",
      "r_51_100": "5957286785597/1000000000000",
      "r_9_20": "743813207859/125000000000",
      "sharp": "5957322056691/1000000000000",
      "sharp_bins": [
        "2980391935997/500000000000",
        "745073436233/125000000000",
        "596038452291/100000000000",
        "1192035632253/200000000000",
        "1489991627189/250000000000",
        "5959740792537/1000000000000",
        "1489877895161/250000000000",
        "2979636364623/500000000000",
        "1489754101509/250000000000",
        "5958746665441/1000000000000",
        "744808684063/125000000000",
        "2979095186529/500000000000",
        "5957893476637/1000000000000",
        "5957591285841/1000000000000",
        "5957322056691/1000000000000",
        "5957322056691/1000000000000"
      ]
    },
    {
      "r_107_200": "2981741406929/500000000000",
      "r_113_200": "5965351002957/1000000000000",
      "r_19_40": "1193323752911/200000000000",
      "r_1_2": "5960668867319/1000000000000",
      "r_21_40": "2981377226241/500000000000",
      "r_23_40": "5976591879957/1000000000000",
      "r_3_5": "2989087185901/500000000000",
      "r_49_100": "5968670609841/1000000000000",
      "r_51_100": "5961557707927/1000000000000",
      "r_9_20": "5954755496303/1000000000000",
      "sharp": "596154575961/100000000000",
      "sharp_bins": [
        "1193014169893/200000000000",
        "5964873977073/1000000000000",
        "2982335231589/500000000000",
        "745557937751/125000000000",
        "298212559873/50000000000",
        "5964024759931/1000000000000",
        "5963794777161/1000000000000",
        "745444387013/125000000000",
        "596329788623/100000000000",
        "5963027276309/1000000000000",
        "5962749160199/1000000000000",
        "5962469089263/1000000000000",
        "5962171159613/1000000000000",
        "1490466970771/250000000000",
        "5961555399097/1000000000000",
        "596154575961/100000000000"
      ]
    },
    {
      "r_107_200": "5967730873119/1000000000000",
      "r_113_200": "2984802715429/500000000000",
      "r_19_40": "149269909673/25000000000",
      "r_1_2": "2982453306101/500000000000",
      "r_21_40": "186468746591/31250000000",
      "r_23_40": "5980784326779/1000000000000",
      "r_3_5": "5982367667157/1000000000000",
      "r_49_100": "1493212775747/250000000000",
      "r_51_100": "186431209781/31250000000",
      "r_9_20": "1489743908289/250000000000",
      "sharp": "5965740093839/1000000000000",
      "sharp_bins": [
        "5969327981171/1000000000000",
        "2984565304611/500000000000",
        "238757061599/40000000000",
        "119374379429/20000000000",
        "5968506007777/1000000000000",
        "5968278843373/1000000000000",
        "5968048084731/1000000000000",
        "5967807570111/1000000000000",
        "5967549471207/1000000000000",
        "5967277989697/1000000000000",
        "372937434313/62500000000",
        "1491679476387/250000000000",
        "5966418943309/1000000000000",
        "745764322791/125000000000",
        "5965800961823/1000000000000",
        "5965740093839/1000000000000"
      ]
    },
    {
      "r_107_200": "5950948346871/1000000000000",
      "r_113_200": "5952839403991/1000000000000",
      "r_19_40": "5954027027531/1000000000000",
      "r_1_2": "5948116822061/1000000000000",
      "r_21_40": "5950221332537/1000000000000",
      "r_23_40": "745513823887/125000000000",
      "r_3_5": "5965686730567/1000000000000",
      "r_49_100": "5956092504257/1000000000000",
      "r_51_100": "1189801964469/200000000000",
      "r_9_20": "594215115809/100000000000",
      "sharp": "743646676521/125000000000",
      "sharp_bins": [
        "5952563938329/1000000000000",
        "744045497061/125000000000",
        "5952164133649/1000000000000",
        "1190391316349/200000000000",
        "5951735537377/1000000000000",
        "743939192071/125000000000",
        "1190255916739/200000000000",
        "595102934821/100000000000",
        "2975383280277/500000000000",
        "5950497649377/1000000000000",
        "2975113121191/500000000000",
        "743742222537/125000000000",
        "5949644517497/1000000000000",
        "47594739243/8000000000",
        "743646676521/125000000000",
        "743646676521/125000000000"
      ]
    },
    {
      "r_107_200": "2977648020793/500000000000",
      "r_113_200": "5957193705383/1000000000000",
      "r_19_40": "5958304445099/1000000000000",
      "r_1_2": "744056722623/125000000000",
      "r_21_40": "5954566295369/1000000000000",
      "r_23_40": "5968403766323/1000000000000",
      "r_3_5": "1492495201481/250000000000",
      "r_49_100": "745046628277/125000000000",
      "r_51_100": "297667508337/50000000000",
      "r_9_20": "5946469800661/1000000000000",
      "sharp": "595346657401/100000000000",
      "sharp_bins": [
        "2978460468907/500000000000",
        "1191344087353/200000000000",
        "5956520011367/1000000000000",
        "2978155909271/500000000000",
        "1489022515673/250000000000",
        "1488966826657/250000000000",
        "46528379169/7812500000",
        "1488845357119/250000000000",
        "5955117781163/1000000000000",
        "5954847958049/1000000000000",
        "5954575590259/1000000000000",
        "1488571526099/250000000000",
        "5953991765751/1000000000000",
        "2976844262257/500000000000",
        "595346657401/100000000000",
        "595346657401/100000000000"
      ]
    },
    {
      "r_107_200": "5959613074287/1000000000000",
      "r_113_200": "1490379342973/250000000000",
      "r_19_40": "5962551363431/1000000000000",
      "r_1_2": "2978380059527/500000000000",
      "r_21_40": "238355223949/40000000000",
      "r_23_40": "5972666367811/1000000000000",
      "r_3_5": "2987122189543/500000000000",
      "r_49_100": "372788937181/62500000000",
      "r_51_100": "5957659869401/1000000000000",
      "r_9_20": "595075803763/100000000000",
      "sharp": "5957729633667/1000000000000",
      "sharp_bins": [
        "2980623745601/500000000000",
        "5961046442451/1000000000000",
        "5960845426259/1000000000000",
        "5960636585261/1000000000000",
        "298020705609/50000000000",
        "745023824433/125000000000",
        "1489988749567/250000000000",
        "5959703020719/1000000000000",
        "7449298139/1250000000",
        "5959167774361/1000000000000",
        "595889444441/100000000000",
        "2979301967531/500000000000",
        "11637321331/1953125000",
        "119160083059/20000000000",
        "5957729633667/1000000000000",
        "5957729633667/1000000000000"
      ]
    },
    {
      "r_107_200": "1188498087061/200000000000",
      "r_113_200": "371525282641/62500000000",
      "r_19_40": "1486358639363/250000000000",
      "r_1_2": "5939628015219/1000000000000",
      "r_21_40": "5941764015637/1000000000000",
      "r_23_40": "595564230371/100000000000",
      "r_3_5": "595723501919/100000000000",
      "r_49_100": "1486879575093/250000000000",
      "r_51_100": "5940537445277/1000000000000",
      "r_9_20": "5933596563579/1000000000000",
      "sharp": "5940823624611/1000000000000",
      "sharp_bins": [
        "743017689179/125000000000",
        "2971974034009/500000000000",
        "5943744202727/1000000000000",
        "5943527389411/1000000000000",
        "5943311969041/1000000000000",
        "5943081660901/1000000000000",
        "2971419067227/500000000000",
        "1485645457873/250000000000",
        "1485580244681/250000000000",
        "1188411369221/200000000000",
        "1188355271969/200000000000",
        "2970745914401/500000000000",
        "5941198453491/1000000000000",
        "371305924081/62500000000",
        "5940823624611/1000000000000",
        "5940823624611/1000000000000"
      ]
    },
    {
      "r_107_200": "1486729241413/250000000000",
      "r_113_200": "594883773297/100000000000",
      "r_19_40": "1487447880443/250000000000",
      "r_1_2": "5944043685063/1000000000000",
      "r_21_40": "2973093883329/500000000000",
      "r_23_40": "1490003840793/250000000000",
      "r_3_5": "5961608976623/1000000000000",
      "r_49_100": "2975939237721/500000000000",
      "r_51_100": "5944956483353/1000000000000",
      "r_9_20": "5937993542401/1000000000000",
      "sharp": "1189039097419/200000000000",
      "sharp_bins": [
        "5948577856717/1000000000000",
        "5948383872359/1000000000000",
        "2974089700923/500000000000",
        "2973980955627/500000000000",
        "1486936444053/250000000000",
        "5947514679753/1000000000000",
        "5947270330281/1000000000000",
        "5947013201867/1000000000000",
        "594675147351/100000000000",
        "1486621603941/250000000000",
        "5946204939829/1000000000000",
        "2972959683849/500000000000",
        "5945624897381/1000000000000",
        "5945320080023/1000000000000",
        "1189039097419/200000000000",
        "1189039097419/200000000000"
      ]
    },
    {
      "r_107_200": "5951304748243/1000000000000",
      "r_113_200": "5953232409191/1000000000000",
      "r_19_40": "595410952989/100000000000",
      "r_1_2": "2974210227809/500000000000",
      "r_21_40": "2975286357071/500000000000",
      "r_23_40": "1491087484839/250000000000",
      "r_3_5": "596594469409/100000000000",
      "r_49_100": "2978099853567/500000000000",
      "r_51_100": "5949336653971/1000000000000",
      "r_9_20": "5942351615779/1000000000000",
      "sharp": "5949529077101/1000000000000",
      "sharp_bins": [
        "5952975477527/1000000000000",
        "2976390459521/500000000000",
        "297628790479/50000000000",
        "1190471521941/200000000000",
        "5952140728107/1000000000000",
        "238076352533/40000000000",
        "5951663611949/1000000000000",
        "5951405629683/1000000000000",
        "2975571499027/500000000000",
        "2975438494027/500000000000",
        "5950594497213/1000000000000",
        "1487576964847/250000000000",
        "371875766909/62500000000",
        "2974853140859/500000000000",
        "5949529077101/1000000000000",
        "5949529077101/1000000000000"
      ]
    },
    {
      "r_107_200": "5933826262807/1000000000000",
      "r_113_200": "2967881438613/500000000000",
      "r_19_40": "1187323908799/200000000000",
      "r_1_2": "5930919260827/1000000000000",
      "r_21_40": "741636122563/125000000000",
      "r_23_40": "2973482163673/500000000000",
      "r_3_5": "5948571143543/1000000000000",
      "r_49_100": "2969363586419/500000000000",
      "r_51_100": "5931848577831/1000000000000",
      "r_9_20": "1481205830823/250000000000",
      "sharp": "5932269910777/1000000000000",
      "sharp_bins": [
        "5935515602733/1000000000000",
        "2967657573641/500000000000",
        "5935103230399/1000000000000",
        "296744603531/50000000000",
        "5934666933307/1000000000000",
        "5934429636521/1000000000000",
        "5934179427763/1000000000000",
        "5933926344661/1000000000000",
        "2966834539791/500000000000",
        "5933395987987/1000000000000",
        "5933120082783/1000000000000",
        "2966417467503/500000000000",
        "5932539824167/1000000000000",
        "5932269910777/1000000000000",
        "5932269910777/1000000000000",
        "5932269910777/1000000000000"
      ]
    },
    {
      "r_107_200": "5938329722309/1000000000000",
      "r_113_200": "5940273201711/1000000000000",
      "r_19_40": "2970526979921/500000000000",
      "r_1_2": "1187082325191/200000000000",
      "r_21_40": "742198696083/125000000000",
      "r_23_40": "5951415541889/1000000000000",
      "r_3_5": "1190604665123/200000000000",
      "r_49_100": "1485791239949/250000000000",
      "r_51_100": "5936344309679/1000000000000",
      "r_9_20": "2964648231273/500000000000",
      "sharp": "2968359281441/500000000000",
      "sharp_bins": [
        "5940028661279/1000000000000",
        "1484956905017/250000000000",
        "1484903761599/250000000000",
        "92803174877/15625000000",
        "593917728713/100000000000",
        "5938939200953/1000000000000",
        "2969344092917/500000000000",
        "5938434248561/1000000000000",
        "5938176079201/1000000000000",
        "5937902016623/1000000000000",
        "2968812545703/500000000000",
        "5937338868063/1000000000000",
        "2968521313463/500000000000",
        "5936730360157/1000000000000",
        "2968359281441/500000000000",
        "2968359281441/500000000000"
      ]
    },
    {
      "r_107_200": "1188560323819/200000000000",
      "r_113_200": "5944751982713/1000000000000",
      "r_19_40": "297272848707/50000000000",
      "r_1_2": "2969936240733/500000000000",
      "r_21_40": "2971029299959/500000000000",
      "r_23_40": "5955835239351/1000000000000",
      "r_3_5": "2978722028763/500000000000",
      "r_49_100": "1189514256559/200000000000",
      "r_51_100": "1485202127163/250000000000",
      "r_9_20": "5933738333453/1000000000000",
      "sharp": "5941136199219/1000000000000",
      "sharp_bins": [
        "2972255108291/500000000000",
        "5944308582033/1000000000000",
        "594409534537/100000000000",
        "1485970697647/250000000000",
        "297182805673/50000000000",
        "2971708617067/500000000000",
        "1485791352379/250000000000",
        "1188582123083/200000000000",
        "59426515397/10000000000",
        "742797063213/125000000000",
        "2971049280243/500000000000",
        "5941811262593/1000000000000",
        "5941513893231/1000000000000",
        "5941200438123/1000000000000",
        "5941136199219/1000000000000",
        "5941136199219/1000000000000"
      ]
    },
    {
      "r_107_200": "5924959520497/1000000000000",
      "r_113_200": "1481727295853/250000000000",
      "r_19_40": "2963800542171/500000000000",
      "r_1_2": "592200397251/100000000000",
      "r_21_40": "2962102616671/500000000000",
      "r_23_40": "5938072332287/1000000000000",
      "r_3_5": "5939692037941/1000000000000",
      "r_49_100": "74121589909/12500000000",
      "r_51_100": "236918171343/40000000000",
      "r_9_20": "2957922823521/500000000000",
      "sharp": "5923503132799/1000000000000",
      "sharp_bins": [
        "1185335534137/200000000000",
        "1185294545877/200000000000",
        "5926265523667/1000000000000",
        "740755643243/125000000000",
        "5925813635697/1000000000000",
        "5925569198497/1000000000000",
        "185166367329/31250000000",
        "5925072949573/1000000000000",
        "2962403397709/500000000000",
        "5924539386309/1000000000000",
        "1481065504391/250000000000",
        "5923974729567/1000000000000",
        "2961836535641/500000000000",
        "5923503132799/1000000000000",
        "5923503132799/1000000000000",
        "5923503132799/1000000000000"
      ]
    },
    {
      "r_107_200": "2964768928239/500000000000",
      "r_113_200": "5931494647117/1000000000000",
      "r_19_40": "5932110696803/1000000000000",
      "r_1_2": "1185314172757/200000000000",
      "r_21_40": "5928780564637/1000000000000",
      "r_23_40": "2971299883031/500000000000",
      "r_3_5": "2972110307151/500000000000",
      "r_49_100": "5934240395687/1000000000000",
      "r_51_100": "5927524612439/1000000000000",
      "r_9_20": "5920392630397/1000000000000",
      "sharp": "18525082821/3125000000",
      "sharp_bins": [
        "5931265934229/1000000000000",
        "2965530175779/500000000000",
        "296542622951/50000000000",
        "1186126264283/200000000000",
        "2965199522847/500000000000",
        "5930153809399/1000000000000",
        "237196300869/40000000000",
        "1482413955347/250000000000",
        "74117358787/12500000000",
        "2964560142101/500000000000",
        "5928841847773/1000000000000",
        "5928553436521/1000000000000",
        "5928250593457/1000000000000",
        "18525082821/3125000000",
        "18525082821/3125000000",
        "18525082821/3125000000"
      ]
    },
    {
      "r_107_200": "1186816753193/200000000000",
      "r_113_200": "5936047699607/1000000000000",
      "r_19_40": "237463521813/40000000000",
      "r_1_2": "5931105390119/1000000000000",
      "r_21_40": "2966661739179/500000000000",
      "r_23_40": "2973547397441/500000000000",
      "r_3_5": "5948716849933/1000000000000",
      "r_49_100": "742340158369/125000000000",
      "r_51_100": "1186412510109/200000000000",
      "r_9_20": "236996300263/40000000000",
      "sharp": "593251798891/100000000000",
      "sharp_bins": [
        "2967910985541/500000000000",
        "237424629617/40000000000",
        "148385178873/25000000000",
        "1187037050567/200000000000",
        "1483738051853/250000000000",
        "2967353084349/500000000000",
        "5934459034293/1000000000000",
        "2967103218129/500000000000",
        "2966969176441/500000000000",
        "5933668924109/1000000000000",
        "237335576829/40000000000",
        "2966549944013/500000000000",
        "5932795863453/1000000000000",
        "593251798891/100000000000",
        "593251798891/100000000000",
        "593251798891/100000000000"
      ]
    },
    {
      "r_107_200": "5915878029709/1000000000000",
      "r_113_200": "591784169229/100000000000",
      "r_19_40": "1479592576887/250000000000",
      "r_1_2": "5912878037721/1000000000000",
      "r_21_40": "5915113364339/1000000000000",
      "r_23_40": "5928969211239/1000000000000",
      "r_3_5": "5930599628857/1000000000000",
      "r_49_100": "1480129743259/250000000000",
      "r_51_100": "5913844197647/1000000000000",
      "r_9_20": "5906657214377/1000000000000",
      "sharp": "5914534374961/1000000000000",
      "sharp_bins": [
        "369851930323/62500000000",
        "5917427280361/1000000000000",
        "2958605636721/500000000000",
        "295849263647/50000000000",
        "5916745899433/1000000000000",
        "2958254102677/500000000000",
        "5916263519981/1000000000000",
        "47328030941/8000000000",
        "5915744810133/1000000000000",
        "5915474756687/1000000000000",
        "5915194613599/1000000000000",
        "5914901667837/1000000000000",
        "5914592322657/1000000000000",
        "5914534374961/1000000000000",
        "5914534374961/1000000000000",
        "5914534374961/1000000000000"
      ]
    },
    {
      "r_107_200": "5920532723277/1000000000000",
      "r_113_200": "5922503839223/1000000000000",
      "r_19_40": "5922956601597/1000000000000",
      "r_1_2": "2958760462021/500000000000",
      "r_21_40": "2959882460369/500000000000",
      "r_23_40": "5933574409079/1000000000000",
      "r_3_5": "1187041227227/200000000000",
      "r_49_100": "5925109073483/1000000000000",
      "r_51_100": "5918490657143/1000000000000",
      "r_9_20": "591127949519/100000000000",
      "sharp": "36994587313/6250000000",
      "sharp_bins": [
        "5922295990927/1000000000000",
        "5922091705007/1000000000000",
        "370117184009/62500000000",
        "5921648204481/1000000000000",
        "5921408035711/1000000000000",
        "2960584754963/500000000000",
        "5920923937229/1000000000000",
        "5920663326019/1000000000000",
        "5920403269317/1000000000000",
        "5920132154937/1000000000000",
        "184995340449/31250000000",
        "5919556770031/1000000000000",
        "1183849236409/200000000000",
        "36994587313/6250000000",
        "36994587313/6250000000",
        "36994587313/6250000000"
      ]
    },
    {
      "r_107_200": "1481288635851/250000000000",
      "r_113_200": "5927133123413/1000000000000",
      "r_19_40": "5927510185791/1000000000000",
      "r_1_2": "5922131005741/1000000000000",
      "r_21_40": "5924383614997/1000000000000",
      "r_23_40": "5938146732919/1000000000000",
      "r_3_5": "1187955966243/200000000000",
      "r_49_100": "2964833195763/500000000000",
      "r_51_100": "740388035411/125000000000",
      "r_9_20": "5915869243111/1000000000000",
      "sharp": "1184740245361/200000000000",
      "sharp_bins": [
        "5926928276691/1000000000000",
        "2963361651711/500000000000",
        "740813222987/125000000000",
        "2963139150169/500000000000",
        "2963018666417/500000000000",
        "740724746489/125000000000",
        "5925551509339/1000000000000",
        "5925289938371/1000000000000",
        "5925028881687/1000000000000",
        "296237835341/50000000000",
        "2962237165167/500000000000",
        "5924179030347/1000000000000",
        "740483400517/125000000000",
        "1184740245361/200000000000",
        "1184740245361/200000000000",
        "1184740245361/200000000000"
      ]
    },
    {
      "r_107_200": "295328267027/50000000000",
      "r_113_200": "2954269267857/500000000000",
      "r_19_40": "590890140477/100000000000",
      "r_1_2": "118070466033/20000000000",
      "r_21_40": "1181159245997/200000000000",
      "r_23_40": "295981503687/50000000000",
      "r_3_5": "2960639232843/500000000000",
      "r_49_100": "1477767845171/250000000000",
      "r_51_100": "590449861649/100000000000",
      "r_9_20": "5897233242969/1000000000000",
      "sharp": "1476334446527/250000000000",
      "sharp_bins": [
        "5908356472859/1000000000000",
        "5908144091677/1000000000000",
        "5907920700289/1000000000000",
        "5907688801907/1000000000000",
        "2953729244011/500000000000",
        "738402254417/125000000000",
        "5906965951863/1000000000000",
        "590671391129/100000000000",
        "1476612970933/250000000000",
        "5906178197867/1000000000000",
        "59058934737/10000000000",
        "2952796509763/500000000000",
        "1476334446527/250000000000",
        "1476334446527/250000000000",
        "1476334446527/250000000000",
        "1476334446527/250000000000"
      ]
    },
    {
      "r_107_200": "2955655663949/500000000000",
      "r_113_200": "2956646005869/500000000000",
      "r_19_40": "2956789986583/500000000000",
      "r_1_2": "738532181471/125000000000",
      "r_21_40": "5910539052293/1000000000000",
      "r_23_40": "5924327686597/1000000000000",
      "r_3_5": "2962988676081/500000000000",
      "r_49_100": "5915753857889/1000000000000",
      "r_51_100": "2954618193087/500000000000",
      "r_9_20": "29509732427/5000000000",
      "sharp": "2955014363447/500000000000",
      "sharp_bins": [
        "1478278197469/250000000000",
        "11825799411/2000000000",
        "5912675636313/1000000000000",
        "1478110749513/250000000000",
        "2956105953873/500000000000",
        "5911970614893/1000000000000",
        "2955858812137/500000000000",
        "5911464636033/1000000000000",
        "2955600799739/500000000000",
        "5910926843499/1000000000000",
        "2955320494523/500000000000",
        "591033933873/100000000000",
        "2955014363447/500000000000",
        "2955014363447/500000000000",
        "2955014363447/500000000000",
        "2955014363447/500000000000"
      ]
    },
    {
      "r_107_200": "5916013399627/1000000000000",
      "r_113_200": "1479500462389/250000000000",
      "r_19_40": "118364285297/20000000000",
      "r_1_2": "1478236869929/250000000000",
      "r_21_40": "5915237887611/1000000000000",
      "r_23_40": "2964490821387/500000000000",
      "r_3_5": "2965316443953/500000000000",
      "r_49_100": "5920392081817/1000000000000",
      "r_51_100": "5913930079287/1000000000000",
      "r_9_20": "1181323111517/200000000000",
      "sharp": "739334519649/125000000000",
      "sharp_bins": [
        "2958912949803/500000000000",
        "5917612072749/1000000000000",
        "2958693643191/500000000000",
        "1183430774029/200000000000",
        "591692196533/100000000000",
        "5916679795659/1000000000000",
        "2958212931421/500000000000",
        "5916171892063/1000000000000",
        "1478976953249/250000000000",
        "2957815977457/500000000000",
        "5915344939623/1000000000000",
        "5915042064553/1000000000000",
        "59147283919/10000000000",
        "739334519649/125000000000",
        "739334519649/125000000000",
        "739334519649/125000000000"
      ]
    },
    {
      "r_107_200": "5897015736713/1000000000000",
      "r_113_200": "5899012493357/1000000000000",
      "r_19_40": "5899193269213/1000000000000",
      "r_1_2": "2946967361193/500000000000",
      "r_21_40": "5896241381933/1000000000000",
      "r_23_40": "2955021325891/500000000000",
      "r_3_5": "2955861208213/500000000000",
      "r_49_100": "1180276377531/200000000000",
      "r_51_100": "5894915761459/1000000000000",
      "r_9_20": "2943787527881/500000000000",
      "sharp": "5895904878467/1000000000000",
      "sharp_bins": [
        "2949419563051/500000000000",
        "294930994997/50000000000",
        "5898395339149/1000000000000",
        "5898172005813/1000000000000",
        "737241867341/125000000000",
        "5897690783037/1000000000000",
        "2948722442707/500000000000",
        "2948595610369/500000000000",
        "5896923211803/1000000000000",
        "5896646355173/1000000000000",
        "5896354338963/1000000000000",
        "2948026050129/500000000000",
        "5895904878467/1000000000000",
        "5895904878467/1000000000000",
        "5895904878467/1000000000000",
        "5895904878467/1000000000000"
      ]
    },
    {
      "r_107_200": "5901842116419/1000000000000",
      "r_113_200": "2951923388779/500000000000",
      "r_19_40": "1475988135677/250000000000",
      "r_1_2": "2949374433543/500000000000",
      "r_21_40": "5901064459541/1000000000000",
      "r_23_40": "739352775699/125000000000",
      "r_3_5": "236660141719/40000000000",
      "r_49_100": "1476536331013/250000000000",
      "r_51_100": "5899733673377/1000000000000",
      "r_9_20": "5892367533033/1000000000000",
      "sharp": "5900676162097/1000000000000",
      "sharp_bins": [
        "5903676214129/1000000000000",
        "1475864078369/250000000000",
        "5903231023707/1000000000000",
        "2951503462687/500000000000",
        "2951384508961/500000000000",
        "5902523964569/1000000000000",
        "1475569281331/250000000000",
        "5902022461829/1000000000000",
        "2950876692267/500000000000",
        "5901475402989/1000000000000",
        "1475295548583/250000000000",
        "5900878704617/1000000000000",
        "5900676162097/1000000000000",
        "5900676162097/1000000000000",
        "5900676162097/1000000000000",
        "5900676162097/1000000000000"
      ]
    },
    {
      "r_107_200": "2953317154121/500000000000",
      "r_113_200": "5908646873319/1000000000000",
      "r_19_40": "2954338896529/500000000000",
      "r_1_2": "2951764453759/500000000000",
      "r_21_40": "1181170672897/200000000000",
      "r_23_40": "1479891880463/250000000000",
      "r_3_5": "5921250484081/1000000000000",
      "r_49_100": "5910874654231/1000000000000",
      "r_51_100": "1180903489483/200000000000",
      "r_9_20": "1474281552447/250000000000",
      "sharp": "2952706888103/500000000000",
      "sharp_bins": [
        "5908479172231/1000000000000",
        "2954129295963/500000000000",
        "7385040711/1250000000",
        "5907807701153/1000000000000",
        "5907568950649/1000000000000",
        "2953661498937/500000000000",
        "5907075215599/1000000000000",
        "1476704888211/250000000000",
        "184579669011/31250000000",
        "184570947003/31250000000",
        "5905975906841/1000000000000",
        "5905671171103/1000000000000",
        "2952706888103/500000000000",
        "2952706888103/500000000000",
        "2952706888103/500000000000",
        "2952706888103/500000000000"
      ]
    },
    {
      "r_107_200": "5887242375309/1000000000000",
      "r_113_200": "2944627642559/500000000000",
      "r_19_40": "588925619253/100000000000",
      "r_1_2": "2942058871061/500000000000",
      "r_21_40": "588645340459/100000000000",
      "r_23_40": "368763740269/62500000000",
      "r_3_5": "2950968493039/500000000000",
      "r_49_100": "5891464821089/1000000000000",
      "r_51_100": "2942553896909/500000000000",
      "r_9_20": "734710995197/125000000000",
      "sharp": "2943120147973/500000000000",
      "sharp_bins": [
        "5889088827401/1000000000000",
        "736108934143/125000000000",
        "117773047959/20000000000",
        "2944210320159/500000000000",
        "294409211573/50000000000",
        "2943972086301/500000000000",
        "147192426341/25000000000",
        "5887435828177/1000000000000",
        "2943583225179/500000000000",
        "588688249219/100000000000",
        "5886588739507/1000000000000",
        "2943144496933/500000000000",
        "2943120147973/500000000000",
        "2943120147973/500000000000",
        "2943120147973/500000000000",
        "2943120147973/500000000000"
      ]
    },
    {
      "r_107_200": "1473037689209/250000000000",
      "r_113_200": "5894171986827/1000000000000",
      "r_19_40": "1473524439027/250000000000",
      "r_1_2": "1177802693233/200000000000",
      "r_21_40": "5891358419883/1000000000000",
      "r_23_40": "1476270765003/250000000000",
      "r_3_5": "5906802048747/1000000000000",
      "r_49_100": "2948155404747/500000000000",
      "r_51_100": "5890007439289/1000000000000",
      "r_9_20": "1470640305429/250000000000",
      "sharp": "235643741771/40000000000",
      "sharp_bins": [
        "736751049411/125000000000",
        "1178758064667/200000000000",
        "29467852429/5000000000",
        "1178667578479/200000000000",
        "2946550297691/500000000000",
        "736607449999/125000000000",
        "5892611488017/1000000000000",
        "1473087299611/250000000000",
        "5892078700193/1000000000000",
        "2945896776313/500000000000",
        "2945749275599/500000000000",
        "5891197504169/1000000000000",
        "235643741771/40000000000",
        "235643741771/40000000000",
        "235643741771/40000000000",
        "235643741771/40000000000"
      ]
    },
    {
      "r_107_200": "5897024371329/1000000000000",
      "r_113_200": "589905391467/100000000000",
      "r_19_40": "737363090029/125000000000",
      "r_1_2": "1473468628777/250000000000",
      "r_21_40": "5896228684857/1000000000000",
      "r_23_40": "29549557171/5000000000",
      "r_3_5": "2955816158133/500000000000",
      "r_49_100": "5901122109859/1000000000000",
      "r_51_100": "5894872373313/1000000000000",
      "r_9_20": "5887400127281/1000000000000",
      "sharp": "589591253541/100000000000",
      "sharp_bins": [
        "2949446685523/500000000000",
        "2949337288297/500000000000",
        "1179690794457/200000000000",
        "1474555135061/250000000000",
        "5897982352889/1000000000000",
        "5897740419339/1000000000000",
        "5897491313631/1000000000000",
        "5897227960851/1000000000000",
        "1179391268813/200000000000",
        "2948335005313/500000000000",
        "58963737651/10000000000",
        "5896071422059/1000000000000",
        "589591253541/100000000000",
        "589591253541/100000000000",
        "589591253541/100000000000",
        "589591253541/100000000000"
      ]
    },
    {
      "r_107_200": "587722239673/100000000000",
      "r_113_200": "5879253814507/1000000000000",
      "r_19_40": "5879068695191/1000000000000",
      "r_1_2": "5874051752551/1000000000000",
      "r_21_40": "5876414611391/1000000000000",
      "r_23_40": "1178030935709/200000000000",
      "r_3_5": "2945950482531/500000000000",
      "r_49_100": "1176259716273/200000000000",
      "r_51_100": "5875053013729/1000000000000",
      "r_9_20": "1466888465101/250000000000",
      "sharp": "5876325720637/1000000000000",
      "sharp_bins": [
        "587909954113/100000000000",
        "587888471679/100000000000",
        "5878657799529/1000000000000",
        "1175685757013/200000000000",
        "58781942881/10000000000",
        "2938976561271/500000000000",
        "5877698480263/1000000000000",
        "5877436234553/1000000000000",
        "47017278301/8000000000",
        "293843703647/50000000000",
        "1469145730433/250000000000",
        "5876325720637/1000000000000",
        "5876325720637/1000000000000",
        "5876325720637/1000000000000",
        "5876325720637/1000000000000",
        "5876325720637/1000000000000"
      ]
    },
    {
      "r_107_200": "294111294111/50000000000",
      "r_113_200": "183883304899/31250000000",
      "r_19_40": "5884006214777/1000000000000",
      "r_1_2": "235161697851/40000000000",
      "r_21_40": "735176847377/125000000000",
      "r_23_40": "5895114436097/1000000000000",
      "r_3_5": "2948431274381/500000000000",
      "r_49_100": "2943120346969/500000000000",
      "r_51_100": "294002385243/50000000000",
      "r_9_20": "2936260809787/500000000000",
      "sharp": "5881274195579/1000000000000",
      "sharp_bins": [
        "5884114325841/1000000000000",
        "5883898781483/1000000000000",
        "5883671069731/1000000000000",
        "2941720607339/500000000000",
        "5883205824301/1000000000000",
        "735370463581/125000000000",
        "2941354021967/500000000000",
        "117648894397/20000000000",
        "1176433424553/200000000000",
        "5881880198343/1000000000000",
        "1176317557181/200000000000",
        "2940640141559/500000000000",
        "5881274195579/1000000000000",
        "5881274195579/1000000000000",
        "5881274195579/1000000000000",
        "5881274195579/1000000000000"
      ]
    },
    {
      "r_107_200": "1177436599533/200000000000",
      "r_113_200": "5889231605919/1000000000000",
      "r_19_40": "5888896974567/1000000000000",
      "r_1_2": "5883986568077/1000000000000",
      "r_21_40": "5886368504137/1000000000000",
      "r_23_40": "2950014013547/500000000000",
      "r_3_5": "59017782723/10000000000",
      "r_49_100": "736392007551/125000000000",
      "r_51_100": "1471248966759/250000000000",
      "r_9_20": "1469360696431/250000000000",
      "sharp": "2943088332073/500000000000",
      "sharp_bins": [
        "5889083466061/1000000000000",
        "5888867159839/1000000000000",
        "235545544543/40000000000",
        "2944203939181/500000000000",
        "1177634311179/200000000000",
        "2943964226249/500000000000",
        "735958966199/125000000000",
        "367962955781/62500000000",
        "5887128512543/1000000000000",
        "5886840346953/1000000000000",
        "2943273321321/500000000000",
        "1177247556229/200000000000",
        "2943088332073/500000000000",
        "2943088332073/500000000000",
        "2943088332073/500000000000",
        "2943088332073/500000000000"
      ]
    },
    {
      "r_107_200": "733368261737/125000000000",
      "r_113_200": "1467251232603/250000000000",
      "r_19_40": "2934311192389/500000000000",
      "r_1_2": "1172746415987/200000000000",
      "r_21_40": "5866119055429/1000000000000",
      "r_23_40": "2939915462491/500000000000",
      "r_3_5": "1470400399161/250000000000",
      "r_49_100": "1174174181267/200000000000",
      "r_51_100": "5864747174021/1000000000000",
      "r_9_20": "732145710191/125000000000",
      "sharp": "733269488299/125000000000",
      "sharp_bins": [
        "91700959829/15625000000",
        "2934319427443/500000000000",
        "5868417321127/1000000000000",
        "1173637557101/200000000000",
        "1466988100681/250000000000",
        "5867703964077/1000000000000",
        "1173489381471/200000000000",
        "5867178652293/1000000000000",
        "5866901008667/1000000000000",
        "5866617675969/1000000000000",
        "5866319355957/1000000000000",
        "733269488299/125000000000",
        "733269488299/125000000000",
        "733269488299/125000000000",
        "733269488299/125000000000",
        "733269488299/125000000000"
      ]
    },
    {
      "r_107_200": "1468008874327/250000000000",
      "r_113_200": "2937051602667/500000000000",
      "r_19_40": "5873646022611/1000000000000",
      "r_1_2": "2934404085481/500000000000",
      "r_21_40": "2935602517801/500000000000",
      "r_23_40": "588487837473/100000000000",
      "r_3_5": "2943325544563/500000000000",
      "r_49_100": "183621857607/31250000000",
      "r_51_100": "146745685843/25000000000",
      "r_9_20": "5862217957067/1000000000000",
      "sharp": "5871190276343/1000000000000",
      "sharp_bins": [
        "5873962756559/1000000000000",
        "1468434846673/250000000000",
        "234940680927/40000000000",
        "2936643297763/500000000000",
        "146826256673/25000000000",
        "5872800808061/1000000000000",
        "5872542671097/1000000000000",
        "5872273269683/1000000000000",
        "5871994418001/1000000000000",
        "5871709825043/1000000000000",
        "2935705090931/500000000000",
        "5871190276343/1000000000000",
        "5871190276343/1000000000000",
        "5871190276343/1000000000000",
        "5871190276343/1000000000000",
        "5871190276343/1000000000000"
      ]
    },
    {
      "r_107_200": "5877088961471/1000000000000",
      "r_113_200": "5879165521523/1000000000000",
      "r_19_40": "2939316947259/500000000000",
      "r_1_2": "5873848432473/1000000000000",
      "r_21_40": "183632971781/31250000000",
      "r_23_40": "2944944879021/500000000000",
      "r_3_5": "1472916138359/250000000000",
      "r_49_100": "1176178422869/200000000000",
      "r_51_100": "5874871821399/1000000000000",
      "r_9_20": "5867234757763/1000000000000",
      "sharp": "2938094599507/500000000000",
      "sharp_bins": [
        "1175805634979/200000000000",
        "235152160247/40000000000",
        "91852825153/15625000000",
        "5878349488081/1000000000000",
        "2939056106217/500000000000",
        "2938930866877/500000000000",
        "367350157377/62500000000",
        "1469332993279/250000000000",
        "1175410383473/200000000000",
        "2938383034431/500000000000",
        "1469116277191/250000000000",
        "2938094599507/500000000000",
        "2938094599507/500000000000",
        "2938094599507/500000000000",
        "2938094599507/500000000000",
        "2938094599507/500000000000"
      ]
    },
    {
      "r_107_200": "2928207384953/500000000000",
      "r_113_200": "2929254567471/500000000000",
      "r_19_40": "1464481329121/250000000000",
      "r_1_2": "5853164598863/1000000000000",
      "r_21_40": "1463893495047/250000000000",
      "r_23_40": "5869252868037/1000000000000",
      "r_3_5": "2935527047007/500000000000",
      "r_49_100": "1172038560911/200000000000",
      "r_51_100": "292709475577/50000000000",
      "r_9_20": "1461632208607/250000000000",
      "sharp": "5855741743261/1000000000000",
      "sharp_bins": [
        "22884256203/3906250000",
        "1464538507829/250000000000",
        "2928965272627/500000000000",
        "2928849533301/500000000000",
        "5857457936381/1000000000000",
        "146430131929/25000000000",
        "5856943969697/1000000000000",
        "5856675331889/1000000000000",
        "5856398423863/1000000000000",
        "2928054259753/500000000000",
        "2927901184507/500000000000",
        "5855741743261/1000000000000",
        "5855741743261/1000000000000",
        "5855741743261/1000000000000",
        "5855741743261/1000000000000",
        "5855741743261/1000000000000"
      ]
    },
    {
      "r_107_200": "2930796138961/500000000000",
      "r_113_200": "586369589321/100000000000",
      "r_19_40": "5863037182429/1000000000000",
      "r_1_2": "5858328186997/1000000000000",
      "r_21_40": "2930373944989/500000000000",
      "r_23_40": "5874390182757/1000000000000",
      "r_3_5": "1175238745837/200000000000",
      "r_49_100": "5865309874829/1000000000000",
      "r_51_100": "1171871489197/200000000000",
      "r_9_20": "5851667680921/1000000000000",
      "sharp": "5860864178443/1000000000000",
      "sharp_bins": [
        "732944929823/125000000000",
        "5863343058439/1000000000000",
        "5863118684957/1000000000000",
        "5862886257829/1000000000000",
        "1172528822531/200000000000",
        "2931195184111/500000000000",
        "2931063957313/500000000000",
        "2930929036497/500000000000",
        "5861579902141/1000000000000",
        "732661085727/125000000000",
        "1172196246329/200000000000",
        "5860864178443/1000000000000",
        "5860864178443/1000000000000",
        "5860864178443/1000000000000",
        "5860864178443/1000000000000",
        "5860864178443/1000000000000"
      ]
    },
    {
      "r_107_200": "1466683282583/250000000000",
      "r_113_200": "366802873087/62500000000",
      "r_19_40": "1173622514439/200000000000",
      "r_1_2": "5863455240403/1000000000000",
      "r_21_40": "5865885168053/1000000000000",
      "r_23_40": "22966760499/3906250000",
      "r_3_5": "1176259317493/200000000000",
      "r_49_100": "5870390362387/1000000000000",
      "r_51_100": "5864488799933/1000000000000",
      "r_9_20": "5856770366853/1000000000000",
      "sharp": "5865950441493/1000000000000",
      "sharp_bins": [
        "5868712666887/1000000000000",
        "1173699091977/200000000000",
        "5868270196713/1000000000000",
        "5868036819929/1000000000000",
        "5867793659887/1000000000000",
        "2933769415889/500000000000",
        "5867275234699/1000000000000",
        "2933502096419/500000000000",
        "5866724763779/1000000000000",
        "5866432241281/1000000000000",
        "1466530872419/250000000000",
        "5865950441493/1000000000000",
        "5865950441493/1000000000000",
        "5865950441493/1000000000000",
        "5865950441493/1000000000000",
        "5865950441493/1000000000000"
      ]
    },
    {
      "r_107_200": "5871837636867/1000000000000",
      "r_113_200": "2936979835963/500000000000",
      "r_19_40": "2936575901343/500000000000",
      "r_1_2": "1173709213873/200000000000",
      "r_21_40": "2935493062209/500000000000",
      "r_23_40": "5884554700141/1000000000000",
      "r_3_5": "588636298477/100000000000",
      "r_49_100": "2937717292423/500000000000",
      "r_51_100": "1467395970909/250000000000",
      "r_9_20": "5861837200867/1000000000000",
      "sharp": "1467750210761/250000000000",
      "sharp_bins": [
        "2936914779361/500000000000",
        "5873611521727/1000000000000",
        "5873385366813/1000000000000",
        "5873151039399/1000000000000",
        "5872906864773/1000000000000",
        "5872650954709/1000000000000",
        "5872386216973/1000000000000",
        "734014247331/125000000000",
        "5871833296163/1000000000000",
        "5871539473439/1000000000000",
        "5871229430793/1000000000000",
        "1467750210761/250000000000",
        "1467750210761/250000000000",
        "1467750210761/250000000000",
        "1467750210761/250000000000",
        "1467750210761/250000000000"
      ]
    },
    {
      "r_107_200": "2925330673671/500000000000",
      "r_113_200": "2926402887829/500000000000",
      "r_19_40": "2925963166611/500000000000",
      "r_1_2": "5847357769567/1000000000000",
      "r_21_40": "5849806767123/1000000000000",
      "r_23_40": "5863427318307/1000000000000",
      "r_3_5": "5865249172237/1000000000000",
      "r_49_100": "5717014777/976562500",
      "r_51_100": "5848396598273/1000000000000",
      "r_9_20": "5840619100873/1000000000000",
      "sharp": "1462511901019/250000000000",
      "sharp_bins": [
        "2926340914113/500000000000",
        "5852463517557/1000000000000",
        "5852233260953/1000000000000",
        "1872638941/320000000",
        "1170349561733/200000000000",
        "731436389877/125000000000",
        "2925614582171/500000000000",
        "1170191208493/200000000000",
        "73133400723/12500000000",
        "585037120763/100000000000",
        "91407115091/15625000000",
        "1462511901019/250000000000",
        "1462511901019/250000000000",
        "1462511901019/250000000000",
        "1462511901019/250000000000",
        "1462511901019/250000000000"
      ]
    },
    {
      "r_107_200": "1171224641637/200000000000",
      "r_113_200": "5858270928397/1000000000000",
      "r_19_40": "5857334994081/1000000000000",
      "r_1_2": "5852811801089/1000000000000",
      "r_21_40": "117105337013/20000000000",
      "r_23_40": "5868843965233/1000000000000",
      "r_3_5": "5870662663747/1000000000000",
      "r_49_100": "5859634824463/1000000000000",
      "r_51_100": "5853853316613/1000000000000",
      "r_9_20": "5846055647653/1000000000000",
      "sharp": "1171091600871/200000000000",
      "sharp_bins": [
        "732269449003/125000000000",
        "585793726511/100000000000",
        "5857706911073/1000000000000",
        "2928735092513/500000000000",
        "1464305267139/250000000000",
        "2928482040757/500000000000",
        "5856701775201/1000000000000",
        "5856428230307/1000000000000",
        "5856143789311/1000000000000",
        "73198030933/12500000000",
        "1463881525413/250000000000",
        "1171091600871/200000000000",
        "1171091600871/200000000000",
        "1171091600871/200000000000",
        "1171091600871/200000000000",
        "1171091600871/200000000000"
      ]
    },
    {
      "r_107_200": "5861316369177/1000000000000",
      "r_113_200": "5863473660661/1000000000000",
      "r_19_40": "732807876339/125000000000",
      "r_1_2": "1171598135367/200000000000",
      "r_21_40": "2930228146147/500000000000",
      "r_23_40": "1174799686017/200000000000",
      "r_3_5": "2937909879757/500000000000",
      "r_49_100": "2932384061589/500000000000",
      "r_51_100": "2929518312253/500000000000",
      "r_9_20": "2925604797107/500000000000",
      "sharp": "5860597025943/1000000000000",
      "sharp_bins": [
        "2931680733683/500000000000",
        "5863142256421/1000000000000",
        "183215967017/31250000000",
        "5862673206199/1000000000000",
        "2931211502997/500000000000",
        "2931082438437/500000000000",
        "2930950688603/500000000000",
        "2930813286931/500000000000",
        "5861340844909/1000000000000",
        "5861038238899/1000000000000",
        "1172144103067/200000000000",
        "5860597025943/1000000000000",
        "5860597025943/1000000000000",
        "5860597025943/1000000000000",
        "5860597025943/1000000000000",
        "5860597025943/1000000000000"
      ]
    },
    {
      "r_107_200": "2945938255269/500000000000",
      "r_113_200": "1178807101121/200000000000",
      "r_19_40": "1178586130789/200000000000",
      "r_1_2": "1177706192713/200000000000",
      "r_21_40": "2945505447981/500000000000",
      "r_23_40": "5904430762087/1000000000000",
      "r_3_5": "5906249318193/1000000000000",
      "r_49_100": "1179046506639/200000000000",
      "r_51_100": "2944792735991/500000000000",
      "r_9_20": "588172923271/100000000000",
      "sharp": "1472706983459/250000000000",
      "sharp_bins": [
        "368369921993/62500000000",
        "5893697305097/1000000000000",
        "368341719027/62500000000",
        "5893229306671/1000000000000",
        "736622627329/125000000000",
        "184147523133/31250000000",
        "1178490282123/200000000000",
        "2946087183353/500000000000",
        "1472972165283/250000000000",
        "1178317927997/200000000000",
        "5891274440361/1000000000000",
        "1472735672313/250000000000",
        "1472706983459/250000000000",
        "1472706983459/250000000000",
        "1472706983459/250000000000",
        "1472706983459/250000000000"
      ]
    },
    {
      "r_107_200": "5896790762229/1000000000000",
      "r_113_200": "5898959082323/1000000000000",
      "r_19_40": "2948890056891/500000000000",
      "r_1_2": "2946715928393/500000000000",
      "r_21_40": "2947960816701/500000000000",
      "r_23_40": "2954652093209/500000000000",
      "r_3_5": "1477781382679/250000000000",
      "r_49_100": "5900086570413/1000000000000",
      "r_51_100": "5894490470669/1000000000000",
      "r_9_20": "2943303812103/500000000000",
      "sharp": "294784519019/50000000000",
      "sharp_bins": [
        "5898845673659/1000000000000",
        "5898623346183/1000000000000",
        "1179678521719/200000000000",
        "1474538355123/250000000000",
        "5897904084517/1000000000000",
        "5897642698109/1000000000000",
        "5897372207331/1000000000000",
        "4717675161/800000000",
        "2948403490853/500000000000",
        "1179301331143/200000000000",
        "5896190162799/1000000000000",
        "1179171414363/200000000000",
        "294784519019/50000000000",
        "294784519019/50000000000",
        "294784519019/50000000000",
        "294784519019/50000000000"
      ]
    },
    {
      "r_107_200": "1170050916987/200000000000",
      "r_113_200": "73155675103/12500000000",
      "r_19_40": "1462804788023/250000000000",
      "r_1_2": "116937750781/20000000000",
      "r_21_40": "2924694177543/500000000000",
      "r_23_40": "5862907903581/1000000000000",
      "r_3_5": "366546521109/62500000000",
      "r_49_100": "2926774970891/500000000000",
      "r_51_100": "5847948564903/1000000000000",
      "r_9_20": "2920014209987/500000000000",
      "sharp": "29248226917/5000000000",
      "sharp_bins": [
        "2926180197347/500000000000",
        "5852133106059/1000000000000",
        "1170379962281/200000000000",
        "1170330907631/200000000000",
        "5851401756809/1000000000000",
        "5851145049987/1000000000000",
        "1170175087543/200000000000",
        "585059519371/100000000000",
        "1462574746299/250000000000",
        "73124865749/12500000000",
        "5849664883421/1000000000000",
        "29248226917/5000000000",
        "29248226917/5000000000",
        "29248226917/5000000000",
        "29248226917/5000000000",
        "29248226917/5000000000"
      ]
    },
    {
      "r_107_200": "294086137247/50000000000",
      "r_113_200": "2941958972947/500000000000",
      "r_19_40": "367663180021/62500000000",
      "r_1_2": "367396328233/62500000000",
      "r_21_40": "1470212017011/250000000000",
      "r_23_40": "2947124201699/500000000000",
      "r_3_5": "294804025479/50000000000",
      "r_49_100": "1471234002557/250000000000",
      "r_51_100": "5879404436453/1000000000000",
      "r_9_20": "5871464355487/1000000000000",
      "sharp": "588079162533/100000000000",
      "sharp_bins": [
        "1470954750131/250000000000",
        "5883596233991/1000000000000",
        "5883361086703/1000000000000",
        "5883119303927/1000000000000",
        "2941432394481/500000000000",
        "235304084873/40000000000",
        "2941166943107/500000000000",
        "5882054099953/1000000000000",
        "5881763277289/1000000000000",
        "367590973189/62500000000",
        "73514156569/12500000000",
        "2940397601049/500000000000",
        "588079162533/100000000000",
        "588079162533/100000000000",
        "588079162533/100000000000",
        "588079162533/100000000000"
      ]
    },
    {
      "r_107_200": "1471682004589/250000000000",
      "r_113_200": "5888932739679/1000000000000",
      "r_19_40": "5887551804009/1000000000000",
      "r_1_2": "5883332764437/1000000000000",
      "r_21_40": "1177169943537/200000000000",
      "r_23_40": "5899214355283/1000000000000",
      "r_3_5": "5901049344263/1000000000000",
      "r_49_100": "5889881716327/1000000000000",
      "r_51_100": "735550021947/125000000000",
      "r_9_20": "5876432708969/1000000000000",
      "sharp": "367859067867/62500000000",
      "sharp_bins": [
        "1472209404157/250000000000",
        "5888613939427/1000000000000",
        "2944188907719/500000000000",
        "5888135005949/1000000000000",
        "5887879400611/1000000000000",
        "735951948733/125000000000",
        "1177469232599/200000000000",
        "2943532563573/500000000000",
        "91980828579/15625000000",
        "5886464047547/1000000000000",
        "2943069837629/500000000000",
        "1177160193729/200000000000",
        "367859067867/62500000000",
        "367859067867/62500000000",
        "367859067867/62500000000",
        "367859067867/62500000000"
      ]
    },
    {
      "r_107_200": "5891691582637/1000000000000",
      "r_113_200": "1178781185153/200000000000",
      "r_19_40": "294622548821/50000000000",
      "r_1_2": "5888282555033/1000000000000",
      "r_21_40": "5890809642277/1000000000000",
      "r_23_40": "2952069307051/500000000000",
      "r_3_5": "5905976638479/1000000000000",
      "r_49_100": "1473696403893/250000000000",
      "r_51_100": "1472338545941/250000000000",
      "r_9_20": "5881359549357/1000000000000",
      "sharp": "5890657249863/1000000000000",
      "sharp_bins": [
        "1178762854069/200000000000",
        "589358966111/100000000000",
        "1178670508139/200000000000",
        "5893108685709/1000000000000",
        "5892851972853/1000000000000",
        "92071671913/15625000000",
        "5892316369009/1000000000000",
        "736504258713/125000000000",
        "1178348136623/200000000000",
        "5891430414073/1000000000000",
        "5891104704339/1000000000000",
        "92043196961/15625000000",
        "5890657249863/1000000000000",
        "5890657249863/1000000000000",
        "5890657249863/1000000000000",
        "5890657249863/1000000000000"
      ]
    },
    {
      "r_107_200": "5871298322137/1000000000000",
      "r_113_200": "146838241661/25000000000",
      "r_19_40": "2936009613129/500000000000",
      "r_1_2": "1466970213399/250000000000",
      "r_21_40": "5870419172821/1000000000000",
      "r_23_40": "588379459991/100000000000",
      "r_3_5": "588563621401/100000000000",
      "r_49_100": "2937184209731/500000000000",
      "r_51_100": "1467239427859/250000000000",
      "r_9_20": "5860931430251/1000000000000",
      "sharp": "2935240713399/500000000000",
      "sharp_bins": [
        "5873454654069/1000000000000",
        "5873224539403/1000000000000",
        "5872988207863/1000000000000",
        "5872739615011/1000000000000",
        "5872483286507/1000000000000",
        "2936111422577/500000000000",
        "587194922157/100000000000",
        "2935832456593/500000000000",
        "5871364588481/1000000000000",
        "5871050499191/1000000000000",
        "5870721494547/1000000000000",
        "2935240713399/500000000000",
        "2935240713399/500000000000",
        "2935240713399/500000000000",
        "2935240713399/500000000000",
        "2935240713399/500000000000"
      ]
    },
    {
      "r_107_200": "587639673023/100000000000",
      "r_113_200": "2939318902621/500000000000",
      "r_19_40": "2938526851329/500000000000",
      "r_1_2": "2936482537639/500000000000",
      "r_21_40": "2937756922647/500000000000",
      "r_23_40": "5888855283081/1000000000000",
      "r_3_5": "2945349972463/500000000000",
      "r_49_100": "734925987741/125000000000",
      "r_51_100": "5874046288381/1000000000000",
      "r_9_20": "5865991785227/1000000000000",
      "sharp": "5875528144699/1000000000000",
      "sharp_bins": [
        "2939283183119/500000000000",
        "1175667058171/200000000000",
        "5878097948817/1000000000000",
        "5877848280249/1000000000000",
        "5877590822589/1000000000000",
        "5877329207129/1000000000000",
        "1469263586453/250000000000",
        "5876768788233/1000000000000",
        "1469116801163/250000000000",
        "5876151799899/1000000000000",
        "734477677453/125000000000",
        "5875528144699/1000000000000",
        "5875528144699/1000000000000",
        "5875528144699/1000000000000",
        "5875528144699/1000000000000",
        "5875528144699/1000000000000"
      ]
    },
    {
      "r_107_200": "5881458794647/1000000000000",
      "r_113_200": "2941854775429/500000000000",
      "r_19_40": "5882052075523/1000000000000",
      "r_1_2": "734751637559/125000000000",
      "r_21_40": "5880572205359/1000000000000",
      "r_23_40": "5893879459533/1000000000000",
      "r_3_5": "5895727185043/1000000000000",
      "r_49_100": "5884411166011/1000000000000",
      "r_51_100": "5879098615943/1000000000000",
      "r_9_20": "1467754086919/250000000000",
      "sharp": "5880538990843/1000000000000",
      "sharp_bins": [
        "2941820791253/500000000000",
        "2941704773377/500000000000",
        "2941585597699/500000000000",
        "367682528361/62500000000",
        "5882661870589/1000000000000",
        "5882399085213/1000000000000",
        "2941061495933/500000000000",
        "2940918095621/500000000000",
        "367595834733/62500000000",
        "5881216643913/1000000000000",
        "2940442448999/500000000000",
        "2940270707861/500000000000",
        "5880538990843/1000000000000",
        "5880538990843/1000000000000",
        "5880538990843/1000000000000",
        "5880538990843/1000000000000"
      ]
    },
    {
      "r_107_200": "5860623631061/1000000000000",
      "r_113_200": "5862888325793/1000000000000",
      "r_19_40": "586117006487/100000000000",
      "r_1_2": "5857167350873/1000000000000",
      "r_21_40": "146493379317/25000000000",
      "r_23_40": "5873077531041/1000000000000",
      "r_3_5": "5874938564043/1000000000000",
      "r_49_100": "1465885692947/250000000000",
      "r_51_100": "2929129000853/500000000000",
      "r_9_20": "117002875291/20000000000",
      "sharp": "2929954355429/500000000000",
      "sharp_bins": [
        "5862831521747/1000000000000",
        "1172519797267/200000000000",
        "586235732931/100000000000",
        "5862106940239/1000000000000",
        "586185286469/100000000000",
        "732698274309/125000000000",
        "1465326777/250000000",
        "5861014615939/1000000000000",
        "5860707825137/1000000000000",
        "2930193923113/500000000000",
        "366253549191/62500000000",
        "2929954355429/500000000000",
        "2929954355429/500000000000",
        "2929954355429/500000000000",
        "2929954355429/500000000000",
        "2929954355429/500000000000"
      ]
    },
    {
      "r_107_200": "293290574041/50000000000",
      "r_113_200": "5868086277039/1000000000000",
      "r_19_40": "146657352459/25000000000",
      "r_1_2": "293117020301/50000000000",
      "r_21_40": "5864919118963/1000000000000",
      "r_23_40": "5878229450211/1000000000000",
      "r_3_5": "5880093880629/1000000000000",
      "r_49_100": "5868672089211/1000000000000",
      "r_51_100": "5863435591213/1000000000000",
      "r_9_20": "5855292023817/1000000000000",
      "sharp": "1466261241483/250000000000",
      "sharp_bins": [
        "733504126581/125000000000",
        "5867799459449/1000000000000",
        "5867556726071/1000000000000",
        "5867305202803/1000000000000",
        "1466762487363/250000000000",
        "5866782036959/1000000000000",
        "2933250856557/500000000000",
        "5866207959239/1000000000000",
        "5865899843263/1000000000000",
        "2932789240203/500000000000",
        "5865245981511/1000000000000",
        "1466261241483/250000000000",
        "1466261241483/250000000000",
        "1466261241483/250000000000",
        "1466261241483/250000000000",
        "1466261241483/250000000000"
      ]
    },
    {
      "r_107_200": "5870962141557/1000000000000",
      "r_113_200": "1468311745619/250000000000",
      "r_19_40": "2935690595593/500000000000",
      "r_1_2": "5867476431527/1000000000000",
      "r_21_40": "2935032955327/500000000000",
      "r_23_40": "2941671994271/500000000000",
      "r_3_5": "2942605912993/500000000000",
      "r_49_100": "2936882172217/500000000000",
      "r_51_100": "58685760943/10000000000",
      "r_9_20": "5860403678959/1000000000000",
      "sharp": "5870144494941/1000000000000",
      "sharp_bins": [
        "2936598705509/500000000000",
        "5872962841281/1000000000000",
        "2936359516983/500000000000",
        "5872466380017/1000000000000",
        "5872209952899/1000000000000",
        "5871940803663/1000000000000",
        "1467914812067/250000000000",
        "5871364239283/1000000000000",
        "2935527403217/500000000000",
        "5870732069387/1000000000000",
        "1174079628349/200000000000",
        "5870144494941/1000000000000",
        "5870144494941/1000000000000",
        "5870144494941/1000000000000",
        "5870144494941/1000000000000",
        "5870144494941/1000000000000"
      ]
    },
    {
      "r_107_200": "2924650752007/500000000000",
      "r_113_200": "5851615317263/1000000000000",
      "r_19_40": "182801631889/31250000000",
      "r_1_2": "91340592293/15625000000",
      "r_21_40": "11696795769/2000000000",
      "r_23_40": "586171694421/100000000000",
      "r_3_5": "366475621167/62500000000",
      "r_49_100": "5852050918657/1000000000000",
      "r_51_100": "1169380200469/200000000000",
      "r_9_20": "2919344062507/500000000000",
      "sharp": "5848682814163/1000000000000",
      "sharp_bins": [
        "292578251129/50000000000",
        "2925663796937/500000000000",
        "292554202717/50000000000",
        "1170166811789/200000000000",
        "2925286317/500000000",
        "5850297397351/1000000000000",
        "2925004822357/500000000000",
        "2924855018961/500000000000",
        "5849396562339/1000000000000",
        "2924537237123/500000000000",
        "365546171977/62500000000",
        "5848682814163/1000000000000",
        "5848682814163/1000000000000",
        "5848682814163/1000000000000",
        "5848682814163/1000000000000",
        "5848682814163/1000000000000"
      ]
    },
    {
      "r_107_200": "1170968228391/200000000000",
      "r_113_200": "1171431778131/200000000000",
      "r_19_40": "5855140677833/1000000000000",
      "r_1_2": "5851328937291/1000000000000",
      "r_21_40": "234157419447/40000000000",
      "r_23_40": "234688622297/40000000000",
      "r_3_5": "183409572989/31250000000",
      "r_49_100": "585754254989/100000000000",
      "r_51_100": "2926217450631/500000000000",
      "r_9_20": "2922100715681/500000000000",
      "sharp": "5854174337919/1000000000000",
      "sharp_bins": [
        "5857110275021/1000000000000",
        "5856872635721/1000000000000",
        "5856628831373/1000000000000",
        "5856378516767/1000000000000",
        "5856116710709/1000000000000",
        "1171168220647/200000000000",
        "731944116381/125000000000",
        "1463813209829/250000000000",
        "5854938809383/1000000000000",
        "5854616110999/1000000000000",
        "5854279711083/1000000000000",
        "5854174337919/1000000000000",
        "5854174337919/1000000000000",
        "5854174337919/1000000000000",
        "5854174337919/1000000000000",
        "5854174337919/1000000000000"
      ]
    },
    {
      "r_107_200": "5860207518723/1000000000000",
      "r_113_200": "1172506511273/200000000000",
      "r_19_40": "5860449596649/1000000000000",
      "r_1_2": "1464170832431/250000000000",
      "r_21_40": "5859298801187/1000000000000",
      "r_23_40": "734068036423/125000000000",
      "r_3_5": "2937217992289/500000000000",
      "r_49_100": "2931427887441/500000000000",
      "r_51_100": "5857793065523/1000000000000",
      "r_9_20": "5849534362631/1000000000000",
      "sharp": "5859491299229/1000000000000",
      "sharp_bins": [
        "1465623418217/250000000000",
        "1172451079329/200000000000",
        "2931005451709/500000000000",
        "2930879923931/500000000000",
        "2930748621371/500000000000",
        "5861220848019/1000000000000",
        "5860931843417/1000000000000",
        "2930315428949/500000000000",
        "183134870919/31250000000",
        "2929996079653/500000000000",
        "1464913671263/250000000000",
        "5859491299229/1000000000000",
        "5859491299229/1000000000000",
        "5859491299229/1000000000000",
        "5859491299229/1000000000000",
        "5859491299229/1000000000000"
      ]
    },
    {
      "r_107_200": "5865411412031/1000000000000",
      "r_113_200": "5867746826269/1000000000000",
      "r_19_40": "293279513817/50000000000",
      "r_1_2": "5861872134807/1000000000000",
      "r_21_40": "2932249344731/500000000000",
      "r_23_40": "5877713671451/1000000000000",
      "r_3_5": "1469902291783/250000000000",
      "r_49_100": "5868001799133/1000000000000",
      "r_51_100": "1465746618031/250000000000",
      "r_9_20": "5854698283773/1000000000000",
      "sharp": "5864644615573/1000000000000",
      "sharp_bins": [
        "5867711748577/1000000000000",
        "36671702473/6250000000",
        "366701673507/62500000000",
        "5866974544493/1000000000000",
        "234668428361/40000000000",
        "146660827433/25000000000",
        "2933071417079/500000000000",
        "1173168106553/200000000000",
        "586552416831/100000000000",
        "366574939493/62500000000",
        "5864860073127/1000000000000",
        "5864644615573/1000000000000",
        "5864644615573/1000000000000",
        "5864644615573/1000000000000",
        "5864644615573/1000000000000",
        "5864644615573/1000000000000"
      ]
    },
    {
      "r_107_200": "5870578016253/1000000000000",
      "r_113_200": "5872923740533/1000000000000",
      "r_19_40": "5870693935553/1000000000000",
      "r_1_2": "234680952887/40000000000",
      "r_21_40": "5869661326767/1000000000000",
      "r_23_40": "117656911159/20000000000",
      "r_3_5": "2942372428353/500000000000",
      "r_49_100": "5873110676431/1000000000000",
      "r_51_100": "1467035675251/250000000000",
      "r_9_20": "2929912764439/500000000000",
      "sharp": "1173952219569/200000000000",
      "sharp_bins": [
        "36705577219/6250000000",
        "2936325964097/500000000000",
        "587240518583/100000000000",
        "5872151782531/1000000000000",
        "2935943361179/500000000000",
        "5871607899589/1000000000000",
        "1467829096231/250000000000",
        "234840511043/40000000000",
        "2935347522811/500000000000",
        "587036849383/100000000000",
        "1174005612597/200000000000",
        "1173952219569/200000000000",
        "1173952219569/200000000000",
        "1173952219569/200000000000",
        "1173952219569/200000000000",
        "1173952219569/200000000000"
      ]
    },
    {
      "r_107_200": "5901062885527/1000000000000",
      "r_113_200": "236136305367/40000000000",
      "r_19_40": "1475276094887/250000000000",
      "r_1_2": "589749180171/100000000000",
      "r_21_40": "737517987147/125000000000",
      "r_23_40": "1182645060539/200000000000",
      "r_3_5": "236604581703/40000000000",
      "r_49_100": "737939541037/125000000000",
      "r_51_100": "5898617391177/1000000000000",
      "r_9_20": "5890280562103/1000000000000",
      "sharp": "1474986943587/250000000000",
      "sharp_bins": [
        "1475845153783/250000000000",
        "590313986599/100000000000",
        "1475722389903/250000000000",
        "2951315044661/500000000000",
        "590236659849/100000000000",
        "5902090039161/1000000000000",
        "5901801111377/1000000000000",
        "5901498607351/1000000000000",
        "184411916953/31250000000",
        "236034018411/40000000000",
        "2950254042913/500000000000",
        "5900153225879/1000000000000",
        "1474986943587/250000000000",
        "1474986943587/250000000000",
        "1474986943587/250000000000",
        "1474986943587/250000000000"
      ]
    },
    {
      "r_107_200": "5854306146849/1000000000000",
      "r_113_200": "5856681411617/1000000000000",
      "r_19_40": "1170859652209/200000000000",
      "r_1_2": "2925360039021/500000000000",
      "r_21_40": "5853380189167/1000000000000",
      "r_23_40": "1466640782403/250000000000",
      "r_3_5": "117369708221/20000000000",
      "r_49_100": "1171346050347/200000000000",
      "r_51_100": "365740535793/62500000000",
      "r_9_20": "2921733340859/500000000000",
      "sharp": "2926818577687/500000000000",
      "sharp_bins": [
        "29283278061/5000000000",
        "5856417361771/1000000000000",
        "2928084012119/500000000000",
        "5855909992967/1000000000000",
        "5855637879081/1000000000000",
        "2927676261761/500000000000",
        "5855056382303/1000000000000",
        "5854747731551/1000000000000",
        "2927215441147/500000000000",
        "5854100811629/1000000000000",
        "2926880621177/500000000000",
        "2926818577687/500000000000",
        "2926818577687/500000000000",
        "2926818577687/500000000000",
        "2926818577687/500000000000",
        "2926818577687/500000000000"
      ]
    },
    {
      "r_107_200": "5859743061157/1000000000000",
      "r_113_200": "1172424928769/200000000000",
      "r_19_40": "2929840334711/500000000000",
      "r_1_2": "5856146004149/1000000000000",
      "r_21_40": "5858814326989/1000000000000",
      "r_23_40": "1174392502177/200000000000",
      "r_3_5": "1468471231589/250000000000",
      "r_49_100": "293105829509/50000000000",
      "r_51_100": "1171455597421/200000000000",
      "r_9_20": "5848872569167/1000000000000",
      "sharp": "1464756585369/250000000000",
      "sharp_bins": [
        "5862108340189/1000000000000",
        "2930934787561/500000000000",
        "2930809828821/500000000000",
        "2930680509479/500000000000",
        "5861088293047/1000000000000",
        "2930401134743/500000000000",
        "5860505402211/1000000000000",
        "1172039192729/200000000000",
        "585987827407/100000000000",
        "2929773650863/500000000000",
        "5859206777273/1000000000000",
        "1464756585369/250000000000",
        "1464756585369/250000000000",
        "1464756585369/250000000000",
        "1464756585369/250000000000",
        "1464756585369/250000000000"
      ]
    },
    {
      "r_107_200": "5864963205097/1000000000000",
      "r_113_200": "2933677714053/500000000000",
      "r_19_40": "5864838217229/1000000000000",
      "r_1_2": "1465337696309/250000000000",
      "r_21_40": "1466007592423/250000000000",
      "r_23_40": "4701719643/800000000",
      "r_3_5": "2939538062513/500000000000",
      "r_49_100": "5867279554217/1000000000000",
      "r_51_100": "366405464401/62500000000",
      "r_9_20": "5854052404529/1000000000000",
      "sharp": "5864196931129/1000000000000",
      "sharp_bins": [
        "1466835730347/250000000000",
        "5867103036809/1000000000000",
        "5866851939627/1000000000000",
        "5866592096209/1000000000000",
        "366644885249/62500000000",
        "1173206176691/200000000000",
        "2932866352893/500000000000",
        "5865421900389/1000000000000",
        "5865102794819/1000000000000",
        "1466192587639/250000000000",
        "91631692257/15625000000",
        "5864196931129/1000000000000",
        "5864196931129/1000000000000",
        "5864196931129/1000000000000",
        "5864196931129/1000000000000",
        "5864196931129/1000000000000"
      ]
    },
    {
      "r_107_200": "5870145961579/1000000000000",
      "r_113_200": "1174509749781/200000000000",
      "r_19_40": "733744833303/125000000000",
      "r_1_2": "733314795309/125000000000",
      "r_21_40": "2934604533333/500000000000",
      "r_23_40": "5882298992071/1000000000000",
      "r_3_5": "1176845942263/200000000000",
      "r_49_100": "2936202644157/500000000000",
      "r_51_100": "5867659606429/1000000000000",
      "r_9_20": "2929597746777/500000000000",
      "sharp": "2934665290107/500000000000",
      "sharp_bins": [
        "734067524533/125000000000",
        "5872299195637/1000000000000",
        "2936023461783/500000000000",
        "5871785880807/1000000000000",
        "5871510748229/1000000000000",
        "2935611109021/500000000000",
        "5870922738521/1000000000000",
        "2935305288117/500000000000",
        "5870290065533/1000000000000",
        "5869956161643/1000000000000",
        "7337015759/1250000000",
        "2934665290107/500000000000",
        "2934665290107/500000000000",
        "2934665290107/500000000000",
        "2934665290107/500000000000",
        "2934665290107/500000000000"
      ]
    },
    {
      "r_107_200": "2950385555053/500000000000",
      "r_113_200": "1180635613571/200000000000",
      "r_19_40": "5900513744833/1000000000000",
      "r_1_2": "589713017153/100000000000",
      "r_21_40": "2949915586473/500000000000",
      "r_23_40": "5912827296913/1000000000000",
      "r_3_5": "591475013133/100000000000",
      "r_49_100": "2951479742171/500000000000",
      "r_51_100": "1179655054817/200000000000",
      "r_9_20": "5889793388317/1000000000000",
      "sharp": "5899662655907/1000000000000",
      "sharp_bins": [
        "5903169956921/1000000000000",
        "5902923043803/1000000000000",
        "1180533907879/200000000000",
        "5902409098473/1000000000000",
        "5902136708989/1000000000000",
        "5901850644861/1000000000000",
        "2950775835103/500000000000",
        "5901240294203/1000000000000",
        "737614309733/125000000000",
        "36878622279/6250000000",
        "1475057615759/250000000000",
        "46092746093/7812500000",
        "5899662655907/1000000000000",
        "5899662655907/1000000000000",
        "5899662655907/1000000000000",
        "5899662655907/1000000000000"
      ]
    },
    {
      "r_107_200": "182928633317/31250000000",
      "r_113_200": "91502307099/15625000000",
      "r_19_40": "1170680610493/200000000000",
      "r_1_2": "5850057704197/1000000000000",
      "r_21_40": "2926386560973/500000000000",
      "r_23_40": "1173173093091/200000000000",
      "r_3_5": "1173564663039/200000000000",
      "r_49_100": "1171173218641/200000000000",
      "r_51_100": "2925605021153/500000000000",
      "r_9_20": "2921338072933/500000000000",
      "sharp": "5853047315439/1000000000000",
      "sharp_bins": [
        "5856155867341/1000000000000",
        "2927954740579/500000000000",
        "1463913355861/250000000000",
        "1463846042957/250000000000",
        "2927551560629/500000000000",
        "2927405052107/500000000000",
        "1463626677361/250000000000",
        "585419519537/100000000000",
        "1170774276627/200000000000",
        "2926768487289/500000000000",
        "5853187787609/1000000000000",
        "5853047315439/1000000000000",
        "5853047315439/1000000000000",
        "5853047315439/1000000000000",
        "5853047315439/1000000000000",
        "5853047315439/1000000000000"
      ]
    },
    {
      "r_107_200": "5859225636971/1000000000000",
      "r_113_200": "5861662479991/1000000000000",
      "r_19_40": "2929430412977/500000000000",
      "r_1_2": "365972317393/62500000000",
      "r_21_40": "2929140000371/500000000000",
      "r_23_40": "2935668721791/500000000000",
      "r_3_5": "1174658934309/200000000000",
      "r_49_100": "1172265486489/200000000000",
      "r_51_100": "5856712618657/1000000000000",
      "r_9_20": "5848156876049/1000000000000",
      "sharp": "1171702129993/200000000000",
      "sharp_bins": [
        "2930839875343/500000000000",
        "5861432949469/1000000000000",
        "2930588235299/500000000000",
        "5860906778817/1000000000000",
        "5860625226829/1000000000000",
        "5860331647057/1000000000000",
        "1465006908137/250000000000",
        "732464430899/125000000000",
        "2929695451797/500000000000",
        "5859055708561/1000000000000",
        "5858705674041/1000000000000",
        "1171702129993/200000000000",
        "1171702129993/200000000000",
        "1171702129993/200000000000",
        "1171702129993/200000000000",
        "1171702129993/200000000000"
      ]
    },
    {
      "r_107_200": "91632226799/15625000000",
      "r_113_200": "1466727584609/250000000000",
      "r_19_40": "2932017872369/500000000000",
      "r_1_2": "732597293187/125000000000",
      "r_21_40": "293175634423/50000000000",
      "r_23_40": "5876542630967/1000000000000",
      "r_3_5": "1469626092133/250000000000",
      "r_49_100": "234660313471/40000000000",
      "r_51_100": "2930969298419/500000000000",
      "r_9_20": "5853353154791/1000000000000",
      "sharp": "5863699001313/1000000000000",
      "sharp_bins": [
        "5866931315753/1000000000000",
        "5866683336187/1000000000000",
        "5866425674941/1000000000000",
        "293307739303/50000000000",
        "5865871981957/1000000000000",
        "1466394273757/250000000000",
        "293263586083/50000000000",
        "1172991625981/200000000000",
        "5864632125973/1000000000000",
        "2932147710313/500000000000",
        "1465985955479/250000000000",
        "5863699001313/1000000000000",
        "5863699001313/1000000000000",
        "5863699001313/1000000000000",
        "5863699001313/1000000000000",
        "5863699001313/1000000000000"
      ]
    },
    {
      "r_107_200": "293483075121/50000000000",
      "r_113_200": "5872120218133/1000000000000",
      "r_19_40": "1173834616623/200000000000",
      "r_1_2": "2932980959459/500000000000",
      "r_21_40": "58687075307/10000000000",
      "r_23_40": "2940854846711/500000000000",
      "r_3_5": "2941837961677/500000000000",
      "r_49_100": "1467912630829/250000000000",
      "r_51_100": "2933563406929/500000000000",
      "r_9_20": "1171702443343/200000000000",
      "sharp": "1467212475447/250000000000",
      "sharp_bins": [
        "1174429038097/200000000000",
        "5871896037709/1000000000000",
        "5871637199531/1000000000000",
        "2935682559871/500000000000",
        "183471283471/31250000000",
        "1174156977179/200000000000",
        "733809770469/125000000000",
        "5870163176603/1000000000000",
        "5869835724683/1000000000000",
        "366843595157/62500000000",
        "117382887493/20000000000",
        "1467212475447/250000000000",
        "1467212475447/250000000000",
        "1467212475447/250000000000",
        "1467212475447/250000000000",
        "1467212475447/250000000000"
      ]
    },
    {
      "r_107_200": "2950216560799/500000000000",
      "r_113_200": "2951449203733/500000000000",
      "r_19_40": "2949938451733/500000000000",
      "r_1_2": "5896717528151/1000000000000",
      "r_21_40": "2949736259541/500000000000",
      "r_23_40": "2956191421917/500000000000",
      "r_3_5": "5914338936503/1000000000000",
      "r_49_100": "5902352796067/1000000000000",
      "r_51_100": "5897885248347/1000000000000",
      "r_9_20": "736157039291/125000000000",
      "sharp": "5899332157477/1000000000000",
      "sharp_bins": [
        "5902913633021/1000000000000",
        "1180533183691/200000000000",
        "92225103247/15625000000",
        "5902138392263/1000000000000",
        "2950928046537/500000000000",
        "5901560128933/1000000000000",
        "5901252928337/1000000000000",
        "1475233186049/250000000000",
        "2950301970913/500000000000",
        "5900261449371/1000000000000",
        "1474977258971/250000000000",
        "2949770326773/500000000000",
        "5899332157477/1000000000000",
        "5899332157477/1000000000000",
        "5899332157477/1000000000000",
        "5899332157477/1000000000000"
      ]
    },
    {
      "r_107_200": "2926536727119/500000000000",
      "r_113_200": "5855557455737/1000000000000",
      "r_19_40": "5852455072141/1000000000000",
      "r_1_2": "5849338326301/1000000000000",
      "r_21_40": "5852110871843/1000000000000",
      "r_23_40": "5865114851277/1000000000000",
      "r_3_5": "5867110642079/1000000000000",
      "r_49_100": "5854946348163/1000000000000",
      "r_51_100": "585051495031/100000000000",
      "r_9_20": "5841829382973/1000000000000",
      "sharp": "1170482101907/200000000000",
      "sharp_bins": [
        "2927800733631/500000000000",
        "1171069194143/200000000000",
        "292753993767/50000000000",
        "2927401243653/500000000000",
        "2927256751911/500000000000",
        "1170843007291/200000000000",
        "1170781448929/200000000000",
        "45731167053/7812500000",
        "5853260011971/1000000000000",
        "5852916132853/1000000000000",
        "2926279160219/500000000000",
        "1170482101907/200000000000",
        "1170482101907/200000000000",
        "1170482101907/200000000000",
        "1170482101907/200000000000",
        "1170482101907/200000000000"
      ]
    },
    {
      "r_107_200": "2929312518319/500000000000",
      "r_113_200": "2930557199797/500000000000",
      "r_19_40": "5857956489273/1000000000000",
      "r_1_2": "2927440061907/500000000000",
      "r_21_40": "5857660008081/1000000000000",
      "r_23_40": "91728593457/15625000000",
      "r_3_5": "1468156281947/250000000000",
      "r_49_100": "366278204097/62500000000",
      "r_51_100": "1464014966239/250000000000",
      "r_9_20": "2923676490797/500000000000",
      "sharp": "5857917337029/1000000000000",
      "sharp_bins": [
        "586116037493/100000000000",
        "2930452259707/500000000000",
        "5860638024737/1000000000000",
        "5860360176901/1000000000000",
        "234402826959/40000000000",
        "732471454081/125000000000",
        "2929731606887/500000000000",
        "5859144670233/1000000000000",
        "5858814561851/1000000000000",
        "5858469885107/1000000000000",
        "146452780423/25000000000",
        "5857917337029/1000000000000",
        "5857917337029/1000000000000",
        "5857917337029/1000000000000",
        "5857917337029/1000000000000",
        "5857917337029/1000000000000"
      ]
    },
    {
      "r_107_200": "1465977724151/250000000000",
      "r_113_200": "586641081577/100000000000",
      "r_19_40": "234527298813/40000000000",
      "r_1_2": "5860150937537/1000000000000",
      "r_21_40": "1465735456963/250000000000",
      "r_23_40": "2937942365063/500000000000",
      "r_3_5": "5877884065113/1000000000000",
      "r_49_100": "5865682535181/1000000000000",
      "r_51_100": "586133520787/100000000000",
      "r_9_20": "1463149922479/250000000000",
      "sharp": "732894510183/125000000000",
      "sharp_bins": [
        "2933233658541/500000000000",
        "5866210424127/1000000000000",
        "5865942855937/1000000000000",
        "1466415969919/250000000000",
        "234614927773/40000000000",
        "5865072920543/1000000000000",
        "733095402553/125000000000",
        "5864443345647/1000000000000",
        "5864111855363/1000000000000",
        "586376574323/100000000000",
        "2931702793853/500000000000",
        "732894510183/125000000000",
        "732894510183/125000000000",
        "732894510183/125000000000",
        "732894510183/125000000000",
        "732894510183/125000000000"
      ]
    },
    {
      "r_107_200": "1467281649343/250000000000",
      "r_113_200": "117432754537/20000000000",
      "r_19_40": "5868337196307/1000000000000",
      "r_1_2": "5865351022571/1000000000000",
      "r_21_40": "5868153303577/1000000000000",
      "r_23_40": "5881069871279/1000000000000",
      "r_3_5": "5883074058917/1000000000000",
      "r_49_100": "5870842682719/1000000000000",
      "r_51_100": "1466634990659/250000000000",
      "r_9_20": "2928887625187/500000000000",
      "sharp": "2934162350509/500000000000",
      "sharp_bins": [
        "2935849059699/500000000000",
        "587144007241/100000000000",
        "117423426313/20000000000",
        "2935445548989/500000000000",
        "2935299559653/500000000000",
        "293514875193/50000000000",
        "5869986414913/1000000000000",
        "1467416275763/250000000000",
        "2934666063483/500000000000",
        "1173796895593/200000000000",
        "5868622735917/1000000000000",
        "2934162350509/500000000000",
        "2934162350509/500000000000",
        "2934162350509/500000000000",
        "2934162350509/500000000000",
        "2934162350509/500000000000"
      ]
    },
    {
      "r_107_200": "5900044286623/1000000000000",
      "r_113_200": "5902567181411/1000000000000",
      "r_19_40": "5899191423299/1000000000000",
      "r_1_2": "2948127806619/500000000000",
      "r_21_40": "1474766545381/250000000000",
      "r_23_40": "5911897169239/1000000000000",
      "r_3_5": "5913890599669/1000000000000",
      "r_49_100": "1475424596227/250000000000",
      "r_51_100": "2948723582263/500000000000",
      "r_9_20": "9421868547/1600000000",
      "sharp": "2949476541293/500000000000",
      "sharp_bins": [
        "1475654059679/250000000000",
        "5902360070783/1000000000000",
        "236083768073/40000000000",
        "2950907511641/500000000000",
        "2950761791161/500000000000",
        "5901219711381/1000000000000",
        "1475226256263/250000000000",
        "5900581813421/1000000000000",
        "1180049169921/200000000000",
        "1474974716647/250000000000",
        "5899536656401/1000000000000",
        "2949579198799/500000000000",
        "2949476541293/500000000000",
        "2949476541293/500000000000",
        "2949476541293/500000000000",
        "2949476541293/500000000000"
      ]
    },
    {
      "r_107_200": "1180994648261/200000000000",
      "r_113_200": "2953753333313/500000000000",
      "r_19_40": "2952030260081/500000000000",
      "r_1_2": "5901170246017/1000000000000",
      "r_21_40": "5903991226161/1000000000000",
      "r_23_40": "1479198261801/250000000000",
      "r_3_5": "739848884827/125000000000",
      "r_49_100": "2953285998139/500000000000",
      "r_51_100": "236094642037/40000000000",
      "r_9_20": "5893560895081/1000000000000",
      "sharp": "1475959227803/250000000000",
      "sharp_bins": [
        "2953779827267/500000000000",
        "5907302317541/1000000000000",
        "118140705561/20000000000",
        "2953377460131/500000000000",
        "5906462255793/1000000000000",
        "2953078558559/500000000000",
        "5905841120711/1000000000000",
        "295275827941/50000000000",
        "2952589600729/500000000000",
        "5904830784023/1000000000000",
        "295223354891/50000000000",
        "369005457607/62500000000",
        "1475959227803/250000000000",
        "1475959227803/250000000000",
        "1475959227803/250000000000",
        "1475959227803/250000000000"
      ]
    },
    {
      "r_107_200": "366121603297/62500000000",
      "r_113_200": "2930243000123/500000000000",
      "r_19_40": "2928485880553/500000000000",
      "r_1_2": "5854120068281/1000000000000",
      "r_21_40": "5856958976789/1000000000000",
      "r_23_40": "1467459675961/250000000000",
      "r_3_5": "5871876707041/1000000000000",
      "r_49_100": "1171899096717/200000000000",
      "r_51_100": "2927662970851/500000000000",
      "r_9_20": "2923232945227/500000000000",
      "sharp": "2928620682273/500000000000",
      "sharp_bins": [
        "5860565943953/1000000000000",
        "5860300692359/1000000000000",
        "1172005279353/200000000000",
        "117194808527/20000000000",
        "1171889493671/200000000000",
        "2929571158047/500000000000",
        "234353166141/40000000000",
        "732312938289/125000000000",
        "1464540990247/250000000000",
        "1464452995979/250000000000",
        "1464361773241/250000000000",
        "2928620682273/500000000000",
        "2928620682273/500000000000",
        "2928620682273/500000000000",
        "2928620682273/500000000000",
        "2928620682273/500000000000"
      ]
    },
    {
      "r_107_200": "5863307182461/1000000000000",
      "r_113_200": "5865857085657/1000000000000",
      "r_19_40": "2931138275661/500000000000",
      "r_1_2": "1171893542263/200000000000",
      "r_21_40": "1465579198239/250000000000",
      "r_23_40": "183599037503/31250000000",
      "r_3_5": "2938605212773/500000000000",
      "r_49_100": "1172961031487/200000000000",
      "r_51_100": "1172135553653/200000000000",
      "r_9_20": "1462947747149/250000000000",
      "sharp": "36640984313/6250000000",
      "sharp_bins": [
        "2932973583227/500000000000",
        "234627240459/40000000000",
        "733175720427/125000000000",
        "5865118785769/1000000000000",
        "2932412387983/500000000000",
        "1466129629377/250000000000",
        "5864204202853/1000000000000",
        "1172775470347/200000000000",
        "5863536549873/1000000000000",
        "5863183265671/1000000000000",
        "586281701701/100000000000",
        "36640984313/6250000000",
        "36640984313/6250000000",
        "36640984313/6250000000",
        "36640984313/6250000000",
        "36640984313/6250000000"
      ]
    },
    {
      "r_107_200": "5868539812321/1000000000000",
      "r_113_200": "2935550610817/500000000000",
      "r_19_40": "5867448899033/1000000000000",
      "r_1_2": "5864684550337/1000000000000",
      "r_21_40": "5867545123357/1000000000000",
      "r_23_40": "1470093178999/250000000000",
      "r_3_5": "5882419022197/1000000000000",
      "r_49_100": "14674957477/2500000000",
      "r_51_100": "5865899292787/1000000000000",
      "r_9_20": "5856983309861/1000000000000",
      "sharp": "293387202133/50000000000",
      "sharp_bins": [
        "366949707377/62500000000",
        "1174185594257/200000000000",
        "58706514849/10000000000",
        "1174072643477/200000000000",
        "5870067875009/1000000000000",
        "2934880116423/500000000000",
        "234777779627/40000000000",
        "5869116163459/1000000000000",
        "2934386918219/500000000000",
        "1173683795923/200000000000",
        "2934025555477/500000000000",
        "293387202133/50000000000",
        "293387202133/50000000000",
        "293387202133/50000000000",
        "293387202133/50000000000",
        "293387202133/50000000000"
      ]
    },
    {
      "r_107_200": "5899606588583/1000000000000",
      "r_113_200": "5902183518381/1000000000000",
      "r_19_40": "29492286621/5000000000",
      "r_1_2": "5895741030153/1000000000000",
      "r_21_40": "1179721754769/200000000000",
      "r_23_40": "5911362377503/1000000000000",
      "r_3_5": "1182679135449/200000000000",
      "r_49_100": "1180198528167/200000000000",
      "r_51_100": "1179391339623/200000000000",
      "r_9_20": "5888027538849/1000000000000",
      "sharp": "5898530977101/1000000000000",
      "sharp_bins": [
        "236090723717/40000000000",
        "1180400632427/200000000000",
        "2950863667127/500000000000",
        "5901439755961/1000000000000",
        "2950570066513/500000000000",
        "5900830605983/1000000000000",
        "368781959027/62500000000",
        "5900181593809/1000000000000",
        "5899839912669/1000000000000",
        "737435410523/125000000000",
        "2949556147533/500000000000",
        "2949364327821/500000000000",
        "5898530977101/1000000000000",
        "5898530977101/1000000000000",
        "5898530977101/1000000000000",
        "5898530977101/1000000000000"
      ]
    },
    {
      "r_107_200": "1476137632049/250000000000",
      "r_113_200": "5907138230451/1000000000000",
      "r_19_40": "5903342221069/1000000000000",
      "r_1_2": "368791908211/62500000000",
      "r_21_40": "2951774374069/500000000000",
      "r_23_40": "5916274503747/1000000000000",
      "r_3_5": "2959156349507/500000000000",
      "r_49_100": "236235283569/40000000000",
      "r_51_100": "5901890456249/1000000000000",
      "r_9_20": "294646778269/50000000000",
      "sharp": "737928842209/125000000000",
      "sharp_bins": [
        "1181445350141/200000000000",
        "5906960673017/1000000000000",
        "1181336734061/200000000000",
        "5906394873461/1000000000000",
        "738261748659/125000000000",
        "5905783160167/1000000000000",
        "5905462556679/1000000000000",
        "590513142361/100000000000",
        "2952394159963/500000000000",
        "1476107557101/250000000000",
        "1476014434159/250000000000",
        "5903672555347/1000000000000",
        "737928842209/125000000000",
        "737928842209/125000000000",
        "737928842209/125000000000",
        "737928842209/125000000000"
      ]
    },
    {
      "r_107_200": "2928605372391/500000000000",
      "r_113_200": "2929902780281/500000000000",
      "r_19_40": "5855931860371/1000000000000",
      "r_1_2": "5853304099379/1000000000000",
      "r_21_40": "732025316609/125000000000",
      "r_23_40": "5868989332143/1000000000000",
      "r_3_5": "5871072726847/1000000000000",
      "r_49_100": "2929242654147/500000000000",
      "r_51_100": "2927267335133/500000000000",
      "r_9_20": "365345029357/62500000000",
      "sharp": "5856509627737/1000000000000",
      "sharp_bins": [
        "5859912900311/1000000000000",
        "2929820076939/500000000000",
        "5859358392169/1000000000000",
        "2929534902283/500000000000",
        "585876944007/100000000000",
        "5858461115321/1000000000000",
        "2929069882949/500000000000",
        "1171560940539/200000000000",
        "91522791603/15625000000",
        "2928549959679/500000000000",
        "18302276947/3125000000",
        "5856509627737/1000000000000",
        "5856509627737/1000000000000",
        "5856509627737/1000000000000",
        "5856509627737/1000000000000",
        "5856509627737/1000000000000"
      ]
    },
    {
      "r_107_200": "5862649898167/1000000000000",
      "r_113_200": "2932626644133/500000000000",
      "r_19_40": "732664669439/125000000000",
      "r_1_2": "732341312903/125000000000",
      "r_21_40": "5861638292319/1000000000000",
      "r_23_40": "2937198773481/500000000000",
      "r_3_5": "1175296640229/200000000000",
      "r_49_100": "5863875289171/1000000000000",
      "r_51_100": "5859964935539/1000000000000",
      "r_9_20": "1170185172523/200000000000",
      "sharp": "5861905079797/1000000000000",
      "sharp_bins": [
        "5865370513011/1000000000000",
        "5865096982429/1000000000000",
        "733101798457/125000000000",
        "586452492287/100000000000",
        "5864223627519/1000000000000",
        "366494645423/62500000000",
        "1465897987117/250000000000",
        "1172651160693/200000000000",
        "5862908632809/1000000000000",
        "5862548708789/1000000000000",
        "1172435236501/200000000000",
        "5861905079797/1000000000000",
        "5861905079797/1000000000000",
        "5861905079797/1000000000000",
        "5861905079797/1000000000000",
        "5861905079797/1000000000000"
      ]
    },
    {
      "r_107_200": "5867899674881/1000000000000",
      "r_113_200": "1467628713091/250000000000",
      "r_19_40": "5866507559449/1000000000000",
      "r_1_2": "586396433083/100000000000",
      "r_21_40": "1173376739879/200000000000",
      "r_23_40": "5879619636093/1000000000000",
      "r_3_5": "5881710575639/1000000000000",
      "r_49_100": "2934535516741/500000000000",
      "r_51_100": "146630086913/25000000000",
      "r_9_20": "1464033802107/250000000000",
      "sharp": "73338872229/12500000000",
      "sharp_bins": [
        "2935318040997/500000000000",
        "5870361311691/1000000000000",
        "5870077431629/1000000000000",
        "146744665997/25000000000",
        "5869483968181/1000000000000",
        "2934586624359/500000000000",
        "5868849403441/1000000000000",
        "5868511743329/1000000000000",
        "5868163012547/1000000000000",
        "5867801482447/1000000000000",
        "733428413133/125000000000",
        "73338872229/12500000000",
        "73338872229/12500000000",
        "73338872229/12500000000",
        "73338872229/12500000000",
        "73338872229/12500000000"
      ]
    },
    {
      "r_107_200": "5873111192501/1000000000000",
      "r_113_200": "5875738037189/1000000000000",
      "r_19_40": "5871659880449/1000000000000",
      "r_1_2": "2934580066243/500000000000",
      "r_21_40": "1468022725897/250000000000",
      "r_23_40": "147120079881/25000000000",
      "r_3_5": "588689937779/100000000000",
      "r_49_100": "2937114371563/500000000000",
      "r_51_100": "1174080782891/200000000000",
      "r_9_20": "5861307052441/1000000000000",
      "sharp": "5872276634007/1000000000000",
      "sharp_bins": [
        "5875863547201/1000000000000",
        "1175117509159/200000000000",
        "5875302390097/1000000000000",
        "235000411273/40000000000",
        "5874706245511/1000000000000",
        "117487882399/20000000000",
        "5874068821697/1000000000000",
        "5873729661913/1000000000000",
        "91771552931/15625000000",
        "1468254067321/250000000000",
        "5872640459941/1000000000000",
        "5872276634007/1000000000000",
        "5872276634007/1000000000000",
        "5872276634007/1000000000000",
        "5872276634007/1000000000000",
        "5872276634007/1000000000000"
      ]
    },
    {
      "r_107_200": "5904078014647/1000000000000",
      "r_113_200": "5906717716643/1000000000000",
      "r_19_40": "590257372209/100000000000",
      "r_1_2": "1475029377017/250000000000",
      "r_21_40": "5903054439583/1000000000000",
      "r_23_40": "2957850621771/500000000000",
      "r_3_5": "5917782885543/1000000000000",
      "r_49_100": "590514247811/100000000000",
      "r_51_100": "5901363237049/1000000000000",
      "r_9_20": "5892257661157/1000000000000",
      "sharp": "2951485590811/500000000000",
      "sharp_bins": [
        "5906840666511/1000000000000",
        "147664126833/25000000000",
        "2953140022123/500000000000",
        "2952991455177/500000000000",
        "1476419606363/250000000000",
        "5905361320289/1000000000000",
        "369064739591/62500000000",
        "5904697458813/1000000000000",
        "5904344781683/1000000000000",
        "368998704921/62500000000",
        "5903600469203/1000000000000",
        "2951604591769/500000000000",
        "2951485590811/500000000000",
        "2951485590811/500000000000",
        "2951485590811/500000000000",
        "2951485590811/500000000000"
      ]
    },
    {
      "r_107_200": "5856416258781/1000000000000",
      "r_113_200": "732383719619/125000000000",
      "r_19_40": "5854835617553/1000000000000",
      "r_1_2": "234097118783/40000000000",
      "r_21_40": "2927693975089/500000000000",
      "r_23_40": "5868083790863/1000000000000",
      "r_3_5": "5870214242363/1000000000000",
      "r_49_100": "5857418626091/1000000000000",
      "r_51_100": "5853682210723/1000000000000",
      "r_9_20": "233780611751/40000000000",
      "sharp": "1463931197017/250000000000",
      "sharp_bins": [
        "1171840380453/200000000000",
        "5858923946173/1000000000000",
        "366164865569/62500000000",
        "5858342917557/1000000000000",
        "2929019129791/500000000000",
        "732215108163/125000000000",
        "1464347524569/250000000000",
        "1171409955731/200000000000",
        "5856696905709/1000000000000",
        "22876294001/3906250000",
        "585595009231/100000000000",
        "1463931197017/250000000000",
        "1463931197017/250000000000",
        "1463931197017/250000000000",
        "1463931197017/250000000000",
        "1463931197017/250000000000"
      ]
    },
    {
      "r_107_200": "5861935372597/1000000000000",
      "r_113_200": "5864596484623/1000000000000",
      "r_19_40": "2930152047591/500000000000",
      "r_1_2": "732241931283/125000000000",
      "r_21_40": "5860903985421/1000000000000",
      "r_23_40": "5873572061307/1000000000000",
      "r_3_5": "367231491543/62500000000",
      "r_49_100": "5862891200963/1000000000000",
      "r_51_100": "5859193246067/1000000000000",
      "r_9_20": "1462500816273/250000000000",
      "sharp": "5861201886521/1000000000000",
      "sharp_bins": [
        "2932368999279/500000000000",
        "1466114844949/250000000000",
        "2932086286959/500000000000",
        "5863876885839/1000000000000",
        "5863571423123/1000000000000",
        "45806665403/7812500000",
        "234516859781/40000000000",
        "2931290109211/500000000000",
        "5862226338559/1000000000000",
        "5861859641071/1000000000000",
        "5861477362161/1000000000000",
        "5861201886521/1000000000000",
        "5861201886521/1000000000000",
        "5861201886521/1000000000000",
        "5861201886521/1000000000000",
        "5861201886521/1000000000000"
      ]
    },
    {
      "r_107_200": "58672023801/10000000000",
      "r_113_200": "1173975108989/200000000000",
      "r_19_40": "2932756128877/500000000000",
      "r_1_2": "5863186371779/1000000000000",
      "r_21_40": "1466541640059/250000000000",
      "r_23_40": "5878812766093/1000000000000",
      "r_3_5": "2940475042121/500000000000",
      "r_49_100": "2934052475089/500000000000",
      "r_51_100": "5864448911997/1000000000000",
      "r_9_20": "2927614884397/500000000000",
      "sharp": "1173284960277/200000000000",
      "sharp_bins": [
        "366876340251/62500000000",
        "5869741543127/1000000000000",
        "183420419147/31250000000",
        "5869156356371/1000000000000",
        "5868849481557/1000000000000",
        "1467132442781/250000000000",
        "586819658833/100000000000",
        "5867853764113/1000000000000",
        "2933749145541/500000000000",
        "5867129956687/1000000000000",
        "2933372998233/500000000000",
        "1173284960277/200000000000",
        "1173284960277/200000000000",
        "1173284960277/200000000000",
        "1173284960277/200000000000",
        "1173284960277/200000000000"
      ]
    },
    {
      "r_107_200": "5872431178977/1000000000000",
      "r_113_200": "293755813323/50000000000",
      "r_19_40": "5870682606479/1000000000000",
      "r_1_2": "366774958031/62500000000",
      "r_21_40": "1467847746429/250000000000",
      "r_23_40": "1471003744779/250000000000",
      "r_3_5": "588615776211/100000000000",
      "r_49_100": "5873280729537/1000000000000",
      "r_51_100": "1173933306593/200000000000",
      "r_9_20": "586041884577/100000000000",
      "sharp": "733951239299/125000000000",
      "sharp_bins": [
        "2937633207761/500000000000",
        "1174997048481/200000000000",
        "293734789913/50000000000",
        "367149836593/62500000000",
        "2937044555729/500000000000",
        "2936883978187/500000000000",
        "5873433283497/1000000000000",
        "2936544463913/500000000000",
        "2936365939787/500000000000",
        "5872361927511/1000000000000",
        "1467994076689/250000000000",
        "733951239299/125000000000",
        "733951239299/125000000000",
        "733951239299/125000000000",
        "733951239299/125000000000",
        "733951239299/125000000000"
      ]
    },
    {
      "r_107_200": "590355423847/100000000000",
      "r_113_200": "5906249321897/1000000000000",
      "r_19_40": "5901754386657/1000000000000",
      "r_1_2": "2949756470611/500000000000",
      "r_21_40": "5902509004953/1000000000000",
      "r_23_40": "1478768506709/250000000000",
      "r_3_5": "2366880587/400000000",
      "r_49_100": "5904352743303/1000000000000",
      "r_51_100": "5900783156063/1000000000000",
      "r_9_20": "294576299993/50000000000",
      "sharp": "2951230037859/500000000000",
      "sharp_bins": [
        "590640000189/100000000000",
        "5906116699659/1000000000000",
        "29529119989/5000000000",
        "738190514343/125000000000",
        "47241696339/8000000000",
        "5904891650521/1000000000000",
        "1476139458473/250000000000",
        "5904209905763/1000000000000",
        "5903850624029/1000000000000",
        "1180695651547/200000000000",
        "1475773241121/250000000000",
        "5902691140159/1000000000000",
        "2951230037859/500000000000",
        "2951230037859/500000000000",
        "2951230037859/500000000000",
        "2951230037859/500000000000"
      ]
    },
    {
      "r_107_200": "5908492306043/1000000000000",
      "r_113_200": "2955599233739/500000000000",
      "r_19_40": "2953317749731/500000000000",
      "r_1_2": "5904436637583/1000000000000",
      "r_21_40": "1181488613973/200000000000",
      "r_23_40": "5919982713881/1000000000000",
      "r_3_5": "592211532819/100000000000",
      "r_49_100": "5909238310421/1000000000000",
      "r_51_100": "1181142206109/200000000000",
      "r_9_20": "1474107249933/250000000000",
      "sharp": "5907356275197/1000000000000",
      "sharp_bins": [
        "369459588603/62500000000",
        "5911068913197/1000000000000",
        "591077497179/100000000000",
        "1182094762763/200000000000",
        "738770053427/125000000000",
        "2885663421/488281250",
        "1477375870737/250000000000",
        "5909154131429/1000000000000",
        "5908793390397/1000000000000",
        "5908419529151/1000000000000",
        "2954016352979/500000000000",
        "738453664791/125000000000",
        "5907356275197/1000000000000",
        "5907356275197/1000000000000",
        "5907356275197/1000000000000",
        "5907356275197/1000000000000"
      ]
    },
    {
      "r_107_200": "2930573850147/500000000000",
      "r_113_200": "2931934041627/500000000000",
      "r_19_40": "732401999379/125000000000",
      "r_1_2": "1464266313229/250000000000",
      "r_21_40": "586009380649/100000000000",
      "r_23_40": "2936337633339/500000000000",
      "r_3_5": "1468714582297/250000000000",
      "r_49_100": "5861832911321/1000000000000",
      "r_51_100": "5858346735681/1000000000000",
      "r_9_20": "731125378587/125000000000",
      "sharp": "5860423924161/1000000000000",
      "sharp_bins": [
        "1466007154971/250000000000",
        "732968054077/125000000000",
        "2931726559087/500000000000",
        "5863150661457/1000000000000",
        "2931418032177/500000000000",
        "1172502002057/200000000000",
        "1465543302279/250000000000",
        "5861825662437/1000000000000",
        "5861464178231/1000000000000",
        "5861087371493/1000000000000",
        "1465174468379/250000000000",
        "5860423924161/1000000000000",
        "5860423924161/1000000000000",
        "5860423924161/1000000000000",
        "5860423924161/1000000000000",
        "5860423924161/1000000000000"
      ]
    },
    {
      "r_107_200": "1466612604481/250000000000",
      "r_113_200": "5869182733221/1000000000000",
      "r_19_40": "586446130987/100000000000",
      "r_1_2": "5862352145371/1000000000000",
      "r_21_40": "1466348037151/250000000000",
      "r_23_40": "5877952671851/1000000000000",
      "r_3_5": "5880141111339/1000000000000",
      "r_49_100": "2933541858731/500000000000",
      "r_51_100": "5863638295573/1000000000000",
      "r_9_20": "5854266034659/1000000000000",
      "sharp": "293284187181/50000000000",
      "sharp_bins": [
        "5869353937227/1000000000000",
        "5869068495941/1000000000000",
        "2934387943653/500000000000",
        "1173694418299/200000000000",
        "73351951377/12500000000",
        "733478578441/125000000000",
        "2933745177389/500000000000",
        "234685651757/40000000000",
        "1466694562921/250000000000",
        "1466599960747/250000000000",
        "366625543799/62500000000",
        "293284187181/50000000000",
        "293284187181/50000000000",
        "293284187181/50000000000",
        "293284187181/50000000000",
        "293284187181/50000000000"
      ]
    },
    {
      "r_107_200": "5871696708319/1000000000000",
      "r_113_200": "5874441186423/1000000000000",
      "r_19_40": "46957199321/8000000000",
      "r_1_2": "293379124263/50000000000",
      "r_21_40": "293531700581/50000000000",
      "r_23_40": "1470793436149/250000000000",
      "r_3_5": "5885367845901/1000000000000",
      "r_49_100": "5872277786193/1000000000000",
      "r_51_100": "293443666113/50000000000",
      "r_9_20": "2929736300953/500000000000",
      "sharp": "5870887330251/1000000000000",
      "sharp_bins": [
        "5874616749001/1000000000000",
        "5874329996463/1000000000000",
        "1174807207493/200000000000",
        "5873730848019/1000000000000",
        "5873413429663/1000000000000",
        "5873084467313/1000000000000",
        "5872744673331/1000000000000",
        "5872394050141/1000000000000",
        "14680073509/2500000000",
        "5871649348741/1000000000000",
        "2935628259893/500000000000",
        "5870887330251/1000000000000",
        "5870887330251/1000000000000",
        "5870887330251/1000000000000",
        "5870887330251/1000000000000",
        "5870887330251/1000000000000"
      ]
    },
    {
      "r_107_200": "734613075299/125000000000",
      "r_113_200": "183739409423/31250000000",
      "r_19_40": "587480054321/100000000000",
      "r_1_2": "234910987391/40000000000",
      "r_21_40": "1468959385337/250000000000",
      "r_23_40": "2944178064177/500000000000",
      "r_3_5": "5890555832553/1000000000000",
      "r_49_100": "1175486743483/200000000000",
      "r_51_100": "5874070125023/1000000000000",
      "r_9_20": "5864641581429/1000000000000",
      "sharp": "587605292041/100000000000",
      "sharp_bins": [
        "734980127797/125000000000",
        "5879552969853/1000000000000",
        "1469814418139/250000000000",
        "2939475551371/500000000000",
        "5878632261919/1000000000000",
        "2939150917803/500000000000",
        "5877960537263/1000000000000",
        "5877608369707/1000000000000",
        "5877242138231/1000000000000",
        "1469215114519/250000000000",
        "5876465964477/1000000000000",
        "5876057823941/1000000000000",
        "587605292041/100000000000",
        "587605292041/100000000000",
        "587605292041/100000000000",
        "587605292041/100000000000"
      ]
    },
    {
      "r_107_200": "1476982298327/250000000000",
      "r_113_200": "295534751059/50000000000",
      "r_19_40": "1476445255341/250000000000",
      "r_1_2": "737974031137/125000000000",
      "r_21_40": "5906859747641/1000000000000",
      "r_23_40": "5919320523171/1000000000000",
      "r_3_5": "5921501006573/1000000000000",
      "r_49_100": "5908413223207/1000000000000",
      "r_51_100": "2952545073157/500000000000",
      "r_9_20": "5895658285377/1000000000000",
      "sharp": "1476703270639/250000000000",
      "sharp_bins": [
        "2955437563527/500000000000",
        "1182117041187/200000000000",
        "2955143374643/500000000000",
        "5909979052737/1000000000000",
        "738707653167/125000000000",
        "5909330236841/1000000000000",
        "5908985451751/1000000000000",
        "5908630722473/1000000000000",
        "5908263030251/1000000000000",
        "184621317909/31250000000",
        "5907485390011/1000000000000",
        "1476768585131/250000000000",
        "1476703270639/250000000000",
        "1476703270639/250000000000",
        "1476703270639/250000000000",
        "1476703270639/250000000000"
      ]
    },
    {
      "r_107_200": "5860254730159/1000000000000",
      "r_113_200": "5863034352953/1000000000000",
      "r_19_40": "5858021648637/1000000000000",
      "r_1_2": "1464021714093/250000000000",
      "r_21_40": "732397124703/125000000000",
      "r_23_40": "58716774773/10000000000",
      "r_3_5": "1468477707973/250000000000",
      "r_49_100": "5860669694667/1000000000000",
      "r_51_100": "1464348174907/250000000000",
      "r_9_20": "584789334551/100000000000",
      "sharp": "732442455597/125000000000",
      "sharp_bins": [
        "2931612219951/500000000000",
        "2931468170453/500000000000",
        "5862636964967/1000000000000",
        "5862325613113/1000000000000",
        "586200460051/100000000000",
        "36635450143/6250000000",
        "732666177239/125000000000",
        "1465243061963/250000000000",
        "2930300810423/500000000000",
        "5860218263143/1000000000000",
        "5859821387363/1000000000000",
        "732442455597/125000000000",
        "732442455597/125000000000",
        "732442455597/125000000000",
        "732442455597/125000000000",
        "732442455597/125000000000"
      ]
    },
    {
      "r_107_200": "5865640733423/1000000000000",
      "r_113_200": "5868431211423/1000000000000",
      "r_19_40": "5863353460759/1000000000000",
      "r_1_2": "5861458273597/1000000000000",
      "r_21_40": "5864558992639/1000000000000",
      "r_23_40": "2938519068969/500000000000",
      "r_3_5": "18372737127/3125000000",
      "r_49_100": "293300327931/50000000000",
      "r_51_100": "183211513841/31250000000",
      "r_9_20": "5853242540641/1000000000000",
      "sharp": "2932442228803/500000000000",
      "sharp_bins": [
        "2934315841739/500000000000",
        "733542808703/125000000000",
        "2934020966883/500000000000",
        "2933864688321/500000000000",
        "2933703558259/500000000000",
        "29335366237/5000000000",
        "5866729309587/1000000000000",
        "234654830477/40000000000",
        "5865998714351/1000000000000",
        "5865613893603/1000000000000",
        "2932607756379/500000000000",
        "2932442228803/500000000000",
        "2932442228803/500000000000",
        "2932442228803/500000000000",
        "2932442228803/500000000000",
        "2932442228803/500000000000"
      ]
    },
    {
      "r_107_200": "2935452371699/500000000000",
      "r_113_200": "2936853802679/500000000000",
      "r_19_40": "5868560568493/1000000000000",
      "r_1_2": "293335312207/50000000000",
      "r_21_40": "1467454635493/250000000000",
      "r_23_40": "1470569567511/250000000000",
      "r_3_5": "5884521887059/1000000000000",
      "r_49_100": "5871219152341/1000000000000",
      "r_51_100": "1173604223437/200000000000",
      "r_9_20": "2929233437551/500000000000",
      "sharp": "5870106733631/1000000000000",
      "sharp_bins": [
        "5873912536261/1000000000000",
        "2936810988303/500000000000",
        "2936660026333/500000000000",
        "5873006065027/1000000000000",
        "2936341167219/500000000000",
        "367021684601/62500000000",
        "5872001465063/1000000000000",
        "5871641325269/1000000000000",
        "5871267645657/1000000000000",
        "2935440576619/500000000000",
        "1174096212337/200000000000",
        "5870106733631/1000000000000",
        "5870106733631/1000000000000",
        "5870106733631/1000000000000",
        "5870106733631/1000000000000",
        "5870106733631/1000000000000"
      ]
    },
    {
      "r_107_200": "5876130272537/1000000000000",
      "r_113_200": "1175789073343/200000000000",
      "r_19_40": "5873729633497/1000000000000",
      "r_1_2": "5871916000981/1000000000000",
      "r_21_40": "1468759919159/250000000000",
      "r_23_40": "5887479615183/1000000000000",
      "r_3_5": "235589161577/40000000000",
      "r_49_100": "1175278707689/200000000000",
      "r_51_100": "5873235491023/1000000000000",
      "r_9_20": "1172730712623/200000000000",
      "sharp": "2937645459911/500000000000",
      "sharp_bins": [
        "5879154752177/1000000000000",
        "5878862858987/1000000000000",
        "22963123283/3906250000",
        "2939122078523/500000000000",
        "2938959485883/500000000000",
        "1469395524053/250000000000",
        "2938617537459/500000000000",
        "5876873362447/1000000000000",
        "5876498071583/1000000000000",
        "5876109929521/1000000000000",
        "5875708150591/1000000000000",
        "2937645459911/500000000000",
        "2937645459911/500000000000",
        "2937645459911/500000000000",
        "2937645459911/500000000000",
        "2937645459911/500000000000"
      ]
    },
    {
      "r_107_200": "5907313615763/1000000000000",
      "r_113_200": "1477535038049/250000000000",
      "r_19_40": "1180974649933/200000000000",
      "r_1_2": "1180618787549/200000000000",
      "r_21_40": "2953110704209/500000000000",
      "r_23_40": "147965181881/25000000000",
      "r_3_5": "29604200839/5000000000",
      "r_49_100": "295376763399/50000000000",
      "r_51_100": "2952207756161/500000000000",
      "r_9_20": "2947415924901/500000000000",
      "sharp": "590621605921/100000000000",
      "sharp_bins": [
        "738793299173/125000000000",
        "2955025331631/500000000000",
        "2954873737719/500000000000",
        "5909432788027/1000000000000",
        "5909105604171/1000000000000",
        "5908766611241/1000000000000",
        "2954208263709/500000000000",
        "369253459853/62500000000",
        "5907679909859/1000000000000",
        "5907288802921/1000000000000",
        "5906884672603/1000000000000",
        "1181293337563/200000000000",
        "590621605921/100000000000",
        "590621605921/100000000000",
        "590621605921/100000000000",
        "590621605921/100000000000"
      ]
    },
    {
      "r_107_200": "2929649758907/500000000000",
      "r_113_200": "586214142557/100000000000",
      "r_19_40": "5856767284927/1000000000000",
      "r_1_2": "5855046533193/1000000000000",
      "r_21_40": "5858196298619/1000000000000",
      "r_23_40": "2935311634907/500000000000",
      "r_3_5": "734112073269/125000000000",
      "r_49_100": "732430786653/125000000000",
      "r_51_100": "2928188675839/500000000000",
      "r_9_20": "5846720224509/1000000000000",
      "sharp": "2929299145107/500000000000",
      "sharp_bins": [
        "5862362310249/1000000000000",
        "1172413149647/200000000000",
        "5861757879643/1000000000000",
        "5861441307833/1000000000000",
        "5861113709319/1000000000000",
        "183149213381/31250000000",
        "732552804291/125000000000",
        "2930028866911/500000000000",
        "5859680100249/1000000000000",
        "5859289177423/1000000000000",
        "2929440878819/500000000000",
        "2929299145107/500000000000",
        "2929299145107/500000000000",
        "2929299145107/500000000000",
        "2929299145107/500000000000",
        "2929299145107/500000000000"
      ]
    },
    {
      "r_107_200": "1466192691283/250000000000",
      "r_113_200": "5867622473421/1000000000000",
      "r_19_40": "73277343573/12500000000",
      "r_1_2": "5860504407489/1000000000000",
      "r_21_40": "5863663907963/1000000000000",
      "r_23_40": "5876069154301/1000000000000",
      "r_3_5": "734793247521/125000000000",
      "r_49_100": "2932435558291/500000000000",
      "r_51_100": "5861839217157/1000000000000",
      "r_9_20": "5852157511347/1000000000000",
      "sharp": "5864030035269/1000000000000",
      "sharp_bins": [
        "5867853331713/1000000000000",
        "5867555785397/1000000000000",
        "733405860967/125000000000",
        "586692924609/100000000000",
        "183331266691/31250000000",
        "1173252099391/200000000000",
        "5865906903379/1000000000000",
        "2932770480199/500000000000",
        "5865162041761/1000000000000",
        "2932384896091/500000000000",
        "1172872200623/200000000000",
        "5864030035269/1000000000000",
        "5864030035269/1000000000000",
        "5864030035269/1000000000000",
        "5864030035269/1000000000000",
        "5864030035269/1000000000000"
      ]
    },
    {
      "r_107_200": "5870052984361/1000000000000",
      "r_113_200": "5872917281899/1000000000000",
      "r_19_40": "2933706800823/500000000000",
      "r_1_2": "2932885257733/500000000000",
      "r_21_40": "2934470824379/500000000000",
      "r_23_40": "5881328804809/1000000000000",
      "r_3_5": "1176722358967/200000000000",
      "r_49_100": "366881420847/62500000000",
      "r_51_100": "5867110039907/1000000000000",
      "r_9_20": "1171480029863/200000000000",
      "sharp": "2934635736539/500000000000",
      "sharp_bins": [
        "5873152695059/1000000000000",
        "5872853765529/1000000000000",
        "1174508688753/200000000000",
        "5872224340143/1000000000000",
        "5871894126229/1000000000000",
        "1467888137067/250000000000",
        "733899671827/125000000000",
        "2935414906369/500000000000",
        "2935224618351/500000000000",
        "5870055292181/1000000000000",
        "586964477077/100000000000",
        "2934635736539/500000000000",
        "2934635736539/500000000000",
        "2934635736539/500000000000",
        "2934635736539/500000000000",
        "2934635736539/500000000000"
      ]
    },
    {
      "r_107_200": "5901657251119/1000000000000",
      "r_113_200": "2952265897453/500000000000",
      "r_19_40": "737372487147/125000000000",
      "r_1_2": "5897367514009/1000000000000",
      "r_21_40": "118010909913/20000000000",
      "r_23_40": "5912881916033/1000000000000",
      "r_3_5": "5915159885937/1000000000000",
      "r_49_100": "2950834089537/500000000000",
      "r_51_100": "5898708957633/1000000000000",
      "r_9_20": "5888997447769/1000000000000",
      "sharp": "92197136969/15625000000",
      "sharp_bins": [
        "59047634713/10000000000",
        "2952232510933/500000000000",
        "2952077490061/500000000000",
        "5903832646889/1000000000000",
        "590350035261/100000000000",
        "5903156185911/1000000000000",
        "2951400849513/500000000000",
        "2951216171603/500000000000",
        "1475512309051/250000000000",
        "5901653104851/1000000000000",
        "5901243167599/1000000000000",
        "1475204089873/250000000000",
        "92197136969/15625000000",
        "92197136969/15625000000",
        "92197136969/15625000000",
        "92197136969/15625000000"
      ]
    },
    {
      "r_107_200": "5880501366359/1000000000000",
      "r_113_200": "2941695177501/500000000000",
      "r_19_40": "5877751153221/1000000000000",
      "r_1_2": "1175237502247/200000000000",
      "r_21_40": "2939690641057/500000000000",
      "r_23_40": "736466386491/125000000000",
      "r_3_5": "184188318169/31250000000",
      "r_49_100": "2940225389521/500000000000",
      "r_51_100": "5877536194993/1000000000000",
      "r_9_20": "293388597583/50000000000",
      "sharp": "2939819720327/500000000000",
      "sharp_bins": [
        "1470908678369/250000000000",
        "735416632371/125000000000",
        "5883019934061/1000000000000",
        "73533724429/12500000000",
        "5882364787803/1000000000000",
        "2941010091479/500000000000",
        "294083095397/50000000000",
        "2940645585363/500000000000",
        "1176181469229/200000000000",
        "2940255040917/500000000000",
        "5880096170499/1000000000000",
        "5879667744853/1000000000000",
        "2939819720327/500000000000",
        "2939819720327/500000000000",
        "2939819720327/500000000000",
        "2939819720327/500000000000"
      ]
    },
    {
      "r_107_200": "1182318344091/200000000000",
      "r_113_200": "5914489251957/1000000000000",
      "r_19_40": "5908806329117/1000000000000",
      "r_1_2": "2953636677421/500000000000",
      "r_21_40": "1477617968759/250000000000",
      "r_23_40": "1184552979517/200000000000",
      "r_3_5": "5925054057681/1000000000000",
      "r_49_100": "1182300669977/200000000000",
      "r_51_100": "5908623062023/1000000000000",
      "r_9_20": "1474715938351/250000000000",
      "sharp": "92351146787/15625000000",
      "sharp_bins": [
        "1182945931539/200000000000",
        "1478607159361/250000000000",
        "1478528989613/250000000000",
        "5913790922041/1000000000000",
        "2956727929987/500000000000",
        "1478277215213/250000000000",
        "1478187869719/250000000000",
        "1182475833363/200000000000",
        "5911993043581/1000000000000",
        "5911593835289/1000000000000",
        "1182236152483/200000000000",
        "5910750765429/1000000000000",
        "92351146787/15625000000",
        "92351146787/15625000000",
        "92351146787/15625000000",
        "92351146787/15625000000"
      ]
    },
    {
      "r_107_200": "293191990563/50000000000",
      "r_113_200": "5866755336943/1000000000000",
      "r_19_40": "5860962282347/1000000000000",
      "r_1_2": "1171897903629/200000000000",
      "r_21_40": "1465677285457/250000000000",
      "r_23_40": "5875038278639/1000000000000",
      "r_3_5": "5877356750583/1000000000000",
      "r_49_100": "5863676779171/1000000000000",
      "r_51_100": "5860848089127/1000000000000",
      "r_9_20": "5851010541703/1000000000000",
      "sharp": "5863115845043/1000000000000",
      "sharp_bins": [
        "2933507032757/500000000000",
        "5866709705701/1000000000000",
        "1173279027347/200000000000",
        "733258963443/125000000000",
        "2932867692811/500000000000",
        "1173077160283/200000000000",
        "2932512576621/500000000000",
        "2932326326321/500000000000",
        "5864265319751/1000000000000",
        "5863863541393/1000000000000",
        "5863446648769/1000000000000",
        "5863115845043/1000000000000",
        "5863115845043/1000000000000",
        "5863115845043/1000000000000",
        "5863115845043/1000000000000",
        "5863115845043/1000000000000"
      ]
    },
    {
      "r_107_200": "1467285119667/250000000000",
      "r_113_200": "5872068767223/1000000000000",
      "r_19_40": "1466551912129/250000000000",
      "r_1_2": "5864774006107/1000000000000",
      "r_21_40": "1173601060599/200000000000",
      "r_23_40": "5880317655193/1000000000000",
      "r_3_5": "5882642548329/1000000000000",
      "r_49_100": "5868927652597/1000000000000",
      "r_51_100": "5866137298877/1000000000000",
      "r_9_20": "5856271753881/1000000000000",
      "sharp": "2934188334711/500000000000",
      "sharp_bins": [
        "5872332000489/1000000000000",
        "587202622353/100000000000",
        "5871710199009/1000000000000",
        "183480789927/31250000000",
        "366940464031/62500000000",
        "587069627091/100000000000",
        "5870334016297/1000000000000",
        "2934979936119/500000000000",
        "5869570859077/1000000000000",
        "5869167364567/1000000000000",
        "1467187181803/250000000000",
        "2934188334711/500000000000",
        "2934188334711/500000000000",
        "2934188334711/500000000000",
        "2934188334711/500000000000",
        "2934188334711/500000000000"
      ]
    },
    {
      "r_107_200": "367150131473/62500000000",
      "r_113_200": "5877342981937/1000000000000",
      "r_19_40": "1174282890069/200000000000",
      "r_1_2": "5870019742877/1000000000000",
      "r_21_40": "2936631247287/500000000000",
      "r_23_40": "5885557652943/1000000000000",
      "r_3_5": "1471972220507/250000000000",
      "r_49_100": "5874139786747/1000000000000",
      "r_51_100": "1467846915953/250000000000",
      "r_9_20": "5861494814649/1000000000000",
      "sharp": "2936799412731/500000000000",
      "sharp_bins": [
        "1469402711581/250000000000",
        "183665739603/31250000000",
        "5876986203371/1000000000000",
        "734582475869/125000000000",
        "183635013779/31250000000",
        "1468991934421/250000000000",
        "367225243591/62500000000",
        "734403516491/125000000000",
        "1174967492383/200000000000",
        "1468608069011/250000000000",
        "2937005960011/500000000000",
        "2936799412731/500000000000",
        "2936799412731/500000000000",
        "2936799412731/500000000000",
        "2936799412731/500000000000",
        "2936799412731/500000000000"
      ]
    },
    {
      "r_107_200": "5905914723423/1000000000000",
      "r_113_200": "5908863347367/1000000000000",
      "r_19_40": "5902894175823/1000000000000",
      "r_1_2": "5901526466279/1000000000000",
      "r_21_40": "738096717871/125000000000",
      "r_23_40": "5917024738849/1000000000000",
      "r_3_5": "1183869885263/200000000000",
      "r_49_100": "295280869921/50000000000",
      "r_51_100": "2951448349197/500000000000",
      "r_9_20": "5893007049187/1000000000000",
      "sharp": "5904858079447/1000000000000",
      "sharp_bins": [
        "5909130278031/1000000000000",
        "47270575647/8000000000",
        "1181700397817/200000000000",
        "1477043250339/250000000000",
        "1181566531161/200000000000",
        "1476870176631/250000000000",
        "5907114924677/1000000000000",
        "5906736517247/1000000000000",
        "2953172430849/500000000000",
        "184560612839/31250000000",
        "5905517564971/1000000000000",
        "2952540435943/500000000000",
        "5904858079447/1000000000000",
        "5904858079447/1000000000000",
        "5904858079447/1000000000000",
        "5904858079447/1000000000000"
      ]
    },
    {
      "r_107_200": "2955439864839/500000000000",
      "r_113_200": "5913839891493/1000000000000",
      "r_19_40": "36923789659/6250000000",
      "r_1_2": "5906477310761/1000000000000",
      "r_21_40": "1477433686267/250000000000",
      "r_23_40": "592196505913/100000000000",
      "r_3_5": "1481073880961/250000000000",
      "r_49_100": "1477633458931/250000000000",
      "r_51_100": "1181570323293/200000000000",
      "r_9_20": "1474484672017/250000000000",
      "sharp": "1477446311687/250000000000",
      "sharp_bins": [
        "184815980603/31250000000",
        "5913801752743/1000000000000",
        "1478370112553/250000000000",
        "1478287524059/250000000000",
        "184775261049/31250000000",
        "5912454977451/1000000000000",
        "295604387011/50000000000",
        "1182341569659/200000000000",
        "2955657339891/500000000000",
        "295545394429/50000000000",
        "738810534657/125000000000",
        "2955022997923/500000000000",
        "1477446311687/250000000000",
        "1477446311687/250000000000",
        "1477446311687/250000000000",
        "1477446311687/250000000000"
      ]
    },
    {
      "r_107_200": "2931406722619/500000000000",
      "r_113_200": "5865796695467/1000000000000",
      "r_19_40": "5859644056997/1000000000000",
      "r_1_2": "5858379538227/1000000000000",
      "r_21_40": "1172331929289/200000000000",
      "r_23_40": "5873919069741/1000000000000",
      "r_3_5": "1469069524193/250000000000",
      "r_49_100": "1465597519243/250000000000",
      "r_51_100": "5859763321711/1000000000000",
      "r_9_20": "5849767412107/1000000000000",
      "sharp": "2931054534017/500000000000",
      "sharp_bins": [
        "1466519617669/250000000000",
        "2932883904901/500000000000",
        "2932723662443/500000000000",
        "5865114377063/1000000000000",
        "5864769909139/1000000000000",
        "5864413909631/1000000000000",
        "5864046287281/1000000000000",
        "2931832035479/500000000000",
        "5863268332603/1000000000000",
        "2931428933307/500000000000",
        "1465607675583/250000000000",
        "2931054534017/500000000000",
        "2931054534017/500000000000",
        "2931054534017/500000000000",
        "2931054534017/500000000000",
        "2931054534017/500000000000"
      ]
    },
    {
      "r_107_200": "5868163919201/1000000000000",
      "r_113_200": "5871159503267/1000000000000",
      "r_19_40": "5864941109277/1000000000000",
      "r_1_2": "366482147531/62500000000",
      "r_21_40": "586700575869/100000000000",
      "r_23_40": "5879248874667/1000000000000",
      "r_3_5": "1176322807487/200000000000",
      "r_49_100": "733461553803/125000000000",
      "r_51_100": "2932551353783/500000000000",
      "r_9_20": "182971245391/31250000000",
      "sharp": "733427617553/125000000000",
      "sharp_bins": [
        "2935726014969/500000000000",
        "183473125427/31250000000",
        "1467704534151/250000000000",
        "1467620939657/250000000000",
        "5870137823557/1000000000000",
        "5869780319881/1000000000000",
        "5869411157243/1000000000000",
        "1173805472889/200000000000",
        "5868630013839/1000000000000",
        "5868217911371/1000000000000",
        "183368408827/31250000000",
        "733427617553/125000000000",
        "733427617553/125000000000",
        "733427617553/125000000000",
        "733427617553/125000000000",
        "733427617553/125000000000"
      ]
    },
    {
      "r_107_200": "734180518759/125000000000",
      "r_113_200": "367278278809/62500000000",
      "r_19_40": "5870167345429/1000000000000",
      "r_1_2": "733622331911/125000000000",
      "r_21_40": "1174456305361/200000000000",
      "r_23_40": "1471127174247/250000000000",
      "r_3_5": "5886880436333/1000000000000",
      "r_49_100": "1174584798283/200000000000",
      "r_51_100": "587037162723/100000000000",
      "r_9_20": "5860321709239/1000000000000",
      "sharp": "234906504111/40000000000",
      "sharp_bins": [
        "5876749692069/1000000000000",
        "734554530433/125000000000",
        "5876112898871/1000000000000",
        "5875777017293/1000000000000",
        "5875429543393/1000000000000",
        "1468767616403/250000000000",
        "2937349847243/500000000000",
        "5874314259167/1000000000000",
        "5873915232231/1000000000000",
        "1468375357761/250000000000",
        "1468267719373/250000000000",
        "234906504111/40000000000",
        "234906504111/40000000000",
        "234906504111/40000000000",
        "234906504111/40000000000",
        "234906504111/40000000000"
      ]
    },
    {
      "r_107_200": "5905128137911/1000000000000",
      "r_113_200": "5908141612243/1000000000000",
      "r_19_40": "5901820428613/1000000000000",
      "r_1_2": "737581974809/125000000000",
      "r_21_40": "590396323713/100000000000",
      "r_23_40": "2958073990617/500000000000",
      "r_3_5": "5918516060913/1000000000000",
      "r_49_100": "5904574408149/1000000000000",
      "r_51_100": "590204973789/100000000000",
      "r_9_20": "5892006367139/1000000000000",
      "sharp": "2952047779977/500000000000",
      "sharp_bins": [
        "5908436994223/1000000000000",
        "1477030408151/250000000000",
        "18461861827/3125000000",
        "1476865202429/250000000000",
        "5907112666001/1000000000000",
        "2953375496089/500000000000",
        "1476594497207/250000000000",
        "1476498217389/250000000000",
        "47244741307/8000000000",
        "2952588881553/500000000000",
        "14761868889/2500000000",
        "236172045149/40000000000",
        "2952047779977/500000000000",
        "2952047779977/500000000000",
        "2952047779977/500000000000",
        "2952047779977/500000000000"
      ]
    },
    {
      "r_107_200": "118202197599/20000000000",
      "r_113_200": "2956567491639/500000000000",
      "r_19_40": "5906750290561/1000000000000",
      "r_1_2": "5905623404263/1000000000000",
      "r_21_40": "2954470486937/500000000000",
      "r_23_40": "5921106200391/1000000000000",
      "r_3_5": "1480870060809/250000000000",
      "r_49_100": "738688563263/125000000000",
      "r_51_100": "590702139833/100000000000",
      "r_9_20": "737119385437/125000000000",
      "sharp": "738630041559/125000000000",
      "sharp_bins": [
        "1182686942853/200000000000",
        "5913118024933/1000000000000",
        "2956395409681/500000000000",
        "5912454457617/1000000000000",
        "5912104898357/1000000000000",
        "295587089069/50000000000",
        "591136730657/100000000000",
        "5910980688059/1000000000000",
        "1477644739273/250000000000",
        "1182032501403/200000000000",
        "1477432682801/250000000000",
        "5909282719911/1000000000000",
        "738630041559/125000000000",
        "738630041559/125000000000",
        "738630041559/125000000000",
        "738630041559/125000000000"
      ]
    },
    {
      "r_107_200": "2957527302481/500000000000",
      "r_113_200": "739761395737/125000000000",
      "r_19_40": "5911643627097/1000000000000",
      "r_1_2": "5910554273377/1000000000000",
      "r_21_40": "2956940882229/500000000000",
      "r_23_40": "2963013561033/500000000000",
      "r_3_5": "1482101760429/250000000000",
      "r_49_100": "2957202957877/500000000000",
      "r_51_100": "5911956232707/1000000000000",
      "r_9_20": "5901867626317/1000000000000",
      "sharp": "5913948466421/1000000000000",
      "sharp_bins": [
        "1183679072669/200000000000",
        "2959038680873/500000000000",
        "1183549763001/200000000000",
        "739676385467/125000000000",
        "1479265031857/250000000000",
        "5916695587011/1000000000000",
        "5916319661473/1000000000000",
        "5915931565529/1000000000000",
        "5915528332879/1000000000000",
        "5915110357353/1000000000000",
        "147866925969/25000000000",
        "5914227469783/1000000000000",
        "5913948466421/1000000000000",
        "5913948466421/1000000000000",
        "5913948466421/1000000000000",
        "5913948466421/1000000000000"
      ]
    },
    {
      "r_107_200": "1466781312817/250000000000",
      "r_113_200": "366886694777/62500000000",
      "r_19_40": "1172722593863/200000000000",
      "r_1_2": "2931295477139/500000000000",
      "r_21_40": "1173188740949/200000000000",
      "r_23_40": "5878120946833/1000000000000",
      "r_3_5": "1176105185653/200000000000",
      "r_49_100": "5866395716367/1000000000000",
      "r_51_100": "46912035159/8000000000",
      "r_9_20": "5853823604423/1000000000000",
      "sharp": "5866402623277/1000000000000",
      "sharp_bins": [
        "5870511415189/1000000000000",
        "1174038558269/200000000000",
        "5869861589189/1000000000000",
        "366845028699/62500000000",
        "1173833529943/200000000000",
        "183400093491/31250000000",
        "5868423800393/1000000000000",
        "5868032053137/1000000000000",
        "2933812929631/500000000000",
        "5867203062917/1000000000000",
        "5866765714887/1000000000000",
        "5866402623277/1000000000000",
        "5866402623277/1000000000000",
        "5866402623277/1000000000000",
        "5866402623277/1000000000000",
        "5866402623277/1000000000000"
      ]
    },
    {
      "r_107_200": "734053039519/125000000000",
      "r_113_200": "587549902839/100000000000",
      "r_19_40": "2934429443217/500000000000",
      "r_1_2": "5867874054633/1000000000000",
      "r_21_40": "5871238282127/1000000000000",
      "r_23_40": "2941700399611/500000000000",
      "r_3_5": "1471453150289/250000000000",
      "r_49_100": "2935823471057/500000000000",
      "r_51_100": "5869292111321/1000000000000",
      "r_9_20": "1464771133133/250000000000",
      "sharp": "1174332805441/200000000000",
      "sharp_bins": [
        "1468956992983/250000000000",
        "587550788843/100000000000",
        "1175035038221/200000000000",
        "5874832532513/1000000000000",
        "587447816011/100000000000",
        "5874111906073/1000000000000",
        "5873731085639/1000000000000",
        "1468334419839/250000000000",
        "734116225463/125000000000",
        "5872505301409/1000000000000",
        "1468016554287/250000000000",
        "1174332805441/200000000000",
        "1174332805441/200000000000",
        "1174332805441/200000000000",
        "1174332805441/200000000000",
        "1174332805441/200000000000"
      ]
    },
    {
      "r_107_200": "1469421087177/250000000000",
      "r_113_200": "1470192928933/250000000000",
      "r_19_40": "5874066288363/1000000000000",
      "r_1_2": "1174623686969/200000000000",
      "r_21_40": "2938246953177/500000000000",
      "r_23_40": "46005009873/7812500000",
      "r_3_5": "1178211956813/200000000000",
      "r_49_100": "5876859470503/1000000000000",
      "r_51_100": "5874541008297/1000000000000",
      "r_9_20": "5864307363823/1000000000000",
      "sharp": "1175377351187/200000000000",
      "sharp_bins": [
        "588110528901/100000000000",
        "2940391881703/500000000000",
        "1470112397433/250000000000",
        "5880105422373/1000000000000",
        "734968688501/125000000000",
        "5879381680061/1000000000000",
        "734874906753/125000000000",
        "5878604213363/1000000000000",
        "5878194681747/1000000000000",
        "2938884250357/500000000000",
        "2938663854371/500000000000",
        "1175377351187/200000000000",
        "1175377351187/200000000000",
        "1175377351187/200000000000",
        "1175377351187/200000000000",
        "1175377351187/200000000000"
      ]
    },
    {
      "r_107_200": "5909278859767/1000000000000",
      "r_113_200": "369523249903/62500000000",
      "r_19_40": "5905636583063/1000000000000",
      "r_1_2": "5904709312211/1000000000000",
      "r_21_40": "5908086849937/1000000000000",
      "r_23_40": "5920192232213/1000000000000",
      "r_3_5": "592260816371/100000000000",
      "r_49_100": "5908425898939/1000000000000",
      "r_51_100": "5906132222493/1000000000000",
      "r_9_20": "2947955572331/500000000000",
      "sharp": "738529643143/125000000000",
      "sharp_bins": [
        "5912701517899/1000000000000",
        "5912378390803/1000000000000",
        "2956022574939/500000000000",
        "1182339830977/200000000000",
        "5911341353483/1000000000000",
        "5910971733343/1000000000000",
        "2955295105563/500000000000",
        "2955096912823/500000000000",
        "738722955989/125000000000",
        "1181871714377/200000000000",
        "118178332037/20000000000",
        "5908458411683/1000000000000",
        "738529643143/125000000000",
        "738529643143/125000000000",
        "738529643143/125000000000",
        "738529643143/125000000000"
      ]
    },
    {
      "r_107_200": "739280045127/125000000000",
      "r_113_200": "1479336253137/250000000000",
      "r_19_40": "5910547675631/1000000000000",
      "r_1_2": "5909657002373/1000000000000",
      "r_21_40": "739130551797/125000000000",
      "r_23_40": "5925131033677/1000000000000",
      "r_3_5": "47420424107/8000000000",
      "r_49_100": "2956670509919/500000000000",
      "r_51_100": "5911083848411/1000000000000",
      "r_9_20": "2950420432927/500000000000",
      "sharp": "5913162888017/1000000000000",
      "sharp_bins": [
        "1183535781651/200000000000",
        "369834653033/62500000000",
        "5917019847811/1000000000000",
        "5916672466907/1000000000000",
        "1183262650701/200000000000",
        "2957971097557/500000000000",
        "23662236837/4000000000",
        "2957580668543/500000000000",
        "5914749648983/1000000000000",
        "739290381173/125000000000",
        "591387954103/100000000000",
        "5913419795069/1000000000000",
        "5913162888017/1000000000000",
        "5913162888017/1000000000000",
        "5913162888017/1000000000000",
        "5913162888017/1000000000000"
      ]
    },
    {
      "r_107_200": "91656577233/15625000000",
      "r_113_200": "5869152481837/1000000000000",
      "r_19_40": "5862221522229/1000000000000",
      "r_1_2": "2930701003629/500000000000",
      "r_21_40": "2932407990021/500000000000",
      "r_23_40": "5876927692743/1000000000000",
      "r_3_5": "1175876157471/200000000000",
      "r_49_100": "293251795939/50000000000",
      "r_51_100": "5862840339431/1000000000000",
      "r_9_20": "5852501383447/1000000000000",
      "sharp": "5865318569701/1000000000000",
      "sharp_bins": [
        "5869506610553/1000000000000",
        "2934589729099/500000000000",
        "2934421023159/500000000000",
        "2934247168637/500000000000",
        "2934066539141/500000000000",
        "1466939896889/250000000000",
        "91677696851/15625000000",
        "5866971611779/1000000000000",
        "1173311011691/200000000000",
        "5866124305173/1000000000000",
        "2932838897039/500000000000",
        "5865318569701/1000000000000",
        "5865318569701/1000000000000",
        "5865318569701/1000000000000",
        "5865318569701/1000000000000",
        "5865318569701/1000000000000"
      ]
    },
    {
      "r_107_200": "5871339331431/1000000000000",
      "r_113_200": "5874483821821/1000000000000",
      "r_19_40": "5867487626141/1000000000000",
      "r_1_2": "733338052543/125000000000",
      "r_21_40": "366883116357/62500000000",
      "r_23_40": "5882228044173/1000000000000",
      "r_3_5": "5884688177501/1000000000000",
      "r_49_100": "2935153653549/500000000000",
      "r_51_100": "5868147355313/1000000000000",
      "r_9_20": "146444547877/25000000000",
      "sharp": "366912512759/62500000000",
      "sharp_bins": [
        "5874842668683/1000000000000",
        "2937257014893/500000000000",
        "5874175098397/1000000000000",
        "5873825837323/1000000000000",
        "5873462993843/1000000000000",
        "5873087886811/1000000000000",
        "1174539851373/200000000000",
        "367018537809/62500000000",
        "1467969590411/250000000000",
        "1467861472069/250000000000",
        "1467749407251/250000000000",
        "366912512759/62500000000",
        "366912512759/62500000000",
        "366912512759/62500000000",
        "366912512759/62500000000",
        "366912512759/62500000000"
      ]
    },
    {
      "r_107_200": "5876618221461/1000000000000",
      "r_113_200": "183742983123/31250000000",
      "r_19_40": "5872714769501/1000000000000",
      "r_1_2": "587196765999/100000000000",
      "r_21_40": "5875404327783/1000000000000",
      "r_23_40": "5887488525371/1000000000000",
      "r_3_5": "11503819503/1953125000",
      "r_49_100": "734442443417/125000000000",
      "r_51_100": "5873415094801/1000000000000",
      "r_9_20": "586302391389/100000000000",
      "sharp": "5875842689207/1000000000000",
      "sharp_bins": [
        "2940069566729/500000000000",
        "587980902703/100000000000",
        "2939734298089/500000000000",
        "5879117804143/1000000000000",
        "2939376699281/500000000000",
        "5878376698787/1000000000000",
        "734748306587/125000000000",
        "5877582161437/1000000000000",
        "2938581127699/500000000000",
        "2938364045237/500000000000",
        "5876278112971/1000000000000",
        "5875842689207/1000000000000",
        "5875842689207/1000000000000",
        "5875842689207/1000000000000",
        "5875842689207/1000000000000",
        "5875842689207/1000000000000"
      ]
    },
    {
      "r_107_200": "1176371609569/200000000000",
      "r_113_200": "588502783239/100000000000",
      "r_19_40": "1469475846593/250000000000",
      "r_1_2": "2938596079051/500000000000",
      "r_21_40": "5880639812421/1000000000000",
      "r_23_40": "2946354790127/500000000000",
      "r_3_5": "5895183456109/1000000000000",
      "r_49_100": "1176146615173/200000000000",
      "r_51_100": "5878643990803/1000000000000",
      "r_9_20": "5868227804531/1000000000000",
      "sharp": "5881046459823/1000000000000",
      "sharp_bins": [
        "5885396175171/1000000000000",
        "1177012924049/200000000000",
        "183897584687/31250000000",
        "5884370408059/1000000000000",
        "23536017851/4000000000",
        "2941813096889/500000000000",
        "735404294527/125000000000",
        "5882828451471/1000000000000",
        "5882406909869/1000000000000",
        "5881971081851/1000000000000",
        "2940759707987/500000000000",
        "5881051417197/1000000000000",
        "5881046459823/1000000000000",
        "5881046459823/1000000000000",
        "5881046459823/1000000000000",
        "5881046459823/1000000000000"
      ]
    },
    {
      "r_107_200": "5913367041001/1000000000000",
      "r_113_200": "5916538629379/1000000000000",
      "r_19_40": "2954696658193/500000000000",
      "r_1_2": "295434958721/50000000000",
      "r_21_40": "5912147628487/1000000000000",
      "r_23_40": "1481044658571/250000000000",
      "r_3_5": "1481660562959/250000000000",
      "r_49_100": "5912217751387/1000000000000",
      "r_51_100": "5910150899807/1000000000000",
      "r_9_20": "5899753198679/1000000000000",
      "sharp": "5912317810739/1000000000000",
      "sharp_bins": [
        "1183380931689/200000000000",
        "5916573398651/1000000000000",
        "295811464327/50000000000",
        "1478968745459/250000000000",
        "147887718251/25000000000",
        "1478782593331/250000000000",
        "2957368617721/500000000000",
        "1478582828353/250000000000",
        "5913910782013/1000000000000",
        "5913473480891/1000000000000",
        "5913021402603/1000000000000",
        "295627670429/50000000000",
        "5912317810739/1000000000000",
        "5912317810739/1000000000000",
        "5912317810739/1000000000000",
        "5912317810739/1000000000000"
      ]
    },
    {
      "r_107_200": "5918308287657/1000000000000",
      "r_113_200": "118429824797/20000000000",
      "r_19_40": "5914285678143/1000000000000",
      "r_1_2": "5913626974197/1000000000000",
      "r_21_40": "5917085017437/1000000000000",
      "r_23_40": "5929097960459/1000000000000",
      "r_3_5": "46340372641/7812500000",
      "r_49_100": "2958556959343/500000000000",
      "r_51_100": "5915082505937/1000000000000",
      "r_9_20": "5904663998511/1000000000000",
      "sharp": "5917224499239/1000000000000",
      "sharp_bins": [
        "1480465450371/250000000000",
        "296076460469/50000000000",
        "5921183740627/1000000000000",
        "1480207013677/250000000000",
        "5920460397533/1000000000000",
        "5920080612521/1000000000000",
        "5919686025477/1000000000000",
        "92488728663/15625000000",
        "5918856621563/1000000000000",
        "5918417827109/1000000000000",
        "5917964236737/1000000000000",
        "2958747356609/500000000000",
        "5917224499239/1000000000000",
        "5917224499239/1000000000000",
        "5917224499239/1000000000000",
        "5917224499239/1000000000000"
      ]
    },
    {
      "r_107_200": "1467547244011/250000000000",
      "r_113_200": "1468350551451/250000000000",
      "r_19_40": "1466512821053/250000000000",
      "r_1_2": "5865468166587/1000000000000",
      "r_21_40": "5868955726931/1000000000000",
      "r_23_40": "2940496798681/500000000000",
      "r_3_5": "1470874358409/250000000000",
      "r_49_100": "5868903340819/1000000000000",
      "r_51_100": "2933468160617/500000000000",
      "r_9_20": "5856412240157/1000000000000",
      "sharp": "293473648183/50000000000",
      "sharp_bins": [
        "2936896221271/500000000000",
        "2936728594241/500000000000",
        "2936555638833/500000000000",
        "1174550454851/200000000000",
        "2936190898653/500000000000",
        "2935999182663/500000000000",
        "1174319985551/200000000000",
        "293559379641/50000000000",
        "5870761701337/1000000000000",
        "5870319751371/1000000000000",
        "5869862866721/1000000000000",
        "293473648183/50000000000",
        "293473648183/50000000000",
        "293473648183/50000000000",
        "293473648183/50000000000",
        "293473648183/50000000000"
      ]
    },
    {
      "r_107_200": "2937743610061/500000000000",
      "r_113_200": "5878713277267/1000000000000",
      "r_19_40": "58712986883/10000000000",
      "r_1_2": "2935375390569/500000000000",
      "r_21_40": "5874249536833/1000000000000",
      "r_23_40": "1177254911167/200000000000",
      "r_3_5": "5888785530277/1000000000000",
      "r_49_100": "587415579923/100000000000",
      "r_51_100": "587222341331/100000000000",
      "r_9_20": "5861673946737/1000000000000",
      "sharp": "5874735691413/1000000000000",
      "sharp_bins": [
        "293955419677/50000000000",
        "5878771648801/1000000000000",
        "2939212108621/500000000000",
        "2939031831537/500000000000",
        "235107664243/40000000000",
        "1175461315073/200000000000",
        "5876906515363/1000000000000",
        "2938246266137/500000000000",
        "5876064964873/1000000000000",
        "1175124262737/200000000000",
        "2937581350819/500000000000",
        "5874735691413/1000000000000",
        "5874735691413/1000000000000",
        "5874735691413/1000000000000",
        "5874735691413/1000000000000",
        "5874735691413/1000000000000"
      ]
    },
    {
      "r_107_200": "2940373161309/500000000000",
      "r_113_200": "1470996248959/250000000000",
      "r_19_40": "5876507505477/1000000000000",
      "r_1_2": "293799729337/50000000000",
      "r_21_40": "293975214523/50000000000",
      "r_23_40": "5891515997589/1000000000000",
      "r_3_5": "589403399069/100000000000",
      "r_49_100": "1469842370379/250000000000",
      "r_51_100": "5877471591577/1000000000000",
      "r_9_20": "1173379498137/200000000000",
      "sharp": "2939979808727/500000000000",
      "sharp_bins": [
        "147109617713/25000000000",
        "2942023246659/500000000000",
        "2941848781139/500000000000",
        "2941667739939/500000000000",
        "2941480933221/500000000000",
        "5882575261627/1000000000000",
        "2941086802563/500000000000",
        "5881758001043/1000000000000",
        "1470332196529/250000000000",
        "5880883463521/1000000000000",
        "5880423155209/1000000000000",
        "2939979808727/500000000000",
        "2939979808727/500000000000",
        "2939979808727/500000000000",
        "2939979808727/500000000000",
        "2939979808727/500000000000"
      ]
    },
    {
      "r_107_200": "5885966194609/1000000000000",
      "r_113_200": "2944608636057/500000000000",
      "r_19_40": "5881677649377/1000000000000",
      "r_1_2": "735149936781/125000000000",
      "r_21_40": "2942359949461/500000000000",
      "r_23_40": "5896717837991/1000000000000",
      "r_3_5": "5899242729711/1000000000000",
      "r_49_100": "5884544302071/1000000000000",
      "r_51_100": "2941340383527/500000000000",
      "r_9_20": "1468020695163/250000000000",
      "sharp": "735643081807/125000000000",
      "sharp_bins": [
        "5889621807261/1000000000000",
        "5889282141719/1000000000000",
        "5888931732353/1000000000000",
        "147214203603/25000000000",
        "147204824943/25000000000",
        "235512193731/40000000000",
        "1177480323207/200000000000",
        "2943492208967/500000000000",
        "2943276791833/500000000000",
        "735763327407/125000000000",
        "5885644645569/1000000000000",
        "2942583016733/500000000000",
        "735643081807/125000000000",
        "735643081807/125000000000",
        "735643081807/125000000000",
        "735643081807/125000000000"
      ]
    },
    {
      "r_107_200": "5917389841603/1000000000000",
      "r_113_200": "296032149133/50000000000",
      "r_19_40": "591308970277/100000000000",
      "r_1_2": "5912624370139/1000000000000",
      "r_21_40": "46219868239/7812500000",
      "r_23_40": "1482025401847/250000000000",
      "r_3_5": "2965310581397/500000000000",
      "r_49_100": "5915949118879/1000000000000",
      "r_51_100": "1182820899369/200000000000",
      "r_9_20": "1475882943713/250000000000",
      "sharp": "5916335022857/1000000000000",
      "sharp_bins": [
        "2960521932783/500000000000",
        "92510977331/15625000000",
        "2960175344919/500000000000",
        "5919988254001/1000000000000",
        "1479903000613/250000000000",
        "1479805813437/250000000000",
        "295941040617/50000000000",
        "2959202091349/500000000000",
        "1183594359757/200000000000",
        "591752497171/100000000000",
        "5917062168963/1000000000000",
        "5916582899193/1000000000000",
        "5916335022857/1000000000000",
        "5916335022857/1000000000000",
        "5916335022857/1000000000000",
        "5916335022857/1000000000000"
      ]
    },
    {
      "r_107_200": "2934485151603/500000000000",
      "r_113_200": "587225359807/100000000000",
      "r_19_40": "5864548862901/1000000000000",
      "r_1_2": "5864163585663/1000000000000",
      "r_21_40": "586771365131/100000000000",
      "r_23_40": "5879694118581/1000000000000",
      "r_3_5": "183820032997/31250000000",
      "r_49_100": "91678650251/15625000000",
      "r_51_100": "2932828517129/500000000000",
      "r_9_20": "5854974019847/1000000000000",
      "sharp": "733534673677/125000000000",
      "sharp_bins": [
        "5872676785853/1000000000000",
        "367020845651/62500000000",
        "5871979033023/1000000000000",
        "733951548159/125000000000",
        "2935616598441/500000000000",
        "587083920839/100000000000",
        "5870432836511/1000000000000",
        "183437892299/31250000000",
        "1467394256999/250000000000",
        "5869126995889/1000000000000",
        "2934330164623/500000000000",
        "733534673677/125000000000",
        "733534673677/125000000000",
        "733534673677/125000000000",
        "733534673677/125000000000",
        "733534673677/125000000000"
      ]
    },
    {
      "r_107_200": "5874288394951/1000000000000",
      "r_113_200": "2938792291901/500000000000",
      "r_19_40": "2934908519269/500000000000",
      "r_1_2": "2934733043103/500000000000",
      "r_21_40": "5873027302943/1000000000000",
      "r_23_40": "5884996027199/1000000000000",
      "r_3_5": "588755029691/100000000000",
      "r_49_100": "2936353397003/500000000000",
      "r_51_100": "1467740996217/250000000000",
      "r_9_20": "1172051193969/200000000000",
      "sharp": "5873560847289/1000000000000",
      "sharp_bins": [
        "1469503144479/250000000000",
        "2938833905687/500000000000",
        "2938655887021/500000000000",
        "235077742517/40000000000",
        "1469140697277/250000000000",
        "5876167193709/1000000000000",
        "293787959377/50000000000",
        "5875337244147/1000000000000",
        "1468725008323/250000000000",
        "367153018167/62500000000",
        "2936989945429/500000000000",
        "5873560847289/1000000000000",
        "5873560847289/1000000000000",
        "5873560847289/1000000000000",
        "5873560847289/1000000000000",
        "5873560847289/1000000000000"
      ]
    },
    {
      "r_107_200": "5879566883919/1000000000000",
      "r_113_200": "5882875744601/1000000000000",
      "r_19_40": "2937523093117/500000000000",
      "r_1_2": "5874729329141/1000000000000",
      "r_21_40": "2939150720353/500000000000",
      "r_23_40": "5890257941877/1000000000000",
      "r_3_5": "2946409707657/500000000000",
      "r_49_100": "2938970374841/500000000000",
      "r_51_100": "2938115784739/500000000000",
      "r_9_20": "234619973009/40000000000",
      "sharp": "2939402517033/500000000000",
      "sharp_bins": [
        "294165431997/50000000000",
        "5882962383759/1000000000000",
        "5882604829043/1000000000000",
        "5882235078167/1000000000000",
        "5881852743599/1000000000000",
        "588145556723/100000000000",
        "735130744231/125000000000",
        "294031118917/50000000000",
        "5880183511897/1000000000000",
        "2939865044869/500000000000",
        "5879259989169/1000000000000",
        "2939402517033/500000000000",
        "2939402517033/500000000000",
        "2939402517033/500000000000",
        "2939402517033/500000000000",
        "2939402517033/500000000000"
      ]
    },
    {
      "r_107_200": "5884806203839/1000000000000",
      "r_113_200": "5888127515877/1000000000000",
      "r_19_40": "735029592249/125000000000",
      "r_1_2": "734994218109/125000000000",
      "r_21_40": "1176707299507/200000000000",
      "r_23_40": "1179096061093/200000000000",
      "r_3_5": "1179609770987/200000000000",
      "r_49_100": "5883135917549/1000000000000",
      "r_51_100": "1470365054901/250000000000",
      "r_9_20": "5870704508599/1000000000000",
      "sharp": "5884010383533/1000000000000",
      "sharp_bins": [
        "294428250481/50000000000",
        "1472054321327/250000000000",
        "2943929117899/500000000000",
        "1177497393759/200000000000",
        "5887103098167/1000000000000",
        "5886704366773/1000000000000",
        "23545172693/4000000000",
        "117717359879/20000000000",
        "2942713750793/500000000000",
        "1471243107707/250000000000",
        "5884500661871/1000000000000",
        "735501641633/125000000000",
        "5884010383533/1000000000000",
        "5884010383533/1000000000000",
        "5884010383533/1000000000000",
        "5884010383533/1000000000000"
      ]
    },
    {
      "r_107_200": "2958204744119/500000000000",
      "r_113_200": "2959865828291/500000000000",
      "r_19_40": "5911832316627/1000000000000",
      "r_1_2": "5911558784407/1000000000000",
      "r_21_40": "1478784762637/250000000000",
      "r_23_40": "1185409339329/200000000000",
      "r_3_5": "2964805737491/500000000000",
      "r_49_100": "1478680885507/250000000000",
      "r_51_100": "5913063797619/1000000000000",
      "r_9_20": "5902336359239/1000000000000",
      "sharp": "739423187577/125000000000",
      "sharp_bins": [
        "5920164291799/1000000000000",
        "184994256391/31250000000",
        "5919457227581/1000000000000",
        "739885616661/125000000000",
        "2959350470519/500000000000",
        "2959151931107/500000000000",
        "5917891611429/1000000000000",
        "2958732638031/500000000000",
        "2958512589239/500000000000",
        "5916568845869/1000000000000",
        "1479024347589/250000000000",
        "5915609199271/1000000000000",
        "739423187577/125000000000",
        "739423187577/125000000000",
        "739423187577/125000000000",
        "739423187577/125000000000"
      ]
    },
    {
      "r_107_200": "5921348250107/1000000000000",
      "r_113_200": "5924681590677/1000000000000",
      "r_19_40": "2958362415589/500000000000",
      "r_1_2": "5916484618341/1000000000000",
      "r_21_40": "5920074063293/1000000000000",
      "r_23_40": "2965982638891/500000000000",
      "r_3_5": "5934536335957/1000000000000",
      "r_49_100": "5919619544339/1000000000000",
      "r_51_100": "5917993249649/1000000000000",
      "r_9_20": "2953623331611/500000000000",
      "sharp": "5920291694151/1000000000000",
      "sharp_bins": [
        "5925118656939/1000000000000",
        "1184953845919/200000000000",
        "5924408891761/1000000000000",
        "1481008804407/250000000000",
        "5923649825839/1000000000000",
        "5923251337737/1000000000000",
        "2961418832713/500000000000",
        "1480602473407/250000000000",
        "1480492085663/250000000000",
        "1184302108767/200000000000",
        "5921037607503/1000000000000",
        "740068490513/125000000000",
        "5920291694151/1000000000000",
        "5920291694151/1000000000000",
        "5920291694151/1000000000000",
        "5920291694151/1000000000000"
      ]
    },
    {
      "r_107_200": "5873020926459/1000000000000",
      "r_113_200": "2938193309269/500000000000",
      "r_19_40": "1467066967607/250000000000",
      "r_1_2": "5868111686937/1000000000000",
      "r_21_40": "2935867768611/500000000000",
      "r_23_40": "5883649866493/1000000000000",
      "r_3_5": "2943125848313/500000000000",
      "r_49_100": "5871190576751/1000000000000",
      "r_51_100": "5869635160351/1000000000000",
      "r_9_20": "183086775211/31250000000",
      "sharp": "367020017479/62500000000",
      "sharp_bins": [
        "5876847514139/1000000000000",
        "1175299063539/200000000000",
        "2938065622637/500000000000",
        "734469198529/125000000000",
        "2937681660879/500000000000",
        "1468740150551/250000000000",
        "1468635865143/250000000000",
        "5874112394901/1000000000000",
        "5873667083889/1000000000000",
        "5873205663783/1000000000000",
        "367045549833/62500000000",
        "367020017479/62500000000",
        "367020017479/62500000000",
        "367020017479/62500000000",
        "367020017479/62500000000",
        "367020017479/62500000000"
      ]
    },
    {
      "r_107_200": "5878319434671/1000000000000",
      "r_113_200": "2940848927431/500000000000",
      "r_19_40": "5873517998753/1000000000000",
      "r_1_2": "1468348754507/250000000000",
      "r_21_40": "5877029698021/1000000000000",
      "r_23_40": "5888932855729/1000000000000",
      "r_3_5": "1178308412719/200000000000",
      "r_49_100": "5876445447227/1000000000000",
      "r_51_100": "5874922796881/1000000000000",
      "r_9_20": "5864040634569/1000000000000",
      "sharp": "293879266969/50000000000",
      "sharp_bins": [
        "2941081706011/500000000000",
        "5881809708799/1000000000000",
        "735180514107/125000000000",
        "5881064910437/1000000000000",
        "5880673075649/1000000000000",
        "2940134381249/500000000000",
        "5879850004077/1000000000000",
        "5879417298157/1000000000000",
        "587897032411/100000000000",
        "1469626805107/250000000000",
        "5878028649247/1000000000000",
        "293879266969/50000000000",
        "293879266969/50000000000",
        "293879266969/50000000000",
        "293879266969/50000000000",
        "293879266969/50000000000"
      ]
    },
    {
      "r_107_200": "588357830453/100000000000",
      "r_113_200": "588696922147/100000000000",
      "r_19_40": "5878729081639/1000000000000",
      "r_1_2": "587863906499/100000000000",
      "r_21_40": "294114215609/50000000000",
      "r_23_40": "2947087904433/500000000000",
      "r_3_5": "2948396128677/500000000000",
      "r_49_100": "5881661075381/1000000000000",
      "r_51_100": "2940085519257/500000000000",
      "r_9_20": "1467316462323/250000000000",
      "sharp": "5882811084229/1000000000000",
      "sharp_bins": [
        "1177487933787/200000000000",
        "2943542240769/500000000000",
        "2943358692803/500000000000",
        "5886336662533/1000000000000",
        "5885943285267/1000000000000",
        "5885537405489/1000000000000",
        "5885117058533/1000000000000",
        "5884682741851/1000000000000",
        "2942117067751/500000000000",
        "2941884690179/500000000000",
        "2941644568939/500000000000",
        "5882811084229/1000000000000",
        "5882811084229/1000000000000",
        "5882811084229/1000000000000",
        "5882811084229/1000000000000",
        "5882811084229/1000000000000"
      ]
    },
    {
      "r_107_200": "1177759594897/200000000000",
      "r_113_200": "5892201158691/1000000000000",
      "r_19_40": "23535606221/4000000000",
      "r_1_2": "5883844262717/1000000000000",
      "r_21_40": "2943749908647/500000000000",
      "r_23_40": "2949689586759/500000000000",
      "r_3_5": "5902002726641/1000000000000",
      "r_49_100": "5886837899927/1000000000000",
      "r_51_100": "1471345080331/250000000000",
      "r_9_20": "1468613219423/250000000000",
      "sharp": "294399897633/50000000000",
      "sharp_bins": [
        "2946338163981/500000000000",
        "5892319679017/1000000000000",
        "5891951106643/1000000000000",
        "5891568887647/1000000000000",
        "5891173993737/1000000000000",
        "368172910893/62500000000",
        "589034466703/100000000000",
        "5889908769039/1000000000000",
        "5889458561073/1000000000000",
        "5888992186521/1000000000000",
        "2944255153051/500000000000",
        "2944005575763/500000000000",
        "294399897633/50000000000",
        "294399897633/50000000000",
        "294399897633/50000000000",
        "294399897633/50000000000"
      ]
    },
    {
      "r_107_200": "5920320827181/1000000000000",
      "r_113_200": "5923724378333/1000000000000",
      "r_19_40": "1183084770433/200000000000",
      "r_1_2": "2957686124343/500000000000",
      "r_21_40": "369938959173/62500000000",
      "r_23_40": "5930867360291/1000000000000",
      "r_3_5": "118669660177/20000000000",
      "r_49_100": "1479587629819/250000000000",
      "r_51_100": "236676229559/40000000000",
      "r_9_20": "295300247617/50000000000",
      "sharp": "5919295837771/1000000000000",
      "sharp_bins": [
        "5924194690849/1000000000000",
        "1480959281523/250000000000",
        "5923468079879/1000000000000",
        "5923086696249/1000000000000",
        "5922692599269/1000000000000",
        "5922283543913/1000000000000",
        "5921861882419/1000000000000",
        "5921426104603/1000000000000",
        "2960487448289/500000000000",
        "592050898707/100000000000",
        "5920026280839/1000000000000",
        "5919527707157/1000000000000",
        "5919295837771/1000000000000",
        "5919295837771/1000000000000",
        "5919295837771/1000000000000",
        "5919295837771/1000000000000"
      ]
    },
    {
      "r_107_200": "5925234920169/1000000000000",
      "r_113_200": "5928649473097/1000000000000",
      "r_19_40": "2960146616947/500000000000",
      "r_1_2": "5920273811433/1000000000000",
      "r_21_40": "5923933778101/1000000000000",
      "r_23_40": "5935761988491/1000000000000",
      "r_3_5": "2969191985729/500000000000",
      "r_49_100": "5923223141901/1000000000000",
      "r_51_100": "2960905390323/500000000000",
      "r_9_20": "591089200761/100000000000",
      "sharp": "1184835692393/200000000000",
      "sharp_bins": [
        "2964562333483/500000000000",
        "118575315327/20000000000",
        "1185679073221/200000000000",
        "5928012615319/1000000000000",
        "1481904284893/250000000000",
        "2963603348141/500000000000",
        "5926783630617/1000000000000",
        "5926346434751/1000000000000",
        "5925893797071/1000000000000",
        "5925426445181/1000000000000",
        "1481235571981/250000000000",
        "740555281619/125000000000",
        "1184835692393/200000000000",
        "1184835692393/200000000000",
        "1184835692393/200000000000",
        "1184835692393/200000000000"
      ]
    },
    {
      "r_107_200": "734625229631/125000000000",
      "r_113_200": "1470112180371/250000000000",
      "r_19_40": "587192109099/100000000000",
      "r_1_2": "2935994959937/500000000000",
      "r_21_40": "2937843724079/500000000000",
      "r_23_40": "5887540176399/1000000000000",
      "r_3_5": "1472548903199/250000000000",
      "r_49_100": "2937440683757/500000000000",
      "r_51_100": "2936771580469/500000000000",
      "r_9_20": "5862543623481/1000000000000",
      "sharp": "1175259382841/200000000000",
      "sharp_bins": [
        "1470237352829/250000000000",
        "2940293608401/500000000000",
        "588021147517/100000000000",
        "293991223679/50000000000",
        "5879424850157/1000000000000",
        "734876406493/125000000000",
        "5878584477359/1000000000000",
        "2939071408837/500000000000",
        "1469421634819/250000000000",
        "1469303661429/250000000000",
        "2938363258347/500000000000",
        "1175259382841/200000000000",
        "1175259382841/200000000000",
        "1175259382841/200000000000",
        "1175259382841/200000000000",
        "1175259382841/200000000000"
      ]
    },
    {
      "r_107_200": "3676425479/625000000",
      "r_113_200": "29428700923/5000000000",
      "r_19_40": "2938576616603/500000000000",
      "r_1_2": "5877254125877/1000000000000",
      "r_21_40": "5880962134693/1000000000000",
      "r_23_40": "589280420899/100000000000",
      "r_3_5": "235818681851/40000000000",
      "r_49_100": "735014747259/125000000000",
      "r_51_100": "2939405758587/500000000000",
      "r_9_20": "2933894685433/500000000000",
      "sharp": "5881543545803/1000000000000",
      "sharp_bins": [
        "5886245779973/1000000000000",
        "5885882097257/1000000000000",
        "1471376212269/250000000000",
        "5885116317139/1000000000000",
        "2942357570313/500000000000",
        "2942149984087/500000000000",
        "5883871597471/1000000000000",
        "1176685664423/200000000000",
        "1470742602103/250000000000",
        "5882496861363/1000000000000",
        "2941003530919/500000000000",
        "5881543545803/1000000000000",
        "5881543545803/1000000000000",
        "5881543545803/1000000000000",
        "5881543545803/1000000000000",
        "5881543545803/1000000000000"
      ]
    },
    {
      "r_107_200": "2943760148733/500000000000",
      "r_113_200": "2945496005189/500000000000",
      "r_19_40": "1470586646231/250000000000",
      "r_1_2": "5882479294827/1000000000000",
      "r_21_40": "2943098758463/500000000000",
      "r_23_40": "5898028441511/1000000000000",
      "r_3_5": "590069853531/100000000000",
      "r_49_100": "1177063119951/200000000000",
      "r_51_100": "117680814477/20000000000",
      "r_9_20": "5872996754839/1000000000000",
      "sharp": "2943375546821/500000000000",
      "sharp_bins": [
        "2945751103539/500000000000",
        "5891137059919/1000000000000",
        "2945379165051/500000000000",
        "2945184146881/500000000000",
        "5889965591241/1000000000000",
        "736193609109/125000000000",
        "2944559467767/500000000000",
        "2944337037639/500000000000",
        "1177642911659/200000000000",
        "2943869695549/500000000000",
        "5887247955767/1000000000000",
        "2943375546821/500000000000",
        "2943375546821/500000000000",
        "2943375546821/500000000000",
        "2943375546821/500000000000",
        "2943375546821/500000000000"
      ]
    },
    {
      "r_107_200": "2959614268837/500000000000",
      "r_113_200": "5922701663867/1000000000000",
      "r_19_40": "5914059297901/1000000000000",
      "r_1_2": "1478548530749/250000000000",
      "r_21_40": "5917906934291/1000000000000",
      "r_23_40": "5929705300167/1000000000000",
      "r_3_5": "5932369687899/1000000000000",
      "r_49_100": "5917018143111/1000000000000",
      "r_51_100": "5915752730551/1000000000000",
      "r_9_20": "1476176522647/250000000000",
      "sharp": "591823785427/100000000000",
      "sharp_bins": [
        "592320468967/100000000000",
        "5922839594097/1000000000000",
        "1184492501109/200000000000",
        "2961035839371/500000000000",
        "1480417019083/250000000000",
        "2960625917127/500000000000",
        "5920821007799/1000000000000",
        "5920376090663/1000000000000",
        "1479979192017/250000000000",
        "2959720600687/500000000000",
        "1479737511361/250000000000",
        "591844155303/100000000000",
        "591823785427/100000000000",
        "591823785427/100000000000",
        "591823785427/100000000000",
        "591823785427/100000000000"
      ]
    },
    {
      "r_107_200": "5924165435481/1000000000000",
      "r_113_200": "1481912366377/250000000000",
      "r_19_40": "5918952721903/1000000000000",
      "r_1_2": "5919118722321/1000000000000",
      "r_21_40": "2961420111449/500000000000",
      "r_23_40": "5934623597441/1000000000000",
      "r_3_5": "185540448533/31250000000",
      "r_49_100": "5921914683027/1000000000000",
      "r_51_100": "5920680728079/1000000000000",
      "r_9_20": "2954808377561/500000000000",
      "sharp": "5923144096541/1000000000000",
      "sharp_bins": [
        "5928157034041/1000000000000",
        "5927790604419/1000000000000",
        "5927412173287/1000000000000",
        "5927019992531/1000000000000",
        "2963307511521/500000000000",
        "1185239479717/200000000000",
        "5925765177859/1000000000000",
        "1481329713457/250000000000",
        "5924858112497/1000000000000",
        "1184876223731/200000000000",
        "296194426299/50000000000",
        "5923378591117/1000000000000",
        "5923144096541/1000000000000",
        "5923144096541/1000000000000",
        "5923144096541/1000000000000",
        "5923144096541/1000000000000"
      ]
    },
    {
      "r_107_200": "2937805883959/500000000000",
      "r_113_200": "235165157801/40000000000",
      "r_19_40": "5870253904377/1000000000000",
      "r_1_2": "587051228663/100000000000",
      "r_21_40": "5874273046147/1000000000000",
      "r_23_40": "2943037716591/500000000000",
      "r_3_5": "1177755978081/200000000000",
      "r_49_100": "2936623453669/500000000000",
      "r_51_100": "5872091103669/1000000000000",
      "r_9_20": "1465252092199/250000000000",
      "sharp": "1468734770631/250000000000",
      "sharp_bins": [
        "5879662386971/1000000000000",
        "1469822749177/250000000000",
        "5878908383079/1000000000000",
        "1469628145853/250000000000",
        "2939051983043/500000000000",
        "734710327921/125000000000",
        "2938623280381/500000000000",
        "587679653191/100000000000",
        "2938165427437/500000000000",
        "5875849998153/1000000000000",
        "5875352326723/1000000000000",
        "1468734770631/250000000000",
        "1468734770631/250000000000",
        "1468734770631/250000000000",
        "1468734770631/250000000000",
        "1468734770631/250000000000"
      ]
    },
    {
      "r_107_200": "588091125747/100000000000",
      "r_113_200": "5884440988329/1000000000000",
      "r_19_40": "5875507622719/1000000000000",
      "r_1_2": "5875797169849/1000000000000",
      "r_21_40": "2939784155107/500000000000",
      "r_23_40": "1178272206333/200000000000",
      "r_3_5": "5894073014189/1000000000000",
      "r_49_100": "5878505011557/1000000000000",
      "r_51_100": "1175476017517/200000000000",
      "r_9_20": "5866275136587/1000000000000",
      "sharp": "5880207081129/1000000000000",
      "sharp_bins": [
        "5880207081129/1000000000000",
        "5880207081129/1000000000000",
        "5880207081129/1000000000000",
        "5880207081129/1000000000000",
        "5880207081129/1000000000000",
        "5880207081129/1000000000000",
        "5880207081129/1000000000000",
        "5880207081129/1000000000000",
        "5880207081129/1000000000000",
        "5880207081129/1000000000000",
        "5880207081129/1000000000000",
        "5880207081129/1000000000000",
        "5880207081129/1000000000000",
        "5880207081129/1000000000000",
        "5880207081129/1000000000000",
        "5880207081129/1000000000000"
      ]
    },
    {
      "r_107_200": "5886171026539/1000000000000",
      "r_113_200": "5889713061983/1000000000000",
      "r_19_40": "5880722246353/1000000000000",
      "r_1_2": "5881042704981/1000000000000",
      "r_21_40": "18390074847/3125000000",
      "r_23_40": "2948303246797/500000000000",
      "r_3_5": "368707865533/62500000000",
      "r_49_100": "2941861909147/500000000000",
      "r_51_100": "2941314803899/500000000000",
      "r_9_20": "2935751619881/500000000000",
      "sharp": "1177087133013/200000000000",
      "sharp_bins": [
        "2945128028249/500000000000",
        "5889881699963/1000000000000",
        "5889496075259/1000000000000",
        "5889097223803/1000000000000",
        "5888685513409/1000000000000",
        "2944130518517/500000000000",
        "5887821804879/1000000000000",
        "5887368569179/1000000000000",
        "5886899653259/1000000000000",
        "1177283104881/200000000000",
        "2942957276697/500000000000",
        "1177087133013/200000000000",
        "1177087133013/200000000000",
        "1177087133013/200000000000",
        "1177087133013/200000000000",
        "1177087133013/200000000000"
      ]
    },
    {
      "r_107_200": "2945695682533/500000000000",
      "r_113_200": "589494545751/100000000000",
      "r_19_40": "5885898063229/1000000000000",
      "r_1_2": "1177249835779/200000000000",
      "r_21_40": "5890040257831/1000000000000",
      "r_23_40": "5901812116803/1000000000000",
      "r_3_5": "738067336523/125000000000",
      "r_49_100": "2944451808861/500000000000",
      "r_51_100": "1177567990441/200000000000",
      "r_9_20": "29383464791/5000000000",
      "sharp": "294531256233/50000000000",
      "sharp_bins": [
        "2947746581559/500000000000",
        "5895117360729/1000000000000",
        "2947365134651/500000000000",
        "5894329932529/1000000000000",
        "5893916717879/1000000000000",
        "5893490718621/1000000000000",
        "2946524973767/500000000000",
        "5892595156037/1000000000000",
        "736515583783/125000000000",
        "736454869603/125000000000",
        "2945568194779/500000000000",
        "294531256233/50000000000",
        "294531256233/50000000000",
        "294531256233/50000000000",
        "294531256233/50000000000",
        "294531256233/50000000000"
      ]
    },
    {
      "r_107_200": "1474141194217/250000000000",
      "r_113_200": "590013078313/100000000000",
      "r_19_40": "1472756847219/250000000000",
      "r_1_2": "5891408990137/1000000000000",
      "r_21_40": "5895209702489/1000000000000",
      "r_23_40": "147674263001/25000000000",
      "r_3_5": "5909704261969/1000000000000",
      "r_49_100": "5894036761483/1000000000000",
      "r_51_100": "2946501773789/500000000000",
      "r_9_20": "5881836571273/1000000000000",
      "sharp": "1179153579763/200000000000",
      "sharp_bins": [
        "1179153579763/200000000000",
        "1179153579763/200000000000",
        "1179153579763/200000000000",
        "1179153579763/200000000000",
        "1179153579763/200000000000",
        "1179153579763/200000000000",
        "1179153579763/200000000000",
        "1179153579763/200000000000",
        "1179153579763/200000000000",
        "1179153579763/200000000000",
        "1179153579763/200000000000",
        "1179153579763/200000000000",
        "1179153579763/200000000000",
        "1179153579763/200000000000",
        "1179153579763/200000000000",
        "1179153579763/200000000000"
      ]
    },
    {
      "r_107_200": "5901691572321/1000000000000",
      "r_113_200": "5905269351519/1000000000000",
      "r_19_40": "1179222106079/200000000000",
      "r_1_2": "5896522445059/1000000000000",
      "r_21_40": "1475083148599/250000000000",
      "r_23_40": "5912082023127/1000000000000",
      "r_3_5": "5914822879197/1000000000000",
      "r_49_100": "184347611231/31250000000",
      "r_51_100": "294906035079/50000000000",
      "r_9_20": "5886934376749/1000000000000",
      "sharp": "5900864297943/1000000000000",
      "sharp_bins": [
        "2952913323141/500000000000",
        "5905447984781/1000000000000",
        "295252899791/50000000000",
        "2952327364073/500000000000",
        "14760596371/2500000000",
        "5903809550417/1000000000000",
        "5903365752613/1000000000000",
        "2951453952271/500000000000",
        "2951217169171/500000000000",
        "5901945519109/1000000000000",
        "1180287965433/200000000000",
        "1475229342353/250000000000",
        "5900864297943/1000000000000",
        "5900864297943/1000000000000",
        "5900864297943/1000000000000",
        "5900864297943/1000000000000"
      ]
    },
    {
      "r_107_200": "5879467973627/1000000000000",
      "r_113_200": "5883068320751/1000000000000",
      "r_19_40": "5873790162121/1000000000000",
      "r_1_2": "5874265759229/1000000000000",
      "r_21_40": "1175620108971/200000000000",
      "r_23_40": "5889846883463/1000000000000",
      "r_3_5": "5892609219693/1000000000000",
      "r_49_100": "5876820367077/1000000000000",
      "r_51_100": "5875874642879/1000000000000",
      "r_9_20": "5864721371903/1000000000000",
      "sharp": "1469699814361/250000000000",
      "sharp_bins": [
        "1469699814361/250000000000",
        "1469699814361/250000000000",
        "1469699814361/250000000000",
        "1469699814361/250000000000",
        "1469699814361/250000000000",
        "1469699814361/250000000000",
        "1469699814361/250000000000",
        "1469699814361/250000000000",
        "1469699814361/250000000000",
        "1469699814361/250000000000",
        "1469699814361/250000000000",
        "1469699814361/250000000000",
        "1469699814361/250000000000",
        "1469699814361/250000000000",
        "1469699814361/250000000000",
        "1469699814361/250000000000"
      ]
    },
    {
      "r_107_200": "735593560537/125000000000",
      "r_113_200": "1472090282553/250000000000",
      "r_19_40": "146975664441/25000000000",
      "r_1_2": "2939766092717/500000000000",
      "r_21_40": "5883376953027/1000000000000",
      "r_23_40": "5895114049381/1000000000000",
      "r_3_5": "1179576772739/200000000000",
      "r_49_100": "588206087129/100000000000",
      "r_51_100": "2940572496453/500000000000",
      "r_9_20": "2934985340591/500000000000",
      "sharp": "588404936109/100000000000",
      "sharp_bins": [
        "588404936109/100000000000",
        "588404936109/100000000000",
        "588404936109/100000000000",
        "588404936109/100000000000",
        "588404936109/100000000000",
        "588404936109/100000000000",
        "588404936109/100000000000",
        "588404936109/100000000000",
        "588404936109/100000000000",
        "588404936109/100000000000",
        "588404936109/100000000000",
        "588404936109/100000000000",
        "588404936109/100000000000",
        "588404936109/100000000000",
        "588404936109/100000000000",
        "588404936109/100000000000"
      ]
    },
    {
      "r_107_200": "2994980255211/500000000000",
      "r_113_200": "5993511041661/1000000000000",
      "r_19_40": "598444520853/100000000000",
      "r_1_2": "1496213241393/250000000000",
      "r_21_40": "5988615499901/1000000000000",
      "r_23_40": "6000188395793/1000000000000",
      "r_3_5": "6002889808307/1000000000000",
      "r_49_100": "1197480827949/200000000000",
      "r_51_100": "5986429468167/1000000000000",
      "r_9_20": "5975324655347/1000000000000",
      "sharp": "2994248177917/500000000000",
      "sharp_bins": [
        "5994045632061/1000000000000",
        "2996834845523/500000000000",
        "749160262139/125000000000",
        "1498220516691/250000000000",
        "5992469247867/1000000000000",
        "599204144869/100000000000",
        "5991600905531/1000000000000",
        "2995573076783/500000000000",
        "5990675921391/1000000000000",
        "2995095457307/500000000000",
        "374355569527/62500000000",
        "5989171412439/1000000000000",
        "1497158917563/250000000000",
        "2994248177917/500000000000",
        "2994248177917/500000000000",
        "2994248177917/500000000000"
      ]
    },
    {
      "r_107_200": "184224620149/31250000000",
      "r_113_200": "5898824353807/1000000000000",
      "r_19_40": "5889379603683/1000000000000",
      "r_1_2": "2944972239089/500000000000",
      "r_21_40": "589380839581/100000000000",
      "r_23_40": "1476381374887/250000000000",
      "r_3_5": "2954154912001/500000000000",
      "r_49_100": "2946210737279/500000000000",
      "r_51_100": "92055699863/15625000000",
      "r_9_20": "2940175372371/500000000000",
      "sharp": "294721438843/50000000000",
      "sharp_bins": [
        "294721438843/50000000000",
        "294721438843/50000000000",
        "294721438843/50000000000",
        "294721438843/50000000000",
        "294721438843/50000000000",
        "294721438843/50000000000",
        "294721438843/50000000000",
        "294721438843/50000000000",
        "294721438843/50000000000",
        "294721438843/50000000000",
        "294721438843/50000000000",
        "294721438843/50000000000",
        "294721438843/50000000000",
        "294721438843/50000000000",
        "294721438843/50000000000",
        "294721438843/50000000000"
      ]
    },
    {
      "r_107_200": "5900334539109/1000000000000",
      "r_113_200": "2951991391401/500000000000",
      "r_19_40": "5894483752479/1000000000000",
      "r_1_2": "589507801681/100000000000",
      "r_21_40": "5898951222767/1000000000000",
      "r_23_40": "1477664454859/250000000000",
      "r_3_5": "5913449335687/1000000000000",
      "r_49_100": "2948764585811/500000000000",
      "r_51_100": "1179340391593/200000000000",
      "r_9_20": "235418758927/40000000000",
      "sharp": "2949772913247/500000000000",
      "sharp_bins": [
        "2949772913247/500000000000",
        "2949772913247/500000000000",
        "2949772913247/500000000000",
        "2949772913247/500000000000",
        "2949772913247/500000000000",
        "2949772913247/500000000000",
        "2949772913247/500000000000",
        "2949772913247/500000000000",
        "2949772913247/500000000000",
        "2949772913247/500000000000",
        "2949772913247/500000000000",
        "2949772913247/500000000000",
        "2949772913247/500000000000",
        "2949772913247/500000000000",
        "2949772913247/500000000000",
        "2949772913247/500000000000"
      ]
    },
    {
      "r_107_200": "2990139323631/500000000000",
      "r_113_200": "5983880330123/1000000000000",
      "r_19_40": "5974582603349/1000000000000",
      "r_1_2": "597510580359/100000000000",
      "r_21_40": "5978915576921/1000000000000",
      "r_23_40": "2995246715157/500000000000",
      "r_3_5": "5993233987619/1000000000000",
      "r_49_100": "1494392437043/250000000000",
      "r_51_100": "298835089003/50000000000",
      "r_9_20": "1193095760099/200000000000",
      "sharp": "597891261593/100000000000",
      "sharp_bins": [
        "598443935791/100000000000",
        "2992029060891/500000000000",
        "1196732969667/200000000000",
        "2991628886427/500000000000",
        "1495709457527/250000000000",
        "1495601282307/250000000000",
        "5981957779779/1000000000000",
        "239259850499/40000000000",
        "2990510136779/500000000000",
        "2990264013947/500000000000",
        "5980020160673/1000000000000",
        "5979494983189/1000000000000",
        "5978952724949/1000000000000",
        "597891261593/100000000000",
        "597891261593/100000000000",
        "597891261593/100000000000"
      ]
    },
    {
      "r_107_200": "3003187182341/500000000000",
      "r_113_200": "6009964504193/1000000000000",
      "r_19_40": "6000700834413/1000000000000",
      "r_1_2": "187538373847/31250000000",
      "r_21_40": "3002508620801/500000000000",
      "r_23_40": "3008257746309/500000000000",
      "r_3_5": "300962151483/50000000000",
      "r_49_100": "6003664833697/1000000000000",
      "r_51_100": "1200562895477/200000000000",
      "r_9_20": "2995834709379/500000000000",
      "sharp": "6004801125933/1000000000000",
      "sharp_bins": [
        "6010524637483/1000000000000",
        "6010143466729/1000000000000",
        "3004875320649/500000000000",
        "6009345396017/1000000000000",
        "1502231846397/250000000000",
        "751061804949/125000000000",
        "3004024379393/500000000000",
        "3003794447359/500000000000",
        "6007113590879/1000000000000",
        "6006623544043/1000000000000",
        "3003058379443/500000000000",
        "3002797060701/500000000000",
        "3002526757377/500000000000",
        "6004801125933/1000000000000",
        "6004801125933/1000000000000",
        "6004801125933/1000000000000"
      ]
    },
    {
      "r_107_200": "5859813186159/1000000000000",
      "r_113_200": "1172704472679/200000000000",
      "r_19_40": "117074356433/20000000000",
      "r_1_2": "5854472277111/1000000000000",
      "r_21_40": "2929203825333/500000000000",
      "r_23_40": "2935046332539/500000000000",
      "r_3_5": "1468234113573/250000000000",
      "r_49_100": "585679901929/100000000000",
      "r_51_100": "585612247011/100000000000",
      "r_9_20": "5845037975337/1000000000000",
      "sharp": "146482655327/25000000000",
      "sharp_bins": [
        "146482655327/25000000000",
        "146482655327/25000000000",
        "146482655327/25000000000",
        "146482655327/25000000000",
        "146482655327/25000000000",
        "146482655327/25000000000",
        "146482655327/25000000000",
        "146482655327/25000000000",
        "146482655327/25000000000",
        "146482655327/25000000000",
        "146482655327/25000000000",
        "146482655327/25000000000",
        "146482655327/25000000000",
        "146482655327/25000000000",
        "146482655327/25000000000",
        "146482655327/25000000000"
      ]
    },
    {
      "r_107_200": "186573062767/31250000000",
      "r_113_200": "5973989327529/1000000000000",
      "r_19_40": "745557509691/125000000000",
      "r_1_2": "5965099646587/1000000000000",
      "r_21_40": "596895667463/100000000000",
      "r_23_40": "46722951097/7812500000",
      "r_3_5": "59833153793/10000000000",
      "r_49_100": "2983737613293/500000000000",
      "r_51_100": "5966714944641/1000000000000",
      "r_9_20": "5955405226429/1000000000000",
      "sharp": "5969069816799/1000000000000",
      "sharp_bins": [
        "5974574867973/1000000000000",
        "5974187557909/1000000000000",
        "74672331783/12500000000",
        "5973373986613/1000000000000",
        "2986474282481/500000000000",
        "2986254485683/500000000000",
        "2986027988913/500000000000",
        "186612123121/31250000000",
        "5971105117047/1000000000000",
        "2985303275389/500000000000",
        "5970091648641/1000000000000",
        "596955974041/100000000000",
        "5969069816799/1000000000000",
        "5969069816799/1000000000000",
        "5969069816799/1000000000000",
        "5969069816799/1000000000000"
      ]
    },
    {
      "r_107_200": "2975387660923/500000000000",
      "r_113_200": "5954458868479/1000000000000",
      "r_19_40": "5944789305687/1000000000000",
      "r_1_2": "371593186673/62500000000",
      "r_21_40": "594938203469/100000000000",
      "r_23_40": "1192198811143/200000000000",
      "r_3_5": "745474884951/125000000000",
      "r_49_100": "371739309203/62500000000",
      "r_51_100": "2973560279827/500000000000",
      "r_9_20": "5935780169763/1000000000000",
      "sharp": "2974830142611/500000000000",
      "sharp_bins": [
        "2977530186103/500000000000",
        "5954668636281/1000000000000",
        "2977132719857/500000000000",
        "148846221627/25000000000",
        "5953419272587/1000000000000",
        "1488244189451/250000000000",
        "5952519375627/1000000000000",
        "2976023931157/500000000000",
        "5951560586501/1000000000000",
        "2975529001559/500000000000",
        "5950538530903/1000000000000",
        "5950002273877/1000000000000",
        "2974830142611/500000000000",
        "2974830142611/500000000000",
        "2974830142611/500000000000",
        "2974830142611/500000000000"
      ]
    },
    {
      "r_107_200": "119109455479/20000000000",
      "r_113_200": "5959165714727/1000000000000",
      "r_19_40": "1189889880579/200000000000",
      "r_1_2": "2975089346227/500000000000",
      "r_21_40": "119081530379/20000000000",
      "r_23_40": "5965672592149/1000000000000",
      "r_3_5": "2984241667569/500000000000",
      "r_49_100": "1488122687661/250000000000",
      "r_51_100": "5951810845993/1000000000000",
      "r_9_20": "5940458848899/1000000000000",
      "sharp": "5954330593507/1000000000000",
      "sharp_bins": [
        "5959771244467/1000000000000",
        "1191875663699/200000000000",
        "5958973923627/1000000000000",
        "5958556146533/1000000000000",
        "1489531336647/250000000000",
        "1489420404861/250000000000",
        "1489305756083/250000000000",
        "2978375147927/500000000000",
        "5956261806831/1000000000000",
        "2977879005481/500000000000",
        "2977618665661/500000000000",
        "5954699871553/1000000000000",
        "5954330593507/1000000000000",
        "5954330593507/1000000000000",
        "5954330593507/1000000000000",
        "5954330593507/1000000000000"
      ]
    },
    {
      "r_107_200": "2940837971097/500000000000",
      "r_113_200": "2942715685457/500000000000",
      "r_19_40": "1468854155309/250000000000",
      "r_1_2": "367267628721/62500000000",
      "r_21_40": "2940127477701/500000000000",
      "r_23_40": "589190753113/100000000000",
      "r_3_5": "1473694715467/250000000000",
      "r_49_100": "23514052793/4000000000",
      "r_51_100": "58779469781/10000000000",
      "r_9_20": "366673879889/62500000000",
      "sharp": "1470263657503/250000000000",
      "sharp_bins": [
        "1470263657503/250000000000",
        "1470263657503/250000000000",
        "1470263657503/250000000000",
        "1470263657503/250000000000",
        "1470263657503/250000000000",
        "1470263657503/250000000000",
        "1470263657503/250000000000",
        "1470263657503/250000000000",
        "1470263657503/250000000000",
        "1470263657503/250000000000",
        "1470263657503/250000000000",
        "1470263657503/250000000000",
        "1470263657503/250000000000",
        "1470263657503/250000000000",
        "1470263657503/250000000000",
        "1470263657503/250000000000"
      ]
    },
    {
      "r_107_200": "371254486781/62500000000",
      "r_113_200": "2971902809739/500000000000",
      "r_19_40": "5933902080513/1000000000000",
      "r_1_2": "1483680612289/250000000000",
      "r_21_40": "2969330388441/500000000000",
      "r_23_40": "743783378359/125000000000",
      "r_3_5": "372069444751/62500000000",
      "r_49_100": "5936969155667/1000000000000",
      "r_51_100": "2968185778061/500000000000",
      "r_9_20": "5925013495021/1000000000000",
      "sharp": "5939056264233/1000000000000",
      "sharp_bins": [
        "1188886301857/200000000000",
        "743004329121/125000000000",
        "1485906224633/250000000000",
        "1188640594003/200000000000",
        "594276742523/100000000000",
        "2971159120667/500000000000",
        "2970927549931/500000000000",
        "742672097631/125000000000",
        "2970441743317/500000000000",
        "2970187003239/500000000000",
        "5939847898751/1000000000000",
        "1187860955659/200000000000",
        "5939056264233/1000000000000",
        "5939056264233/1000000000000",
        "5939056264233/1000000000000",
        "5939056264233/1000000000000"
      ]
    },
    {
      "r_107_200": "5944859263217/1000000000000",
      "r_113_200": "371787676819/62500000000",
      "r_19_40": "742331530739/125000000000",
      "r_1_2": "37121873633/6250000000",
      "r_21_40": "5943445169413/1000000000000",
      "r_23_40": "1488759256023/250000000000",
      "r_3_5": "1163649829/195312500",
      "r_49_100": "1485430308771/250000000000",
      "r_51_100": "2970575789811/500000000000",
      "r_9_20": "5929781005473/1000000000000",
      "sharp": "92872135177/15625000000",
      "sharp_bins": [
        "5949232813193/1000000000000",
        "5948834703763/1000000000000",
        "5948423730219/1000000000000",
        "2974000277623/500000000000",
        "5947563759913/1000000000000",
        "5947113321337/1000000000000",
        "5946648922029/1000000000000",
        "1486542336263/250000000000",
        "743209348967/125000000000",
        "371572753443/62500000000",
        "1188927338879/200000000000",
        "2972046162811/500000000000",
        "92872135177/15625000000",
        "92872135177/15625000000",
        "92872135177/15625000000",
        "92872135177/15625000000"
      ]
    },
    {
      "r_107_200": "5924158154597/1000000000000",
      "r_113_200": "1185586333647/200000000000",
      "r_19_40": "5917842128523/1000000000000",
      "r_1_2": "5918754531727/1000000000000",
      "r_21_40": "5922732704471/1000000000000",
      "r_23_40": "5934341593243/1000000000000",
      "r_3_5": "2968609120037/500000000000",
      "r_49_100": "5920934039851/1000000000000",
      "r_51_100": "2960210259727/500000000000",
      "r_9_20": "1477273580487/250000000000",
      "sharp": "740408671897/125000000000",
      "sharp_bins": [
        "370536076989/62500000000",
        "5928175757187/1000000000000",
        "1481940562281/250000000000",
        "2963667632547/500000000000",
        "2963447746647/500000000000",
        "1185288262789/200000000000",
        "5925973360673/1000000000000",
        "1185098005611/200000000000",
        "2962495796753/500000000000",
        "1184895346583/200000000000",
        "5923945381547/1000000000000",
        "2961698320399/500000000000",
        "740408671897/125000000000",
        "740408671897/125000000000",
        "740408671897/125000000000",
        "740408671897/125000000000"
      ]
    },
    {
      "r_107_200": "2964539602957/500000000000",
      "r_113_200": "5932863027227/1000000000000",
      "r_19_40": "2961362656887/500000000000",
      "r_1_2": "5923664699311/1000000000000",
      "r_21_40": "1185530093741/200000000000",
      "r_23_40": "2969623491103/500000000000",
      "r_3_5": "1188426013059/200000000000",
      "r_49_100": "2962909768297/500000000000",
      "r_51_100": "5925333594523/1000000000000",
      "r_9_20": "2956996594159/500000000000",
      "sharp": "5928163147277/1000000000000",
      "sharp_bins": [
        "5933513243967/1000000000000",
        "5933110472243/1000000000000",
        "1186539131599/200000000000",
        "46345838761/7812500000",
        "1482956567363/250000000000",
        "5931370765831/1000000000000",
        "2965450741439/500000000000",
        "370651051183/62500000000",
        "5929917050697/1000000000000",
        "1185880171509/200000000000",
        "14822170437/2500000000",
        "1185663621261/200000000000",
        "5928163147277/1000000000000",
        "5928163147277/1000000000000",
        "5928163147277/1000000000000",
        "5928163147277/1000000000000"
      ]
    },
    {
      "r_107_200": "5907655448207/1000000000000",
      "r_113_200": "738933556687/125000000000",
      "r_19_40": "5901195569279/1000000000000",
      "r_1_2": "5902198397327/1000000000000",
      "r_21_40": "1181243141881/200000000000",
      "r_23_40": "2958911722713/500000000000",
      "r_3_5": "23682923479/4000000000",
      "r_49_100": "369019286523/62500000000",
      "r_51_100": "5903880541791/1000000000000",
      "r_9_20": "589262508311/100000000000",
      "sharp": "5906893482043/1000000000000",
      "sharp_bins": [
        "2956067060677/500000000000",
        "36948299461/6250000000",
        "5911309767137/1000000000000",
        "5910878604669/1000000000000",
        "47283470601/8000000000",
        "5909975447749/1000000000000",
        "2954751139421/500000000000",
        "5909014307159/1000000000000",
        "2954255366487/500000000000",
        "738498842733/125000000000",
        "1476863510283/250000000000",
        "5906899856217/1000000000000",
        "5906893482043/1000000000000",
        "5906893482043/1000000000000",
        "5906893482043/1000000000000",
        "5906893482043/1000000000000"
      ]
    },
    {
      "r_107_200": "5912726135877/1000000000000",
      "r_113_200": "739568743111/125000000000",
      "r_19_40": "1181245592269/200000000000",
      "r_1_2": "5907257518821/1000000000000",
      "r_21_40": "5911282925303/1000000000000",
      "r_23_40": "23136251009/3906250000",
      "r_3_5": "2962897237637/500000000000",
      "r_49_100": "5909343684633/1000000000000",
      "r_51_100": "5908942777093/1000000000000",
      "r_9_20": "368604463907/62500000000",
      "sharp": "2955968409063/500000000000",
      "sharp_bins": [
        "5917220018153/1000000000000",
        "591681246017/100000000000",
        "1183278590423/200000000000",
        "5915960419079/1000000000000",
        "5915514261133/1000000000000",
        "739381812193/125000000000",
        "369661246073/62500000000",
        "2957045284479/500000000000",
        "1182717118983/200000000000",
        "5913064202699/1000000000000",
        "5912526100349/1000000000000",
        "5911970515357/1000000000000",
        "2955968409063/500000000000",
        "2955968409063/500000000000",
        "2955968409063/500000000000",
        "2955968409063/500000000000"
      ]
    },
    {
      "r_107_200": "5943607249783/1000000000000",
      "r_113_200": "371713788743/62500000000",
      "r_19_40": "5937143322157/1000000000000",
      "r_1_2": "2969081060291/500000000000",
      "r_21_40": "5942169183791/1000000000000",
      "r_23_40": "2976862997407/500000000000",
      "r_3_5": "5956627554231/1000000000000",
      "r_49_100": "5940243399697/1000000000000",
      "r_51_100": "5939839111617/1000000000000",
      "r_9_20": "296423014661/50000000000",
      "sharp": "5942611018861/1000000000000",
      "sharp_bins": [
        "743510428571/125000000000",
        "5947676902133/1000000000000",
        "5947258311627/1000000000000",
        "2973413112983/500000000000",
        "2973190664053/500000000000",
        "2972961006397/500000000000",
        "743181113523/125000000000",
        "743120053057/125000000000",
        "2972228418031/500000000000",
        "5943936833221/1000000000000",
        "5943400351417/1000000000000",
        "594284650209/100000000000",
        "5942611018861/1000000000000",
        "5942611018861/1000000000000",
        "5942611018861/1000000000000",
        "5942611018861/1000000000000"
      ]
    },
    {
      "r_107_200": "5895813621569/1000000000000",
      "r_113_200": "5899675807503/1000000000000",
      "r_19_40": "294460100087/50000000000",
      "r_1_2": "736286536523/125000000000",
      "r_21_40": "589435647547/100000000000",
      "r_23_40": "1476487107523/250000000000",
      "r_3_5": "5908889851547/1000000000000",
      "r_49_100": "2946154018821/500000000000",
      "r_51_100": "1472998387011/250000000000",
      "r_9_20": "5880831323531/1000000000000",
      "sharp": "2947575597607/500000000000",
      "sharp_bins": [
        "2950182770273/500000000000",
        "92186788069/15625000000",
        "5899530351307/1000000000000",
        "5899093521153/1000000000000",
        "5898642802579/1000000000000",
        "5898178357751/1000000000000",
        "5897699071401/1000000000000",
        "2948602430899/500000000000",
        "2948347412761/500000000000",
        "5896168432209/1000000000000",
        "2947812552999/500000000000",
        "2947575597607/500000000000",
        "2947575597607/500000000000",
        "2947575597607/500000000000",
        "2947575597607/500000000000",
        "2947575597607/500000000000"
      ]
    },
    {
      "r_107_200": "5900982894003/1000000000000",
      "r_113_200": "738107040549/125000000000",
      "r_19_40": "2947166387313/500000000000",
      "r_1_2": "2947724741427/500000000000",
      "r_21_40": "147488053181/25000000000",
      "r_23_40": "369444091069/62500000000",
      "r_3_5": "1182810815559/200000000000",
      "r_49_100": "1179488369123/200000000000",
      "r_51_100": "737144250021/125000000000",
      "r_9_20": "735746827253/125000000000",
      "sharp": "2950146620057/500000000000",
      "sharp_bins": [
        "5905550690047/1000000000000",
        "92267784073/15625000000",
        "1476178170111/250000000000",
        "5904274424661/1000000000000",
        "1475955568117/250000000000",
        "5903356385637/1000000000000",
        "1475718912871/250000000000",
        "1475594997081/250000000000",
        "737733561867/125000000000",
        "1180268128459/200000000000",
        "2950397927943/500000000000",
        "2950146620057/500000000000",
        "2950146620057/500000000000",
        "2950146620057/500000000000",
        "2950146620057/500000000000",
        "2950146620057/500000000000"
      ]
    },
    {
      "r_107_200": "1469571447429/250000000000",
      "r_113_200": "5882185190401/1000000000000",
      "r_19_40": "1467899553011/250000000000",
      "r_1_2": "1468178264953/250000000000",
      "r_21_40": "2869538539/488281250",
      "r_23_40": "5888396776923/1000000000000",
      "r_3_5": "2945681513983/500000000000",
      "r_49_100": "5874656370209/1000000000000",
      "r_51_100": "1174885944763/200000000000",
      "r_9_20": "5863417349723/1000000000000",
      "sharp": "5877750086681/1000000000000",
      "sharp_bins": [
        "5882894618111/1000000000000",
        "1176495838647/200000000000",
        "5882051043359/1000000000000",
        "5881609734827/1000000000000",
        "5881154753547/1000000000000",
        "5880685825657/1000000000000",
        "2940100977829/500000000000",
        "45935179703/7812500000",
        "5879188185621/1000000000000",
        "2939328376563/500000000000",
        "293905417921/50000000000",
        "5877750086681/1000000000000",
        "5877750086681/1000000000000",
        "5877750086681/1000000000000",
        "5877750086681/1000000000000",
        "5877750086681/1000000000000"
      ]
    },
    {
      "r_107_200": "1470903206603/250000000000",
      "r_113_200": "1471881011997/250000000000",
      "r_19_40": "1175377213859/200000000000",
      "r_1_2": "5878027229907/1000000000000",
      "r_21_40": "5882138130847/1000000000000",
      "r_23_40": "736714189201/125000000000",
      "r_3_5": "5896687417947/1000000000000",
      "r_49_100": "5879947810141/1000000000000",
      "r_51_100": "91871053029/15625000000",
      "r_9_20": "2934357980861/500000000000",
      "sharp": "5883049905441/1000000000000",
      "sharp_bins": [
        "588823808087/100000000000",
        "2943910594517/500000000000",
        "5887391559711/1000000000000",
        "2943474380023/500000000000",
        "735811534627/125000000000",
        "5886021837351/1000000000000",
        "5885536447587/1000000000000",
        "588503596649/100000000000",
        "294225980843/50000000000",
        "2941993323471/500000000000",
        "1470859177897/250000000000",
        "5883049905441/1000000000000",
        "5883049905441/1000000000000",
        "5883049905441/1000000000000",
        "5883049905441/1000000000000",
        "5883049905441/1000000000000"
      ]
    },
    {
      "r_107_200": "1464953994299/250000000000",
      "r_113_200": "1465938860271/250000000000",
      "r_19_40": "731635580153/125000000000",
      "r_1_2": "5854189911121/1000000000000",
      "r_21_40": "1171666074241/200000000000",
      "r_23_40": "2934951194301/500000000000",
      "r_3_5": "2936446501289/500000000000",
      "r_49_100": "5856061825537/1000000000000",
      "r_51_100": "5855922423121/1000000000000",
      "r_9_20": "5845096206059/1000000000000",
      "sharp": "183106374273/31250000000",
      "sharp_bins": [
        "1466120099369/250000000000",
        "2932030083687/500000000000",
        "2931813799657/500000000000",
        "5863181429181/1000000000000",
        "5862721820047/1000000000000",
        "1465561992339/250000000000",
        "2930879586411/500000000000",
        "18316422257/3125000000",
        "146518379169/25000000000",
        "1172039714231/200000000000",
        "732455593959/125000000000",
        "183106374273/31250000000",
        "183106374273/31250000000",
        "183106374273/31250000000",
        "183106374273/31250000000",
        "183106374273/31250000000"
      ]
    },
    {
      "r_107_200": "234621748339/40000000000",
      "r_113_200": "2934746378909/500000000000",
      "r_19_40": "585877754469/100000000000",
      "r_1_2": "234396269819/40000000000",
      "r_21_40": "2932027453101/500000000000",
      "r_23_40": "2937809424671/500000000000",
      "r_3_5": "5878614905469/1000000000000",
      "r_49_100": "5861757940451/1000000000000",
      "r_51_100": "1172328453809/200000000000",
      "r_9_20": "731349882609/125000000000",
      "sharp": "4692085281/800000000",
      "sharp_bins": [
        "2935110810241/500000000000",
        "2934900123839/500000000000",
        "586936651841/100000000000",
        "5868919170253/1000000000000",
        "5868458366309/1000000000000",
        "5867983305243/1000000000000",
        "117349865681/20000000000",
        "5866987995121/1000000000000",
        "5866466788923/1000000000000",
        "5865928931739/1000000000000",
        "5865373841053/1000000000000",
        "4692085281/800000000",
        "4692085281/800000000",
        "4692085281/800000000",
        "4692085281/800000000",
        "4692085281/800000000"
      ]
    },
    {
      "r_107_200": "2949670154223/500000000000",
      "r_113_200": "1475821349491/250000000000",
      "r_19_40": "5892499904987/1000000000000",
      "r_1_2": "1473429611243/250000000000",
      "r_21_40": "737231840753/125000000000",
      "r_23_40": "5909407494929/1000000000000",
      "r_3_5": "5912403358603/1000000000000",
      "r_49_100": "5895571185979/1000000000000",
      "r_51_100": "5895448389681/1000000000000",
      "r_9_20": "2942182191059/500000000000",
      "sharp": "2949348601479/500000000000",
      "sharp_bins": [
        "5904013526233/1000000000000",
        "2951796198097/500000000000",
        "5903158497777/1000000000000",
        "1180542280137/200000000000",
        "5902250595267/1000000000000",
        "5901775810101/1000000000000",
        "2950643029101/500000000000",
        "737597649917/125000000000",
        "590026046201/100000000000",
        "5899723099783/1000000000000",
        "5899168770373/1000000000000",
        "2949348601479/500000000000",
        "2949348601479/500000000000",
        "2949348601479/500000000000",
        "2949348601479/500000000000",
        "2949348601479/500000000000"
      ]
    },
    {
      "r_107_200": "184515364347/31250000000",
      "r_113_200": "5908447597843/1000000000000",
      "r_19_40": "2948807254023/500000000000",
      "r_1_2": "2949429194439/500000000000",
      "r_21_40": "5903002624003/1000000000000",
      "r_23_40": "2957273463293/500000000000",
      "r_3_5": "739693732669/125000000000",
      "r_49_100": "5900688602081/1000000000000",
      "r_51_100": "118011827603/20000000000",
      "r_9_20": "1472372808989/250000000000",
      "sharp": "1180764451629/200000000000",
      "sharp_bins": [
        "738647517853/125000000000",
        "2954378820919/500000000000",
        "1181664472887/200000000000",
        "5907873881217/1000000000000",
        "5907411683719/1000000000000",
        "5906935501157/1000000000000",
        "1181288869767/200000000000",
        "1476484521713/250000000000",
        "1476353986427/250000000000",
        "295243859041/50000000000",
        "2952160725443/500000000000",
        "1180764451629/200000000000",
        "1180764451629/200000000000",
        "1180764451629/200000000000",
        "1180764451629/200000000000",
        "1180764451629/200000000000"
      ]
    },
    {
      "r_107_200": "5909603855123/1000000000000",
      "r_113_200": "5913570359523/1000000000000",
      "r_19_40": "737836329703/125000000000",
      "r_1_2": "2951979789389/500000000000",
      "r_21_40": "1477027868529/250000000000",
      "r_23_40": "2959823385329/500000000000",
      "r_3_5": "5922656590337/1000000000000",
      "r_49_100": "5905767343277/1000000000000",
      "r_51_100": "2952847747207/500000000000",
      "r_9_20": "117891599731/20000000000",
      "sharp": "5908908422813/1000000000000",
      "sharp_bins": [
        "1182861453187/200000000000",
        "5913883423871/1000000000000",
        "2956723399183/500000000000",
        "5912996960949/1000000000000",
        "5912533404361/1000000000000",
        "591205585847/100000000000",
        "5911563340923/1000000000000",
        "5911055712153/1000000000000",
        "738816525587/125000000000",
        "5909992075859/1000000000000",
        "738679373167/125000000000",
        "5908908422813/1000000000000",
        "5908908422813/1000000000000",
        "5908908422813/1000000000000",
        "5908908422813/1000000000000",
        "5908908422813/1000000000000"
      ]
    },
    {
      "r_107_200": "5887124698161/1000000000000",
      "r_113_200": "5891120058149/1000000000000",
      "r_19_40": "2940103243937/500000000000",
      "r_1_2": "5881437611651/1000000000000",
      "r_21_40": "5885620935519/1000000000000",
      "r_23_40": "589716142899/100000000000",
      "r_3_5": "5900187717179/1000000000000",
      "r_49_100": "2941600668193/500000000000",
      "r_51_100": "588318673917/100000000000",
      "r_9_20": "5872268145393/1000000000000",
      "sharp": "588658178053/100000000000",
      "sharp_bins": [
        "1472968157111/250000000000",
        "2945722752913/500000000000",
        "2945502988101/500000000000",
        "1178110557213/200000000000",
        "736260762257/125000000000",
        "2944802558479/500000000000",
        "2944554572941/500000000000",
        "147214946997/25000000000",
        "2944035337771/500000000000",
        "2943763403091/500000000000",
        "5886965694919/1000000000000",
        "588658178053/100000000000",
        "588658178053/100000000000",
        "588658178053/100000000000",
        "588658178053/100000000000",
        "588658178053/100000000000"
      ]
    },
    {
      "r_107_200": "5892393853761/1000000000000",
      "r_113_200": "1179280068161/200000000000",
      "r_19_40": "5885438849363/1000000000000",
      "r_1_2": "5886695001083/1000000000000",
      "r_21_40": "736360817869/125000000000",
      "r_23_40": "2951210054611/500000000000",
      "r_3_5": "5905453743933/1000000000000",
      "r_49_100": "2944218446369/500000000000",
      "r_51_100": "5888447284383/1000000000000",
      "r_9_20": "1469377856039/250000000000",
      "sharp": "184119528133/31250000000",
      "sharp_bins": [
        "2948578687583/500000000000",
        "1179345770203/200000000000",
        "5896287910187/1000000000000",
        "2947916650829/500000000000",
        "5895365187883/1000000000000",
        "1473720693831/250000000000",
        "1473596342183/250000000000",
        "294693633193/50000000000",
        "368334001183/62500000000",
        "9207497983/1562500000",
        "2946118079523/500000000000",
        "184119528133/31250000000",
        "184119528133/31250000000",
        "184119528133/31250000000",
        "184119528133/31250000000",
        "184119528133/31250000000"
      ]
    },
    {
      "r_107_200": "733643116849/125000000000",
      "r_113_200": "1468294593727/250000000000",
      "r_19_40": "1172445088793/200000000000",
      "r_1_2": "2931702942283/500000000000",
      "r_21_40": "183363343259/31250000000",
      "r_23_40": "1469789466143/250000000000",
      "r_3_5": "2941103519653/500000000000",
      "r_49_100": "2932567486609/500000000000",
      "r_51_100": "1466292649827/250000000000",
      "r_9_20": "5854475832301/1000000000000",
      "sharp": "733591055931/125000000000",
      "sharp_bins": [
        "45890241071/7812500000",
        "234940785317/40000000000",
        "5873075736951/1000000000000",
        "5872618227807/1000000000000",
        "5872147077857/1000000000000",
        "5871661527057/1000000000000",
        "2935580425757/500000000000",
        "5870644823377/1000000000000",
        "1467528179361/250000000000",
        "733695489733/125000000000",
        "5868997715321/1000000000000",
        "733591055931/125000000000",
        "733591055931/125000000000",
        "733591055931/125000000000",
        "733591055931/125000000000",
        "733591055931/125000000000"
      ]
    },
    {
      "r_107_200": "5874558801593/1000000000000",
      "r_113_200": "18370638021/3125000000",
      "r_19_40": "5867601335709/1000000000000",
      "r_1_2": "5868806974483/1000000000000",
      "r_21_40": "734129628197/125000000000",
      "r_23_40": "1471140856503/250000000000",
      "r_3_5": "1177524125189/200000000000",
      "r_49_100": "5870514712851/1000000000000",
      "r_51_100": "1467643786203/250000000000",
      "r_9_20": "2929930429939/500000000000",
      "sharp": "5874116186243/1000000000000",
      "sharp_bins": [
        "146984535639/25000000000",
        "5878948707321/1000000000000",
        "587850330621/100000000000",
        "2939022141417/500000000000",
        "5877571609653/1000000000000",
        "1175416905627/200000000000",
        "1469145579017/250000000000",
        "1175212949237/200000000000",
        "293776554747/50000000000",
        "2937490374013/500000000000",
        "2937206498951/500000000000",
        "5874116186243/1000000000000",
        "5874116186243/1000000000000",
        "5874116186243/1000000000000",
        "5874116186243/1000000000000",
        "5874116186243/1000000000000"
      ]
    },
    {
      "r_107_200": "1181584469723/200000000000",
      "r_113_200": "2955980440623/500000000000",
      "r_19_40": "5900860350421/1000000000000",
      "r_1_2": "5902190261689/1000000000000",
      "r_21_40": "5906404926979/1000000000000",
      "r_23_40": "5917914895379/1000000000000",
      "r_3_5": "1184193962373/200000000000",
      "r_49_100": "5903866908821/1000000000000",
      "r_51_100": "5903951366157/1000000000000",
      "r_9_20": "5892967793773/1000000000000",
      "sharp": "5907276503927/1000000000000",
      "sharp_bins": [
        "1478182882353/250000000000",
        "5912298928763/1000000000000",
        "5911853888993/1000000000000",
        "5911395167053/1000000000000",
        "5910922924719/1000000000000",
        "2955218186891/500000000000",
        "5909934824171/1000000000000",
        "5909417973811/1000000000000",
        "5908885186031/1000000000000",
        "1181667148373/200000000000",
        "2953884535283/500000000000",
        "5907276503927/1000000000000",
        "5907276503927/1000000000000",
        "5907276503927/1000000000000",
        "5907276503927/1000000000000",
        "5907276503927/1000000000000"
      ]
    },
    {
      "r_107_200": "2956508460373/500000000000",
      "r_113_200": "5917065586819/1000000000000",
      "r_19_40": "2952960286369/500000000000",
      "r_1_2": "1181454907739/200000000000",
      "r_21_40": "5911496336701/1000000000000",
      "r_23_40": "1184599476417/200000000000",
      "r_3_5": "5926059038331/1000000000000",
      "r_49_100": "5908929584247/1000000000000",
      "r_51_100": "1181807668789/200000000000",
      "r_9_20": "5898040355651/1000000000000",
      "sharp": "1182469186479/200000000000",
      "sharp_bins": [
        "739730062813/125000000000",
        "5917406600037/1000000000000",
        "5916960252969/1000000000000",
        "5916500221073/1000000000000",
        "1183205333171/200000000000",
        "236621552039/40000000000",
        "5915035938163/1000000000000",
        "5914517776089/1000000000000",
        "5913983679849/1000000000000",
        "2956716466249/500000000000",
        "591286496489/100000000000",
        "1182469186479/200000000000",
        "1182469186479/200000000000",
        "1182469186479/200000000000",
        "1182469186479/200000000000",
        "1182469186479/200000000000"
      ]
    },
    {
      "r_107_200": "5861344519499/1000000000000",
      "r_113_200": "5865443015759/1000000000000",
      "r_19_40": "5854381585971/1000000000000",
      "r_1_2": "5855533781633/1000000000000",
      "r_21_40": "1464951022337/250000000000",
      "r_23_40": "5871319349977/1000000000000",
      "r_3_5": "587440942941/100000000000",
      "r_49_100": "5857214482679/1000000000000",
      "r_51_100": "2928656762937/500000000000",
      "r_9_20": "1169367675369/200000000000",
      "sharp": "5861000011051/1000000000000",
      "sharp_bins": [
        "733280053597/125000000000",
        "117316033257/20000000000",
        "2932675059731/500000000000",
        "234595394327/40000000000",
        "5864405722731/1000000000000",
        "2931956102739/500000000000",
        "5863403531301/1000000000000",
        "234515168261/40000000000",
        "1465584672459/250000000000",
        "183180665929/31250000000",
        "2930603082571/500000000000",
        "5861000011051/1000000000000",
        "5861000011051/1000000000000",
        "5861000011051/1000000000000",
        "5861000011051/1000000000000",
        "5861000011051/1000000000000"
      ]
    },
    {
      "r_107_200": "1179161311109/200000000000",
      "r_113_200": "5899896538321/1000000000000",
      "r_19_40": "5888704270897/1000000000000",
      "r_1_2": "2945003974697/500000000000",
      "r_21_40": "5894270632679/1000000000000",
      "r_23_40": "5905773086161/1000000000000",
      "r_3_5": "2954430164211/500000000000",
      "r_49_100": "5891630989011/1000000000000",
      "r_51_100": "2945894311723/500000000000",
      "r_9_20": "5881004231639/1000000000000",
      "sharp": "589526185711/100000000000",
      "sharp_bins": [
        "5900692166901/1000000000000",
        "368765862487/62500000000",
        "1179960543223/200000000000",
        "2949668992467/500000000000",
        "368678723689/62500000000",
        "2949183373181/500000000000",
        "2948929385927/500000000000",
        "1474333857659/250000000000",
        "2948398003087/500000000000",
        "2948119945323/500000000000",
        "1473916595991/250000000000",
        "589526185711/100000000000",
        "589526185711/100000000000",
        "589526185711/100000000000",
        "589526185711/100000000000",
        "589526185711/100000000000"
      ]
    },
    {
      "r_107_200": "2950500881221/500000000000",
      "r_113_200": "2952551154323/500000000000",
      "r_19_40": "368366545141/62500000000",
      "r_1_2": "5895192360141/1000000000000",
      "r_21_40": "5899462536361/1000000000000",
      "r_23_40": "5910957766029/1000000000000",
      "r_3_5": "5914052172687/1000000000000",
      "r_49_100": "2948397165579/500000000000",
      "r_51_100": "2948487940013/500000000000",
      "r_9_20": "588617567559/100000000000",
      "sharp": "5900432031/1000000000",
      "sharp_bins": [
        "5905902163793/1000000000000",
        "2952731220979/500000000000",
        "2952504998961/500000000000",
        "369033993939/62500000000",
        "5904064130097/1000000000000",
        "184486560277/31250000000",
        "2951530293061/500000000000",
        "295126793881/50000000000",
        "5901995088683/1000000000000",
        "5901437613187/1000000000000",
        "2950431376503/500000000000",
        "5900432031/1000000000",
        "5900432031/1000000000",
        "5900432031/1000000000",
        "5900432031/1000000000",
        "5900432031/1000000000"
      ]
    },
    {
      "r_107_200": "1175591797241/200000000000",
      "r_113_200": "1470522386273/250000000000",
      "r_19_40": "2935445419/500000000",
      "r_1_2": "2936056995011/500000000000",
      "r_21_40": "5876408279261/1000000000000",
      "r_23_40": "5887907481463/1000000000000",
      "r_3_5": "5891018645867/1000000000000",
      "r_49_100": "5873734180559/1000000000000",
      "r_51_100": "1174780596983/200000000000",
      "r_9_20": "2931687245963/500000000000",
      "sharp": "2938770262009/500000000000",
      "sharp_bins": [
        "5882905250951/1000000000000",
        "5882462483973/1000000000000",
        "735250863347/125000000000",
        "1470384396127/250000000000",
        "5881054362159/1000000000000",
        "5880556735217/1000000000000",
        "5880043933687/1000000000000",
        "5879515467493/1000000000000",
        "5878970799099/1000000000000",
        "5878409264049/1000000000000",
        "1469457493027/250000000000",
        "2938770262009/500000000000",
        "2938770262009/500000000000",
        "2938770262009/500000000000",
        "2938770262009/500000000000",
        "2938770262009/500000000000"
      ]
    },
    {
      "r_107_200": "367707172353/62500000000",
      "r_113_200": "588745647983/100000000000",
      "r_19_40": "1469052736851/250000000000",
      "r_1_2": "2938729069883/500000000000",
      "r_21_40": "1176352105661/200000000000",
      "r_23_40": "1473313659487/250000000000",
      "r_3_5": "1179274693003/200000000000",
      "r_49_100": "734882219623/125000000000",
      "r_51_100": "2939625118781/500000000000",
      "r_9_20": "5868703930501/1000000000000",
      "sharp": "5882871279977/1000000000000",
      "sharp_bins": [
        "5888276668251/1000000000000",
        "1177566495999/200000000000",
        "5887375474153/1000000000000",
        "117738094359/20000000000",
        "2943210028399/500000000000",
        "5885920987327/1000000000000",
        "588540674141/100000000000",
        "367804801891/62500000000",
        "5884330717681/1000000000000",
        "1176753548333/200000000000",
        "1470796753919/250000000000",
        "5882871279977/1000000000000",
        "5882871279977/1000000000000",
        "5882871279977/1000000000000",
        "5882871279977/1000000000000",
        "5882871279977/1000000000000"
      ]
    },
    {
      "r_107_200": "1177725964231/200000000000",
      "r_113_200": "5892782390973/1000000000000",
      "r_19_40": "588149105927/100000000000",
      "r_1_2": "1176552404069/200000000000",
      "r_21_40": "367942011689/62500000000",
      "r_23_40": "5898560593847/1000000000000",
      "r_3_5": "5901686870339/1000000000000",
      "r_49_100": "2942170567683/500000000000",
      "r_51_100": "5884557088113/1000000000000",
      "r_9_20": "29369968751/5000000000",
      "sharp": "2944080781777/500000000000",
      "sharp_bins": [
        "1473401778971/250000000000",
        "2946580770013/500000000000",
        "1473175785063/250000000000",
        "235689239437/40000000000",
        "5891744922877/1000000000000",
        "1472811112227/250000000000",
        "2945364398901/500000000000",
        "235607899283/40000000000",
        "2944824983461/500000000000",
        "736135699097/125000000000",
        "5888503476827/1000000000000",
        "2944080781777/500000000000",
        "2944080781777/500000000000",
        "2944080781777/500000000000",
        "2944080781777/500000000000",
        "2944080781777/500000000000"
      ]
    },
    {
      "r_107_200": "1172972034301/200000000000",
      "r_113_200": "1467260799609/250000000000",
      "r_19_40": "5857828089547/1000000000000",
      "r_1_2": "2929496984589/500000000000",
      "r_21_40": "293164547093/50000000000",
      "r_23_40": "5874780428601/1000000000000",
      "r_3_5": "5877924115267/1000000000000",
      "r_49_100": "5860591511857/1000000000000",
      "r_51_100": "2930378601973/500000000000",
      "r_9_20": "5850506074607/1000000000000",
      "sharp": "1466135392847/250000000000",
      "sharp_bins": [
        "2934939491743/500000000000",
        "366839392159/62500000000",
        "2934484286697/500000000000",
        "5868493207163/1000000000000",
        "2934001822039/500000000000",
        "293374977173/50000000000",
        "5866980302181/1000000000000",
        "5866445311879/1000000000000",
        "1466473426471/250000000000",
        "5865325054579/1000000000000",
        "1466184699921/250000000000",
        "1466135392847/250000000000",
        "1466135392847/250000000000",
        "1466135392847/250000000000",
        "1466135392847/250000000000",
        "1466135392847/250000000000"
      ]
    },
    {
      "r_107_200": "5870473708143/1000000000000",
      "r_113_200": "1174933355693/200000000000",
      "r_19_40": "366463020361/62500000000",
      "r_1_2": "5864596816671/1000000000000",
      "r_21_40": "5868901274461/1000000000000",
      "r_23_40": "1470096328059/250000000000",
      "r_3_5": "367720974669/62500000000",
      "r_49_100": "2933087532153/500000000000",
      "r_51_100": "2933181480757/500000000000",
      "r_9_20": "585609490159/100000000000",
      "sharp": "1467532871497/250000000000",
      "sharp_bins": [
        "5875511783467/1000000000000",
        "1468765455517/250000000000",
        "2937299429267/500000000000",
        "91783159709/15625000000",
        "2936815689981/500000000000",
        "1174625198879/200000000000",
        "2936302731451/500000000000",
        "2936034589281/500000000000",
        "2935758139469/500000000000",
        "366934145869/62500000000",
        "2935179393087/500000000000",
        "1467532871497/250000000000",
        "1467532871497/250000000000",
        "1467532871497/250000000000",
        "1467532871497/250000000000",
        "1467532871497/250000000000"
      ]
    },
    {
      "r_107_200": "5875894502031/1000000000000",
      "r_113_200": "58800989051/10000000000",
      "r_19_40": "5868793580021/1000000000000",
      "r_1_2": "5870005786569/1000000000000",
      "r_21_40": "5874318500801/1000000000000",
      "r_23_40": "5885798639029/1000000000000",
      "r_3_5": "2944478422217/500000000000",
      "r_49_100": "2935782007627/500000000000",
      "r_51_100": "5871775130973/1000000000000",
      "r_9_20": "5861488527883/1000000000000",
      "sharp": "367220477977/62500000000",
      "sharp_bins": [
        "5880948567507/1000000000000",
        "5880497158577/1000000000000",
        "147000818521/25000000000",
        "1469888661081/250000000000",
        "146976558491/25000000000",
        "5878555487717/1000000000000",
        "734754186031/125000000000",
        "5877495735863/1000000000000",
        "5876941372431/1000000000000",
        "1175273993489/200000000000",
        "5875780964723/1000000000000",
        "367220477977/62500000000",
        "367220477977/62500000000",
        "367220477977/62500000000",
        "367220477977/62500000000",
        "367220477977/62500000000"
      ]
    },
    {
      "r_107_200": "5881274253251/1000000000000",
      "r_113_200": "5885489662927/1000000000000",
      "r_19_40": "367133656651/62500000000",
      "r_1_2": "5875374162199/1000000000000",
      "r_21_40": "5879694805603/1000000000000",
      "r_23_40": "5891170412057/1000000000000",
      "r_3_5": "2947168159083/500000000000",
      "r_49_100": "5876912438919/1000000000000",
      "r_51_100": "2938573286233/500000000000",
      "r_9_20": "2933421102963/500000000000",
      "sharp": "5880882992349/1000000000000",
      "sharp_bins": [
        "5886343776699/1000000000000",
        "588589095533/100000000000",
        "294271255977/50000000000",
        "1176989120183/200000000000",
        "2942225935667/500000000000",
        "588394359257/100000000000",
        "2941710082907/500000000000",
        "235315239491/40000000000",
        "5882325203131/1000000000000",
        "5881752382547/1000000000000",
        "73514524631/12500000000",
        "5880882992349/1000000000000",
        "5880882992349/1000000000000",
        "5880882992349/1000000000000",
        "5880882992349/1000000000000",
        "5880882992349/1000000000000"
      ]
    },
    {
      "r_107_200": "5886613251179/1000000000000",
      "r_113_200": "2945419672133/500000000000",
      "r_19_40": "5879443389533/1000000000000",
      "r_1_2": "735087778537/125000000000",
      "r_21_40": "735628809631/125000000000",
      "r_23_40": "5896500929239/1000000000000",
      "r_3_5": "5899674315769/1000000000000",
      "r_49_100": "1176444124437/200000000000",
      "r_51_100": "5882477572161/1000000000000",
      "r_9_20": "5872156213491/1000000000000",
      "sharp": "5886197810097/1000000000000",
      "sharp_bins": [
        "2945848914681/500000000000",
        "5891243630301/1000000000000",
        "2945388206123/500000000000",
        "2945147754191/500000000000",
        "2944900195941/500000000000",
        "5889290725377/1000000000000",
        "5888765911587/1000000000000",
        "5888225348333/1000000000000",
        "58876681861/10000000000",
        "5887093993777/1000000000000",
        "1177300443499/200000000000",
        "5886197810097/1000000000000",
        "5886197810097/1000000000000",
        "5886197810097/1000000000000",
        "5886197810097/1000000000000",
        "5886197810097/1000000000000"
      ]
    },
    {
      "r_107_200": "2945955765371/500000000000",
      "r_113_200": "5896147985769/1000000000000",
      "r_19_40": "5884708261777/1000000000000",
      "r_1_2": "5885990016783/1000000000000",
      "r_21_40": "5890325549311/1000000000000",
      "r_23_40": "1475447557917/250000000000",
      "r_3_5": "738121359923/125000000000",
      "r_49_100": "5887488599023/1000000000000",
      "r_51_100": "1471942040733/250000000000",
      "r_9_20": "5877430577893/1000000000000",
      "sharp": "1178294427363/200000000000",
      "sharp_bins": [
        "147425269321/25000000000",
        "1474138807671/250000000000",
        "737010833249/125000000000",
        "1179120882717/200000000000",
        "5895107947957/1000000000000",
        "2947298466307/500000000000",
        "736758846479/125000000000",
        "1473382216269/250000000000",
        "2946485183569/500000000000",
        "147309871167/25000000000",
        "2945900875521/500000000000",
        "1178294427363/200000000000",
        "1178294427363/200000000000",
        "1178294427363/200000000000",
        "1178294427363/200000000000",
        "1178294427363/200000000000"
      ]
    },
    {
      "r_107_200": "5868283570219/1000000000000",
      "r_113_200": "9175861137/1562500000",
      "r_19_40": "5861225789419/1000000000000",
      "r_1_2": "1172480591701/200000000000",
      "r_21_40": "1173337194951/200000000000",
      "r_23_40": "1469538391449/250000000000",
      "r_3_5": "5881351330753/1000000000000",
      "r_49_100": "5863920397057/1000000000000",
      "r_51_100": "2932062345267/500000000000",
      "r_9_20": "2927060451609/500000000000",
      "sharp": "1466998415011/250000000000",
      "sharp_bins": [
        "2867883353/488281250",
        "5872966408557/1000000000000",
        "5872494550883/1000000000000",
        "5872009048221/1000000000000",
        "2935754608451/500000000000",
        "366937162541/62500000000",
        "5870464597491/1000000000000",
        "5869918544551/1000000000000",
        "5869356056029/1000000000000",
        "5868776499257/1000000000000",
        "1467044761089/250000000000",
        "1466998415011/250000000000",
        "1466998415011/250000000000",
        "1466998415011/250000000000",
        "1466998415011/250000000000",
        "1466998415011/250000000000"
      ]
    },
    {
      "r_107_200": "367108441737/62500000000",
      "r_113_200": "5878013729837/1000000000000",
      "r_19_40": "5866642643781/1000000000000",
      "r_1_2": "2933921445129/500000000000",
      "r_21_40": "1174426799863/200000000000",
      "r_23_40": "36772488367/6250000000",
      "r_3_5": "2943401899211/500000000000",
      "r_49_100": "5869340950787/1000000000000",
      "r_51_100": "5869567800307/1000000000000",
      "r_9_20": "732443199491/125000000000",
      "sharp": "1468355293683/250000000000",
      "sharp_bins": [
        "183715542301/31250000000",
        "5878437233207/1000000000000",
        "5877963948341/1000000000000",
        "1469369253617/250000000000",
        "73462196869/12500000000",
        "2938229849211/500000000000",
        "5875928261779/1000000000000",
        "293769038939/50000000000",
        "5874816863337/1000000000000",
        "587423588463/100000000000",
        "2936818508083/500000000000",
        "1468355293683/250000000000",
        "1468355293683/250000000000",
        "1468355293683/250000000000",
        "1468355293683/250000000000",
        "1468355293683/250000000000"
      ]
    },
    {
      "r_107_200": "5879139448567/1000000000000",
      "r_113_200": "5883428943051/1000000000000",
      "r_19_40": "1174402595953/200000000000",
      "r_1_2": "5873236095491/1000000000000",
      "r_21_40": "2938767506067/500000000000",
      "r_23_40": "5888995138749/1000000000000",
      "r_3_5": "235688340923/40000000000",
      "r_49_100": "5874714812707/1000000000000",
      "r_51_100": "2937482034277/500000000000",
      "r_9_20": "5864924120203/1000000000000",
      "sharp": "117576034821/20000000000",
      "sharp_bins": [
        "5884316987009/1000000000000",
        "5883855464981/1000000000000",
        "5883380774571/1000000000000",
        "5882892432377/1000000000000",
        "2941194878989/500000000000",
        "2940936148759/500000000000",
        "1470334863553/250000000000",
        "2940395284663/500000000000",
        "5880225256541/1000000000000",
        "2939821443459/500000000000",
        "47032341099/8000000000",
        "117576034821/20000000000",
        "117576034821/20000000000",
        "117576034821/20000000000",
        "117576034821/20000000000",
        "117576034821/20000000000"
      ]
    },
    {
      "r_107_200": "5884502649079/1000000000000",
      "r_113_200": "1472200660887/250000000000",
      "r_19_40": "183666963939/31250000000",
      "r_1_2": "5878588569093/1000000000000",
      "r_21_40": "5882894967607/1000000000000",
      "r_23_40": "2947175221393/500000000000",
      "r_3_5": "5897571323127/1000000000000",
      "r_49_100": "5880048010093/1000000000000",
      "r_51_100": "2940159737203/500000000000",
      "r_9_20": "5870262544143/1000000000000",
      "sharp": "5884141344937/1000000000000",
      "sharp_bins": [
        "1472423754697/250000000000",
        "184038504097/31250000000",
        "5888756072143/1000000000000",
        "1472066589923/250000000000",
        "5887762315017/1000000000000",
        "5887243485501/1000000000000",
        "5886709276977/1000000000000",
        "5886159032813/1000000000000",
        "5885592366507/1000000000000",
        "235400346041/40000000000",
        "1176881413343/200000000000",
        "5884141344937/1000000000000",
        "5884141344937/1000000000000",
        "5884141344937/1000000000000",
        "5884141344937/1000000000000",
        "5884141344937/1000000000000"
      ]
    },
    {
      "r_107_200": "1177965043439/200000000000",
      "r_113_200": "2947067691787/500000000000",
      "r_19_40": "91916137237/15625000000",
      "r_1_2": "5883900852519/1000000000000",
      "r_21_40": "588821441189/100000000000",
      "r_23_40": "1474916152413/250000000000",
      "r_3_5": "590289276041/100000000000",
      "r_49_100": "2942670543247/500000000000",
      "r_51_100": "91963040019/15625000000",
      "r_9_20": "293778070001/50000000000",
      "sharp": "368090033397/62500000000",
      "sharp_bins": [
        "589503188737/100000000000",
        "5894567669599/1000000000000",
        "2947045139343/500000000000",
        "184174976051/31250000000",
        "235723754297/40000000000",
        "5892573698711/1000000000000",
        "2946019082973/500000000000",
        "5891486604627/1000000000000",
        "5890918628111/1000000000000",
        "2945166805649/500000000000",
        "5889730737981/1000000000000",
        "368090033397/62500000000",
        "368090033397/62500000000",
        "368090033397/62500000000",
        "368090033397/62500000000",
        "368090033397/62500000000"
      ]
    },
    {
      "r_107_200": "370173495527/62500000000",
      "r_113_200": "5927068830969/1000000000000",
      "r_19_40": "1183077045877/200000000000",
      "r_1_2": "5916799621279/1000000000000",
      "r_21_40": "592117288093/100000000000",
      "r_23_40": "2966295861331/500000000000",
      "r_3_5": "741976533833/125000000000",
      "r_49_100": "5918180524781/1000000000000",
      "r_51_100": "5918592128871/1000000000000",
      "r_9_20": "1477042881371/250000000000",
      "sharp": "2961098481499/500000000000",
      "sharp_bins": [
        "148198909569/25000000000",
        "2963746687361/500000000000",
        "5927017344879/1000000000000",
        "5926527638669/1000000000000",
        "2963011869547/500000000000",
        "1185101063037/200000000000",
        "5924971781223/1000000000000",
        "1481105636787/250000000000",
        "2961928396817/500000000000",
        "740409261129/125000000000",
        "740334236079/125000000000",
        "2961098481499/500000000000",
        "2961098481499/500000000000",
        "2961098481499/500000000000",
        "2961098481499/500000000000",
        "2961098481499/500000000000"
      ]
    },
    {
      "r_107_200": "5900333956277/1000000000000",
      "r_113_200": "1180932725383/200000000000",
      "r_19_40": "589307810687/100000000000",
      "r_1_2": "2947195101151/500000000000",
      "r_21_40": "5898717222827/1000000000000",
      "r_23_40": "5910155199909/1000000000000",
      "r_3_5": "5913397351971/1000000000000",
      "r_49_100": "5895792169157/1000000000000",
      "r_51_100": "1474032292813/250000000000",
      "r_9_20": "735753196747/125000000000",
      "sharp": "368743941637/62500000000",
      "sharp_bins": [
        "369098049839/62500000000",
        "738137750829/125000000000",
        "2952311021097/500000000000",
        "5904128425621/1000000000000",
        "295181024173/50000000000",
        "1475774441737/250000000000",
        "5902559689813/1000000000000",
        "590200560189/100000000000",
        "1475358779097/250000000000",
        "5900847612159/1000000000000",
        "2950121139973/500000000000",
        "368743941637/62500000000",
        "368743941637/62500000000",
        "368743941637/62500000000",
        "368743941637/62500000000",
        "368743941637/62500000000"
      ]
    },
    {
      "r_107_200": "2938453647909/500000000000",
      "r_113_200": "183789714297/31250000000",
      "r_19_40": "2934915723587/500000000000",
      "r_1_2": "1174208212461/200000000000",
      "r_21_40": "293763893261/50000000000",
      "r_23_40": "5886725268729/1000000000000",
      "r_3_5": "5889986773021/1000000000000",
      "r_49_100": "5872461968853/1000000000000",
      "r_51_100": "587272466633/100000000000",
      "r_9_20": "586294676001/100000000000",
      "sharp": "734578066367/125000000000",
      "sharp_bins": [
        "294109647779/50000000000",
        "5881722853521/1000000000000",
        "5881239249961/1000000000000",
        "2940370942347/500000000000",
        "183757191201/31250000000",
        "5879703234909/1000000000000",
        "2939580479493/500000000000",
        "2939301365217/500000000000",
        "734753477983/125000000000",
        "183669866309/31250000000",
        "1175365157087/200000000000",
        "734578066367/125000000000",
        "734578066367/125000000000",
        "734578066367/125000000000",
        "734578066367/125000000000",
        "734578066367/125000000000"
      ]
    },
    {
      "r_107_200": "2941147742329/500000000000",
      "r_113_200": "5886669349089/1000000000000",
      "r_19_40": "734398377747/125000000000",
      "r_1_2": "5876418680063/1000000000000",
      "r_21_40": "1176132579033/200000000000",
      "r_23_40": "5892106110369/1000000000000",
      "r_3_5": "5895375112563/1000000000000",
      "r_49_100": "2938910452241/500000000000",
      "r_51_100": "2939052607529/500000000000",
      "r_9_20": "2934155169459/500000000000",
      "sharp": "294099484453/50000000000",
      "sharp_bins": [
        "1177519120563/200000000000",
        "2943562074317/500000000000",
        "5886639192167/1000000000000",
        "5886140473957/1000000000000",
        "5885627356537/1000000000000",
        "2942549563713/500000000000",
        "5884555510253/1000000000000",
        "47071967571/8000000000",
        "1470854928321/250000000000",
        "2941413147361/500000000000",
        "1470553763307/250000000000",
        "294099484453/50000000000",
        "294099484453/50000000000",
        "294099484453/50000000000",
        "294099484453/50000000000",
        "294099484453/50000000000"
      ]
    },
    {
      "r_107_200": "5887642611053/1000000000000",
      "r_113_200": "5892026441147/1000000000000",
      "r_19_40": "2940251117709/500000000000",
      "r_1_2": "183804864993/31250000000",
      "r_21_40": "588600698677/100000000000",
      "r_23_40": "737180671489/125000000000",
      "r_3_5": "5900721638243/1000000000000",
      "r_49_100": "5883139289199/1000000000000",
      "r_51_100": "5883445018389/1000000000000",
      "r_9_20": "587363391419/100000000000",
      "sharp": "5887313994227/1000000000000",
      "sharp_bins": [
        "5892956904927/1000000000000",
        "589248413521/100000000000",
        "736499732933/125000000000",
        "5891497830991/1000000000000",
        "2945491701087/500000000000",
        "5890453868313/1000000000000",
        "5889908951857/1000000000000",
        "294467404789/50000000000",
        "1472192645117/250000000000",
        "2944087945413/500000000000",
        "5887563391039/1000000000000",
        "5887313994227/1000000000000",
        "5887313994227/1000000000000",
        "5887313994227/1000000000000",
        "5887313994227/1000000000000",
        "5887313994227/1000000000000"
      ]
    },
    {
      "r_107_200": "1178589793573/200000000000",
      "r_113_200": "2948671214913/500000000000",
      "r_19_40": "5885777375261/1000000000000",
      "r_1_2": "2943526174747/500000000000",
      "r_21_40": "5891310431583/1000000000000",
      "r_23_40": "5902743354887/1000000000000",
      "r_3_5": "5906026653797/1000000000000",
      "r_49_100": "2944208706499/500000000000",
      "r_51_100": "2944372182883/500000000000",
      "r_9_20": "5878917767129/1000000000000",
      "sharp": "1178519547971/200000000000",
      "sharp_bins": [
        "5898277153429/1000000000000",
        "1179560620889/200000000000",
        "5897315554717/1000000000000",
        "5896814246313/1000000000000",
        "1179259709099/200000000000",
        "5895767747341/1000000000000",
        "2947610786587/500000000000",
        "736832433451/125000000000",
        "2947040356971/500000000000",
        "5893484798273/1000000000000",
        "5892871086469/1000000000000",
        "1178519547971/200000000000",
        "1178519547971/200000000000",
        "1178519547971/200000000000",
        "1178519547971/200000000000",
        "1178519547971/200000000000"
      ]
    },
    {
      "r_107_200": "5898207165033/1000000000000",
      "r_113_200": "5902609996381/1000000000000",
      "r_19_40": "5891004919537/1000000000000",
      "r_1_2": "736537653417/125000000000",
      "r_21_40": "5896565818029/1000000000000",
      "r_23_40": "5907992748403/1000000000000",
      "r_3_5": "738910364579/125000000000",
      "r_49_100": "5893647781267/1000000000000",
      "r_51_100": "589399581507/100000000000",
      "r_9_20": "5884154343749/1000000000000",
      "sharp": "5897833481491/1000000000000",
      "sharp_bins": [
        "2951774501453/500000000000",
        "236122948071/40000000000",
        "5902584902301/1000000000000",
        "92220036677/15625000000",
        "590156540503/100000000000",
        "2950516687131/500000000000",
        "5900485975273/1000000000000",
        "117998453087/20000000000",
        "2949671348861/500000000000",
        "737343199089/125000000000",
        "5898130706907/1000000000000",
        "5897833481491/1000000000000",
        "5897833481491/1000000000000",
        "5897833481491/1000000000000",
        "5897833481491/1000000000000",
        "5897833481491/1000000000000"
      ]
    },
    {
      "r_107_200": "1174914888609/200000000000",
      "r_113_200": "1469753029607/250000000000",
      "r_19_40": "2933795493971/500000000000",
      "r_1_2": "5868786185033/1000000000000",
      "r_21_40": "5872922245263/1000000000000",
      "r_23_40": "2942178858709/500000000000",
      "r_3_5": "5887667515867/1000000000000",
      "r_49_100": "5870150997711/1000000000000",
      "r_51_100": "5870425850141/1000000000000",
      "r_9_20": "586090718687/100000000000",
      "sharp": "5874347820589/1000000000000",
      "sharp_bins": [
        "183749007387/31250000000",
        "5879489302579/1000000000000",
        "5878996948751/1000000000000",
        "2939245196713/500000000000",
        "367373081891/62500000000",
        "2938716631741/500000000000",
        "5876881639743/1000000000000",
        "2938156923141/500000000000",
        "1468932353281/250000000000",
        "5875127721649/1000000000000",
        "734313504097/125000000000",
        "5874347820589/1000000000000",
        "5874347820589/1000000000000",
        "5874347820589/1000000000000",
        "5874347820589/1000000000000",
        "5874347820589/1000000000000"
      ]
    },
    {
      "r_107_200": "2939994009199/500000000000",
      "r_113_200": "5884435784567/1000000000000",
      "r_19_40": "1174594522109/200000000000",
      "r_1_2": "5874189296311/1000000000000",
      "r_21_40": "734791593777/125000000000",
      "r_23_40": "5889764455437/1000000000000",
      "r_3_5": "1178616347873/200000000000",
      "r_49_100": "734442001059/125000000000",
      "r_51_100": "367239493121/62500000000",
      "r_9_20": "2933148138021/500000000000",
      "sharp": "5879738915591/1000000000000",
      "sharp_bins": [
        "5885396135941/1000000000000",
        "183903620811/31250000000",
        "1176884435263/200000000000",
        "2941957144713/500000000000",
        "1470847969603/250000000000",
        "2941427254189/500000000000",
        "73528769601/12500000000",
        "2940866233443/500000000000",
        "2940573367743/500000000000",
        "1176108751427/200000000000",
        "1175984559021/200000000000",
        "5879738915591/1000000000000",
        "5879738915591/1000000000000",
        "5879738915591/1000000000000",
        "5879738915591/1000000000000",
        "5879738915591/1000000000000"
      ]
    },
    {
      "r_107_200": "1471340089491/250000000000",
      "r_113_200": "184056808443/31250000000",
      "r_19_40": "1175662738257/200000000000",
      "r_1_2": "2939775807019/500000000000",
      "r_21_40": "2941851072869/500000000000",
      "r_23_40": "73689117871/12500000000",
      "r_3_5": "1179690791639/200000000000",
      "r_49_100": "5880880290837/1000000000000",
      "r_51_100": "1470299252709/250000000000",
      "r_9_20": "5871645176011/1000000000000",
      "sharp": "5885088975387/1000000000000",
      "sharp_bins": [
        "5890782375889/1000000000000",
        "1178060161479/200000000000",
        "1177961164131/200000000000",
        "2944648320971/500000000000",
        "736096617987/125000000000",
        "5888234292521/1000000000000",
        "1177536015741/200000000000",
        "1177421942793/200000000000",
        "5886522729687/1000000000000",
        "2942959255517/500000000000",
        "5885296323659/1000000000000",
        "5885088975387/1000000000000",
        "5885088975387/1000000000000",
        "5885088975387/1000000000000",
        "5885088975387/1000000000000",
        "5885088975387/1000000000000"
      ]
    },
    {
      "r_107_200": "1472672941003/250000000000",
      "r_113_200": "2947579340507/500000000000",
      "r_19_40": "5883614527243/1000000000000",
      "r_1_2": "5884873435623/1000000000000",
      "r_21_40": "5889030732723/1000000000000",
      "r_23_40": "2950226475637/500000000000",
      "r_3_5": "5903784485839/1000000000000",
      "r_49_100": "1177236828821/200000000000",
      "r_51_100": "1177304302327/200000000000",
      "r_9_20": "5876954177483/1000000000000",
      "sharp": "5890398302843/1000000000000",
      "sharp_bins": [
        "589612725751/100000000000",
        "5895644427849/1000000000000",
        "5895148182357/1000000000000",
        "2947318875593/500000000000",
        "2947056403267/500000000000",
        "5893572915329/1000000000000",
        "1178603494123/200000000000",
        "736555735759/125000000000",
        "5891857693823/1000000000000",
        "9205081689/1562500000",
        "5890628915553/1000000000000",
        "5890398302843/1000000000000",
        "5890398302843/1000000000000",
        "5890398302843/1000000000000",
        "5890398302843/1000000000000",
        "5890398302843/1000000000000"
      ]
    },
    {
      "r_107_200": "5895982294599/1000000000000",
      "r_113_200": "1180091656121/200000000000",
      "r_19_40": "5888875167493/1000000000000",
      "r_1_2": "1472538703073/250000000000",
      "r_21_40": "5894318567267/1000000000000",
      "r_23_40": "1476433772271/250000000000",
      "r_3_5": "738634174433/125000000000",
      "r_49_100": "368215476269/62500000000",
      "r_51_100": "2945902722743/500000000000",
      "r_9_20": "294111166123/50000000000",
      "sharp": "2947833477447/500000000000",
      "sharp_bins": [
        "295071553581/50000000000",
        "2950473508897/500000000000",
        "118008991031/20000000000",
        "5899937906921/1000000000000",
        "1179882351141/200000000000",
        "2949435332891/500000000000",
        "5898314032371/1000000000000",
        "2948870635667/500000000000",
        "1179430383113/200000000000",
        "5896545354113/1000000000000",
        "2947960428747/500000000000",
        "2947833477447/500000000000",
        "2947833477447/500000000000",
        "2947833477447/500000000000",
        "2947833477447/500000000000",
        "2947833477447/500000000000"
      ]
    },
    {
      "r_107_200": "1475303777823/250000000000",
      "r_113_200": "590569997573/100000000000",
      "r_19_40": "589407849987/100000000000",
      "r_1_2": "2947689379737/500000000000",
      "r_21_40": "1179909753523/200000000000",
      "r_23_40": "591095915937/100000000000",
      "r_3_5": "5914304144131/1000000000000",
      "r_49_100": "2948326831431/500000000000",
      "r_51_100": "5897031868233/1000000000000",
      "r_9_20": "5887435438269/1000000000000",
      "sharp": "2950438987797/500000000000",
      "sharp_bins": [
        "590667683147/100000000000",
        "2953095784947/500000000000",
        "5905692900529/1000000000000",
        "2952590030647/500000000000",
        "5904652723641/1000000000000",
        "369006903527/62500000000",
        "5903552657089/1000000000000",
        "5902978743679/1000000000000",
        "5902388249907/1000000000000",
        "5901780566813/1000000000000",
        "2950577483699/500000000000",
        "2950438987797/500000000000",
        "2950438987797/500000000000",
        "2950438987797/500000000000",
        "2950438987797/500000000000",
        "2950438987797/500000000000"
      ]
    },
    {
      "r_107_200": "2938788420657/500000000000",
      "r_113_200": "5882098105029/1000000000000",
      "r_19_40": "733837066577/125000000000",
      "r_1_2": "5871897415929/1000000000000",
      "r_21_40": "2937965845523/500000000000",
      "r_23_40": "2943660989769/500000000000",
      "r_3_5": "5890687707503/1000000000000",
      "r_49_100": "2936595144171/500000000000",
      "r_51_100": "1174699301239/200000000000",
      "r_9_20": "5864217335303/1000000000000",
      "sharp": "5877385684271/1000000000000",
      "sharp_bins": [
        "1470773252371/250000000000",
        "1470650959651/250000000000",
        "2941050476187/500000000000",
        "5881584035201/1000000000000",
        "5881052577317/1000000000000",
        "367531619733/62500000000",
        "5879943634127/1000000000000",
        "587936517979/100000000000",
        "1175753996299/200000000000",
        "5878157383013/1000000000000",
        "2938763388411/500000000000",
        "5877385684271/1000000000000",
        "5877385684271/1000000000000",
        "5877385684271/1000000000000",
        "5877385684271/1000000000000",
        "5877385684271/1000000000000"
      ]
    },
    {
      "r_107_200": "735371867003/125000000000",
      "r_113_200": "1471876428553/250000000000",
      "r_19_40": "587606395833/100000000000",
      "r_1_2": "5877285539187/1000000000000",
      "r_21_40": "5881326889197/1000000000000",
      "r_23_40": "736589146327/125000000000",
      "r_3_5": "1474021527473/250000000000",
      "r_49_100": "5878560943583/1000000000000",
      "r_51_100": "1469721857813/250000000000",
      "r_9_20": "91712375813/15625000000",
      "sharp": "735345252913/125000000000",
      "sharp_bins": [
        "5888504708333/1000000000000",
        "5888014259443/1000000000000",
        "5887510099493/1000000000000",
        "2943495956523/500000000000",
        "235458367673/40000000000",
        "735738909467/125000000000",
        "4708278199/800000000",
        "2942384029921/500000000000",
        "2942085819773/500000000000",
        "367722364611/62500000000",
        "1470731509241/250000000000",
        "735345252913/125000000000",
        "735345252913/125000000000",
        "735345252913/125000000000",
        "735345252913/125000000000",
        "735345252913/125000000000"
      ]
    },
    {
      "r_107_200": "2944165960179/500000000000",
      "r_113_200": "736608983043/125000000000",
      "r_19_40": "2940695476301/500000000000",
      "r_1_2": "2941316492317/500000000000",
      "r_21_40": "1177336220419/200000000000",
      "r_23_40": "5898062722131/1000000000000",
      "r_3_5": "92210041051/15625000000",
      "r_49_100": "2941945493027/500000000000",
      "r_51_100": "1471059389131/250000000000",
      "r_9_20": "1174985335731/200000000000",
      "sharp": "736012180541/125000000000",
      "sharp_bins": [
        "5893874861501/1000000000000",
        "2946691586453/500000000000",
        "5892877778543/1000000000000",
        "1473089590791/250000000000",
        "5891824420003/1000000000000",
        "5891275291879/1000000000000",
        "5890710563079/1000000000000",
        "5890129684303/1000000000000",
        "736191510983/125000000000",
        "2944458560923/500000000000",
        "2944142091331/500000000000",
        "736012180541/125000000000",
        "736012180541/125000000000",
        "736012180541/125000000000",
        "736012180541/125000000000",
        "736012180541/125000000000"
      ]
    },
    {
      "r_107_200": "5893648095531/1000000000000",
      "r_113_200": "2949098430139/500000000000",
      "r_19_40": "2943338905739/500000000000",
      "r_1_2": "2943970024341/500000000000",
      "r_21_40": "589199462957/100000000000",
      "r_23_40": "2951685472091/500000000000",
      "r_3_5": "5906757572187/1000000000000",
      "r_49_100": "5889180713963/1000000000000",
      "r_51_100": "294477358989/50000000000",
      "r_9_20": "588022150503/100000000000",
      "sharp": "2946696124579/500000000000",
      "sharp_bins": [
        "5899203774627/1000000000000",
        "5898710884267/1000000000000",
        "5898204294423/1000000000000",
        "5897683690057/1000000000000",
        "1179429713189/200000000000",
        "2948299133911/500000000000",
        "1179206476067/200000000000",
        "5895450355929/1000000000000",
        "2947425814361/500000000000",
        "2947117774497/500000000000",
        "1473400378791/250000000000",
        "2946696124579/500000000000",
        "2946696124579/500000000000",
        "2946696124579/500000000000",
        "2946696124579/500000000000",
        "2946696124579/500000000000"
      ]
    },
    {
      "r_107_200": "2949456806281/500000000000",
      "r_113_200": "2951735468221/500000000000",
      "r_19_40": "5891914526569/1000000000000",
      "r_1_2": "736649599563/125000000000",
      "r_21_40": "5897257597409/1000000000000",
      "r_23_40": "5908628078357/1000000000000",
      "r_3_5": "92375332297/15625000000",
      "r_49_100": "36840125949/6250000000",
      "r_51_100": "235792255601/40000000000",
      "r_9_20": "36784165533/6250000000",
      "sharp": "1474659130209/250000000000",
      "sharp_bins": [
        "1476120480473/250000000000",
        "2951993928311/500000000000",
        "2951740049627/500000000000",
        "5902958334997/1000000000000",
        "1475605515047/250000000000",
        "5901870623501/1000000000000",
        "236052144399/40000000000",
        "5900720473833/1000000000000",
        "5900120651021/1000000000000",
        "5899503494051/1000000000000",
        "1474717100843/250000000000",
        "1474659130209/250000000000",
        "1474659130209/250000000000",
        "1474659130209/250000000000",
        "1474659130209/250000000000",
        "1474659130209/250000000000"
      ]
    },
    {
      "r_107_200": "5904131179047/1000000000000",
      "r_113_200": "5908696784071/1000000000000",
      "r_19_40": "5897103839031/1000000000000",
      "r_1_2": "5898405951217/1000000000000",
      "r_21_40": "5902472717803/1000000000000",
      "r_23_40": "369614801297/62500000000",
      "r_3_5": "147930909767/25000000000",
      "r_49_100": "58996120353/10000000000",
      "r_51_100": "2950008953049/500000000000",
      "r_9_20": "5890664362163/1000000000000",
      "sharp": "2951916492413/500000000000",
      "sharp_bins": [
        "2954855779309/500000000000",
        "1181843269367/200000000000",
        "5908707451403/1000000000000",
        "2954092278903/500000000000",
        "5907647163967/1000000000000",
        "1476773655377/250000000000",
        "1476631628977/250000000000",
        "2952971151593/500000000000",
        "1476335355287/250000000000",
        "5904723224561/1000000000000",
        "184502722373/31250000000",
        "2951916492413/500000000000",
        "2951916492413/500000000000",
        "2951916492413/500000000000",
        "2951916492413/500000000000",
        "2951916492413/500000000000"
      ]
    },
    {
      "r_107_200": "5909308793019/1000000000000",
      "r_113_200": "5913882344063/1000000000000",
      "r_19_40": "5902253859109/1000000000000",
      "r_1_2": "5903575567801/1000000000000",
      "r_21_40": "5907648005563/1000000000000",
      "r_23_40": "184968909871/31250000000",
      "r_3_5": "5922410830547/1000000000000",
      "r_49_100": "92261944583/15625000000",
      "r_51_100": "738148720901/125000000000",
      "r_9_20": "368488953983/62500000000",
      "sharp": "5908989691849/1000000000000",
      "sharp_bins": [
        "1182980139859/200000000000",
        "295720218903/50000000000",
        "1182778876513/200000000000",
        "5913370398599/1000000000000",
        "1478207981423/250000000000",
        "236491132737/40000000000",
        "2955854581373/500000000000",
        "5911123916499/1000000000000",
        "738815252421/125000000000",
        "5909902828403/1000000000000",
        "5909265748197/1000000000000",
        "5908989691849/1000000000000",
        "5908989691849/1000000000000",
        "5908989691849/1000000000000",
        "5908989691849/1000000000000",
        "5908989691849/1000000000000"
      ]
    },
    {
      "r_107_200": "5885876725103/1000000000000",
      "r_113_200": "5890478697433/1000000000000",
      "r_19_40": "5879103395137/1000000000000",
      "r_1_2": "1176065549269/200000000000",
      "r_21_40": "73553347117/12500000000",
      "r_23_40": "5895568303399/1000000000000",
      "r_3_5": "5760739531/976562500",
      "r_49_100": "5881534657203/1000000000000",
      "r_51_100": "1470472314729/250000000000",
      "r_9_20": "5872831994267/1000000000000",
      "sharp": "5885691424093/1000000000000",
      "sharp_bins": [
        "2945757740827/500000000000",
        "1472753741451/250000000000",
        "5890500773781/1000000000000",
        "5889972341351/1000000000000",
        "1472357317009/250000000000",
        "1177774207653/200000000000",
        "18400928357/3125000000",
        "1471926726713/250000000000",
        "5887099884627/1000000000000",
        "735809427821/125000000000",
        "5885835483161/1000000000000",
        "5885691424093/1000000000000",
        "5885691424093/1000000000000",
        "5885691424093/1000000000000",
        "5885691424093/1000000000000",
        "5885691424093/1000000000000"
      ]
    },
    {
      "r_107_200": "47129750659/8000000000",
      "r_113_200": "2947914690703/500000000000",
      "r_19_40": "5884416701149/1000000000000",
      "r_1_2": "2942830369079/500000000000",
      "r_21_40": "2944803614593/500000000000",
      "r_23_40": "590090288353/100000000000",
      "r_3_5": "1476084629389/250000000000",
      "r_49_100": "588685086407/100000000000",
      "r_51_100": "1471806202893/250000000000",
      "r_9_20": "1469538186099/250000000000",
      "sharp": "1472753166817/250000000000",
      "sharp_bins": [
        "1474217503909/250000000000",
        "5896368321651/1000000000000",
        "736981619787/125000000000",
        "2947661681911/500000000000",
        "368423696149/62500000000",
        "5894219767857/1000000000000",
        "5893644676287/1000000000000",
        "1178610679217/200000000000",
        "5892445277957/1000000000000",
        "5891819738873/1000000000000",
        "2945589369811/500000000000",
        "1472753166817/250000000000",
        "1472753166817/250000000000",
        "1472753166817/250000000000",
        "1472753166817/250000000000",
        "1472753166817/250000000000"
      ]
    },
    {
      "r_107_200": "2948259019909/500000000000",
      "r_113_200": "1475284207899/250000000000",
      "r_19_40": "184052741771/31250000000",
      "r_1_2": "2945475616139/500000000000",
      "r_21_40": "5894903905543/1000000000000",
      "r_23_40": "5906194056559/1000000000000",
      "r_3_5": "1181927223007/200000000000",
      "r_49_100": "5892124631669/1000000000000",
      "r_51_100": "5892517753137/1000000000000",
      "r_9_20": "5883431543551/1000000000000",
      "sharp": "58962911833/10000000000",
      "sharp_bins": [
        "2951090782581/500000000000",
        "5901678729941/1000000000000",
        "2950581116579/500000000000",
        "2950315757777/500000000000",
        "5900086177947/1000000000000",
        "5899525707689/1000000000000",
        "1474737382673/250000000000",
        "5898357180907/1000000000000",
        "368609250703/62500000000",
        "2948560720337/500000000000",
        "2948239714073/500000000000",
        "58962911833/10000000000",
        "58962911833/10000000000",
        "58962911833/10000000000",
        "58962911833/10000000000",
        "58962911833/10000000000"
      ]
    },
    {
      "r_107_200": "368860067117/62500000000",
      "r_113_200": "2953193942901/500000000000",
      "r_19_40": "294745150567/50000000000",
      "r_1_2": "5896185838227/1000000000000",
      "r_21_40": "5900144490533/1000000000000",
      "r_23_40": "591142866971/100000000000",
      "r_3_5": "5914877027293/1000000000000",
      "r_49_100": "5897342514523/1000000000000",
      "r_51_100": "5897754725607/1000000000000",
      "r_9_20": "5888654849861/1000000000000",
      "sharp": "5901513605727/1000000000000",
      "sharp_bins": [
        "590743620417/100000000000",
        "73836653107/12500000000",
        "5906414640367/1000000000000",
        "2952941411419/500000000000",
        "2952668198747/500000000000",
        "1476193713297/250000000000",
        "5904197617733/1000000000000",
        "2951802113321/500000000000",
        "5902994035071/1000000000000",
        "5902366463999/1000000000000",
        "5901723470389/1000000000000",
        "5901513605727/1000000000000",
        "5901513605727/1000000000000",
        "5901513605727/1000000000000",
        "5901513605727/1000000000000",
        "5901513605727/1000000000000"
      ]
    },
    {
      "r_107_200": "59069637343/10000000000",
      "r_113_200": "2955799111999/500000000000",
      "r_19_40": "1475019640773/250000000000",
      "r_1_2": "1180276095979/200000000000",
      "r_21_40": "2952672410211/500000000000",
      "r_23_40": "5916622403521/1000000000000",
      "r_3_5": "740009602057/125000000000",
      "r_49_100": "2951260251801/500000000000",
      "r_51_100": "2951475809221/500000000000",
      "r_9_20": "5893838747231/1000000000000",
      "sharp": "2953347921281/500000000000",
      "sharp_bins": [
        "5912650169927/1000000000000",
        "2956072565933/500000000000",
        "1477906612787/250000000000",
        "184721674173/31250000000",
        "2955273050637/500000000000",
        "23639934099/4000000000",
        "184668914803/31250000000",
        "2954405442603/500000000000",
        "184631241147/31250000000",
        "590757119121/100000000000",
        "2953463631781/500000000000",
        "2953347921281/500000000000",
        "2953347921281/500000000000",
        "2953347921281/500000000000",
        "2953347921281/500000000000",
        "2953347921281/500000000000"
      ]
    },
    {
      "r_107_200": "5912126573521/1000000000000",
      "r_113_200": "2958384201827/500000000000",
      "r_19_40": "1476303734239/250000000000",
      "r_1_2": "2953267851747/500000000000",
      "r_21_40": "2955252722917/500000000000",
      "r_23_40": "2960887910687/500000000000",
      "r_3_5": "370327253091/62500000000",
      "r_49_100": "2953829573341/500000000000",
      "r_51_100": "2954054489803/500000000000",
      "r_9_20": "5898983773421/1000000000000",
      "sharp": "1182367689253/200000000000",
      "sharp_bins": [
        "5917823761777/1000000000000",
        "5917317678827/1000000000000",
        "1479199491019/250000000000",
        "369766504113/62500000000",
        "369732224189/62500000000",
        "1183030403933/200000000000",
        "5914572795411/1000000000000",
        "5913977452951/1000000000000",
        "2956682676001/500000000000",
        "1478183979411/250000000000",
        "5912091102467/1000000000000",
        "1182367689253/200000000000",
        "1182367689253/200000000000",
        "1182367689253/200000000000",
        "1182367689253/200000000000",
        "1182367689253/200000000000"
      ]
    },
    {
      "r_107_200": "2944360635137/500000000000",
      "r_113_200": "1473337920869/250000000000",
      "r_19_40": "2941044135721/500000000000",
      "r_1_2": "235332534163/40000000000",
      "r_21_40": "5887152858983/1000000000000",
      "r_23_40": "5898327366189/1000000000000",
      "r_3_5": "1180362452049/200000000000",
      "r_49_100": "5884454501539/1000000000000",
      "r_51_100": "2942417410773/500000000000",
      "r_9_20": "1469003371551/250000000000",
      "sharp": "5888524093199/1000000000000",
      "sharp_bins": [
        "5894426246417/1000000000000",
        "5893915758369/1000000000000",
        "5893391456573/1000000000000",
        "294642647529/50000000000",
        "5892299727009/1000000000000",
        "58917312309/10000000000",
        "5891147003453/1000000000000",
        "2945273207523/500000000000",
        "1177985863747/200000000000",
        "1472326445259/250000000000",
        "5888680400013/1000000000000",
        "5888524093199/1000000000000",
        "5888524093199/1000000000000",
        "5888524093199/1000000000000",
        "5888524093199/1000000000000",
        "5888524093199/1000000000000"
      ]
    },
    {
      "r_107_200": "23023628141/3906250000",
      "r_113_200": "368667953079/62500000000",
      "r_19_40": "5887388156127/1000000000000",
      "r_1_2": "5888632179147/1000000000000",
      "r_21_40": "5892477862821/1000000000000",
      "r_23_40": "2951823649769/500000000000",
      "r_3_5": "369196157347/62500000000",
      "r_49_100": "2944878572763/500000000000",
      "r_51_100": "73626951157/12500000000",
      "r_9_20": "5881320626371/1000000000000",
      "sharp": "5893831497961/1000000000000",
      "sharp_bins": [
        "5899765363201/1000000000000",
        "2949626880987/500000000000",
        "2949364178441/500000000000",
        "5898188758387/1000000000000",
        "5897634454763/1000000000000",
        "73713311161/12500000000",
        "2948239807717/500000000000",
        "5895877994977/1000000000000",
        "184226871431/31250000000",
        "1473658834923/250000000000",
        "2947004473919/500000000000",
        "5893831497961/1000000000000",
        "5893831497961/1000000000000",
        "5893831497961/1000000000000",
        "5893831497961/1000000000000",
        "5893831497961/1000000000000"
      ]
    },
    {
      "r_107_200": "5899324108563/1000000000000",
      "r_113_200": "5903970321471/1000000000000",
      "r_19_40": "147315907101/25000000000",
      "r_1_2": "1473474772873/250000000000",
      "r_21_40": "2948875364309/500000000000",
      "r_23_40": "1181782914083/200000000000",
      "r_3_5": "1182482388689/200000000000",
      "r_49_100": "294750394859/50000000000",
      "r_51_100": "368464085079/62500000000",
      "r_9_20": "5886576288801/1000000000000",
      "sharp": "1474771694763/250000000000",
      "sharp_bins": [
        "590505238671/100000000000",
        "5904539699933/1000000000000",
        "236160528811/40000000000",
        "590347255913/100000000000",
        "1180583441291/200000000000",
        "5902346610977/1000000000000",
        "368860019807/62500000000",
        "1475289424753/250000000000",
        "5900538612787/1000000000000",
        "5899913094623/1000000000000",
        "5899285728449/1000000000000",
        "1474771694763/250000000000",
        "1474771694763/250000000000",
        "1474771694763/250000000000",
        "1474771694763/250000000000",
        "1474771694763/250000000000"
      ]
    },
    {
      "r_107_200": "2952276273893/500000000000",
      "r_113_200": "369325389461/62500000000",
      "r_19_40": "5897838088183/1000000000000",
      "r_1_2": "5899119489449/1000000000000",
      "r_21_40": "5902976830569/1000000000000",
      "r_23_40": "1182826902971/200000000000",
      "r_3_5": "1183527568113/200000000000",
      "r_49_100": "2950106088413/500000000000",
      "r_51_100": "2950324008261/500000000000",
      "r_9_20": "736473239459/125000000000",
      "sharp": "5904295334433/1000000000000",
      "sharp_bins": [
        "591029170611/100000000000",
        "1181955593123/200000000000",
        "5909250444247/1000000000000",
        "5908708754359/1000000000000",
        "184629762113/31250000000",
        "23076487479/3906250000",
        "5906993521141/1000000000000",
        "5906389944147/1000000000000",
        "2952884960187/500000000000",
        "5905143470109/1000000000000",
        "5904515169747/1000000000000",
        "5904295334433/1000000000000",
        "5904295334433/1000000000000",
        "5904295334433/1000000000000",
        "5904295334433/1000000000000",
        "5904295334433/1000000000000"
      ]
    },
    {
      "r_107_200": "5909740862447/1000000000000",
      "r_113_200": "5914401675397/1000000000000",
      "r_19_40": "737875050073/125000000000",
      "r_1_2": "118086003203/20000000000",
      "r_21_40": "590816292303/100000000000",
      "r_23_40": "2959656916419/500000000000",
      "r_3_5": "5922822864479/1000000000000",
      "r_49_100": "5905376799109/1000000000000",
      "r_51_100": "369114427037/62500000000",
      "r_9_20": "5896956353801/1000000000000",
      "sharp": "1477365987029/250000000000",
      "sharp_bins": [
        "1478872617759/250000000000",
        "184842991101/31250000000",
        "1182889438297/200000000000",
        "5913904513127/1000000000000",
        "5913347173551/1000000000000",
        "2956387312633/500000000000",
        "1478046603897/250000000000",
        "5911581923749/1000000000000",
        "59109610077/10000000000",
        "5910333671033/1000000000000",
        "1181940896467/200000000000",
        "1477365987029/250000000000",
        "1477365987029/250000000000",
        "1477365987029/250000000000",
        "1477365987029/250000000000",
        "1477365987029/250000000000"
      ]
    },
    {
      "r_107_200": "2957444608819/500000000000",
      "r_113_200": "2959778410899/500000000000",
      "r_19_40": "1477030845571/250000000000",
      "r_1_2": "2954720632441/500000000000",
      "r_21_40": "5913309169993/1000000000000",
      "r_23_40": "5924452696951/1000000000000",
      "r_3_5": "92624487343/15625000000",
      "r_49_100": "46175796303/7812500000",
      "r_51_100": "5910973971839/1000000000000",
      "r_9_20": "590208775929/100000000000",
      "sharp": "5914592785797/1000000000000",
      "sharp_bins": [
        "740081121839/125000000000",
        "1184026648323/200000000000",
        "5919603754411/1000000000000",
        "591906012743/100000000000",
        "739812731977/125000000000",
        "2958964197001/500000000000",
        "47338714327/8000000000",
        "5916733927947/1000000000000",
        "5916112164383/1000000000000",
        "1478870996623/250000000000",
        "5914853954793/1000000000000",
        "5914592785797/1000000000000",
        "5914592785797/1000000000000",
        "5914592785797/1000000000000",
        "5914592785797/1000000000000",
        "5914592785797/1000000000000"
      ]
    },
    {
      "r_107_200": "5919998020151/1000000000000",
      "r_113_200": "5924672081761/1000000000000",
      "r_19_40": "591320743397/100000000000",
      "r_1_2": "739317900653/125000000000",
      "r_21_40": "5918415976741/1000000000000",
      "r_23_40": "5929551523549/1000000000000",
      "r_3_5": "185408476139/31250000000",
      "r_49_100": "2957793981427/500000000000",
      "r_51_100": "5916077837311/1000000000000",
      "r_9_20": "5907180526623/1000000000000",
      "sharp": "118393645089/20000000000",
      "sharp_bins": [
        "2962883690441/500000000000",
        "1481312677047/250000000000",
        "370295018507/62500000000",
        "5924175760009/1000000000000",
        "1480904149197/250000000000",
        "5923042262829/1000000000000",
        "5922452308609/1000000000000",
        "5921846117937/1000000000000",
        "740152943899/125000000000",
        "2960297288413/500000000000",
        "236798549881/40000000000",
        "118393645089/20000000000",
        "118393645089/20000000000",
        "118393645089/20000000000",
        "118393645089/20000000000",
        "118393645089/20000000000"
      ]
    },
    {
      "r_107_200": "1179363659219/200000000000",
      "r_113_200": "5901440052201/1000000000000",
      "r_19_40": "5890299854119/1000000000000",
      "r_1_2": "1472885488347/250000000000",
      "r_21_40": "5895287695611/1000000000000",
      "r_23_40": "1181258025541/200000000000",
      "r_3_5": "1477459219073/250000000000",
      "r_49_100": "471408351/80000000",
      "r_51_100": "589302606343/100000000000",
      "r_9_20": "735553111317/125000000000",
      "sharp": "5896569241279/1000000000000",
      "sharp_bins": [
        "1475638862827/250000000000",
        "2951017030571/500000000000",
        "2950749431983/500000000000",
        "1475237342719/250000000000",
        "2950192533929/500000000000",
        "5899805493983/1000000000000",
        "5899210066351/1000000000000",
        "1474651234323/250000000000",
        "1474499512221/250000000000",
        "5897389411521/1000000000000",
        "5896779020893/1000000000000",
        "5896569241279/1000000000000",
        "5896569241279/1000000000000",
        "5896569241279/1000000000000",
        "5896569241279/1000000000000",
        "5896569241279/1000000000000"
      ]
    },
    {
      "r_107_200": "737759123087/125000000000",
      "r_113_200": "369168879251/62500000000",
      "r_19_40": "1473882093787/250000000000",
      "r_1_2": "58967885817/10000000000",
      "r_21_40": "5900540041209/1000000000000",
      "r_23_40": "5911536797553/1000000000000",
      "r_3_5": "5915089380419/1000000000000",
      "r_49_100": "737229427537/125000000000",
      "r_51_100": "1474568738547/250000000000",
      "r_9_20": "5889660725769/1000000000000",
      "sharp": "1475451153101/250000000000",
      "sharp_bins": [
        "5907820785031/1000000000000",
        "2953649185667/500000000000",
        "5906762163699/1000000000000",
        "5906211674869/1000000000000",
        "1476411598149/250000000000",
        "5905065857519/1000000000000",
        "147611737221/25000000000",
        "5903863429461/1000000000000",
        "147581390217/25000000000",
        "73783075461/12500000000",
        "5902034709749/1000000000000",
        "1475451153101/250000000000",
        "1475451153101/250000000000",
        "1475451153101/250000000000",
        "1475451153101/250000000000",
        "1475451153101/250000000000"
      ]
    },
    {
      "r_107_200": "1181457450161/200000000000",
      "r_113_200": "2955961659383/500000000000",
      "r_19_40": "5900717095883/1000000000000",
      "r_1_2": "5901995178879/1000000000000",
      "r_21_40": "2952876038847/500000000000",
      "r_23_40": "5916742538733/1000000000000",
      "r_3_5": "592030070273/100000000000",
      "r_49_100": "5903026489707/1000000000000",
      "r_51_100": "5903483703587/1000000000000",
      "r_9_20": "5894857059871/1000000000000",
      "sharp": "118139994801/20000000000",
      "sharp_bins": [
        "5913045391497/1000000000000",
        "739065249189/125000000000",
        "5911984815579/1000000000000",
        "5911433372109/1000000000000",
        "1477716788159/250000000000",
        "5910285699389/1000000000000",
        "5909688433693/1000000000000",
        "2954540744323/500000000000",
        "1181694556059/200000000000",
        "5907862319009/1000000000000",
        "1476812525119/250000000000",
        "118139994801/20000000000",
        "118139994801/20000000000",
        "118139994801/20000000000",
        "118139994801/20000000000",
        "118139994801/20000000000"
      ]
    },
    {
      "r_107_200": "5912461510471/1000000000000",
      "r_113_200": "295855211249/50000000000",
      "r_19_40": "5905866426339/1000000000000",
      "r_1_2": "2953581077901/500000000000",
      "r_21_40": "2955462109809/500000000000",
      "r_23_40": "5921907777003/1000000000000",
      "r_3_5": "1185094254451/200000000000",
      "r_49_100": "2954089004021/500000000000",
      "r_51_100": "2954326361981/500000000000",
      "r_9_20": "590001429669/100000000000",
      "sharp": "369509690029/62500000000",
      "sharp_bins": [
        "2959114714323/500000000000",
        "5917705085283/1000000000000",
        "5917166976867/1000000000000",
        "5916614619493/1000000000000",
        "11832095009/2000000000",
        "5915465175723/1000000000000",
        "5914867056631/1000000000000",
        "739282408769/125000000000",
        "5913649718613/1000000000000",
        "5913038412373/1000000000000",
        "2956212673559/500000000000",
        "369509690029/62500000000",
        "369509690029/62500000000",
        "369509690029/62500000000",
        "369509690029/62500000000",
        "369509690029/62500000000"
      ]
    },
    {
      "r_107_200": "5917595922773/1000000000000",
      "r_113_200": "5922244948923/1000000000000",
      "r_19_40": "47287812173/8000000000",
      "r_1_2": "2956144833927/500000000000",
      "r_21_40": "5916056624993/1000000000000",
      "r_23_40": "1481758169709/250000000000",
      "r_3_5": "237224050309/40000000000",
      "r_49_100": "2956645066037/500000000000",
      "r_51_100": "2956891085871/500000000000",
      "r_9_20": "738141573323/125000000000",
      "sharp": "1479317668317/250000000000",
      "sharp_bins": [
        "5923373199139/1000000000000",
        "592284794889/100000000000",
        "592230894937/100000000000",
        "5921755718381/1000000000000",
        "2960593874541/500000000000",
        "5920604586931/1000000000000",
        "1480001414391/250000000000",
        "5919397073377/1000000000000",
        "2959393361261/500000000000",
        "369885913459/62500000000",
        "739695093441/125000000000",
        "1479317668317/250000000000",
        "1479317668317/250000000000",
        "1479317668317/250000000000",
        "1479317668317/250000000000",
        "1479317668317/250000000000"
      ]
    },
    {
      "r_107_200": "1178846611799/200000000000",
      "r_113_200": "2949392986033/500000000000",
      "r_19_40": "5887882969913/1000000000000",
      "r_1_2": "2944551874129/500000000000",
      "r_21_40": "2946372395547/500000000000",
      "r_23_40": "5903544442259/1000000000000",
      "r_3_5": "5907140658633/1000000000000",
      "r_49_100": "5890121298001/1000000000000",
      "r_51_100": "5890546199081/1000000000000",
      "r_9_20": "5882189912173/1000000000000",
      "sharp": "2946986742589/500000000000",
      "sharp_bins": [
        "368745893663/62500000000",
        "5899404278849/1000000000000",
        "294943015341/50000000000",
        "23593207829/4000000000",
        "5897728747641/1000000000000",
        "2948571955679/500000000000",
        "5896556947641/1000000000000",
        "736996041727/125000000000",
        "736922258239/125000000000",
        "5894786139953/1000000000000",
        "368387034497/62500000000",
        "2946986742589/500000000000",
        "2946986742589/500000000000",
        "2946986742589/500000000000",
        "2946986742589/500000000000",
        "2946986742589/500000000000"
      ]
    },
    {
      "r_107_200": "1474880204151/250000000000",
      "r_113_200": "236163237437/40000000000",
      "r_19_40": "5893145111579/1000000000000",
      "r_1_2": "1178876695597/200000000000",
      "r_21_40": "5898030214981/1000000000000",
      "r_23_40": "5908824657429/1000000000000",
      "r_3_5": "1182485307007/200000000000",
      "r_49_100": "5895385967131/1000000000000",
      "r_51_100": "5895828181903/1000000000000",
      "r_9_20": "5887458892973/1000000000000",
      "sharp": "2949621259887/500000000000",
      "sharp_bins": [
        "2952616472063/500000000000",
        "295235096929/50000000000",
        "5904156995591/1000000000000",
        "5903597691327/1000000000000",
        "1180604708997/200000000000",
        "9443900457/1600000000",
        "737731237189/125000000000",
        "2950630178623/500000000000",
        "2950334580427/500000000000",
        "5900076304359/1000000000000",
        "5899481783773/1000000000000",
        "2949621259887/500000000000",
        "2949621259887/500000000000",
        "2949621259887/500000000000",
        "2949621259887/500000000000",
        "2949621259887/500000000000"
      ]
    },
    {
      "r_107_200": "5904761755659/1000000000000",
      "r_113_200": "1181865757067/200000000000",
      "r_19_40": "73729511931/12500000000",
      "r_1_2": "1179923345103/200000000000",
      "r_21_40": "5903268917593/1000000000000",
      "r_23_40": "295702879667/50000000000",
      "r_3_5": "5917664915781/1000000000000",
      "r_49_100": "1475151048927/250000000000",
      "r_51_100": "2950531793817/500000000000",
      "r_9_20": "5892681849589/1000000000000",
      "sharp": "738058108863/125000000000",
      "sharp_bins": [
        "1182096784181/200000000000",
        "5909951963433/1000000000000",
        "1477351521087/250000000000",
        "5908845861271/1000000000000",
        "2954135407559/500000000000",
        "5907684170421/1000000000000",
        "738386924479/125000000000",
        "1476626241799/250000000000",
        "5905912880539/1000000000000",
        "5905319131881/1000000000000",
        "1180944743447/200000000000",
        "738058108863/125000000000",
        "738058108863/125000000000",
        "738058108863/125000000000",
        "738058108863/125000000000",
        "738058108863/125000000000"
      ]
    },
    {
      "r_107_200": "5909962266309/1000000000000",
      "r_113_200": "118290717383/20000000000",
      "r_19_40": "295176848777/50000000000",
      "r_1_2": "1180961985119/200000000000",
      "r_21_40": "369279206387/62500000000",
      "r_23_40": "2959624800931/500000000000",
      "r_3_5": "2961431056297/500000000000",
      "r_49_100": "5905782443873/1000000000000",
      "r_51_100": "5906258838649/1000000000000",
      "r_9_20": "5897865274221/1000000000000",
      "sharp": "1477411742293/250000000000",
      "sharp_bins": [
        "1478923540679/250000000000",
        "2957580646513/500000000000",
        "1478653629613/250000000000",
        "739256677261/125000000000",
        "5913477514583/1000000000000",
        "5912890027739/1000000000000",
        "1182460082007/200000000000",
        "591170913653/100000000000",
        "5911116203251/1000000000000",
        "1182104321243/200000000000",
        "5909925341433/1000000000000",
        "1477411742293/250000000000",
        "1477411742293/250000000000",
        "1477411742293/250000000000",
        "1477411742293/250000000000",
        "1477411742293/250000000000"
      ]
    },
    {
      "r_107_200": "1183024577301/200000000000",
      "r_113_200": "5919702730381/1000000000000",
      "r_19_40": "2954336852897/500000000000",
      "r_1_2": "2954981805219/500000000000",
      "r_21_40": "5913625905073/1000000000000",
      "r_23_40": "592440123159/100000000000",
      "r_3_5": "1482004669481/250000000000",
      "r_49_100": "2955460622593/500000000000",
      "r_51_100": "5911414468781/1000000000000",
      "r_9_20": "590300969129/100000000000",
      "sharp": "1478697338121/250000000000",
      "sharp_bins": [
        "5920863837089/1000000000000",
        "5920330094533/1000000000000",
        "5919782464707/1000000000000",
        "2959610264097/500000000000",
        "1183728761879/200000000000",
        "5918055523183/1000000000000",
        "5917465105311/1000000000000",
        "5916873030023/1000000000000",
        "1183255858669/200000000000",
        "1183136778259/200000000000",
        "1478771704971/250000000000",
        "1478697338121/250000000000",
        "1478697338121/250000000000",
        "1478697338121/250000000000",
        "1478697338121/250000000000",
        "1478697338121/250000000000"
      ]
    },
    {
      "r_107_200": "2960121823133/500000000000",
      "r_113_200": "5924829401597/1000000000000",
      "r_19_40": "1478442793087/250000000000",
      "r_1_2": "5915077807159/1000000000000",
      "r_21_40": "1183748951083/200000000000",
      "r_23_40": "5929512518743/1000000000000",
      "r_3_5": "11588153613/1953125000",
      "r_49_100": "1479005157019/250000000000",
      "r_51_100": "1183306101193/200000000000",
      "r_9_20": "5908115123959/1000000000000",
      "sharp": "1479973012883/250000000000",
      "sharp_bins": [
        "46296823119/7812500000",
        "5925458782659/1000000000000",
        "5924910337301/1000000000000",
        "2962173802621/500000000000",
        "5923770112653/1000000000000",
        "2961590534643/500000000000",
        "5922589893621/1000000000000",
        "5921997059063/1000000000000",
        "2960701280819/500000000000",
        "5920806397363/1000000000000",
        "740026070281/125000000000",
        "1479973012883/250000000000",
        "1479973012883/250000000000",
        "1479973012883/250000000000",
        "1479973012883/250000000000",
        "1479973012883/250000000000"
      ]
    },
    {
      "r_107_200": "2962662480113/500000000000",
      "r_113_200": "5929916301867/1000000000000",
      "r_19_40": "5918829783839/1000000000000",
      "r_1_2": "1480038231339/250000000000",
      "r_21_40": "5923824266393/1000000000000",
      "r_23_40": "1483645971849/250000000000",
      "r_3_5": "237528418233/40000000000",
      "r_49_100": "1184216200681/200000000000",
      "r_51_100": "2960803680609/500000000000",
      "r_9_20": "5913181974983/1000000000000",
      "sharp": "5924955480999/1000000000000",
      "sharp_bins": [
        "5931083020337/1000000000000",
        "5930547648169/1000000000000",
        "1185999685311/200000000000",
        "2964717469547/500000000000",
        "1185771342749/200000000000",
        "1185653390989/200000000000",
        "5927675063373/1000000000000",
        "2963540755783/500000000000",
        "5926486295549/1000000000000",
        "5925889411341/1000000000000",
        "740661356869/125000000000",
        "5924955480999/1000000000000",
        "5924955480999/1000000000000",
        "5924955480999/1000000000000",
        "5924955480999/1000000000000",
        "5924955480999/1000000000000"
      ]
    },
    {
      "r_107_200": "5930348113831/1000000000000",
      "r_113_200": "5934944831761/1000000000000",
      "r_19_40": "2961915295651/500000000000",
      "r_1_2": "2962585062969/500000000000",
      "r_21_40": "1482211421709/250000000000",
      "r_23_40": "1484899185199/250000000000",
      "r_3_5": "5943227609811/1000000000000",
      "r_49_100": "118521669393/20000000000",
      "r_51_100": "592662623/100000000",
      "r_9_20": "2959095622289/500000000000",
      "sharp": "370622551421/62500000000",
      "sharp_bins": [
        "593611472723/100000000000",
        "1483894645619/250000000000",
        "148375715217/25000000000",
        "5934464390981/1000000000000",
        "2966942729571/500000000000",
        "5933295012049/1000000000000",
        "59327024319/10000000000",
        "5932108190331/1000000000000",
        "5931512283369/1000000000000",
        "5930914707031/1000000000000",
        "370644716083/62500000000",
        "370622551421/62500000000",
        "370622551421/62500000000",
        "370622551421/62500000000",
        "370622551421/62500000000",
        "370622551421/62500000000"
      ]
    },
    {
      "r_107_200": "1476846782679/250000000000",
      "r_113_200": "2955924011771/500000000000",
      "r_19_40": "1180226126387/200000000000",
      "r_1_2": "5902380205071/1000000000000",
      "r_21_40": "1181186810881/200000000000",
      "r_23_40": "5916473253327/1000000000000",
      "r_3_5": "1480033643117/250000000000",
      "r_49_100": "2951655410737/500000000000",
      "r_51_100": "5903787937451/1000000000000",
      "r_9_20": "736954535211/125000000000",
      "sharp": "5907064188033/1000000000000",
      "sharp_bins": [
        "5913038123147/1000000000000",
        "5912496666679/1000000000000",
        "1477985319369/250000000000",
        "5911373719159/1000000000000",
        "5910803509741/1000000000000",
        "1477557934689/250000000000",
        "1477414600637/250000000000",
        "1477270874363/250000000000",
        "5908507019797/1000000000000",
        "1181585793181/200000000000",
        "5907349332093/1000000000000",
        "5907064188033/1000000000000",
        "5907064188033/1000000000000",
        "5907064188033/1000000000000",
        "5907064188033/1000000000000",
        "5907064188033/1000000000000"
      ]
    },
    {
      "r_107_200": "5912574427591/1000000000000",
      "r_113_200": "2958520782979/500000000000",
      "r_19_40": "5906294460281/1000000000000",
      "r_1_2": "5907560535159/1000000000000",
      "r_21_40": "1477779831151/250000000000",
      "r_23_40": "1480413033979/250000000000",
      "r_3_5": "2893221793/488281250",
      "r_49_100": "5908476761071/1000000000000",
      "r_51_100": "1181794044263/200000000000",
      "r_9_20": "2950403651623/500000000000",
      "sharp": "5912233779261/1000000000000",
      "sharp_bins": [
        "2959117247481/500000000000",
        "369855762603/62500000000",
        "29585679973/5000000000",
        "739570954403/125000000000",
        "1478999156247/250000000000",
        "2957712025791/500000000000",
        "5914849911347/1000000000000",
        "5914274200619/1000000000000",
        "236547876629/40000000000",
        "5913118052987/1000000000000",
        "5912537608721/1000000000000",
        "5912233779261/1000000000000",
        "5912233779261/1000000000000",
        "5912233779261/1000000000000",
        "5912233779261/1000000000000",
        "5912233779261/1000000000000"
      ]
    },
    {
      "r_107_200": "5917721686659/1000000000000",
      "r_113_200": "5922194745713/1000000000000",
      "r_19_40": "1477854709031/250000000000",
      "r_1_2": "5912701193253/1000000000000",
      "r_21_40": "1183252932607/200000000000",
      "r_23_40": "592679050089/100000000000",
      "r_3_5": "5930461117827/1000000000000",
      "r_49_100": "5913603096193/1000000000000",
      "r_51_100": "2957056365109/500000000000",
      "r_9_20": "295296957367/50000000000",
      "sharp": "5917363504799/1000000000000",
      "sharp_bins": [
        "5923390420777/1000000000000",
        "5922847330291/1000000000000",
        "2961145172967/500000000000",
        "2960860613391/500000000000",
        "5921149457209/1000000000000",
        "5920576122991/1000000000000",
        "592000122047/100000000000",
        "2959712372991/500000000000",
        "2959423347927/500000000000",
        "5918267066407/1000000000000",
        "1183537170791/200000000000",
        "5917363504799/1000000000000",
        "5917363504799/1000000000000",
        "5917363504799/1000000000000",
        "5917363504799/1000000000000",
        "5917363504799/1000000000000"
      ]
    },
    {
      "r_107_200": "5894172963297/1000000000000",
      "r_113_200": "1179698946149/200000000000",
      "r_19_40": "5888131940077/1000000000000",
      "r_1_2": "5889324868907/1000000000000",
      "r_21_40": "5892765699743/1000000000000",
      "r_23_40": "590302925071/100000000000",
      "r_3_5": "2953364728019/500000000000",
      "r_49_100": "2945121470163/500000000000",
      "r_51_100": "589068765247/100000000000",
      "r_9_20": "1176559851647/200000000000",
      "sharp": "1178775669379/200000000000",
      "sharp_bins": [
        "2949838970829/500000000000",
        "737391409041/125000000000",
        "11797163369/2000000000",
        "5898030628447/1000000000000",
        "737184762601/125000000000",
        "2948462049109/500000000000",
        "5896368617303/1000000000000",
        "1179162330937/200000000000",
        "2947626603489/500000000000",
        "736836658849/125000000000",
        "5894131842729/1000000000000",
        "1178775669379/200000000000",
        "1178775669379/200000000000",
        "1178775669379/200000000000",
        "1178775669379/200000000000",
        "1178775669379/200000000000"
      ]
    },
    {
      "r_107_200": "5899476079923/1000000000000",
      "r_113_200": "1180760944081/200000000000",
      "r_19_40": "2946705470513/500000000000",
      "r_1_2": "5894620312479/1000000000000",
      "r_21_40": "5898066584869/1000000000000",
      "r_23_40": "590832551289/100000000000",
      "r_3_5": "2956015405853/500000000000",
      "r_49_100": "1179104874939/200000000000",
      "r_51_100": "5895985248743/1000000000000",
      "r_9_20": "1472021109517/250000000000",
      "sharp": "1179832797213/200000000000",
      "sharp_bins": [
        "5904991229361/1000000000000",
        "1476110920677/250000000000",
        "590389321793/100000000000",
        "2951670641537/500000000000",
        "737848484347/125000000000",
        "5902232989669/1000000000000",
        "295083831219/50000000000",
        "5901118775527/1000000000000",
        "236022377589/40000000000",
        "294999930679/50000000000",
        "92178692089/15625000000",
        "1179832797213/200000000000",
        "1179832797213/200000000000",
        "1179832797213/200000000000",
        "1179832797213/200000000000",
        "1179832797213/200000000000"
      ]
    },
    {
      "r_107_200": "5904731129033/1000000000000",
      "r_113_200": "5909066364783/1000000000000",
      "r_19_40": "5898642358203/1000000000000",
      "r_1_2": "5899868003027/1000000000000",
      "r_21_40": "5903319493459/1000000000000",
      "r_23_40": "47308586131/8000000000",
      "r_3_5": "5917283435709/1000000000000",
      "r_49_100": "5900758092689/1000000000000",
      "r_51_100": "5901235003289/1000000000000",
      "r_9_20": "736665286591/125000000000",
      "sharp": "5904401681581/1000000000000",
      "sharp_bins": [
        "1477563970711/250000000000",
        "5909707493413/1000000000000",
        "2954578093233/500000000000",
        "5908603407721/1000000000000",
        "738506144227/125000000000",
        "2953746710691/500000000000",
        "5906936207043/1000000000000",
        "2953188753709/500000000000",
        "5905817319119/1000000000000",
        "5905255638753/1000000000000",
        "2952346231461/500000000000",
        "5904401681581/1000000000000",
        "5904401681581/1000000000000",
        "5904401681581/1000000000000",
        "5904401681581/1000000000000",
        "5904401681581/1000000000000"
      ]
    },
    {
      "r_107_200": "5909945821393/1000000000000",
      "r_113_200": "1478571832537/250000000000",
      "r_19_40": "5903833996163/1000000000000",
      "r_1_2": "1181015139899/200000000000",
      "r_21_40": "2954266075227/500000000000",
      "r_23_40": "2959390090743/500000000000",
      "r_3_5": "5922494957323/1000000000000",
      "r_49_100": "5905951880731/1000000000000",
      "r_51_100": "92288197839/15625000000",
      "r_9_20": "1179704128647/200000000000",
      "sharp": "1477399796993/250000000000",
      "sharp_bins": [
        "5915479494671/1000000000000",
        "5914930303317/1000000000000",
        "591437819527/100000000000",
        "2956912306917/500000000000",
        "1182653911129/200000000000",
        "2956356508667/500000000000",
        "5912154995523/1000000000000",
        "369474717927/62500000000",
        "5911034487871/1000000000000",
        "5910471995247/1000000000000",
        "5909908005559/1000000000000",
        "1477399796993/250000000000",
        "1477399796993/250000000000",
        "1477399796993/250000000000",
        "1477399796993/250000000000",
        "1477399796993/250000000000"
      ]
    },
    {
      "r_107_200": "2957560090373/500000000000",
      "r_113_200": "2959733821341/500000000000",
      "r_19_40": "47271887007/8000000000",
      "r_1_2": "2955121711429/500000000000",
      "r_21_40": "5913704578793/1000000000000",
      "r_23_40": "2961973143987/500000000000",
      "r_3_5": "118553308167/20000000000",
      "r_49_100": "5911105761047/1000000000000",
      "r_51_100": "1477903561429/250000000000",
      "r_9_20": "1475919876699/250000000000",
      "sharp": "1182951305923/200000000000",
      "sharp_bins": [
        "1480165624593/250000000000",
        "1480028136351/250000000000",
        "739944959597/125000000000",
        "1479751333323/250000000000",
        "1479612377897/250000000000",
        "5917892208293/1000000000000",
        "5917333420031/1000000000000",
        "2958386571709/500000000000",
        "5916211375067/1000000000000",
        "2957824055791/500000000000",
        "5915083349563/1000000000000",
        "1182951305923/200000000000",
        "1182951305923/200000000000",
        "1182951305923/200000000000",
        "1182951305923/200000000000",
        "1182951305923/200000000000"
      ]
    },
    {
      "r_107_200": "5920254624657/1000000000000",
      "r_113_200": "5924607724247/1000000000000",
      "r_19_40": "5914098409117/1000000000000",
      "r_1_2": "1183074317167/200000000000",
      "r_21_40": "5918837194641/1000000000000",
      "r_23_40": "5929072012607/1000000000000",
      "r_3_5": "5932795219169/1000000000000",
      "r_49_100": "118324402951/20000000000",
      "r_51_100": "1183348833887/200000000000",
      "r_9_20": "5908799289561/1000000000000",
      "sharp": "2959937062051/500000000000",
      "sharp_bins": [
        "5925805167797/1000000000000",
        "370328405817/62500000000",
        "236988036157/40000000000",
        "296207291929/50000000000",
        "592358929367/100000000000",
        "236921250633/40000000000",
        "5922471751669/1000000000000",
        "5921910747817/1000000000000",
        "2960674125441/500000000000",
        "5920784257467/1000000000000",
        "5920218764173/1000000000000",
        "2959937062051/500000000000",
        "2959937062051/500000000000",
        "2959937062051/500000000000",
        "2959937062051/500000000000",
        "2959937062051/500000000000"
      ]
    },
    {
      "r_107_200": "2962674649771/500000000000",
      "r_113_200": "1482426931069/250000000000",
      "r_19_40": "739896467317/125000000000",
      "r_1_2": "592046033143/100000000000",
      "r_21_40": "2961965071711/500000000000",
      "r_23_40": "5934157508713/1000000000000",
      "r_3_5": "148447113641/25000000000",
      "r_49_100": "2960647592209/500000000000",
      "r_51_100": "5921834576819/1000000000000",
      "r_9_20": "59138801299/10000000000",
      "sharp": "1481238029557/250000000000",
      "sharp_bins": [
        "37068173733/6250000000",
        "5930356440189/1000000000000",
        "5929802170121/1000000000000",
        "741155802829/125000000000",
        "1482172298589/250000000000",
        "1482032620481/250000000000",
        "5927570281957/1000000000000",
        "2963504295537/500000000000",
        "1481611351471/250000000000",
        "5925880722993/1000000000000",
        "5925314539/1000000000",
        "1481238029557/250000000000",
        "1481238029557/250000000000",
        "1481238029557/250000000000",
        "1481238029557/250000000000",
        "1481238029557/250000000000"
      ]
    },
    {
      "r_107_200": "5901988909713/1000000000000",
      "r_113_200": "5906199773979/1000000000000",
      "r_19_40": "2948033370839/500000000000",
      "r_1_2": "5897267941027/1000000000000",
      "r_21_40": "2950309129977/500000000000",
      "r_23_40": "5910559738793/1000000000000",
      "r_3_5": "236572109639/40000000000",
      "r_49_100": "5898118861701/1000000000000",
      "r_51_100": "1474648673467/250000000000",
      "r_9_20": "2945458953863/500000000000",
      "sharp": "5901654057927/1000000000000",
      "sharp_bins": [
        "1476838731657/250000000000",
        "5906820648983/1000000000000",
        "738285622743/125000000000",
        "5905747922417/1000000000000",
        "2952604733651/500000000000",
        "1476167403373/250000000000",
        "5904128357877/1000000000000",
        "295179284867/50000000000",
        "5903041628759/1000000000000",
        "2951248074503/500000000000",
        "5901949254949/1000000000000",
        "5901654057927/1000000000000",
        "5901654057927/1000000000000",
        "5901654057927/1000000000000",
        "5901654057927/1000000000000",
        "5901654057927/1000000000000"
      ]
    },
    {
      "r_107_200": "1181446292901/200000000000",
      "r_113_200": "1182289725179/200000000000",
      "r_19_40": "5901286651183/1000000000000",
      "r_1_2": "737812934333/125000000000",
      "r_21_40": "2952929385897/500000000000",
      "r_23_40": "2957897593507/500000000000",
      "r_3_5": "5919542640397/1000000000000",
      "r_49_100": "2951670479001/500000000000",
      "r_51_100": "1475958049123/250000000000",
      "r_9_20": "1474036015817/250000000000",
      "sharp": "5906879935429/1000000000000",
      "sharp_bins": [
        "5912606561707/1000000000000",
        "2956035740657/500000000000",
        "5911535009949/1000000000000",
        "2955498572259/500000000000",
        "5910457881919/1000000000000",
        "2954958609523/500000000000",
        "1181875030557/200000000000",
        "5908831680021/1000000000000",
        "5908286797629/1000000000000",
        "5907740502481/1000000000000",
        "1476798197861/250000000000",
        "5906879935429/1000000000000",
        "5906879935429/1000000000000",
        "5906879935429/1000000000000",
        "5906879935429/1000000000000",
        "5906879935429/1000000000000"
      ]
    },
    {
      "r_107_200": "5912433513853/1000000000000",
      "r_113_200": "5916656658211/1000000000000",
      "r_19_40": "1181293323699/200000000000",
      "r_1_2": "5907698856151/1000000000000",
      "r_21_40": "1477764720163/250000000000",
      "r_23_40": "5920989661357/1000000000000",
      "r_3_5": "2962370649889/500000000000",
      "r_49_100": "1181704593083/200000000000",
      "r_51_100": "2954514723783/500000000000",
      "r_9_20": "5901330543523/1000000000000",
      "sharp": "2956032735867/500000000000",
      "sharp_bins": [
        "1479454322401/250000000000",
        "5917281446237/1000000000000",
        "2958372105221/500000000000",
        "73952569739/12500000000",
        "1478916387293/250000000000",
        "369695257343/62500000000",
        "1478645320239/250000000000",
        "5914037036459/1000000000000",
        "739186422609/125000000000",
        "2956472155533/500000000000",
        "1478098955977/250000000000",
        "2956032735867/500000000000",
        "2956032735867/500000000000",
        "2956032735867/500000000000",
        "2956032735867/500000000000",
        "2956032735867/500000000000"
      ]
    },
    {
      "r_107_200": "184924858569/31250000000",
      "r_113_200": "2960912145787/500000000000",
      "r_19_40": "1182321410881/200000000000",
      "r_1_2": "2956427248601/500000000000",
      "r_21_40": "5916219001607/1000000000000",
      "r_23_40": "2963071793629/500000000000",
      "r_3_5": "5929899148257/1000000000000",
      "r_49_100": "2956832648411/500000000000",
      "r_51_100": "5914186860141/1000000000000",
      "r_9_20": "2953238876897/500000000000",
      "sharp": "5917211083309/1000000000000",
      "sharp_bins": [
        "5922987516781/1000000000000",
        "1184490189939/200000000000",
        "5921912988839/1000000000000",
        "5921373631117/1000000000000",
        "236833314937/40000000000",
        "370018169541/62500000000",
        "2959873572849/500000000000",
        "5919202169431/1000000000000",
        "5918655780731/1000000000000",
        "5918107976469/1000000000000",
        "591755875351/100000000000",
        "5917211083309/1000000000000",
        "5917211083309/1000000000000",
        "5917211083309/1000000000000",
        "5917211083309/1000000000000",
        "5917211083309/1000000000000"
      ]
    },
    {
      "r_107_200": "5922717496327/1000000000000",
      "r_113_200": "5926951679719/1000000000000",
      "r_19_40": "739588513243/125000000000",
      "r_1_2": "1479492636303/250000000000",
      "r_21_40": "2960669642221/500000000000",
      "r_23_40": "1482814280569/250000000000",
      "r_3_5": "593501634603/100000000000",
      "r_49_100": "1183753620151/200000000000",
      "r_51_100": "2959652291279/500000000000",
      "r_9_20": "591158583691/100000000000",
      "sharp": "5922316921267/1000000000000",
      "sharp_bins": [
        "5928117413261/1000000000000",
        "1481895040331/250000000000",
        "740880189299/125000000000",
        "592650146937/100000000000",
        "2962980011577/500000000000",
        "1481354293159/250000000000",
        "5924872914703/1000000000000",
        "1481081811559/250000000000",
        "5923780164111/1000000000000",
        "2961615832599/500000000000",
        "5922681746363/1000000000000",
        "5922316921267/1000000000000",
        "5922316921267/1000000000000",
        "5922316921267/1000000000000",
        "5922316921267/1000000000000",
        "5922316921267/1000000000000"
      ]
    },
    {
      "r_107_200": "5927793329887/1000000000000",
      "r_113_200": "5932032612387/1000000000000",
      "r_19_40": "592176344317/100000000000",
      "r_1_2": "2961520353133/500000000000",
      "r_21_40": "5926413466037/1000000000000",
      "r_23_40": "742040507511/125000000000",
      "r_3_5": "5940086722691/1000000000000",
      "r_49_100": "2961912532053/500000000000",
      "r_51_100": "1184875266603/200000000000",
      "r_9_20": "5916648442431/1000000000000",
      "sharp": "5927376702003/1000000000000",
      "sharp_bins": [
        "5933201113669/1000000000000",
        "5932663210877/1000000000000",
        "1483030977997/250000000000",
        "2965791606953/500000000000",
        "2965520556763/500000000000",
        "2965248803871/500000000000",
        "5929952693441/1000000000000",
        "5929406367503/1000000000000",
        "1482214656701/250000000000",
        "1185661893643/200000000000",
        "5927758888601/1000000000000",
        "5927376702003/1000000000000",
        "5927376702003/1000000000000",
        "5927376702003/1000000000000",
        "5927376702003/1000000000000",
        "5927376702003/1000000000000"
      ]
    },
    {
      "r_107_200": "369026593869/62500000000",
      "r_113_200": "5908519624287/1000000000000",
      "r_19_40": "2949323255853/500000000000",
      "r_1_2": "117996759221/20000000000",
      "r_21_40": "2951546651509/500000000000",
      "r_23_40": "5912721922371/1000000000000",
      "r_3_5": "5916454888337/1000000000000",
      "r_49_100": "5900638094011/1000000000000",
      "r_51_100": "1475281738321/250000000000",
      "r_9_20": "5893671666611/1000000000000",
      "sharp": "1476017531763/250000000000",
      "sharp_bins": [
        "5909642363711/1000000000000",
        "2954561345103/500000000000",
        "1181720340343/200000000000",
        "2954039697693/500000000000",
        "5907555768363/1000000000000",
        "5907030817787/1000000000000",
        "738313067599/125000000000",
        "5905976934507/1000000000000",
        "5905447996059/1000000000000",
        "2952458861283/500000000000",
        "738048263893/125000000000",
        "1476017531763/250000000000",
        "1476017531763/250000000000",
        "1476017531763/250000000000",
        "1476017531763/250000000000",
        "1476017531763/250000000000"
      ]
    },
    {
      "r_107_200": "5909655967733/1000000000000",
      "r_113_200": "739219512581/125000000000",
      "r_19_40": "1180771057293/200000000000",
      "r_1_2": "1476265432501/250000000000",
      "r_21_40": "2954160909953/500000000000",
      "r_23_40": "5917945474271/1000000000000",
      "r_3_5": "5921682539371/1000000000000",
      "r_49_100": "5905848946679/1000000000000",
      "r_51_100": "2953176299863/500000000000",
      "r_9_20": "1474721624053/250000000000",
      "sharp": "5909284573351/1000000000000",
      "sharp_bins": [
        "2957440704269/500000000000",
        "739295121069/125000000000",
        "5913839212131/1000000000000",
        "739164517053/125000000000",
        "2956395869287/500000000000",
        "147806650393/25000000000",
        "1182347792999/200000000000",
        "5911210583529/1000000000000",
        "2955340434223/500000000000",
        "1182029963373/200000000000",
        "5909617425901/1000000000000",
        "5909284573351/1000000000000",
        "5909284573351/1000000000000",
        "5909284573351/1000000000000",
        "5909284573351/1000000000000",
        "5909284573351/1000000000000"
      ]
    },
    {
      "r_107_200": "1478711509543/250000000000",
      "r_113_200": "5918951876671/1000000000000",
      "r_19_40": "5909024213001/1000000000000",
      "r_1_2": "5910245446263/1000000000000",
      "r_21_40": "369594377551/62500000000",
      "r_23_40": "1480782044353/250000000000",
      "r_3_5": "1481717269357/250000000000",
      "r_49_100": "295550990449/50000000000",
      "r_51_100": "2955769048541/500000000000",
      "r_9_20": "369003858457/62500000000",
      "sharp": "2957229392357/500000000000",
      "sharp_bins": [
        "1480019947819/250000000000",
        "739944827921/125000000000",
        "5919036137689/1000000000000",
        "5918512331387/1000000000000",
        "1183597440321/200000000000",
        "2958730372741/500000000000",
        "118338659203/20000000000",
        "5916403842739/1000000000000",
        "1478968347593/250000000000",
        "739417700021/125000000000",
        "5914808469241/1000000000000",
        "2957229392357/500000000000",
        "2957229392357/500000000000",
        "2957229392357/500000000000",
        "2957229392357/500000000000",
        "2957229392357/500000000000"
      ]
    },
    {
      "r_107_200": "591999600097/100000000000",
      "r_113_200": "5924107243633/1000000000000",
      "r_19_40": "5914153574419/1000000000000",
      "r_1_2": "1183077878719/200000000000",
      "r_21_40": "5918658252343/1000000000000",
      "r_23_40": "296413516363/50000000000",
      "r_3_5": "2966007400601/500000000000",
      "r_49_100": "5916150965783/1000000000000",
      "r_51_100": "2958341865121/500000000000",
      "r_9_20": "5909197662293/1000000000000",
      "sharp": "1479898262259/250000000000",
      "sharp_bins": [
        "1185047534163/200000000000",
        "1481178953293/250000000000",
        "5924192636533/1000000000000",
        "5923668138047/1000000000000",
        "1184628462971/200000000000",
        "5922615164097/1000000000000",
        "740260835363/125000000000",
        "2960778434203/500000000000",
        "236841028709/40000000000",
        "5920493227981/1000000000000",
        "5919959396287/1000000000000",
        "1479898262259/250000000000",
        "1479898262259/250000000000",
        "1479898262259/250000000000",
        "1479898262259/250000000000",
        "1479898262259/250000000000"
      ]
    },
    {
      "r_107_200": "1481276500253/250000000000",
      "r_113_200": "11580512401/1953125000",
      "r_19_40": "2959621755983/500000000000",
      "r_1_2": "5920493713623/1000000000000",
      "r_21_40": "1480941649607/250000000000",
      "r_23_40": "5933372075269/1000000000000",
      "r_3_5": "2968559932403/500000000000",
      "r_49_100": "5921242559789/1000000000000",
      "r_51_100": "1480447410437/250000000000",
      "r_9_20": "5914294414349/1000000000000",
      "sharp": "37029296947/6250000000",
      "sharp_bins": [
        "2965177605583/500000000000",
        "5929832701601/1000000000000",
        "5929308871927/1000000000000",
        "5928783719289/1000000000000",
        "23157254847/3906250000",
        "5927729433693/1000000000000",
        "1185440059001/200000000000",
        "740833727737/125000000000",
        "592613801149/100000000000",
        "740700607613/125000000000",
        "2962535183627/500000000000",
        "37029296947/6250000000",
        "37029296947/6250000000",
        "37029296947/6250000000",
        "37029296947/6250000000",
        "37029296947/6250000000"
      ]
    },
    {
      "r_107_200": "6068632763063/1000000000000",
      "r_113_200": "1518346320457/250000000000",
      "r_19_40": "1515314696887/250000000000",
      "r_1_2": "6063112773037/1000000000000",
      "r_21_40": "1516757845301/250000000000",
      "r_23_40": "607762598311/100000000000",
      "r_3_5": "6081230856067/1000000000000",
      "r_49_100": "3031817676281/500000000000",
      "r_51_100": "37904158221/6250000000",
      "r_9_20": "756958599043/125000000000",
      "sharp": "6067724366923/1000000000000",
      "sharp_bins": [
        "6074555421613/1000000000000",
        "6074021695781/1000000000000",
        "6073475276149/1000000000000",
        "1214583165053/200000000000",
        "6072342912571/1000000000000",
        "3035878036927/500000000000",
        "758894365491/125000000000",
        "6070538939297/1000000000000",
        "6069908019761/1000000000000",
        "3034635585591/500000000000",
        "6068632501617/1000000000000",
        "1213598401321/200000000000",
        "6067724366923/1000000000000",
        "6067724366923/1000000000000",
        "6067724366923/1000000000000",
        "6067724366923/1000000000000"
      ]
    },
    {
      "r_107_200": "6072148634197/1000000000000",
      "r_113_200": "607689968189/100000000000",
      "r_19_40": "3032382763489/500000000000",
      "r_1_2": "3033315567113/500000000000",
      "r_21_40": "242821918311/40000000000",
      "r_23_40": "6081121239439/1000000000000",
      "r_3_5": "608472599851/100000000000",
      "r_49_100": "6067140190569/1000000000000",
      "r_51_100": "379261434979/62500000000",
      "r_9_20": "3029595383793/500000000000",
      "sharp": "1214245198773/200000000000",
      "sharp_bins": [
        "6078070720017/1000000000000",
        "3038768459651/500000000000",
        "3038495232863/500000000000",
        "30382155117/5000000000",
        "3037929082007/500000000000",
        "6075271425809/1000000000000",
        "3037335212791/500000000000",
        "6074054642677/1000000000000",
        "6073423977919/1000000000000",
        "1214557480579/200000000000",
        "6072149009917/1000000000000",
        "6071508794533/1000000000000",
        "1214245198773/200000000000",
        "1214245198773/200000000000",
        "1214245198773/200000000000",
        "1214245198773/200000000000"
      ]
    },
    {
      "r_107_200": "6036188106961/1000000000000",
      "r_113_200": "6040842274871/1000000000000",
      "r_19_40": "6029265249/1000000000",
      "r_1_2": "301547445667/50000000000",
      "r_21_40": "6034667672267/1000000000000",
      "r_23_40": "6045084718953/1000000000000",
      "r_3_5": "6048767725031/1000000000000",
      "r_49_100": "753940459633/125000000000",
      "r_51_100": "3016210992003/500000000000",
      "r_9_20": "6023891343199/1000000000000",
      "sharp": "3017705729121/500000000000",
      "sharp_bins": [
        "1510515160441/250000000000",
        "3020757073633/500000000000",
        "75511932089/12500000000",
        "1510095381857/250000000000",
        "6039794605909/1000000000000",
        "301959840583/50000000000",
        "6038596925907/1000000000000",
        "377374711919/62500000000",
        "6037392202179/1000000000000",
        "120735747129/20000000000",
        "6036180849629/1000000000000",
        "6035572677821/1000000000000",
        "3017705729121/500000000000",
        "3017705729121/500000000000",
        "3017705729121/500000000000",
        "3017705729121/500000000000"
      ]
    },
    {
      "r_107_200": "1504725524727/250000000000",
      "r_113_200": "120468830483/20000000000",
      "r_19_40": "6012211322727/1000000000000",
      "r_1_2": "375863051789/62500000000",
      "r_21_40": "9402224637/1562500000",
      "r_23_40": "1506919998169/250000000000",
      "r_3_5": "1206280313227/200000000000",
      "r_49_100": "751801042997/125000000000",
      "r_51_100": "6015240640113/1000000000000",
      "r_9_20": "6006951599793/1000000000000",
      "sharp": "1203638275721/200000000000",
      "sharp_bins": [
        "6024683291153/1000000000000",
        "1204826071223/200000000000",
        "3011782089771/500000000000",
        "3011493220541/500000000000",
        "3011203055279/500000000000",
        "6021824215841/1000000000000",
        "3010620376667/500000000000",
        "6020655719437/1000000000000",
        "6020069110539/1000000000000",
        "3009740461513/500000000000",
        "6018891153277/1000000000000",
        "3009149898831/500000000000",
        "1203638275721/200000000000",
        "1203638275721/200000000000",
        "1203638275721/200000000000",
        "1203638275721/200000000000"
      ]
    },
    {
      "r_107_200": "6022833550611/1000000000000",
      "r_113_200": "6027373973931/1000000000000",
      "r_19_40": "3008064394087/500000000000",
      "r_1_2": "6017739294989/1000000000000",
      "r_21_40": "6021354918863/1000000000000",
      "r_23_40": "301579755471/50000000000",
      "r_3_5": "3017658795409/500000000000",
      "r_49_100": "3009162699143/500000000000",
      "r_51_100": "48153370953/8000000000",
      "r_9_20": "6010880957929/1000000000000",
      "sharp": "3011053888319/500000000000",
      "sharp_bins": [
        "6028616836991/1000000000000",
        "6028063689449/1000000000000",
        "6027497339943/1000000000000",
        "3013459731603/500000000000",
        "1506584749827/250000000000",
        "1506439243189/250000000000",
        "6025173379961/1000000000000",
        "376536763583/62500000000",
        "6024001481253/1000000000000",
        "6023413168129/1000000000000",
        "6022823274339/1000000000000",
        "3011115898131/500000000000",
        "3011053888319/500000000000",
        "3011053888319/500000000000",
        "3011053888319/500000000000",
        "3011053888319/500000000000"
      ]
    },
    {
      "r_107_200": "5980827654499/1000000000000",
      "r_113_200": "2992552719199/500000000000",
      "r_19_40": "746825536313/125000000000",
      "r_1_2": "2988016231863/500000000000",
      "r_21_40": "5979435364881/1000000000000",
      "r_23_40": "5989234790893/1000000000000",
      "r_3_5": "5993020512049/1000000000000",
      "r_49_100": "59766755649/10000000000",
      "r_51_100": "5977379989453/1000000000000",
      "r_9_20": "298479196767/50000000000",
      "sharp": "5980244051431/1000000000000",
      "sharp_bins": [
        "5986294932769/1000000000000",
        "5985752090769/1000000000000",
        "5985207847943/1000000000000",
        "5984662201211/1000000000000",
        "5984115147487/1000000000000",
        "5983566683679/1000000000000",
        "598301680669/100000000000",
        "2991232756709/500000000000",
        "1495478200189/250000000000",
        "598135866559/100000000000",
        "2990401552401/500000000000",
        "5980246115267/1000000000000",
        "5980244051431/1000000000000",
        "5980244051431/1000000000000",
        "5980244051431/1000000000000",
        "5980244051431/1000000000000"
      ]
    },
    {
      "r_107_200": "5985414207617/1000000000000",
      "r_113_200": "1197938782013/200000000000",
      "r_19_40": "5979176188553/1000000000000",
      "r_1_2": "299030846351/50000000000",
      "r_21_40": "748002663057/125000000000",
      "r_23_40": "9590092619/1600000000",
      "r_3_5": "5997594375567/1000000000000",
      "r_49_100": "1495311901697/250000000000",
      "r_51_100": "2990982516781/500000000000",
      "r_9_20": "1194833137643/200000000000",
      "sharp": "748102045441/125000000000",
      "sharp_bins": [
        "93607572499/15625000000",
        "748792693643/125000000000",
        "5989797057717/1000000000000",
        "5989251162577/1000000000000",
        "37429399129/6250000000",
        "2994077574409/500000000000",
        "5987605024017/1000000000000",
        "2993526741569/500000000000",
        "2993250261537/500000000000",
        "5985946140717/1000000000000",
        "119707806659/20000000000",
        "5984833096653/1000000000000",
        "748102045441/125000000000",
        "748102045441/125000000000",
        "748102045441/125000000000",
        "748102045441/125000000000"
      ]
    },
    {
      "r_107_200": "1484361172369/250000000000",
      "r_113_200": "5941453453963/1000000000000",
      "r_19_40": "2965845855579/500000000000",
      "r_1_2": "2966477756349/500000000000",
      "r_21_40": "1187228150699/200000000000",
      "r_23_40": "1486356286979/250000000000",
      "r_3_5": "118982373273/20000000000",
      "r_49_100": "1483408365603/250000000000",
      "r_51_100": "370888536007/62500000000",
      "r_9_20": "5926925923387/1000000000000",
      "sharp": "2968490392471/500000000000",
      "sharp_bins": [
        "2971279180329/500000000000",
        "5942049299869/1000000000000",
        "237661559571/40000000000",
        "1485256856563/250000000000",
        "2970257304087/500000000000",
        "742500066551/125000000000",
        "5939485196319/1000000000000",
        "2969484298633/500000000000",
        "1187690146521/200000000000",
        "1187586319937/200000000000",
        "593741119509/100000000000",
        "2968490392471/500000000000",
        "2968490392471/500000000000",
        "2968490392471/500000000000",
        "2968490392471/500000000000",
        "2968490392471/500000000000"
      ]
    },
    {
      "r_107_200": "5942402789049/1000000000000",
      "r_113_200": "2973207842671/500000000000",
      "r_19_40": "5936631914751/1000000000000",
      "r_1_2": "2968954515673/500000000000",
      "r_21_40": "5941097517549/1000000000000",
      "r_23_40": "743796766103/125000000000",
      "r_3_5": "5954070069151/1000000000000",
      "r_49_100": "5938574889381/1000000000000",
      "r_51_100": "742396422083/125000000000",
      "r_9_20": "5931873362553/1000000000000",
      "sharp": "2970962168099/500000000000",
      "sharp_bins": [
        "5947522599869/1000000000000",
        "5947013010237/1000000000000",
        "594650217011/100000000000",
        "5945990076863/1000000000000",
        "92898073873/15625000000",
        "1188992424101/200000000000",
        "2972223126063/500000000000",
        "1188785824019/200000000000",
        "5943410721769/1000000000000",
        "5942891054499/1000000000000",
        "5942370114877/1000000000000",
        "2970962168099/500000000000",
        "2970962168099/500000000000",
        "2970962168099/500000000000",
        "2970962168099/500000000000",
        "2970962168099/500000000000"
      ]
    },
    {
      "r_107_200": "739928177243/125000000000",
      "r_113_200": "2961649999593/500000000000",
      "r_19_40": "1182778749843/200000000000",
      "r_1_2": "5915088733231/1000000000000",
      "r_21_40": "591816554271/100000000000",
      "r_23_40": "2963587167211/500000000000",
      "r_3_5": "5930754766769/1000000000000",
      "r_49_100": "2957885120251/500000000000",
      "r_51_100": "2958153359889/500000000000",
      "r_9_20": "2954633789223/500000000000",
      "sharp": "739875754909/125000000000",
      "sharp_bins": [
        "296218161183/50000000000",
        "5923871029297/1000000000000",
        "5923377657889/1000000000000",
        "236915324281/40000000000",
        "592238737429/100000000000",
        "2960945228633/500000000000",
        "5921392353531/1000000000000",
        "5920893060659/1000000000000",
        "296019628811/50000000000",
        "5919890885087/1000000000000",
        "5919387995641/1000000000000",
        "739875754909/125000000000",
        "739875754909/125000000000",
        "739875754909/125000000000",
        "739875754909/125000000000",
        "739875754909/125000000000"
      ]
    },
    {
      "r_107_200": "5924552692139/1000000000000",
      "r_113_200": "5928432173031/1000000000000",
      "r_19_40": "5919002172723/1000000000000",
      "r_1_2": "2960105280143/500000000000",
      "r_21_40": "5923291230371/1000000000000",
      "r_23_40": "2966147121803/500000000000",
      "r_3_5": "5935877808807/1000000000000",
      "r_49_100": "92513754279/15625000000",
      "r_51_100": "740178759101/125000000000",
      "r_9_20": "369648884509/62500000000",
      "sharp": "118482377199/20000000000",
      "sharp_bins": [
        "2964748881309/500000000000",
        "1482251235577/250000000000",
        "2964255471967/500000000000",
        "1482003941271/250000000000",
        "1185503880669/200000000000",
        "2963510928149/500000000000",
        "5926523121519/1000000000000",
        "740752899573/125000000000",
        "2962761039531/500000000000",
        "5925019753983/1000000000000",
        "1184903245919/200000000000",
        "118482377199/20000000000",
        "118482377199/20000000000",
        "118482377199/20000000000",
        "118482377199/20000000000",
        "118482377199/20000000000"
      ]
    },
    {
      "r_107_200": "5929627232739/1000000000000",
      "r_113_200": "1483377850141/250000000000",
      "r_19_40": "370253639449/62500000000",
      "r_1_2": "5925279894939/1000000000000",
      "r_21_40": "237134570167/40000000000",
      "r_23_40": "5937361077339/1000000000000",
      "r_3_5": "5940947588737/1000000000000",
      "r_49_100": "2962968920071/500000000000",
      "r_51_100": "1481625216343/250000000000",
      "r_9_20": "2959722281069/500000000000",
      "sharp": "1482294759713/250000000000",
      "sharp_bins": [
        "237383180413/40000000000",
        "593408609119/100000000000",
        "5933591493081/1000000000000",
        "2966547856793/500000000000",
        "5932598750291/1000000000000",
        "2966050300389/500000000000",
        "47452810101/8000000000",
        "1186220146681/200000000000",
        "5930599010689/1000000000000",
        "2965048039831/500000000000",
        "5929591948439/1000000000000",
        "1482294759713/250000000000",
        "1482294759713/250000000000",
        "1482294759713/250000000000",
        "1482294759713/250000000000",
        "1482294759713/250000000000"
      ]
    },
    {
      "r_107_200": "5961843934889/1000000000000",
      "r_113_200": "5965870665851/1000000000000",
      "r_19_40": "5956006412791/1000000000000",
      "r_1_2": "2978667438779/500000000000",
      "r_21_40": "5960534198741/1000000000000",
      "r_23_40": "5969774952971/1000000000000",
      "r_3_5": "2986739122193/500000000000",
      "r_49_100": "595795303393/100000000000",
      "r_51_100": "5958601500089/1000000000000",
      "r_9_20": "1190255793343/200000000000",
      "sharp": "5961308831811/1000000000000",
      "sharp_bins": [
        "5966985444309/1000000000000",
        "2983237040297/500000000000",
        "596596146459/100000000000",
        "5965447593679/1000000000000",
        "2982466232619/500000000000",
        "2982208038321/500000000000",
        "2981949212629/500000000000",
        "5963379508453/1000000000000",
        "2981429661793/500000000000",
        "5962337868013/1000000000000",
        "5961815138369/1000000000000",
        "5961308831811/1000000000000",
        "5961308831811/1000000000000",
        "5961308831811/1000000000000",
        "5961308831811/1000000000000",
        "5961308831811/1000000000000"
      ]
    },
    {
      "r_107_200": "5939637934541/1000000000000",
      "r_113_200": "1485882687939/250000000000",
      "r_19_40": "5934033260557/1000000000000",
      "r_1_2": "2967640500793/500000000000",
      "r_21_40": "5938372159039/1000000000000",
      "r_23_40": "5947355268507/1000000000000",
      "r_3_5": "5950947037733/1000000000000",
      "r_49_100": "5935915544467/1000000000000",
      "r_51_100": "1484126164461/250000000000",
      "r_9_20": "118588658503/20000000000",
      "sharp": "2969580691623/500000000000",
      "sharp_bins": [
        "1486150813433/250000000000",
        "5944108727809/1000000000000",
        "1485903255349/250000000000",
        "5943116132083/1000000000000",
        "5942618057457/1000000000000",
        "59421187951/10000000000",
        "594161834259/100000000000",
        "5941116697503/1000000000000",
        "5940613857409/1000000000000",
        "5940109807799/1000000000000",
        "593960455653/100000000000",
        "2969580691623/500000000000",
        "2969580691623/500000000000",
        "2969580691623/500000000000",
        "2969580691623/500000000000",
        "2969580691623/500000000000"
      ]
    },
    {
      "r_107_200": "5971300201167/1000000000000",
      "r_113_200": "298766621521/50000000000",
      "r_19_40": "1491357985851/250000000000",
      "r_1_2": "5966785093793/1000000000000",
      "r_21_40": "238799547849/40000000000",
      "r_23_40": "747401124151/125000000000",
      "r_3_5": "2991457362973/500000000000",
      "r_49_100": "23310077047/3906250000",
      "r_51_100": "2984026702217/500000000000",
      "r_9_20": "5960721227639/1000000000000",
      "sharp": "5970737557407/1000000000000",
      "sharp_bins": [
        "747056301747/125000000000",
        "1195187668507/200000000000",
        "2987712509253/500000000000",
        "5974910439273/1000000000000",
        "5974394602219/1000000000000",
        "74673468809/12500000000",
        "1493339786037/250000000000",
        "373302469867/62500000000",
        "746539827907/125000000000",
        "5971796457659/1000000000000",
        "746409127217/125000000000",
        "5970748288791/1000000000000",
        "5970737557407/1000000000000",
        "5970737557407/1000000000000",
        "5970737557407/1000000000000",
        "5970737557407/1000000000000"
      ]
    },
    {
      "r_107_200": "5949493627297/1000000000000",
      "r_113_200": "1488348502547/250000000000",
      "r_19_40": "2971927629961/500000000000",
      "r_1_2": "5945128315059/1000000000000",
      "r_21_40": "5948225407781/1000000000000",
      "r_23_40": "2978596447563/500000000000",
      "r_3_5": "1490197243619/250000000000",
      "r_49_100": "2972869858817/500000000000",
      "r_51_100": "1189270863071/200000000000",
      "r_9_20": "371204320733/62500000000",
      "sharp": "5948989333521/1000000000000",
      "sharp_bins": [
        "5954470328361/1000000000000",
        "595397483323/100000000000",
        "1488369539117/250000000000",
        "1190596059133/200000000000",
        "595248124841/100000000000",
        "5951981012287/1000000000000",
        "47611836679/8000000000",
        "743872120469/125000000000",
        "5950473146489/1000000000000",
        "47599744951/8000000000",
        "1487365472129/250000000000",
        "5948989333521/1000000000000",
        "5948989333521/1000000000000",
        "5948989333521/1000000000000",
        "5948989333521/1000000000000",
        "5948989333521/1000000000000"
      ]
    },
    {
      "r_107_200": "5926697625563/1000000000000",
      "r_113_200": "5930462975899/1000000000000",
      "r_19_40": "1184258558849/200000000000",
      "r_1_2": "2961242761339/500000000000",
      "r_21_40": "740684211481/125000000000",
      "r_23_40": "1186836025609/200000000000",
      "r_3_5": "5937658128481/1000000000000",
      "r_49_100": "370194529701/62500000000",
      "r_51_100": "2961834134751/500000000000",
      "r_9_20": "5916835357327/1000000000000",
      "sharp": "1481562820247/250000000000",
      "sharp_bins": [
        "5931496415663/1000000000000",
        "2965508956909/500000000000",
        "1482634575047/250000000000",
        "5930057572561/1000000000000",
        "2964787864361/500000000000",
        "5929092766451/1000000000000",
        "5928608683527/1000000000000",
        "5928123467307/1000000000000",
        "59276371229/10000000000",
        "5927149651057/1000000000000",
        "2963330524771/500000000000",
        "1481562820247/250000000000",
        "1481562820247/250000000000",
        "1481562820247/250000000000",
        "1481562820247/250000000000",
        "1481562820247/250000000000"
      ]
    },
    {
      "r_107_200": "5959196170131/1000000000000",
      "r_113_200": "2981551529849/500000000000",
      "r_19_40": "5953526054749/1000000000000",
      "r_1_2": "5954823666649/1000000000000",
      "r_21_40": "5957925851457/1000000000000",
      "r_23_40": "5966875868633/1000000000000",
      "r_3_5": "2985237666663/500000000000",
      "r_49_100": "5955412197347/1000000000000",
      "r_51_100": "5956051677029/1000000000000",
      "r_9_20": "5948954975541/1000000000000",
      "sharp": "5958664748411/1000000000000",
      "sharp_bins": [
        "5964182875919/1000000000000",
        "2981843272951/500000000000",
        "238527561339/40000000000",
        "596269033623/100000000000",
        "5962190451759/1000000000000",
        "5961689377647/1000000000000",
        "5961187111477/1000000000000",
        "2980341825413/500000000000",
        "5960178993271/1000000000000",
        "595967312489/100000000000",
        "2979583026523/500000000000",
        "5958664748411/1000000000000",
        "5958664748411/1000000000000",
        "5958664748411/1000000000000",
        "5958664748411/1000000000000",
        "5958664748411/1000000000000"
      ]
    },
    {
      "r_107_200": "5936766923959/1000000000000",
      "r_113_200": "1485135254823/250000000000",
      "r_19_40": "1186265410229/200000000000",
      "r_1_2": "593254511841/100000000000",
      "r_21_40": "5935540162163/1000000000000",
      "r_23_40": "5944234199843/1000000000000",
      "r_3_5": "2973858816899/500000000000",
      "r_49_100": "1186629899953/200000000000",
      "r_51_100": "5933730581461/1000000000000",
      "r_9_20": "5926882063741/1000000000000",
      "sharp": "1484073276141/250000000000",
      "sharp_bins": [
        "297078954709/50000000000",
        "5941099473713/1000000000000",
        "1485154684979/250000000000",
        "5940136890577/1000000000000",
        "148491348087/25000000000",
        "5939169836409/1000000000000",
        "296934231357/50000000000",
        "742274785411/125000000000",
        "2968855404891/500000000000",
        "2968611103651/500000000000",
        "593673247361/100000000000",
        "1484073276141/250000000000",
        "1484073276141/250000000000",
        "1484073276141/250000000000",
        "1484073276141/250000000000",
        "1484073276141/250000000000"
      ]
    },
    {
      "r_107_200": "2970871106153/500000000000",
      "r_113_200": "2972760141299/500000000000",
      "r_19_40": "1187257108259/200000000000",
      "r_1_2": "5937516001303/1000000000000",
      "r_21_40": "5940514165909/1000000000000",
      "r_23_40": "743650162473/125000000000",
      "r_3_5": "1190537420467/200000000000",
      "r_49_100": "5938109189827/1000000000000",
      "r_51_100": "742337837143/125000000000",
      "r_9_20": "1186369420393/200000000000",
      "sharp": "2970627438697/500000000000",
      "sharp_bins": [
        "743320056047/125000000000",
        "5946080318861/1000000000000",
        "5945599075377/1000000000000",
        "5945116715713/1000000000000",
        "743079154707/125000000000",
        "2972074319493/500000000000",
        "1485915729371/250000000000",
        "594317606089/100000000000",
        "5942688074043/1000000000000",
        "5942198957589/1000000000000",
        "594170870929/100000000000",
        "2970627438697/500000000000",
        "2970627438697/500000000000",
        "2970627438697/500000000000",
        "2970627438697/500000000000",
        "2970627438697/500000000000"
      ]
    },
    {
      "r_107_200": "1189335738453/200000000000",
      "r_113_200": "1190092094869/200000000000",
      "r_19_40": "2970602851881/500000000000",
      "r_1_2": "18570151159/3125000000",
      "r_21_40": "2972724723467/500000000000",
      "r_23_40": "5954129214337/1000000000000",
      "r_3_5": "5957617155219/1000000000000",
      "r_49_100": "5943030430691/1000000000000",
      "r_51_100": "5943636216583/1000000000000",
      "r_9_20": "5936774023787/1000000000000",
      "sharp": "1189235598343/200000000000",
      "sharp_bins": [
        "1487875631387/250000000000",
        "2975510960221/500000000000",
        "2975270100409/500000000000",
        "1190011472893/200000000000",
        "594957340917/100000000000",
        "1189817666543/200000000000",
        "74357526661/12500000000",
        "594811479753/100000000000",
        "5947626331419/1000000000000",
        "1486784183789/250000000000",
        "2973323003253/500000000000",
        "1189235598343/200000000000",
        "1189235598343/200000000000",
        "1189235598343/200000000000",
        "1189235598343/200000000000",
        "1189235598343/200000000000"
      ]
    },
    {
      "r_107_200": "297578838243/50000000000",
      "r_113_200": "297768099963/50000000000",
      "r_19_40": "2973043967169/500000000000",
      "r_1_2": "743417828001/125000000000",
      "r_21_40": "5950346405061/1000000000000",
      "r_23_40": "93109661751/15625000000",
      "r_3_5": "5962508204431/1000000000000",
      "r_49_100": "5947913619969/1000000000000",
      "r_51_100": "2974265768907/500000000000",
      "r_9_20": "297083161023/50000000000",
      "sharp": "5951062848257/1000000000000",
      "sharp_bins": [
        "5956405859163/1000000000000",
        "46530662589/7812500000",
        "2977721324319/500000000000",
        "5954959368693/1000000000000",
        "23259667849/3906250000",
        "2976994724187/500000000000",
        "1190700560713/200000000000",
        "744126877863/125000000000",
        "297626305553/50000000000",
        "23250140893/3906250000",
        "5951544893313/1000000000000",
        "5951062848257/1000000000000",
        "5951062848257/1000000000000",
        "5951062848257/1000000000000",
        "5951062848257/1000000000000",
        "5951062848257/1000000000000"
      ]
    },
    {
      "r_107_200": "1489109146817/250000000000",
      "r_113_200": "1490056254307/250000000000",
      "r_19_40": "5950932386559/1000000000000",
      "r_1_2": "5952198914813/1000000000000",
      "r_21_40": "5955205196577/1000000000000",
      "r_23_40": "2981934437967/500000000000",
      "r_3_5": "2983680207727/500000000000",
      "r_49_100": "1488189728133/250000000000",
      "r_51_100": "372086800989/62500000000",
      "r_9_20": "5946514841991/1000000000000",
      "sharp": "2977954802101/500000000000",
      "sharp_bins": [
        "2980635366183/500000000000",
        "372549329653/62500000000",
        "596030670117/100000000000",
        "5959823010323/1000000000000",
        "372458637481/62500000000",
        "2979426133537/500000000000",
        "2979182605119/500000000000",
        "2978938508649/500000000000",
        "5957387692839/1000000000000",
        "2978448618701/500000000000",
        "5956405648753/1000000000000",
        "5955912924657/1000000000000",
        "2977954802101/500000000000",
        "2977954802101/500000000000",
        "2977954802101/500000000000",
        "2977954802101/500000000000"
      ]
    },
    {
      "r_107_200": "1192250859651/200000000000",
      "r_113_200": "5965045687747/1000000000000",
      "r_19_40": "744466894819/125000000000",
      "r_1_2": "5957013359479/1000000000000",
      "r_21_40": "5960021953623/1000000000000",
      "r_23_40": "5968676948369/1000000000000",
      "r_3_5": "2986084984491/500000000000",
      "r_49_100": "2978781207639/500000000000",
      "r_51_100": "5958204173071/1000000000000",
      "r_9_20": "5951324975239/1000000000000",
      "sharp": "2980357190901/500000000000",
      "sharp_bins": [
        "238643736741/40000000000",
        "93212680947/15625000000",
        "5965128627041/1000000000000",
        "186395142363/31250000000",
        "1491039841031/250000000000",
        "5963673050349/1000000000000",
        "2981592806037/500000000000",
        "1490674259383/250000000000",
        "5962207331221/1000000000000",
        "1490429123413/250000000000",
        "5961224522591/1000000000000",
        "1490182853951/250000000000",
        "2980357190901/500000000000",
        "2980357190901/500000000000",
        "2980357190901/500000000000",
        "2980357190901/500000000000"
      ]
    },
    {
      "r_107_200": "593878542539/100000000000",
      "r_113_200": "297122310289/50000000000",
      "r_19_40": "5933492402199/1000000000000",
      "r_1_2": "5934692566271/1000000000000",
      "r_21_40": "5937595881757/1000000000000",
      "r_23_40": "297299951833/50000000000",
      "r_3_5": "5949377780679/1000000000000",
      "r_49_100": "2967628560149/500000000000",
      "r_51_100": "741980198273/125000000000",
      "r_9_20": "2964603011173/500000000000",
      "sharp": "2969151027801/500000000000",
      "sharp_bins": [
        "5943452585021/1000000000000",
        "1485746798107/250000000000",
        "594252075023/100000000000",
        "5942053256401/1000000000000",
        "371349044307/62500000000",
        "1188223019293/200000000000",
        "1188128884641/200000000000",
        "5940172690093/1000000000000",
        "5939699895089/1000000000000",
        "5939226036147/1000000000000",
        "2969375555609/500000000000",
        "2969151027801/500000000000",
        "2969151027801/500000000000",
        "2969151027801/500000000000",
        "2969151027801/500000000000",
        "2969151027801/500000000000"
      ]
    },
    {
      "r_107_200": "5943750695387/1000000000000",
      "r_113_200": "5947415248709/1000000000000",
      "r_19_40": "742305204027/125000000000",
      "r_1_2": "2969826828499/500000000000",
      "r_21_40": "5942559933051/1000000000000",
      "r_23_40": "148773909599/25000000000",
      "r_3_5": "5954337364277/1000000000000",
      "r_49_100": "2970103740307/500000000000",
      "r_51_100": "5940803846241/1000000000000",
      "r_9_20": "5934161571853/1000000000000",
      "sharp": "5943254378441/1000000000000",
      "sharp_bins": [
        "5948423529807/1000000000000",
        "5947957653861/1000000000000",
        "2973745363869/500000000000",
        "1486755687353/250000000000",
        "2973276858427/500000000000",
        "1486520904721/250000000000",
        "371600778723/62500000000",
        "5945140239833/1000000000000",
        "1486166739409/250000000000",
        "1188838522187/200000000000",
        "74296464971/12500000000",
        "5943254378441/1000000000000",
        "5943254378441/1000000000000",
        "5943254378441/1000000000000",
        "5943254378441/1000000000000",
        "5943254378441/1000000000000"
      ]
    },
    {
      "r_107_200": "2974338624397/500000000000",
      "r_113_200": "148808633003/25000000000",
      "r_19_40": "5943352611491/1000000000000",
      "r_1_2": "2972288158393/500000000000",
      "r_21_40": "1189497070141/200000000000",
      "r_23_40": "744484331289/125000000000",
      "r_3_5": "1489814410943/250000000000",
      "r_49_100": "5945119472667/1000000000000",
      "r_51_100": "1189145519019/200000000000",
      "r_9_20": "2969539537191/500000000000",
      "sharp": "1487042032627/250000000000",
      "sharp_bins": [
        "5953355305341/1000000000000",
        "186027780577/31250000000",
        "148810540023/25000000000",
        "2975976585343/500000000000",
        "1487870921433/250000000000",
        "595101313499/100000000000",
        "1190108304491/200000000000",
        "1190013769803/200000000000",
        "5949595112629/1000000000000",
        "1189824062251/200000000000",
        "1189728888569/200000000000",
        "1487042032627/250000000000",
        "1487042032627/250000000000",
        "1487042032627/250000000000",
        "1487042032627/250000000000",
        "1487042032627/250000000000"
      ]
    },
    {
      "r_107_200": "23256114227/3906250000",
      "r_113_200": "186163643099/31250000000",
      "r_19_40": "1189645098593/200000000000",
      "r_1_2": "5949460699159/1000000000000",
      "r_21_40": "5952372290357/1000000000000",
      "r_23_40": "1192150799577/200000000000",
      "r_3_5": "5964138783799/1000000000000",
      "r_49_100": "371874578169/62500000000",
      "r_51_100": "5950612987111/1000000000000",
      "r_9_20": "1485989669857/250000000000",
      "sharp": "1190608693661/200000000000",
      "sharp_bins": [
        "1191649687707/200000000000",
        "744722711579/125000000000",
        "1191462779131/200000000000",
        "297842252279/50000000000",
        "5956375140379/1000000000000",
        "5955904169097/1000000000000",
        "5955432135653/1000000000000",
        "2977479520451/500000000000",
        "1488621220701/250000000000",
        "1488502414829/250000000000",
        "744191671049/125000000000",
        "2976528001887/500000000000",
        "1190608693661/200000000000",
        "1190608693661/200000000000",
        "1190608693661/200000000000",
        "1190608693661/200000000000"
      ]
    },
    {
      "r_107_200": "2979207598417/500000000000",
      "r_113_200": "5962089551409/1000000000000",
      "r_19_40": "5953060792229/1000000000000",
      "r_1_2": "5954307321041/1000000000000",
      "r_21_40": "238288850887/40000000000",
      "r_23_40": "5965594956217/1000000000000",
      "r_3_5": "5968981317637/1000000000000",
      "r_49_100": "1190965866459/200000000000",
      "r_51_100": "1191092108099/200000000000",
      "r_9_20": "1487200224441/250000000000",
      "sharp": "5957880912811/1000000000000",
      "sharp_bins": [
        "5963102961781/1000000000000",
        "5962635828487/1000000000000",
        "5962167643791/1000000000000",
        "596169840567/100000000000",
        "5961228112097/1000000000000",
        "596075675223/100000000000",
        "2980142164957/500000000000",
        "5959810845969/1000000000000",
        "5959336298357/1000000000000",
        "1191772137007/200000000000",
        "5958384003957/1000000000000",
        "2978953124461/500000000000",
        "5957880912811/1000000000000",
        "5957880912811/1000000000000",
        "5957880912811/1000000000000",
        "5957880912811/1000000000000"
      ]
    },
    {
      "r_107_200": "1490803715213/250000000000",
      "r_113_200": "5966892037249/1000000000000",
      "r_19_40": "2978923075311/500000000000",
      "r_1_2": "1191820774671/200000000000",
      "r_21_40": "2981010013653/500000000000",
      "r_23_40": "597038532717/100000000000",
      "r_3_5": "746721636641/125000000000",
      "r_49_100": "5959615380547/1000000000000",
      "r_51_100": "1192051592397/200000000000",
      "r_9_20": "5953593346707/1000000000000",
      "sharp": "119253363307/20000000000",
      "sharp_bins": [
        "1193581509779/200000000000",
        "2983720026479/500000000000",
        "2983485752691/500000000000",
        "5966501904143/1000000000000",
        "5966031247217/1000000000000",
        "596555952387/100000000000",
        "1491271684469/250000000000",
        "2982306445011/500000000000",
        "596413797827/100000000000",
        "5963662000579/1000000000000",
        "745398119363/125000000000",
        "5962706835097/1000000000000",
        "119253363307/20000000000",
        "119253363307/20000000000",
        "119253363307/20000000000",
        "119253363307/20000000000"
      ]
    },
    {
      "r_107_200": "2983983797149/500000000000",
      "r_113_200": "2985823694797/500000000000",
      "r_19_40": "5962584945927/1000000000000",
      "r_1_2": "1490963430971/250000000000",
      "r_21_40": "5966771918153/1000000000000",
      "r_23_40": "298756423417/50000000000",
      "r_3_5": "5978517461769/1000000000000",
      "r_49_100": "372772173163/62500000000",
      "r_51_100": "5965008617259/1000000000000",
      "r_9_20": "595833940361/100000000000",
      "sharp": "5967408596371/1000000000000",
      "sharp_bins": [
        "5972664462363/1000000000000",
        "597219662931/100000000000",
        "373232984029/62500000000",
        "2985628902903/500000000000",
        "5970786811311/1000000000000",
        "2985157375177/500000000000",
        "5969841626639/1000000000000",
        "5969367440919/1000000000000",
        "2984446095579/500000000000",
        "1193683175063/200000000000",
        "1491984622837/250000000000",
        "5967460033161/1000000000000",
        "5967408596371/1000000000000",
        "5967408596371/1000000000000",
        "5967408596371/1000000000000",
        "5967408596371/1000000000000"
      ]
    },
    {
      "r_107_200": "5945656159167/1000000000000",
      "r_113_200": "2974604234051/500000000000",
      "r_19_40": "2970247116941/500000000000",
      "r_1_2": "1485421684329/250000000000",
      "r_21_40": "1486125565621/250000000000",
      "r_23_40": "2976306643591/500000000000",
      "r_3_5": "4764712493/800000000",
      "r_49_100": "1485550780077/250000000000",
      "r_51_100": "5942800880791/1000000000000",
      "r_9_20": "742046134531/125000000000",
      "sharp": "2972576305669/500000000000",
      "sharp_bins": [
        "5950185088051/1000000000000",
        "1189946663761/200000000000",
        "1487320140127/250000000000",
        "594882680203/100000000000",
        "5948372048627/1000000000000",
        "5947916300529/1000000000000",
        "47579676447/8000000000",
        "3716876133/625000000",
        "1486635767359/250000000000",
        "743260415147/125000000000",
        "5945622560439/1000000000000",
        "371572549607/62500000000",
        "2972576305669/500000000000",
        "2972576305669/500000000000",
        "2972576305669/500000000000",
        "2972576305669/500000000000"
      ]
    },
    {
      "r_107_200": "595057315999/100000000000",
      "r_113_200": "5954128802589/1000000000000",
      "r_19_40": "148634909383/25000000000",
      "r_1_2": "743325006259/125000000000",
      "r_21_40": "5949418187301/1000000000000",
      "r_23_40": "5957522278381/1000000000000",
      "r_3_5": "596080150259/100000000000",
      "r_49_100": "2973553106471/500000000000",
      "r_51_100": "5947715224911/1000000000000",
      "r_9_20": "5941277507249/1000000000000",
      "sharp": "5950057357343/1000000000000",
      "sharp_bins": [
        "5955107197871/1000000000000",
        "5954655001027/1000000000000",
        "5954201814699/1000000000000",
        "5953747627869/1000000000000",
        "5953292445707/1000000000000",
        "5952836268419/1000000000000",
        "46502961673/7812500000",
        "743990115127/125000000000",
        "595146174717/100000000000",
        "2975500784017/500000000000",
        "5950540376099/1000000000000",
        "5950078177747/1000000000000",
        "5950057357343/1000000000000",
        "5950057357343/1000000000000",
        "5950057357343/1000000000000",
        "5950057357343/1000000000000"
      ]
    },
    {
      "r_107_200": "5955451694787/1000000000000",
      "r_113_200": "5959010426833/1000000000000",
      "r_19_40": "5950260498419/1000000000000",
      "r_1_2": "5951475170281/1000000000000",
      "r_21_40": "238171829021/40000000000",
      "r_23_40": "2981196228533/500000000000",
      "r_3_5": "5965673362679/1000000000000",
      "r_49_100": "5951971174903/1000000000000",
      "r_51_100": "5952591299659/1000000000000",
      "r_9_20": "5946148113013/1000000000000",
      "sharp": "744365472381/125000000000",
      "sharp_bins": [
        "1191998128443/200000000000",
        "1191907609747/200000000000",
        "1489771116353/250000000000",
        "11637948987/1953125000",
        "2979087150807/500000000000",
        "2978858863201/500000000000",
        "5957260153849/1000000000000",
        "595680158209/100000000000",
        "297817100463/50000000000",
        "2977940715411/500000000000",
        "5955419839341/1000000000000",
        "5954957241093/1000000000000",
        "744365472381/125000000000",
        "744365472381/125000000000",
        "744365472381/125000000000",
        "744365472381/125000000000"
      ]
    },
    {
      "r_107_200": "23841168649/4000000000",
      "r_113_200": "298192687151/50000000000",
      "r_19_40": "5955086996869/1000000000000",
      "r_1_2": "1191262498543/200000000000",
      "r_21_40": "1191827054943/200000000000",
      "r_23_40": "2983612114467/500000000000",
      "r_3_5": "5970506605429/1000000000000",
      "r_49_100": "2978399200793/500000000000",
      "r_51_100": "5957429500913/1000000000000",
      "r_9_20": "743872660379/125000000000",
      "sharp": "744969034347/125000000000",
      "sharp_bins": [
        "372802216119/62500000000",
        "2982191249241/500000000000",
        "2981964274467/500000000000",
        "5963473598471/1000000000000",
        "1490754413023/250000000000",
        "93165011093/15625000000",
        "5962102770193/1000000000000",
        "5961643830951/1000000000000",
        "5961183890363/1000000000000",
        "1490180735981/250000000000",
        "5960260984273/1000000000000",
        "5959798017583/1000000000000",
        "744969034347/125000000000",
        "744969034347/125000000000",
        "744969034347/125000000000",
        "744969034347/125000000000"
      ]
    },
    {
      "r_107_200": "5965074983483/1000000000000",
      "r_113_200": "5968639255327/1000000000000",
      "r_19_40": "5959856123041/1000000000000",
      "r_1_2": "37256827177/6250000000",
      "r_21_40": "238556689179/40000000000",
      "r_23_40": "5971998100317/1000000000000",
      "r_3_5": "5975281809873/1000000000000",
      "r_49_100": "5961568179809/1000000000000",
      "r_51_100": "2981105092321/500000000000",
      "r_9_20": "744469653963/125000000000",
      "sharp": "1192904638367/200000000000",
      "sharp_bins": [
        "1492405694279/250000000000",
        "5969169471717/1000000000000",
        "746089397/125000000",
        "2984129939643/500000000000",
        "5967803586491/1000000000000",
        "1491836574437/250000000000",
        "5966888011197/1000000000000",
        "5966428724977/1000000000000",
        "238638737489/40000000000",
        "5965507143473/1000000000000",
        "5965044836427/1000000000000",
        "5964581522163/1000000000000",
        "1192904638367/200000000000",
        "1192904638367/200000000000",
        "1192904638367/200000000000",
        "1192904638367/200000000000"
      ]
    },
    {
      "r_107_200": "238792726079/40000000000",
      "r_113_200": "597338488737/100000000000",
      "r_19_40": "5964586015917/1000000000000",
      "r_1_2": "5965832806209/1000000000000",
      "r_21_40": "1193731921109/200000000000",
      "r_23_40": "1195346399761/200000000000",
      "r_3_5": "5980016842743/1000000000000",
      "r_49_100": "2983149309999/500000000000",
      "r_51_100": "372934462437/62500000000",
      "r_9_20": "2980247062783/500000000000",
      "sharp": "2984627295207/500000000000",
      "sharp_bins": [
        "746796256219/125000000000",
        "1493479106739/250000000000",
        "1493365453431/250000000000",
        "93328221867/15625000000",
        "5972549589081/1000000000000",
        "5972091982611/1000000000000",
        "5971633378223/1000000000000",
        "2985586887027/500000000000",
        "1492678292061/250000000000",
        "5970251556357/1000000000000",
        "5969788931173/1000000000000",
        "746165662333/125000000000",
        "2984627295207/500000000000",
        "2984627295207/500000000000",
        "2984627295207/500000000000",
        "2984627295207/500000000000"
      ]
    },
    {
      "r_107_200": "5974524332649/1000000000000",
      "r_113_200": "1494523325077/250000000000",
      "r_19_40": "5969279350633/1000000000000",
      "r_1_2": "5970536535223/1000000000000",
      "r_21_40": "746670633627/125000000000",
      "r_23_40": "747678573711/125000000000",
      "r_3_5": "374044647889/62500000000",
      "r_49_100": "5970992396051/1000000000000",
      "r_51_100": "2985827905867/500000000000",
      "r_9_20": "2982597319119/500000000000",
      "sharp": "1493487285541/250000000000",
      "sharp_bins": [
        "5979079780377/1000000000000",
        "2989312934843/500000000000",
        "2989085484257/500000000000",
        "5977715066401/1000000000000",
        "2988629084049/500000000000",
        "1494200068423/250000000000",
        "5976341381327/1000000000000",
        "1195176297829/200000000000",
        "5975420595283/1000000000000",
        "5974958695343/1000000000000",
        "597449578217/100000000000",
        "2987015930821/500000000000",
        "1493487285541/250000000000",
        "1493487285541/250000000000",
        "1493487285541/250000000000",
        "1493487285541/250000000000"
      ]
    },
    {
      "r_107_200": "1494798355589/250000000000",
      "r_113_200": "2991382196271/500000000000",
      "r_19_40": "2986968011053/500000000000",
      "r_1_2": "298760171523/50000000000",
      "r_21_40": "597803351623/100000000000",
      "r_23_40": "2993043886687/500000000000",
      "r_3_5": "748671785273/125000000000",
      "r_49_100": "5975649403663/1000000000000",
      "r_51_100": "2988161659229/500000000000",
      "r_9_20": "373116166403/62500000000",
      "sharp": "5978606744119/1000000000000",
      "sharp_bins": [
        "2991876122201/500000000000",
        "2991649037471/500000000000",
        "239313716601/40000000000",
        "5982386754301/1000000000000",
        "5981929597441/1000000000000",
        "5981471444507/1000000000000",
        "5981012293647/1000000000000",
        "2990276071501/500000000000",
        "5980090990713/1000000000000",
        "2989814416207/500000000000",
        "298958283051/50000000000",
        "597870148231/100000000000",
        "5978606744119/1000000000000",
        "5978606744119/1000000000000",
        "5978606744119/1000000000000",
        "5978606744119/1000000000000"
      ]
    },
    {
      "r_107_200": "595722820663/100000000000",
      "r_113_200": "5960675624491/1000000000000",
      "r_19_40": "5952184922911/1000000000000",
      "r_1_2": "2976689036917/500000000000",
      "r_21_40": "5956108765567/1000000000000",
      "r_23_40": "5963925759839/1000000000000",
      "r_3_5": "372943999823/62500000000",
      "r_49_100": "1190767874597/200000000000",
      "r_51_100": "2977229259909/500000000000",
      "r_9_20": "2974111767503/500000000000",
      "sharp": "5956695759661/1000000000000",
      "sharp_bins": [
        "5961624310379/1000000000000",
        "2980592853027/500000000000",
        "5960746170071/1000000000000",
        "1490076425277/250000000000",
        "5959864297469/1000000000000",
        "5959421957457/1000000000000",
        "1489744669843/250000000000",
        "5958534459393/1000000000000",
        "1489522322459/250000000000",
        "5957643177019/1000000000000",
        "5957196119233/1000000000000",
        "1191349622953/200000000000",
        "5956695759661/1000000000000",
        "5956695759661/1000000000000",
        "5956695759661/1000000000000",
        "5956695759661/1000000000000"
      ]
    },
    {
      "r_107_200": "596205470633/100000000000",
      "r_113_200": "149137620833/25000000000",
      "r_19_40": "5956998072077/1000000000000",
      "r_1_2": "238328063377/40000000000",
      "r_21_40": "5960934392289/1000000000000",
      "r_23_40": "1193748776679/200000000000",
      "r_3_5": "298596175557/50000000000",
      "r_49_100": "5958653208237/1000000000000",
      "r_51_100": "5959282865427/1000000000000",
      "r_9_20": "5953043102317/1000000000000",
      "sharp": "5961510791051/1000000000000",
      "sharp_bins": [
        "2983227728377/500000000000",
        "1491504126111/250000000000",
        "5965576620243/1000000000000",
        "745641975353/125000000000",
        "1491173512623/250000000000",
        "5964251361551/1000000000000",
        "2981903867151/500000000000",
        "745420395619/125000000000",
        "5962917645893/1000000000000",
        "5962471183343/1000000000000",
        "5962023775593/1000000000000",
        "1490393855233/250000000000",
        "5961510791051/1000000000000",
        "5961510791051/1000000000000",
        "5961510791051/1000000000000",
        "5961510791051/1000000000000"
      ]
    },
    {
      "r_107_200": "2983413237749/500000000000",
      "r_113_200": "5970279148721/1000000000000",
      "r_19_40": "93152449649/15625000000",
      "r_1_2": "5962970549097/1000000000000",
      "r_21_40": "2982852670933/500000000000",
      "r_23_40": "5973507021461/1000000000000",
      "r_3_5": "5976687897141/1000000000000",
      "r_49_100": "5963412522023/1000000000000",
      "r_51_100": "1491013153257/250000000000",
      "r_9_20": "5957808375141/1000000000000",
      "sharp": "2983135583893/500000000000",
      "sharp_bins": [
        "1492807827003/250000000000",
        "5970792028057/1000000000000",
        "5970351816059/1000000000000",
        "5969910670687/1000000000000",
        "23877874361/4000000000",
        "119380511461/20000000000",
        "596858161739/100000000000",
        "2984068359753/500000000000",
        "745961358983/125000000000",
        "5967244080583/1000000000000",
        "1491699085989/250000000000",
        "5966347660271/1000000000000",
        "2983135583893/500000000000",
        "2983135583893/500000000000",
        "2983135583893/500000000000",
        "2983135583893/500000000000"
      ]
    },
    {
      "r_107_200": "5971560821031/1000000000000",
      "r_113_200": "2987507906457/500000000000",
      "r_19_40": "1193295696153/200000000000",
      "r_1_2": "5967702344779/1000000000000",
      "r_21_40": "1492609735449/250000000000",
      "r_23_40": "5978232419733/1000000000000",
      "r_3_5": "2990707172269/500000000000",
      "r_49_100": "5968134729357/1000000000000",
      "r_51_100": "5968785120129/1000000000000",
      "r_9_20": "5962536820659/1000000000000",
      "sharp": "746374282293/125000000000",
      "sharp_bins": [
        "5975969308551/1000000000000",
        "5975529729931/1000000000000",
        "1195017843837/200000000000",
        "5974647774979/1000000000000",
        "5974205395623/1000000000000",
        "298688103971/50000000000",
        "238932712987/40000000000",
        "5972872627649/1000000000000",
        "5972426480887/1000000000000",
        "5971979390407/1000000000000",
        "5971531354503/1000000000000",
        "2985541185733/500000000000",
        "746374282293/125000000000",
        "746374282293/125000000000",
        "746374282293/125000000000",
        "746374282293/125000000000"
      ]
    },
    {
      "r_107_200": "47810064069/8000000000",
      "r_113_200": "597971509447/100000000000",
      "r_19_40": "5971163443349/1000000000000",
      "r_1_2": "2986198616967/500000000000",
      "r_21_40": "5975135456833/1000000000000",
      "r_23_40": "5982920349677/1000000000000",
      "r_3_5": "2993051563727/500000000000",
      "r_49_100": "298641004661/50000000000",
      "r_51_100": "5973480650101/1000000000000",
      "r_9_20": "5967228696987/1000000000000",
      "sharp": "2987840164059/500000000000",
      "sharp_bins": [
        "5980669992037/1000000000000",
        "1196046028649/200000000000",
        "747473670289/125000000000",
        "59793476479/10000000000",
        "74736312479/12500000000",
        "2989230705939/500000000000",
        "2989008443439/500000000000",
        "5977571419611/1000000000000",
        "5977125002693/1000000000000",
        "93385588157/15625000000",
        "5976229335971/1000000000000",
        "5975780082753/1000000000000",
        "2987840164059/500000000000",
        "2987840164059/500000000000",
        "2987840164059/500000000000",
        "2987840164059/500000000000"
      ]
    },
    {
      "r_107_200": "2990459159511/500000000000",
      "r_113_200": "1196875455411/200000000000",
      "r_19_40": "2987905970909/500000000000",
      "r_1_2": "5977055494029/1000000000000",
      "r_21_40": "1494948791693/250000000000",
      "r_23_40": "5987571097857/1000000000000",
      "r_3_5": "299537726757/50000000000",
      "r_49_100": "5977468891569/1000000000000",
      "r_51_100": "1494534870333/250000000000",
      "r_9_20": "2985942138589/500000000000",
      "sharp": "5980329657511/1000000000000",
      "sharp_bins": [
        "5985333510861/1000000000000",
        "5984893420081/1000000000000",
        "598445239721/100000000000",
        "5984010440909/1000000000000",
        "5983567549489/1000000000000",
        "2991561860629/500000000000",
        "5982678954523/1000000000000",
        "2991116622799/500000000000",
        "747723323397/125000000000",
        "1495334746271/250000000000",
        "2990445218809/500000000000",
        "5980440943073/1000000000000",
        "5980329657511/1000000000000",
        "5980329657511/1000000000000",
        "5980329657511/1000000000000",
        "5980329657511/1000000000000"
      ]
    },
    {
      "r_107_200": "1197108405557/200000000000",
      "r_113_200": "2994501319561/500000000000",
      "r_19_40": "1495106061887/250000000000",
      "r_1_2": "299083869869/50000000000",
      "r_21_40": "598441834623/100000000000",
      "r_23_40": "5992184945569/1000000000000",
      "r_3_5": "2997684425777/500000000000",
      "r_49_100": "2991040698593/500000000000",
      "r_51_100": "5982761887049/1000000000000",
      "r_9_20": "5976503829177/1000000000000",
      "sharp": "5984942521727/1000000000000",
      "sharp_bins": [
        "5989960017349/1000000000000",
        "1197903942491/200000000000",
        "1497269618897/250000000000",
        "1197727261081/200000000000",
        "2994096600109/500000000000",
        "5987749158337/1000000000000",
        "598730417807/100000000000",
        "74835728197/12500000000",
        "5986411384169/1000000000000",
        "5985963569033/1000000000000",
        "748189351081/125000000000",
        "598506510131/100000000000",
        "5984942521727/1000000000000",
        "5984942521727/1000000000000",
        "5984942521727/1000000000000",
        "5984942521727/1000000000000"
      ]
    },
    {
      "r_107_200": "5990129410339/1000000000000",
      "r_113_200": "5993591458979/1000000000000",
      "r_19_40": "748125078973/125000000000",
      "r_1_2": "2993131608091/500000000000",
      "r_21_40": "5989005269699/1000000000000",
      "r_23_40": "2998381086961/500000000000",
      "r_3_5": "299997318023/50000000000",
      "r_49_100": "5986657882711/1000000000000",
      "r_51_100": "5987348140357/1000000000000",
      "r_9_20": "5981087620827/1000000000000",
      "sharp": "1197903839163/200000000000",
      "sharp_bins": [
        "5994550044629/1000000000000",
        "1198821910603/200000000000",
        "5993668129609/1000000000000",
        "2996612886533/500000000000",
        "59927824817/10000000000",
        "5992338253821/1000000000000",
        "5991893087739/1000000000000",
        "374465436239/62500000000",
        "599099992291/100000000000",
        "74881899033/12500000000",
        "187190718041/31250000000",
        "5989653085223/1000000000000",
        "1197903839163/200000000000",
        "1197903839163/200000000000",
        "1197903839163/200000000000",
        "1197903839163/200000000000"
      ]
    },
    {
      "r_107_200": "5994680741987/1000000000000",
      "r_113_200": "1499536003699/250000000000",
      "r_19_40": "5989541365631/1000000000000",
      "r_1_2": "2995406611257/500000000000",
      "r_21_40": "2996778105771/500000000000",
      "r_23_40": "6001303063853/1000000000000",
      "r_3_5": "6004487345421/1000000000000",
      "r_49_100": "5991198620643/1000000000000",
      "r_51_100": "5991898514241/1000000000000",
      "r_9_20": "47885087359/8000000000",
      "sharp": "2997029977337/500000000000",
      "sharp_bins": [
        "5999103617781/1000000000000",
        "5998662966593/1000000000000",
        "5998221383857/1000000000000",
        "5997778868227/1000000000000",
        "2998667709009/500000000000",
        "5996891031543/1000000000000",
        "5996445707111/1000000000000",
        "5995999441121/1000000000000",
        "5995552226477/1000000000000",
        "599510406873/100000000000",
        "299732748309/50000000000",
        "5994204917127/1000000000000",
        "2997029977337/500000000000",
        "2997029977337/500000000000",
        "2997029977337/500000000000",
        "2997029977337/500000000000"
      ]
    },
    {
      "r_107_200": "5999162823137/1000000000000",
      "r_113_200": "37516420087/6250000000",
      "r_19_40": "5994013028263/1000000000000",
      "r_1_2": "1498823525299/250000000000",
      "r_21_40": "749754742269/125000000000",
      "r_23_40": "1501443629551/250000000000",
      "r_3_5": "6008958802703/1000000000000",
      "r_49_100": "5995670233807/1000000000000",
      "r_51_100": "2998189862779/500000000000",
      "r_9_20": "599011526247/100000000000",
      "sharp": "599853149797/100000000000",
      "sharp_bins": [
        "6003593024239/1000000000000",
        "6003152228753/1000000000000",
        "120054210041/20000000000",
        "6002267842779/1000000000000",
        "6001824249259/1000000000000",
        "6001379719803/1000000000000",
        "240037370109/40000000000",
        "6000487844447/1000000000000",
        "750005060993/125000000000",
        "2999796094339/500000000000",
        "5999142944951/1000000000000",
        "5998692755063/1000000000000",
        "599853149797/100000000000",
        "599853149797/100000000000",
        "599853149797/100000000000",
        "599853149797/100000000000"
      ]
    },
    {
      "r_107_200": "5977875444687/1000000000000",
      "r_113_200": "5981222014027/1000000000000",
      "r_19_40": "1194586093571/200000000000",
      "r_1_2": "46672968793/7812500000",
      "r_21_40": "2988394565909/500000000000",
      "r_23_40": "5984300593071/1000000000000",
      "r_3_5": "5987381650313/1000000000000",
      "r_49_100": "2987265797391/500000000000",
      "r_51_100": "2987594026187/500000000000",
      "r_9_20": "2984571156593/500000000000",
      "sharp": "373581046719/62500000000",
      "sharp_bins": [
        "1495536421057/250000000000",
        "5981719745887/1000000000000",
        "1495323232989/250000000000",
        "2990432620447/500000000000",
        "2990218335579/500000000000",
        "1495001804723/250000000000",
        "5979576878073/1000000000000",
        "5979145653877/1000000000000",
        "1195742708951/200000000000",
        "5978280549151/1000000000000",
        "5977846665511/1000000000000",
        "2988705946139/500000000000",
        "373581046719/62500000000",
        "373581046719/62500000000",
        "373581046719/62500000000",
        "373581046719/62500000000"
      ]
    },
    {
      "r_107_200": "5982527462009/1000000000000",
      "r_113_200": "5985875781963/1000000000000",
      "r_19_40": "1195514250607/200000000000",
      "r_1_2": "5978790106849/1000000000000",
      "r_21_40": "5981440587857/1000000000000",
      "r_23_40": "1497235847581/250000000000",
      "r_3_5": "5992025040611/1000000000000",
      "r_49_100": "5979172647077/1000000000000",
      "r_51_100": "186869958977/31250000000",
      "r_9_20": "5973789912383/1000000000000",
      "sharp": "1495484568423/250000000000",
      "sharp_bins": [
        "5986800623827/1000000000000",
        "748296807389/125000000000",
        "598594741887/100000000000",
        "2992759750781/500000000000",
        "5985090705647/1000000000000",
        "5984661027299/1000000000000",
        "5984230460553/1000000000000",
        "5983799010503/1000000000000",
        "5983366675597/1000000000000",
        "1196586690857/200000000000",
        "5982499345011/1000000000000",
        "299103217311/50000000000",
        "1495484568423/250000000000",
        "1495484568423/250000000000",
        "1495484568423/250000000000",
        "1495484568423/250000000000"
      ]
    },
    {
      "r_107_200": "2993571415373/500000000000",
      "r_113_200": "5990492689229/1000000000000",
      "r_19_40": "2991087892881/500000000000",
      "r_1_2": "5983403796757/1000000000000",
      "r_21_40": "5986055464231/1000000000000",
      "r_23_40": "2996774624887/500000000000",
      "r_3_5": "5996631308129/1000000000000",
      "r_49_100": "5983777350159/1000000000000",
      "r_51_100": "5984452844137/1000000000000",
      "r_9_20": "1195680283617/200000000000",
      "sharp": "187079477617/31250000000",
      "sharp_bins": [
        "5991418766747/1000000000000",
        "1198198480513/200000000000",
        "5990565162981/1000000000000",
        "5990137046459/1000000000000",
        "5989708051457/1000000000000",
        "5989278174181/1000000000000",
        "5988847408723/1000000000000",
        "2994207880047/500000000000",
        "1197596645349/200000000000",
        "47900398457/8000000000",
        "5987115499681/1000000000000",
        "5986680302859/1000000000000",
        "187079477617/31250000000",
        "187079477617/31250000000",
        "187079477617/31250000000",
        "187079477617/31250000000"
      ]
    },
    {
      "r_107_200": "1497930489179/250000000000",
      "r_113_200": "1199014628981/200000000000",
      "r_19_40": "1197348893403/200000000000",
      "r_1_2": "598798147739/100000000000",
      "r_21_40": "2995317082849/500000000000",
      "r_23_40": "5998118583511/1000000000000",
      "r_3_5": "1200240173589/200000000000",
      "r_49_100": "2994173053289/500000000000",
      "r_51_100": "748628865773/125000000000",
      "r_9_20": "747872153443/125000000000",
      "sharp": "2995556091461/500000000000",
      "sharp_bins": [
        "5996000269399/1000000000000",
        "5995573732357/1000000000000",
        "5995146320099/1000000000000",
        "599471803109/100000000000",
        "5994288863791/1000000000000",
        "5993858814437/1000000000000",
        "5993427877177/1000000000000",
        "299649802847/50000000000",
        "5992563352179/1000000000000",
        "93627027521/15625000000",
        "1198339056577/200000000000",
        "374453744703/62500000000",
        "2995556091461/500000000000",
        "2995556091461/500000000000",
        "2995556091461/500000000000",
        "2995556091461/500000000000"
      ]
    },
    {
      "r_107_200": "5996264988091/1000000000000",
      "r_113_200": "599961729951/100000000000",
      "r_19_40": "5991277441603/1000000000000",
      "r_1_2": "5992523294289/1000000000000",
      "r_21_40": "1199035367933/200000000000",
      "r_23_40": "6002651544407/1000000000000",
      "r_3_5": "750716734387/125000000000",
      "r_49_100": "1198575812457/200000000000",
      "r_51_100": "5993573079683/1000000000000",
      "r_9_20": "2993758741377/500000000000",
      "sharp": "749455639893/125000000000",
      "sharp_bins": [
        "3000272704909/500000000000",
        "6000118726167/1000000000000",
        "1499922791887/250000000000",
        "749907841553/125000000000",
        "299941670963/50000000000",
        "5998403224319/1000000000000",
        "374873258863/62500000000",
        "2998770088287/500000000000",
        "5997107327073/1000000000000",
        "1499168397939/250000000000",
        "5996238969073/1000000000000",
        "2997901728737/500000000000",
        "749455639893/125000000000",
        "749455639893/125000000000",
        "749455639893/125000000000",
        "749455639893/125000000000"
      ]
    },
    {
      "r_107_200": "6000637088521/1000000000000",
      "r_113_200": "240159629307/40000000000",
      "r_19_40": "5995639010033/1000000000000",
      "r_1_2": "1499223490357/250000000000",
      "r_21_40": "5999548517441/1000000000000",
      "r_23_40": "6007013690957/1000000000000",
      "r_3_5": "6010096251121/1000000000000",
      "r_49_100": "119944813749/20000000000",
      "r_51_100": "1199588828649/200000000000",
      "r_9_20": "2995943159653/500000000000",
      "sharp": "6000006861247/1000000000000",
      "sharp_bins": [
        "375307812279/62500000000",
        "3002249070177/500000000000",
        "3002035204837/500000000000",
        "6003641802893/1000000000000",
        "240128492739/40000000000",
        "3001390976357/500000000000",
        "6002350699873/1000000000000",
        "6001918564719/1000000000000",
        "600148554571/100000000000",
        "6001051641299/1000000000000",
        "6000616849939/1000000000000",
        "37501132313/6250000000",
        "6000006861247/1000000000000",
        "6000006861247/1000000000000",
        "6000006861247/1000000000000",
        "6000006861247/1000000000000"
      ]
    },
    {
      "r_107_200": "2989683347417/500000000000",
      "r_113_200": "1196520826639/200000000000",
      "r_19_40": "47796563191/8000000000",
      "r_1_2": "5975754886609/1000000000000",
      "r_21_40": "2989158070933/500000000000",
      "r_23_40": "1197111871553/200000000000",
      "r_3_5": "748567496441/125000000000",
      "r_49_100": "1494029219533/250000000000",
      "r_51_100": "5976768056127/1000000000000",
      "r_9_20": "74636568827/12500000000",
      "sharp": "2989394197671/500000000000",
      "sharp_bins": [
        "5983496830479/1000000000000",
        "5983084638617/1000000000000",
        "5982671624869/1000000000000",
        "5982257784503/1000000000000",
        "2990921557119/500000000000",
        "1196285523563/200000000000",
        "239240451753/40000000000",
        "5980594140857/1000000000000",
        "2990088078749/500000000000",
        "2989878671167/500000000000",
        "2989668846973/500000000000",
        "5978917210917/1000000000000",
        "2989394197671/500000000000",
        "2989394197671/500000000000",
        "2989394197671/500000000000",
        "2989394197671/500000000000"
      ]
    },
    {
      "r_107_200": "748001360821/125000000000",
      "r_113_200": "5987249962427/1000000000000",
      "r_19_40": "5979203912499/1000000000000",
      "r_1_2": "5980397287209/1000000000000",
      "r_21_40": "747869976093/125000000000",
      "r_23_40": "5990194669349/1000000000000",
      "r_3_5": "1198635163201/200000000000",
      "r_49_100": "2990375314721/500000000000",
      "r_51_100": "5981410955387/1000000000000",
      "r_9_20": "597556556957/100000000000",
      "sharp": "5983422569137/1000000000000",
      "sharp_bins": [
        "5988143796311/1000000000000",
        "74846642407/12500000000",
        "5987318166999/1000000000000",
        "2993452057471/500000000000",
        "1496622308283/250000000000",
        "5986073525247/1000000000000",
        "5985656989877/1000000000000",
        "5985239625613/1000000000000",
        "1496205357761/250000000000",
        "5984402404757/1000000000000",
        "2991991272667/500000000000",
        "37397261571/6250000000",
        "5983422569137/1000000000000",
        "5983422569137/1000000000000",
        "5983422569137/1000000000000",
        "5983422569137/1000000000000"
      ]
    },
    {
      "r_107_200": "5988618522411/1000000000000",
      "r_113_200": "5991859030859/1000000000000",
      "r_19_40": "5983801253003/1000000000000",
      "r_1_2": "5985003360919/1000000000000",
      "r_21_40": "5987566986299/1000000000000",
      "r_23_40": "5994793146049/1000000000000",
      "r_3_5": "749721830849/125000000000",
      "r_49_100": "1496337028567/250000000000",
      "r_51_100": "5986017463479/1000000000000",
      "r_9_20": "5980169612901/1000000000000",
      "sharp": "2994010157669/500000000000",
      "sharp_bins": [
        "5992754067263/1000000000000",
        "599234147763/100000000000",
        "1497982016581/250000000000",
        "5991513828699/1000000000000",
        "1497774690381/250000000000",
        "2995341434207/500000000000",
        "149756653699/25000000000",
        "1497462149689/250000000000",
        "5989430219389/1000000000000",
        "5989011008449/1000000000000",
        "149714774113/25000000000",
        "1497042521547/250000000000",
        "2994010157669/500000000000",
        "2994010157669/500000000000",
        "2994010157669/500000000000",
        "2994010157669/500000000000"
      ]
    },
    {
      "r_107_200": "1203396197371/200000000000",
      "r_113_200": "6020340487521/1000000000000",
      "r_19_40": "1202387876279/200000000000",
      "r_1_2": "1503307907267/250000000000",
      "r_21_40": "1503972642729/250000000000",
      "r_23_40": "6023317607909/1000000000000",
      "r_3_5": "3013200777987/500000000000",
      "r_49_100": "1503385353371/250000000000",
      "r_51_100": "751785440859/125000000000",
      "r_9_20": "600821614033/100000000000",
      "sharp": "1504077077573/250000000000",
      "sharp_bins": [
        "6021279005619/1000000000000",
        "6020851377333/1000000000000",
        "6020422877217/1000000000000",
        "6019993503751/1000000000000",
        "376222703463/62500000000",
        "6019132128599/1000000000000",
        "6018700117807/1000000000000",
        "3009133613747/500000000000",
        "11753580969/1953125000",
        "6017398802171/1000000000000",
        "6016963264087/1000000000000",
        "376032927521/62500000000",
        "1504077077573/250000000000",
        "1504077077573/250000000000",
        "1504077077573/250000000000",
        "1504077077573/250000000000"
      ]
    },
    {
      "r_107_200": "6020989082499/1000000000000",
      "r_113_200": "6024349564111/1000000000000",
      "r_19_40": "3007968766519/500000000000",
      "r_1_2": "1203447741233/200000000000",
      "r_21_40": "6019898362151/1000000000000",
      "r_23_40": "150682877593/25000000000",
      "r_3_5": "3015199490401/500000000000",
      "r_49_100": "752192429579/125000000000",
      "r_51_100": "240731635269/40000000000",
      "r_9_20": "6012221976741/1000000000000",
      "sharp": "3010153069567/500000000000",
      "sharp_bins": [
        "6025288901771/1000000000000",
        "5883653459/976562500",
        "6024432511243/1000000000000",
        "602400300793/100000000000",
        "3011786315277/500000000000",
        "6023141375557/1000000000000",
        "188209663671/31250000000",
        "602227622069/100000000000",
        "37636514523/6250000000",
        "6021407544909/1000000000000",
        "6020971882841/1000000000000",
        "6020535335939/1000000000000",
        "3010153069567/500000000000",
        "3010153069567/500000000000",
        "3010153069567/500000000000",
        "3010153069567/500000000000"
      ]
    },
    {
      "r_107_200": "6024966417191/1000000000000",
      "r_113_200": "6028327691219/1000000000000",
      "r_19_40": "3009952645793/500000000000",
      "r_1_2": "1204243046529/200000000000",
      "r_21_40": "3011937726807/500000000000",
      "r_23_40": "9650050569/1600000000",
      "r_3_5": "188573914027/31250000000",
      "r_49_100": "6021506982097/1000000000000",
      "r_51_100": "75278345337/12500000000",
      "r_9_20": "6016197543779/1000000000000",
      "sharp": "6024273344189/1000000000000",
      "sharp_bins": [
        "3014633965067/500000000000",
        "6028840062851/1000000000000",
        "1205682265081/200000000000",
        "6027981716279/1000000000000",
        "3013775616977/500000000000",
        "6027119874899/1000000000000",
        "6026687633699/1000000000000",
        "3013127257337/500000000000",
        "1205164103259/200000000000",
        "6025385637031/1000000000000",
        "120498997507/20000000000",
        "3012256614859/500000000000",
        "6024273344189/1000000000000",
        "6024273344189/1000000000000",
        "6024273344189/1000000000000",
        "6024273344189/1000000000000"
      ]
    }
  ],
  "schema": "BCLD_GLOBAL_MATCHED_SOURCE_0118117_V1",
  "scope": "Fully regenerated native and matched-log supplier at the new rational heights; maximum with the retained complete matched floor ONLY at identical time and height. New broad sharp interval is used conservatively in all 16 bins; no new focused-band producer is assumed.",
  "sharp_bands": [
    [
      "0",
      "51/4000"
    ],
    [
      "51/4000",
      "51/2000"
    ],
    [
      "51/2000",
      "153/4000"
    ],
    [
      "153/4000",
      "51/1000"
    ],
    [
      "51/1000",
      "51/800"
    ],
    [
      "51/800",
      "153/2000"
    ],
    [
      "153/2000",
      "357/4000"
    ],
    [
      "357/4000",
      "51/500"
    ],
    [
      "51/500",
      "459/4000"
    ],
    [
      "459/4000",
      "51/400"
    ],
    [
      "51/400",
      "561/4000"
    ],
    [
      "561/4000",
      "153/1000"
    ],
    [
      "153/1000",
      "663/4000"
    ],
    [
      "663/4000",
      "357/2000"
    ],
    [
      "357/2000",
      "153/800"
    ],
    [
      "153/800",
      "51/250"
    ]
  ],
  "source_kind": "matched_only"
}


==> anc/certificate/inputs/refined/SOURCE_OLD_ENHANCED.json <==
{"frequency_pairs":[[0,0],[1,1],[2,2],[3,3],[4,4],[5,5],[0,1],[1,2],[2,3],[3,4],[4,5]],"kernels":[{"coefficients_checked":540,"lambda":"2","leaves":3,"r":"1/2","rho":"9/20","self_cap":"1618033989/1000000000","self_polynomial":["18033989/640000000","-854101967/2000000000","1618033989/1000000000"],"zero_coefficients":40},{"coefficients_checked":864,"lambda":"199/100","leaves":4,"r":"21/40","rho":"9/20","self_cap":"196956631/125000000","self_polynomial":["4058495580711/320000000000000","-28272735329/100000000000","196956631/125000000"],"zero_coefficients":11},{"coefficients_checked":864,"lambda":"197/100","leaves":4,"r":"1/2","rho":"23/50","self_cap":"1618033989/1000000000","self_polynomial":["18033989/640000000","-854101967/2000000000","1618033989/1000000000"],"zero_coefficients":11},{"coefficients_checked":648,"lambda":"19/10","leaves":3,"r":"9/20","rho":"19/40","self_cap":"214803557/125000000","self_polynomial":["1597165751077/20000000000000","-18522334683/25000000000","214803557/125000000"],"zero_coefficients":11},{"coefficients_checked":864,"lambda":"199/100","leaves":4,"r":"23/40","rho":"7/20","self_cap":"1503067131/1000000000","self_polynomial":["63703722971/2560000000000000","-9784897301/800000000000","1503067131/1000000000"],"zero_coefficients":11},{"coefficients_checked":864,"lambda":"199/100","leaves":4,"r":"3/5","rho":"1/5","self_cap":"25/17","self_polynomial":["0","2/17","25/17"],"zero_coefficients":11},{"coefficients_checked":648,"lambda":"199/100","leaves":3,"r":"1/2","rho":"9/20","self_cap":"1618033989/1000000000","self_polynomial":["18033989/640000000","-854101967/2000000000","1618033989/1000000000"],"zero_coefficients":11},{"coefficients_checked":648,"lambda":"197/100","leaves":3,"r":"3/5","rho":"7/20","self_cap":"25/17","self_polynomial":["0","2/17","25/17"],"zero_coefficients":11},{"coefficients_checked":720,"lambda":"2","leaves":4,"r":"19/40","rho":"23/50","self_cap":"333069367/200000000","self_polynomial":["25785245255207/512000000000000","-92672945713/160000000000","333069367/200000000"],"zero_coefficients":40},{"coefficients_checked":540,"lambda":"2","leaves":3,"r":"51/100","rho":"9/20","self_cap":"800265569/500000000","self_polynomial":["1060329227044369/50000000000000000","-921164945031/2500000000000","800265569/500000000"],"zero_coefficients":40},{"coefficients_checked":540,"lambda":"2","leaves":3,"r":"49/100","rho":"91/200","self_cap":"1636324261/1000000000","self_polynomial":["3621800849357061/100000000000000000","-2434428059339/5000000000000","1636324261/1000000000"],"zero_coefficients":40},{"coefficients_checked":360,"lambda":"2","leaves":2,"r":"107/200","rho":"7/20","self_cap":"194990491/125000000","self_polynomial":["1649751875794091/200000000000000000","-567173508541/2500000000000","194990491/125000000"],"zero_coefficients":40},{"coefficients_checked":180,"lambda":"2","leaves":1,"r":"113/200","rho":"1/5","self_cap":"379109559/250000000","self_polynomial":["276104234503799/400000000000000000","-323532401129/5000000000000","379109559/250000000"],"zero_coefficients":40},{"lambda":"99999/50000","new_certificate":true,"r":"23/40","rho":"1/20","self_cap":"1503067131/1000000000"},{"lambda":"199997/100000","new_certificate":true,"r":"23/40","rho":"1/10","self_cap":"1503067131/1000000000"},{"lambda":"24999/12500","new_certificate":true,"r":"23/40","rho":"3/20","self_cap":"1503067131/1000000000"},{"lambda":"6249/3125","new_certificate":true,"r":"23/40","rho":"1/5","self_cap":"1503067131/1000000000"},{"lambda":"199911/100000","new_certificate":true,"r":"23/40","rho":"1/4","self_cap":"1503067131/1000000000"},{"lambda":"199853/100000","new_certificate":true,"r":"23/40","rho":"7/25","self_cap":"1503067131/1000000000"},{"lambda":"999/500","new_certificate":true,"r":"23/40","rho":"3/10","self_cap":"1503067131/1000000000"},{"lambda":"24971/12500","new_certificate":true,"r":"23/40","rho":"31/100","self_cap":"1503067131/1000000000"},{"lambda":"199733/100000","new_certificate":true,"r":"23/40","rho":"8/25","self_cap":"1503067131/1000000000"},{"lambda":"99847/50000","new_certificate":true,"r":"23/40","rho":"33/100","self_cap":"1503067131/1000000000"},{"lambda":"199651/100000","new_certificate":true,"r":"23/40","rho":"17/50","self_cap":"1503067131/1000000000"},{"lambda":"199603/100000","new_certificate":true,"r":"23/40","rho":"7/20","self_cap":"1503067131/1000000000"},{"lambda":"199551/100000","new_certificate":true,"r":"23/40","rho":"9/25","self_cap":"1503067131/1000000000"},{"lambda":"199493/100000","new_certificate":true,"r":"23/40","rho":"37/100","self_cap":"1503067131/1000000000"},{"lambda":"199429/100000","new_certificate":true,"r":"23/40","rho":"19/50","self_cap":"1503067131/1000000000"},{"lambda":"199359/100000","new_certificate":true,"r":"23/40","rho":"39/100","self_cap":"1503067131/1000000000"},{"lambda":"99641/50000","new_certificate":true,"r":"23/40","rho":"2/5","self_cap":"1503067131/1000000000"},{"lambda":"199197/100000","new_certificate":true,"r":"23/40","rho":"41/100","self_cap":"1503067131/1000000000"},{"lambda":"39821/20000","new_certificate":true,"r":"23/40","rho":"21/50","self_cap":"1503067131/1000000000"},{"lambda":"199003/100000","new_certificate":true,"r":"23/40","rho":"43/100","self_cap":"1503067131/1000000000"},{"lambda":"98453/50000","new_certificate":true,"r":"23/40","rho":"11/25","self_cap":"1503067131/1000000000"},{"lambda":"48127/25000","new_certificate":true,"r":"23/40","rho":"9/20","self_cap":"1503067131/1000000000"},{"lambda":"199819/100000","new_certificate":true,"r":"3/5","rho":"1/20","self_cap":"25/17"},{"lambda":"24973/12500","new_certificate":true,"r":"3/5","rho":"1/10","self_cap":"25/17"},{"lambda":"199719/100000","new_certificate":true,"r":"3/5","rho":"3/20","self_cap":"25/17"},{"lambda":"49903/25000","new_certificate":true,"r":"3/5","rho":"1/5","self_cap":"25/17"},{"lambda":"24931/12500","new_certificate":true,"r":"3/5","rho":"1/4","self_cap":"25/17"},{"lambda":"12457/6250","new_certificate":true,"r":"3/5","rho":"7/25","self_cap":"25/17"},{"lambda":"99601/50000","new_certificate":true,"r":"3/5","rho":"3/10","self_cap":"25/17"},{"lambda":"9957/5000","new_certificate":true,"r":"3/5","rho":"31/100","self_cap":"25/17"},{"lambda":"99537/50000","new_certificate":true,"r":"3/5","rho":"8/25","self_cap":"25/17"},{"lambda":"99501/50000","new_certificate":true,"r":"3/5","rho":"33/100","self_cap":"25/17"},{"lambda":"7957/4000","new_certificate":true,"r":"3/5","rho":"17/50","self_cap":"25/17"},{"lambda":"198841/100000","new_certificate":true,"r":"3/5","rho":"7/20","self_cap":"25/17"},{"lambda":"198751/100000","new_certificate":true,"r":"3/5","rho":"9/25","self_cap":"25/17"},{"lambda":"99327/50000","new_certificate":true,"r":"3/5","rho":"37/100","self_cap":"25/17"},{"lambda":"198549/100000","new_certificate":true,"r":"3/5","rho":"19/50","self_cap":"25/17"},{"lambda":"49609/25000","new_certificate":true,"r":"3/5","rho":"39/100","self_cap":"25/17"},{"lambda":"198313/100000","new_certificate":true,"r":"3/5","rho":"2/5","self_cap":"25/17"},{"lambda":"198179/100000","new_certificate":true,"r":"3/5","rho":"41/100","self_cap":"25/17"},{"lambda":"198033/100000","new_certificate":true,"r":"3/5","rho":"21/50","self_cap":"25/17"},{"lambda":"49259/25000","new_certificate":true,"r":"3/5","rho":"43/100","self_cap":"25/17"},{"lambda":"193243/100000","new_certificate":true,"r":"3/5","rho":"11/25","self_cap":"25/17"},{"lambda":"94507/50000","new_certificate":true,"r":"3/5","rho":"9/20","self_cap":"25/17"}],"plan":{"initial_q":"1000002000001/1000000000000","rows":[{"height":"109/50","t_hi":"1/4000","t_lo":"0","time_index":0},{"height":"109/50","t_hi":"1/2000","t_lo":"1/4000","time_index":1},{"height":"217/100","t_hi":"3/4000","t_lo":"1/2000","time_index":2},{"height":"217/100","t_hi":"1/1000","t_lo":"3/4000","time_index":3},{"height":"217/100","t_hi":"1/800","t_lo":"1/1000","time_index":4},{"height":"54/25","t_hi":"3/2000","t_lo":"1/800","time_index":5},{"height":"54/25","t_hi":"7/4000","t_lo":"3/2000","time_index":6},{"height":"54/25","t_hi":"1/500","t_lo":"7/4000","time_index":7},{"height":"43/20","t_hi":"9/4000","t_lo":"1/500","time_index":8},{"height":"43/20","t_hi":"1/400","t_lo":"9/4000","time_index":9},{"height":"43/20","t_hi":"11/4000","t_lo":"1/400","time_index":10},{"height":"107/50","t_hi":"3/1000","t_lo":"11/4000","time_index":11},{"height":"107/50","t_hi":"13/4000","t_lo":"3/1000","time_index":12},{"height":"107/50","t_hi":"7/2000","t_lo":"13/4000","time_index":13},{"height":"213/100","t_hi":"3/800","t_lo":"7/2000","time_index":14},{"height":"213/100","t_hi":"1/250","t_lo":"3/800","time_index":15},{"height":"213/100","t_hi":"17/4000","t_lo":"1/250","time_index":16},{"height":"53/25","t_hi":"9/2000","t_lo":"17/4000","time_index":17},{"height":"53/25","t_hi":"19/4000","t_lo":"9/2000","time_index":18},{"height":"53/25","t_hi":"1/200","t_lo":"19/4000","time_index":19},{"height":"211/100","t_hi":"21/4000","t_lo":"1/200","time_index":20},{"height":"211/100","t_hi":"11/2000","t_lo":"21/4000","time_index":21},{"height":"211/100","t_hi":"23/4000","t_lo":"11/2000","time_index":22},{"height":"211/100","t_hi":"3/500","t_lo":"23/4000","time_index":23},{"height":"21/10","t_hi":"1/160","t_lo":"3/500","time_index":24},{"height":"21/10","t_hi":"13/2000","t_lo":"1/160","time_index":25},{"height":"21/10","t_hi":"27/4000","t_lo":"13/2000","time_index":26},{"height":"209/100","t_hi":"7/1000","t_lo":"27/4000","time_index":27},{"height":"209/100","t_hi":"29/4000","t_lo":"7/1000","time_index":28},{"height":"209/100","t_hi":"3/400","t_lo":"29/4000","time_index":29},{"height":"52/25","t_hi":"31/4000","t_lo":"3/400","time_index":30},{"height":"52/25","t_hi":"1/125","t_lo":"31/4000","time_index":31},{"height":"52/25","t_hi":"33/4000","t_lo":"1/125","time_index":32},{"height":"207/100","t_hi":"17/2000","t_lo":"33/4000","time_index":33},{"height":"207/100","t_hi":"7/800","t_lo":"17/2000","time_index":34},{"height":"207/100","t_hi":"9/1000","t_lo":"7/800","time_index":35},{"height":"103/50","t_hi":"37/4000","t_lo":"9/1000","time_index":36},{"height":"103/50","t_hi":"19/2000","t_lo":"37/4000","time_index":37},{"height":"103/50","t_hi":"39/4000","t_lo":"19/2000","time_index":38},{"height":"41/20","t_hi":"1/100","t_lo":"39/4000","time_index":39},{"height":"41/20","t_hi":"41/4000","t_lo":"1/100","time_index":40},{"height":"41/20","t_hi":"21/2000","t_lo":"41/4000","time_index":41},{"height":"51/25","t_hi":"43/4000","t_lo":"21/2000","time_index":42},{"height":"51/25","t_hi":"11/1000","t_lo":"43/4000","time_index":43},{"height":"51/25","t_hi":"9/800","t_lo":"11/1000","time_index":44},{"height":"203/100","t_hi":"23/2000","t_lo":"9/800","time_index":45},{"height":"203/100","t_hi":"47/4000","t_lo":"23/2000","time_index":46},{"height":"203/100","t_hi":"3/250","t_lo":"47/4000","time_index":47},{"height":"101/50","t_hi":"49/4000","t_lo":"3/250","time_index":48},{"height":"101/50","t_hi":"1/80","t_lo":"49/4000","time_index":49},{"height":"101/50","t_hi":"51/4000","t_lo":"1/80","time_index":50},{"height":"101/50","t_hi":"13/1000","t_lo":"51/4000","time_index":51},{"height":"201/100","t_hi":"53/4000","t_lo":"13/1000","time_index":52},{"height":"201/100","t_hi":"27/2000","t_lo":"53/4000","time_index":53},{"height":"201/100","t_hi":"11/800","t_lo":"27/2000","time_index":54},{"height":"2","t_hi":"7/500","t_lo":"11/800","time_index":55},{"height":"2","t_hi":"57/4000","t_lo":"7/500","time_index":56},{"height":"2","t_hi":"29/2000","t_lo":"57/4000","time_index":57},{"height":"199/100","t_hi":"59/4000","t_lo":"29/2000","time_index":58},{"height":"199/100","t_hi":"3/200","t_lo":"59/4000","time_index":59},{"height":"199/100","t_hi":"61/4000","t_lo":"3/200","time_index":60},{"height":"99/50","t_hi":"31/2000","t_lo":"61/4000","time_index":61},{"height":"99/50","t_hi":"63/4000","t_lo":"31/2000","time_index":62},{"height":"99/50","t_hi":"2/125","t_lo":"63/4000","time_index":63},{"height":"197/100","t_hi":"13/800","t_lo":"2/125","time_index":64},{"height":"197/100","t_hi":"33/2000","t_lo":"13/800","time_index":65},{"height":"197/100","t_hi":"67/4000","t_lo":"33/2000","time_index":66},{"height":"49/25","t_hi":"17/1000","t_lo":"67/4000","time_index":67},{"height":"49/25","t_hi":"69/4000","t_lo":"17/1000","time_index":68},{"height":"49/25","t_hi":"7/400","t_lo":"69/4000","time_index":69},{"height":"39/20","t_hi":"71/4000","t_lo":"7/400","time_index":70},{"height":"39/20","t_hi":"9/500","t_lo":"71/4000","time_index":71},{"height":"39/20","t_hi":"73/4000","t_lo":"9/500","time_index":72},{"height":"97/50","t_hi":"37/2000","t_lo":"73/4000","time_index":73},{"height":"97/50","t_hi":"3/160","t_lo":"37/2000","time_index":74},{"height":"97/50","t_hi":"19/1000","t_lo":"3/160","time_index":75},{"height":"49/25","t_hi":"77/4000","t_lo":"19/1000","time_index":76},{"height":"193/100","t_hi":"39/2000","t_lo":"77/4000","time_index":77},{"height":"193/100","t_hi":"79/4000","t_lo":"39/2000","time_index":78},{"height":"39/20","t_hi":"1/50","t_lo":"79/4000","time_index":79},{"height":"48/25","t_hi":"81/4000","t_lo":"1/50","time_index":80},{"height":"48/25","t_hi":"41/2000","t_lo":"81/4000","time_index":81},{"height":"97/50","t_hi":"83/4000","t_lo":"41/2000","time_index":82},{"height":"191/100","t_hi":"21/1000","t_lo":"83/4000","time_index":83},{"height":"191/100","t_hi":"17/800","t_lo":"21/1000","time_index":84},{"height":"193/100","t_hi":"43/2000","t_lo":"17/800","time_index":85},{"height":"19/10","t_hi":"87/4000","t_lo":"43/2000","time_index":86},{"height":"19/10","t_hi":"11/500","t_lo":"87/4000","time_index":87},{"height":"48/25","t_hi":"89/4000","t_lo":"11/500","time_index":88},{"height":"189/100","t_hi":"9/400","t_lo":"89/4000","time_index":89},{"height":"189/100","t_hi":"91/4000","t_lo":"9/400","time_index":90},{"height":"191/100","t_hi":"23/1000","t_lo":"91/4000","time_index":91},{"height":"47/25","t_hi":"93/4000","t_lo":"23/1000","time_index":92},{"height":"47/25","t_hi":"47/2000","t_lo":"93/4000","time_index":93},{"height":"19/10","t_hi":"19/800","t_lo":"47/2000","time_index":94},{"height":"187/100","t_hi":"3/125","t_lo":"19/800","time_index":95},{"height":"187/100","t_hi":"97/4000","t_lo":"3/125","time_index":96},{"height":"189/100","t_hi":"49/2000","t_lo":"97/4000","time_index":97},{"height":"93/50","t_hi":"99/4000","t_lo":"49/2000","time_index":98},{"height":"93/50","t_hi":"1/40","t_lo":"99/4000","time_index":99},{"height":"47/25","t_hi":"101/4000","t_lo":"1/40","time_index":100},{"height":"37/20","t_hi":"51/2000","t_lo":"101/4000","time_index":101},{"height":"37/20","t_hi":"103/4000","t_lo":"51/2000","time_index":102},{"height":"187/100","t_hi":"13/500","t_lo":"103/4000","time_index":103},{"height":"187/100","t_hi":"21/800","t_lo":"13/500","time_index":104},{"height":"46/25","t_hi":"53/2000","t_lo":"21/800","time_index":105},{"height":"93/50","t_hi":"107/4000","t_lo":"53/2000","time_index":106},{"height":"93/50","t_hi":"27/1000","t_lo":"107/4000","time_index":107},{"height":"183/100","t_hi":"109/4000","t_lo":"27/1000","time_index":108},{"height":"37/20","t_hi":"11/400","t_lo":"109/4000","time_index":109},{"height":"37/20","t_hi":"111/4000","t_lo":"11/400","time_index":110},{"height":"91/50","t_hi":"7/250","t_lo":"111/4000","time_index":111},{"height":"46/25","t_hi":"113/4000","t_lo":"7/250","time_index":112},{"height":"46/25","t_hi":"57/2000","t_lo":"113/4000","time_index":113},{"height":"181/100","t_hi":"23/800","t_lo":"57/2000","time_index":114},{"height":"183/100","t_hi":"29/1000","t_lo":"23/800","time_index":115},{"height":"183/100","t_hi":"117/4000","t_lo":"29/1000","time_index":116},{"height":"9/5","t_hi":"59/2000","t_lo":"117/4000","time_index":117},{"height":"91/50","t_hi":"119/4000","t_lo":"59/2000","time_index":118},{"height":"91/50","t_hi":"3/100","t_lo":"119/4000","time_index":119},{"height":"179/100","t_hi":"121/4000","t_lo":"3/100","time_index":120},{"height":"181/100","t_hi":"61/2000","t_lo":"121/4000","time_index":121},{"height":"181/100","t_hi":"123/4000","t_lo":"61/2000","time_index":122},{"height":"89/50","t_hi":"31/1000","t_lo":"123/4000","time_index":123},{"height":"9/5","t_hi":"1/32","t_lo":"31/1000","time_index":124},{"height":"9/5","t_hi":"63/2000","t_lo":"1/32","time_index":125},{"height":"177/100","t_hi":"127/4000","t_lo":"63/2000","time_index":126},{"height":"179/100","t_hi":"4/125","t_lo":"127/4000","time_index":127},{"height":"179/100","t_hi":"129/4000","t_lo":"4/125","time_index":128},{"height":"44/25","t_hi":"13/400","t_lo":"129/4000","time_index":129},{"height":"89/50","t_hi":"131/4000","t_lo":"13/400","time_index":130},{"height":"89/50","t_hi":"33/1000","t_lo":"131/4000","time_index":131},{"height":"7/4","t_hi":"133/4000","t_lo":"33/1000","time_index":132},{"height":"177/100","t_hi":"67/2000","t_lo":"133/4000","time_index":133},{"height":"177/100","t_hi":"27/800","t_lo":"67/2000","time_index":134},{"height":"87/50","t_hi":"17/500","t_lo":"27/800","time_index":135},{"height":"44/25","t_hi":"137/4000","t_lo":"17/500","time_index":136},{"height":"44/25","t_hi":"69/2000","t_lo":"137/4000","time_index":137},{"height":"43/25","t_hi":"139/4000","t_lo":"69/2000","time_index":138},{"height":"7/4","t_hi":"7/200","t_lo":"139/4000","time_index":139},{"height":"7/4","t_hi":"141/4000","t_lo":"7/200","time_index":140},{"height":"171/100","t_hi":"71/2000","t_lo":"141/4000","time_index":141},{"height":"87/50","t_hi":"143/4000","t_lo":"71/2000","time_index":142},{"height":"87/50","t_hi":"9/250","t_lo":"143/4000","time_index":143},{"height":"17/10","t_hi":"29/800","t_lo":"9/250","time_index":144},{"height":"173/100","t_hi":"73/2000","t_lo":"29/800","time_index":145},{"height":"173/100","t_hi":"147/4000","t_lo":"73/2000","time_index":146},{"height":"173/100","t_hi":"37/1000","t_lo":"147/4000","time_index":147},{"height":"43/25","t_hi":"149/4000","t_lo":"37/1000","time_index":148},{"height":"43/25","t_hi":"3/80","t_lo":"149/4000","time_index":149},{"height":"43/25","t_hi":"151/4000","t_lo":"3/80","time_index":150},{"height":"171/100","t_hi":"19/500","t_lo":"151/4000","time_index":151},{"height":"171/100","t_hi":"153/4000","t_lo":"19/500","time_index":152},{"height":"171/100","t_hi":"77/2000","t_lo":"153/4000","time_index":153},{"height":"17/10","t_hi":"31/800","t_lo":"77/2000","time_index":154},{"height":"17/10","t_hi":"39/1000","t_lo":"31/800","time_index":155},{"height":"17/10","t_hi":"157/4000","t_lo":"39/1000","time_index":156},{"height":"169/100","t_hi":"79/2000","t_lo":"157/4000","time_index":157},{"height":"169/100","t_hi":"159/4000","t_lo":"79/2000","time_index":158},{"height":"169/100","t_hi":"1/25","t_lo":"159/4000","time_index":159},{"height":"42/25","t_hi":"161/4000","t_lo":"1/25","time_index":160},{"height":"42/25","t_hi":"81/2000","t_lo":"161/4000","time_index":161},{"height":"42/25","t_hi":"163/4000","t_lo":"81/2000","time_index":162},{"height":"167/100","t_hi":"41/1000","t_lo":"163/4000","time_index":163},{"height":"167/100","t_hi":"33/800","t_lo":"41/1000","time_index":164},{"height":"167/100","t_hi":"83/2000","t_lo":"33/800","time_index":165},{"height":"83/50","t_hi":"167/4000","t_lo":"83/2000","time_index":166},{"height":"83/50","t_hi":"21/500","t_lo":"167/4000","time_index":167},{"height":"83/50","t_hi":"169/4000","t_lo":"21/500","time_index":168},{"height":"33/20","t_hi":"17/400","t_lo":"169/4000","time_index":169},{"height":"33/20","t_hi":"171/4000","t_lo":"17/400","time_index":170},{"height":"33/20","t_hi":"43/1000","t_lo":"171/4000","time_index":171},{"height":"33/20","t_hi":"173/4000","t_lo":"43/1000","time_index":172},{"height":"41/25","t_hi":"87/2000","t_lo":"173/4000","time_index":173},{"height":"41/25","t_hi":"7/160","t_lo":"87/2000","time_index":174},{"height":"41/25","t_hi":"11/250","t_lo":"7/160","time_index":175},{"height":"163/100","t_hi":"177/4000","t_lo":"11/250","time_index":176},{"height":"163/100","t_hi":"89/2000","t_lo":"177/4000","time_index":177},{"height":"163/100","t_hi":"179/4000","t_lo":"89/2000","time_index":178},{"height":"81/50","t_hi":"9/200","t_lo":"179/4000","time_index":179},{"height":"81/50","t_hi":"181/4000","t_lo":"9/200","time_index":180},{"height":"161/100","t_hi":"91/2000","t_lo":"181/4000","time_index":181},{"height":"161/100","t_hi":"183/4000","t_lo":"91/2000","time_index":182},{"height":"161/100","t_hi":"23/500","t_lo":"183/4000","time_index":183},{"height":"8/5","t_hi":"37/800","t_lo":"23/500","time_index":184},{"height":"8/5","t_hi":"93/2000","t_lo":"37/800","time_index":185},{"height":"8/5","t_hi":"187/4000","t_lo":"93/2000","time_index":186},{"height":"159/100","t_hi":"47/1000","t_lo":"187/4000","time_index":187},{"height":"159/100","t_hi":"189/4000","t_lo":"47/1000","time_index":188},{"height":"159/100","t_hi":"19/400","t_lo":"189/4000","time_index":189},{"height":"79/50","t_hi":"191/4000","t_lo":"19/400","time_index":190},{"height":"79/50","t_hi":"6/125","t_lo":"191/4000","time_index":191},{"height":"79/50","t_hi":"193/4000","t_lo":"6/125","time_index":192},{"height":"157/100","t_hi":"97/2000","t_lo":"193/4000","time_index":193},{"height":"157/100","t_hi":"39/800","t_lo":"97/2000","time_index":194},{"height":"157/100","t_hi":"49/1000","t_lo":"39/800","time_index":195},{"height":"39/25","t_hi":"197/4000","t_lo":"49/1000","time_index":196},{"height":"39/25","t_hi":"99/2000","t_lo":"197/4000","time_index":197},{"height":"39/25","t_hi":"199/4000","t_lo":"99/2000","time_index":198},{"height":"31/20","t_hi":"1/20","t_lo":"199/4000","time_index":199},{"height":"31/20","t_hi":"201/4000","t_lo":"1/20","time_index":200},{"height":"31/20","t_hi":"101/2000","t_lo":"201/4000","time_index":201},{"height":"31/20","t_hi":"203/4000","t_lo":"101/2000","time_index":202},{"height":"77/50","t_hi":"51/1000","t_lo":"203/4000","time_index":203},{"height":"77/50","t_hi":"41/800","t_lo":"51/1000","time_index":204},{"height":"77/50","t_hi":"103/2000","t_lo":"41/800","time_index":205},{"height":"153/100","t_hi":"207/4000","t_lo":"103/2000","time_index":206},{"height":"153/100","t_hi":"13/250","t_lo":"207/4000","time_index":207},{"height":"153/100","t_hi":"209/4000","t_lo":"13/250","time_index":208},{"height":"38/25","t_hi":"21/400","t_lo":"209/4000","time_index":209},{"height":"38/25","t_hi":"211/4000","t_lo":"21/400","time_index":210},{"height":"38/25","t_hi":"53/1000","t_lo":"211/4000","time_index":211},{"height":"151/100","t_hi":"213/4000","t_lo":"53/1000","time_index":212},{"height":"151/100","t_hi":"107/2000","t_lo":"213/4000","time_index":213},{"height":"151/100","t_hi":"43/800","t_lo":"107/2000","time_index":214},{"height":"3/2","t_hi":"27/500","t_lo":"43/800","time_index":215},{"height":"3/2","t_hi":"217/4000","t_lo":"27/500","time_index":216},{"height":"3/2","t_hi":"109/2000","t_lo":"217/4000","time_index":217},{"height":"149/100","t_hi":"219/4000","t_lo":"109/2000","time_index":218},{"height":"149/100","t_hi":"11/200","t_lo":"219/4000","time_index":219},{"height":"149/100","t_hi":"221/4000","t_lo":"11/200","time_index":220},{"height":"37/25","t_hi":"111/2000","t_lo":"221/4000","time_index":221},{"height":"37/25","t_hi":"223/4000","t_lo":"111/2000","time_index":222},{"height":"37/25","t_hi":"7/125","t_lo":"223/4000","time_index":223},{"height":"147/100","t_hi":"9/160","t_lo":"7/125","time_index":224},{"height":"147/100","t_hi":"113/2000","t_lo":"9/160","time_index":225},{"height":"147/100","t_hi":"227/4000","t_lo":"113/2000","time_index":226},{"height":"73/50","t_hi":"57/1000","t_lo":"227/4000","time_index":227},{"height":"73/50","t_hi":"229/4000","t_lo":"57/1000","time_index":228},{"height":"73/50","t_hi":"23/400","t_lo":"229/4000","time_index":229},{"height":"29/20","t_hi":"231/4000","t_lo":"23/400","time_index":230},{"height":"29/20","t_hi":"29/500","t_lo":"231/4000","time_index":231},{"height":"29/20","t_hi":"233/4000","t_lo":"29/500","time_index":232},{"height":"36/25","t_hi":"117/2000","t_lo":"233/4000","time_index":233},{"height":"36/25","t_hi":"47/800","t_lo":"117/2000","time_index":234},{"height":"36/25","t_hi":"59/1000","t_lo":"47/800","time_index":235},{"height":"143/100","t_hi":"237/4000","t_lo":"59/1000","time_index":236},{"height":"143/100","t_hi":"119/2000","t_lo":"237/4000","time_index":237},{"height":"143/100","t_hi":"239/4000","t_lo":"119/2000","time_index":238},{"height":"71/50","t_hi":"3/50","t_lo":"239/4000","time_index":239},{"height":"71/50","t_hi":"241/4000","t_lo":"3/50","time_index":240},{"height":"71/50","t_hi":"121/2000","t_lo":"241/4000","time_index":241},{"height":"141/100","t_hi":"243/4000","t_lo":"121/2000","time_index":242},{"height":"141/100","t_hi":"61/1000","t_lo":"243/4000","time_index":243},{"height":"141/100","t_hi":"49/800","t_lo":"61/1000","time_index":244},{"height":"7/5","t_hi":"123/2000","t_lo":"49/800","time_index":245},{"height":"7/5","t_hi":"247/4000","t_lo":"123/2000","time_index":246},{"height":"7/5","t_hi":"31/500","t_lo":"247/4000","time_index":247},{"height":"139/100","t_hi":"249/4000","t_lo":"31/500","time_index":248},{"height":"139/100","t_hi":"1/16","t_lo":"249/4000","time_index":249},{"height":"139/100","t_hi":"251/4000","t_lo":"1/16","time_index":250},{"height":"69/50","t_hi":"63/1000","t_lo":"251/4000","time_index":251},{"height":"69/50","t_hi":"253/4000","t_lo":"63/1000","time_index":252},{"height":"69/50","t_hi":"127/2000","t_lo":"253/4000","time_index":253},{"height":"137/100","t_hi":"51/800","t_lo":"127/2000","time_index":254},{"height":"137/100","t_hi":"8/125","t_lo":"51/800","time_index":255},{"height":"137/100","t_hi":"257/4000","t_lo":"8/125","time_index":256},{"height":"137/100","t_hi":"129/2000","t_lo":"257/4000","time_index":257},{"height":"34/25","t_hi":"259/4000","t_lo":"129/2000","time_index":258},{"height":"34/25","t_hi":"13/200","t_lo":"259/4000","time_index":259},{"height":"34/25","t_hi":"261/4000","t_lo":"13/200","time_index":260},{"height":"27/20","t_hi":"131/2000","t_lo":"261/4000","time_index":261},{"height":"27/20","t_hi":"263/4000","t_lo":"131/2000","time_index":262},{"height":"27/20","t_hi":"33/500","t_lo":"263/4000","time_index":263},{"height":"67/50","t_hi":"53/800","t_lo":"33/500","time_index":264},{"height":"67/50","t_hi":"133/2000","t_lo":"53/800","time_index":265},{"height":"67/50","t_hi":"267/4000","t_lo":"133/2000","time_index":266},{"height":"133/100","t_hi":"67/1000","t_lo":"267/4000","time_index":267},{"height":"133/100","t_hi":"269/4000","t_lo":"67/1000","time_index":268},{"height":"133/100","t_hi":"27/400","t_lo":"269/4000","time_index":269},{"height":"33/25","t_hi":"271/4000","t_lo":"27/400","time_index":270},{"height":"33/25","t_hi":"17/250","t_lo":"271/4000","time_index":271},{"height":"33/25","t_hi":"273/4000","t_lo":"17/250","time_index":272},{"height":"131/100","t_hi":"137/2000","t_lo":"273/4000","time_index":273},{"height":"131/100","t_hi":"11/160","t_lo":"137/2000","time_index":274},{"height":"131/100","t_hi":"69/1000","t_lo":"11/160","time_index":275},{"height":"13/10","t_hi":"277/4000","t_lo":"69/1000","time_index":276},{"height":"13/10","t_hi":"139/2000","t_lo":"277/4000","time_index":277},{"height":"13/10","t_hi":"279/4000","t_lo":"139/2000","time_index":278},{"height":"129/100","t_hi":"7/100","t_lo":"279/4000","time_index":279},{"height":"129/100","t_hi":"281/4000","t_lo":"7/100","time_index":280},{"height":"129/100","t_hi":"141/2000","t_lo":"281/4000","time_index":281},{"height":"32/25","t_hi":"283/4000","t_lo":"141/2000","time_index":282},{"height":"32/25","t_hi":"71/1000","t_lo":"283/4000","time_index":283},{"height":"32/25","t_hi":"57/800","t_lo":"71/1000","time_index":284},{"height":"127/100","t_hi":"143/2000","t_lo":"57/800","time_index":285},{"height":"127/100","t_hi":"287/4000","t_lo":"143/2000","time_index":286},{"height":"127/100","t_hi":"9/125","t_lo":"287/4000","time_index":287},{"height":"63/50","t_hi":"289/4000","t_lo":"9/125","time_index":288},{"height":"63/50","t_hi":"29/400","t_lo":"289/4000","time_index":289},{"height":"63/50","t_hi":"291/4000","t_lo":"29/400","time_index":290},{"height":"5/4","t_hi":"73/1000","t_lo":"291/4000","time_index":291},{"height":"5/4","t_hi":"293/4000","t_lo":"73/1000","time_index":292},{"height":"5/4","t_hi":"147/2000","t_lo":"293/4000","time_index":293},{"height":"31/25","t_hi":"59/800","t_lo":"147/2000","time_index":294},{"height":"31/25","t_hi":"37/500","t_lo":"59/800","time_index":295},{"height":"31/25","t_hi":"297/4000","t_lo":"37/500","time_index":296},{"height":"123/100","t_hi":"149/2000","t_lo":"297/4000","time_index":297},{"height":"123/100","t_hi":"299/4000","t_lo":"149/2000","time_index":298},{"height":"123/100","t_hi":"3/40","t_lo":"299/4000","time_index":299},{"height":"61/50","t_hi":"301/4000","t_lo":"3/40","time_index":300},{"height":"61/50","t_hi":"151/2000","t_lo":"301/4000","time_index":301},{"height":"61/50","t_hi":"303/4000","t_lo":"151/2000","time_index":302},{"height":"121/100","t_hi":"19/250","t_lo":"303/4000","time_index":303},{"height":"121/100","t_hi":"61/800","t_lo":"19/250","time_index":304},{"height":"121/100","t_hi":"153/2000","t_lo":"61/800","time_index":305},{"height":"6/5","t_hi":"307/4000","t_lo":"153/2000","time_index":306},{"height":"6/5","t_hi":"77/1000","t_lo":"307/4000","time_index":307},{"height":"6/5","t_hi":"309/4000","t_lo":"77/1000","time_index":308},{"height":"6/5","t_hi":"31/400","t_lo":"309/4000","time_index":309},{"height":"119/100","t_hi":"311/4000","t_lo":"31/400","time_index":310},{"height":"119/100","t_hi":"39/500","t_lo":"311/4000","time_index":311},{"height":"119/100","t_hi":"313/4000","t_lo":"39/500","time_index":312},{"height":"6/5","t_hi":"157/2000","t_lo":"313/4000","time_index":313},{"height":"6/5","t_hi":"63/800","t_lo":"157/2000","time_index":314},{"height":"59/50","t_hi":"79/1000","t_lo":"63/800","time_index":315},{"height":"119/100","t_hi":"317/4000","t_lo":"79/1000","time_index":316},{"height":"119/100","t_hi":"159/2000","t_lo":"317/4000","time_index":317},{"height":"119/100","t_hi":"319/4000","t_lo":"159/2000","time_index":318},{"height":"59/50","t_hi":"2/25","t_lo":"319/4000","time_index":319},{"height":"59/50","t_hi":"321/4000","t_lo":"2/25","time_index":320},{"height":"59/50","t_hi":"161/2000","t_lo":"321/4000","time_index":321},{"height":"117/100","t_hi":"323/4000","t_lo":"161/2000","time_index":322},{"height":"117/100","t_hi":"81/1000","t_lo":"323/4000","time_index":323},{"height":"117/100","t_hi":"13/160","t_lo":"81/1000","time_index":324},{"height":"29/25","t_hi":"163/2000","t_lo":"13/160","time_index":325},{"height":"29/25","t_hi":"327/4000","t_lo":"163/2000","time_index":326},{"height":"29/25","t_hi":"41/500","t_lo":"327/4000","time_index":327},{"height":"29/25","t_hi":"329/4000","t_lo":"41/500","time_index":328},{"height":"29/25","t_hi":"33/400","t_lo":"329/4000","time_index":329},{"height":"117/100","t_hi":"331/4000","t_lo":"33/400","time_index":330},{"height":"23/20","t_hi":"83/1000","t_lo":"331/4000","time_index":331},{"height":"23/20","t_hi":"333/4000","t_lo":"83/1000","time_index":332},{"height":"23/20","t_hi":"167/2000","t_lo":"333/4000","time_index":333},{"height":"23/20","t_hi":"67/800","t_lo":"167/2000","time_index":334},{"height":"29/25","t_hi":"21/250","t_lo":"67/800","time_index":335},{"height":"57/50","t_hi":"337/4000","t_lo":"21/250","time_index":336},{"height":"57/50","t_hi":"169/2000","t_lo":"337/4000","time_index":337},{"height":"57/50","t_hi":"339/4000","t_lo":"169/2000","time_index":338},{"height":"57/50","t_hi":"17/200","t_lo":"339/4000","time_index":339},{"height":"23/20","t_hi":"341/4000","t_lo":"17/200","time_index":340},{"height":"113/100","t_hi":"171/2000","t_lo":"341/4000","time_index":341},{"height":"113/100","t_hi":"343/4000","t_lo":"171/2000","time_index":342},{"height":"113/100","t_hi":"43/500","t_lo":"343/4000","time_index":343},{"height":"113/100","t_hi":"69/800","t_lo":"43/500","time_index":344},{"height":"57/50","t_hi":"173/2000","t_lo":"69/800","time_index":345},{"height":"57/50","t_hi":"347/4000","t_lo":"173/2000","time_index":346},{"height":"28/25","t_hi":"87/1000","t_lo":"347/4000","time_index":347},{"height":"28/25","t_hi":"349/4000","t_lo":"87/1000","time_index":348},{"height":"28/25","t_hi":"7/80","t_lo":"349/4000","time_index":349},{"height":"113/100","t_hi":"351/4000","t_lo":"7/80","time_index":350},{"height":"113/100","t_hi":"11/125","t_lo":"351/4000","time_index":351},{"height":"111/100","t_hi":"353/4000","t_lo":"11/125","time_index":352},{"height":"111/100","t_hi":"177/2000","t_lo":"353/4000","time_index":353},{"height":"111/100","t_hi":"71/800","t_lo":"177/2000","time_index":354},{"height":"111/100","t_hi":"89/1000","t_lo":"71/800","time_index":355},{"height":"28/25","t_hi":"357/4000","t_lo":"89/1000","time_index":356},{"height":"11/10","t_hi":"179/2000","t_lo":"357/4000","time_index":357},{"height":"11/10","t_hi":"359/4000","t_lo":"179/2000","time_index":358},{"height":"11/10","t_hi":"9/100","t_lo":"359/4000","time_index":359},{"height":"11/10","t_hi":"361/4000","t_lo":"9/100","time_index":360},{"height":"111/100","t_hi":"181/2000","t_lo":"361/4000","time_index":361},{"height":"111/100","t_hi":"363/4000","t_lo":"181/2000","time_index":362},{"height":"109/100","t_hi":"91/1000","t_lo":"363/4000","time_index":363},{"height":"109/100","t_hi":"73/800","t_lo":"91/1000","time_index":364},{"height":"109/100","t_hi":"183/2000","t_lo":"73/800","time_index":365},{"height":"109/100","t_hi":"367/4000","t_lo":"183/2000","time_index":366},{"height":"11/10","t_hi":"23/250","t_lo":"367/4000","time_index":367},{"height":"27/25","t_hi":"369/4000","t_lo":"23/250","time_index":368},{"height":"27/25","t_hi":"37/400","t_lo":"369/4000","time_index":369},{"height":"27/25","t_hi":"371/4000","t_lo":"37/400","time_index":370},{"height":"27/25","t_hi":"93/1000","t_lo":"371/4000","time_index":371},{"height":"109/100","t_hi":"373/4000","t_lo":"93/1000","time_index":372},{"height":"107/100","t_hi":"187/2000","t_lo":"373/4000","time_index":373},{"height":"107/100","t_hi":"3/32","t_lo":"187/2000","time_index":374},{"height":"107/100","t_hi":"47/500","t_lo":"3/32","time_index":375},{"height":"27/25","t_hi":"377/4000","t_lo":"47/500","time_index":376},{"height":"107/100","t_hi":"189/2000","t_lo":"377/4000","time_index":377},{"height":"27/25","t_hi":"379/4000","t_lo":"189/2000","time_index":378},{"height":"53/50","t_hi":"19/200","t_lo":"379/4000","time_index":379},{"height":"53/50","t_hi":"381/4000","t_lo":"19/200","time_index":380},{"height":"53/50","t_hi":"191/2000","t_lo":"381/4000","time_index":381},{"height":"107/100","t_hi":"383/4000","t_lo":"191/2000","time_index":382},{"height":"107/100","t_hi":"12/125","t_lo":"383/4000","time_index":383},{"height":"21/20","t_hi":"77/800","t_lo":"12/125","time_index":384},{"height":"21/20","t_hi":"193/2000","t_lo":"77/800","time_index":385},{"height":"21/20","t_hi":"387/4000","t_lo":"193/2000","time_index":386},{"height":"53/50","t_hi":"97/1000","t_lo":"387/4000","time_index":387},{"height":"53/50","t_hi":"389/4000","t_lo":"97/1000","time_index":388},{"height":"53/50","t_hi":"39/400","t_lo":"389/4000","time_index":389},{"height":"26/25","t_hi":"391/4000","t_lo":"39/400","time_index":390},{"height":"26/25","t_hi":"49/500","t_lo":"391/4000","time_index":391},{"height":"26/25","t_hi":"393/4000","t_lo":"49/500","time_index":392},{"height":"21/20","t_hi":"197/2000","t_lo":"393/4000","time_index":393},{"height":"21/20","t_hi":"79/800","t_lo":"197/2000","time_index":394},{"height":"103/100","t_hi":"99/1000","t_lo":"79/800","time_index":395},{"height":"103/100","t_hi":"397/4000","t_lo":"99/1000","time_index":396},{"height":"103/100","t_hi":"199/2000","t_lo":"397/4000","time_index":397},{"height":"103/100","t_hi":"399/4000","t_lo":"199/2000","time_index":398},{"height":"26/25","t_hi":"1/10","t_lo":"399/4000","time_index":399},{"height":"26/25","t_hi":"401/4000","t_lo":"1/10","time_index":400},{"height":"51/50","t_hi":"201/2000","t_lo":"401/4000","time_index":401},{"height":"51/50","t_hi":"403/4000","t_lo":"201/2000","time_index":402},{"height":"51/50","t_hi":"101/1000","t_lo":"403/4000","time_index":403},{"height":"51/50","t_hi":"81/800","t_lo":"101/1000","time_index":404},{"height":"103/100","t_hi":"203/2000","t_lo":"81/800","time_index":405},{"height":"101/100","t_hi":"407/4000","t_lo":"203/2000","time_index":406},{"height":"101/100","t_hi":"51/500","t_lo":"407/4000","time_index":407},{"height":"101/100","t_hi":"409/4000","t_lo":"51/500","time_index":408},{"height":"101/100","t_hi":"41/400","t_lo":"409/4000","time_index":409},{"height":"51/50","t_hi":"411/4000","t_lo":"41/400","time_index":410},{"height":"51/50","t_hi":"103/1000","t_lo":"411/4000","time_index":411},{"height":"1","t_hi":"413/4000","t_lo":"103/1000","time_index":412},{"height":"1","t_hi":"207/2000","t_lo":"413/4000","time_index":413},{"height":"1","t_hi":"83/800","t_lo":"207/2000","time_index":414},{"height":"1","t_hi":"13/125","t_lo":"83/800","time_index":415},{"height":"101/100","t_hi":"417/4000","t_lo":"13/125","time_index":416},{"height":"101/100","t_hi":"209/2000","t_lo":"417/4000","time_index":417},{"height":"99/100","t_hi":"419/4000","t_lo":"209/2000","time_index":418},{"height":"99/100","t_hi":"21/200","t_lo":"419/4000","time_index":419},{"height":"99/100","t_hi":"421/4000","t_lo":"21/200","time_index":420},{"height":"1","t_hi":"211/2000","t_lo":"421/4000","time_index":421},{"height":"1","t_hi":"423/4000","t_lo":"211/2000","time_index":422},{"height":"49/50","t_hi":"53/500","t_lo":"423/4000","time_index":423},{"height":"26/25","t_hi":"17/160","t_lo":"53/500","time_index":424},{"height":"49/50","t_hi":"213/2000","t_lo":"17/160","time_index":425},{"height":"49/50","t_hi":"427/4000","t_lo":"213/2000","time_index":426},{"height":"103/100","t_hi":"107/1000","t_lo":"427/4000","time_index":427},{"height":"49/50","t_hi":"429/4000","t_lo":"107/1000","time_index":428},{"height":"51/50","t_hi":"43/400","t_lo":"429/4000","time_index":429},{"height":"51/50","t_hi":"431/4000","t_lo":"43/400","time_index":430},{"height":"101/100","t_hi":"27/250","t_lo":"431/4000","time_index":431},{"height":"101/100","t_hi":"433/4000","t_lo":"27/250","time_index":432},{"height":"51/50","t_hi":"217/2000","t_lo":"433/4000","time_index":433},{"height":"1","t_hi":"87/800","t_lo":"217/2000","time_index":434},{"height":"101/100","t_hi":"109/1000","t_lo":"87/800","time_index":435},{"height":"99/100","t_hi":"437/4000","t_lo":"109/1000","time_index":436},{"height":"99/100","t_hi":"219/2000","t_lo":"437/4000","time_index":437},{"height":"49/50","t_hi":"439/4000","t_lo":"219/2000","time_index":438},{"height":"49/50","t_hi":"11/100","t_lo":"439/4000","time_index":439},{"height":"99/100","t_hi":"441/4000","t_lo":"11/100","time_index":440},{"height":"97/100","t_hi":"221/2000","t_lo":"441/4000","time_index":441},{"height":"97/100","t_hi":"443/4000","t_lo":"221/2000","time_index":442},{"height":"24/25","t_hi":"111/1000","t_lo":"443/4000","time_index":443},{"height":"24/25","t_hi":"89/800","t_lo":"111/1000","time_index":444},{"height":"19/20","t_hi":"223/2000","t_lo":"89/800","time_index":445},{"height":"19/20","t_hi":"447/4000","t_lo":"223/2000","time_index":446},{"height":"24/25","t_hi":"14/125","t_lo":"447/4000","time_index":447},{"height":"47/50","t_hi":"449/4000","t_lo":"14/125","time_index":448},{"height":"47/50","t_hi":"9/80","t_lo":"449/4000","time_index":449},{"height":"93/100","t_hi":"451/4000","t_lo":"9/80","time_index":450},{"height":"93/100","t_hi":"113/1000","t_lo":"451/4000","time_index":451},{"height":"23/25","t_hi":"453/4000","t_lo":"113/1000","time_index":452},{"height":"23/25","t_hi":"227/2000","t_lo":"453/4000","time_index":453},{"height":"93/100","t_hi":"91/800","t_lo":"227/2000","time_index":454},{"height":"93/100","t_hi":"57/500","t_lo":"91/800","time_index":455},{"height":"93/100","t_hi":"457/4000","t_lo":"57/500","time_index":456},{"height":"23/25","t_hi":"229/2000","t_lo":"457/4000","time_index":457},{"height":"23/25","t_hi":"459/4000","t_lo":"229/2000","time_index":458},{"height":"91/100","t_hi":"23/200","t_lo":"459/4000","time_index":459},{"height":"91/100","t_hi":"461/4000","t_lo":"23/200","time_index":460},{"height":"23/25","t_hi":"231/2000","t_lo":"461/4000","time_index":461},{"height":"23/25","t_hi":"463/4000","t_lo":"231/2000","time_index":462},{"height":"9/10","t_hi":"29/250","t_lo":"463/4000","time_index":463},{"height":"91/100","t_hi":"93/800","t_lo":"29/250","time_index":464},{"height":"91/100","t_hi":"233/2000","t_lo":"93/800","time_index":465},{"height":"9/10","t_hi":"467/4000","t_lo":"233/2000","time_index":466},{"height":"9/10","t_hi":"117/1000","t_lo":"467/4000","time_index":467},{"height":"9/10","t_hi":"469/4000","t_lo":"117/1000","time_index":468},{"height":"89/100","t_hi":"47/400","t_lo":"469/4000","time_index":469},{"height":"89/100","t_hi":"471/4000","t_lo":"47/400","time_index":470},{"height":"89/100","t_hi":"59/500","t_lo":"471/4000","time_index":471},{"height":"89/100","t_hi":"473/4000","t_lo":"59/500","time_index":472},{"height":"89/100","t_hi":"237/2000","t_lo":"473/4000","time_index":473},{"height":"89/100","t_hi":"19/160","t_lo":"237/2000","time_index":474},{"height":"22/25","t_hi":"119/1000","t_lo":"19/160","time_index":475},{"height":"22/25","t_hi":"477/4000","t_lo":"119/1000","time_index":476},{"height":"22/25","t_hi":"239/2000","t_lo":"477/4000","time_index":477},{"height":"22/25","t_hi":"479/4000","t_lo":"239/2000","time_index":478},{"height":"22/25","t_hi":"3/25","t_lo":"479/4000","time_index":479},{"height":"89/100","t_hi":"481/4000","t_lo":"3/25","time_index":480},{"height":"22/25","t_hi":"241/2000","t_lo":"481/4000","time_index":481},{"height":"87/100","t_hi":"483/4000","t_lo":"241/2000","time_index":482},{"height":"87/100","t_hi":"121/1000","t_lo":"483/4000","time_index":483},{"height":"87/100","t_hi":"97/800","t_lo":"121/1000","time_index":484},{"height":"87/100","t_hi":"243/2000","t_lo":"97/800","time_index":485},{"height":"87/100","t_hi":"487/4000","t_lo":"243/2000","time_index":486},{"height":"43/50","t_hi":"61/500","t_lo":"487/4000","time_index":487},{"height":"43/50","t_hi":"489/4000","t_lo":"61/500","time_index":488},{"height":"43/50","t_hi":"49/400","t_lo":"489/4000","time_index":489},{"height":"43/50","t_hi":"491/4000","t_lo":"49/400","time_index":490},{"height":"43/50","t_hi":"123/1000","t_lo":"491/4000","time_index":491},{"height":"43/50","t_hi":"493/4000","t_lo":"123/1000","time_index":492},{"height":"17/20","t_hi":"247/2000","t_lo":"493/4000","time_index":493},{"height":"17/20","t_hi":"99/800","t_lo":"247/2000","time_index":494},{"height":"17/20","t_hi":"31/250","t_lo":"99/800","time_index":495},{"height":"17/20","t_hi":"497/4000","t_lo":"31/250","time_index":496},{"height":"17/20","t_hi":"249/2000","t_lo":"497/4000","time_index":497},{"height":"17/20","t_hi":"499/4000","t_lo":"249/2000","time_index":498},{"height":"17/20","t_hi":"1/8","t_lo":"499/4000","time_index":499},{"height":"21/25","t_hi":"501/4000","t_lo":"1/8","time_index":500},{"height":"21/25","t_hi":"251/2000","t_lo":"501/4000","time_index":501},{"height":"21/25","t_hi":"503/4000","t_lo":"251/2000","time_index":502},{"height":"21/25","t_hi":"63/500","t_lo":"503/4000","time_index":503},{"height":"21/25","t_hi":"101/800","t_lo":"63/500","time_index":504},{"height":"21/25","t_hi":"253/2000","t_lo":"101/800","time_index":505},{"height":"83/100","t_hi":"507/4000","t_lo":"253/2000","time_index":506},{"height":"83/100","t_hi":"127/1000","t_lo":"507/4000","time_index":507},{"height":"83/100","t_hi":"509/4000","t_lo":"127/1000","time_index":508},{"height":"83/100","t_hi":"51/400","t_lo":"509/4000","time_index":509},{"height":"83/100","t_hi":"511/4000","t_lo":"51/400","time_index":510},{"height":"83/100","t_hi":"16/125","t_lo":"511/4000","time_index":511},{"height":"83/100","t_hi":"513/4000","t_lo":"16/125","time_index":512},{"height":"41/50","t_hi":"257/2000","t_lo":"513/4000","time_index":513},{"height":"41/50","t_hi":"103/800","t_lo":"257/2000","time_index":514},{"height":"41/50","t_hi":"129/1000","t_lo":"103/800","time_index":515},{"height":"41/50","t_hi":"517/4000","t_lo":"129/1000","time_index":516},{"height":"41/50","t_hi":"259/2000","t_lo":"517/4000","time_index":517},{"height":"81/100","t_hi":"519/4000","t_lo":"259/2000","time_index":518},{"height":"81/100","t_hi":"13/100","t_lo":"519/4000","time_index":519},{"height":"81/100","t_hi":"521/4000","t_lo":"13/100","time_index":520},{"height":"81/100","t_hi":"261/2000","t_lo":"521/4000","time_index":521},{"height":"81/100","t_hi":"523/4000","t_lo":"261/2000","time_index":522},{"height":"81/100","t_hi":"131/1000","t_lo":"523/4000","time_index":523},{"height":"81/100","t_hi":"21/160","t_lo":"131/1000","time_index":524},{"height":"81/100","t_hi":"263/2000","t_lo":"21/160","time_index":525},{"height":"4/5","t_hi":"527/4000","t_lo":"263/2000","time_index":526},{"height":"4/5","t_hi":"33/250","t_lo":"527/4000","time_index":527},{"height":"4/5","t_hi":"529/4000","t_lo":"33/250","time_index":528},{"height":"79/100","t_hi":"53/400","t_lo":"529/4000","time_index":529},{"height":"79/100","t_hi":"531/4000","t_lo":"53/400","time_index":530},{"height":"79/100","t_hi":"133/1000","t_lo":"531/4000","time_index":531},{"height":"79/100","t_hi":"533/4000","t_lo":"133/1000","time_index":532},{"height":"79/100","t_hi":"267/2000","t_lo":"533/4000","time_index":533},{"height":"79/100","t_hi":"107/800","t_lo":"267/2000","time_index":534},{"height":"79/100","t_hi":"67/500","t_lo":"107/800","time_index":535},{"height":"39/50","t_hi":"537/4000","t_lo":"67/500","time_index":536},{"height":"39/50","t_hi":"269/2000","t_lo":"537/4000","time_index":537},{"height":"39/50","t_hi":"539/4000","t_lo":"269/2000","time_index":538},{"height":"39/50","t_hi":"27/200","t_lo":"539/4000","time_index":539},{"height":"39/50","t_hi":"541/4000","t_lo":"27/200","time_index":540},{"height":"39/50","t_hi":"271/2000","t_lo":"541/4000","time_index":541},{"height":"77/100","t_hi":"543/4000","t_lo":"271/2000","time_index":542},{"height":"77/100","t_hi":"17/125","t_lo":"543/4000","time_index":543},{"height":"77/100","t_hi":"109/800","t_lo":"17/125","time_index":544},{"height":"77/100","t_hi":"273/2000","t_lo":"109/800","time_index":545},{"height":"77/100","t_hi":"547/4000","t_lo":"273/2000","time_index":546},{"height":"83/100","t_hi":"137/1000","t_lo":"547/4000","time_index":547},{"height":"83/100","t_hi":"549/4000","t_lo":"137/1000","time_index":548},{"height":"81/100","t_hi":"11/80","t_lo":"549/4000","time_index":549},{"height":"4/5","t_hi":"551/4000","t_lo":"11/80","time_index":550},{"height":"4/5","t_hi":"69/500","t_lo":"551/4000","time_index":551},{"height":"39/50","t_hi":"553/4000","t_lo":"69/500","time_index":552},{"height":"39/50","t_hi":"277/2000","t_lo":"553/4000","time_index":553},{"height":"19/25","t_hi":"111/800","t_lo":"277/2000","time_index":554},{"height":"19/25","t_hi":"139/1000","t_lo":"111/800","time_index":555},{"height":"3/4","t_hi":"557/4000","t_lo":"139/1000","time_index":556},{"height":"3/4","t_hi":"279/2000","t_lo":"557/4000","time_index":557},{"height":"3/4","t_hi":"559/4000","t_lo":"279/2000","time_index":558},{"height":"19/25","t_hi":"7/50","t_lo":"559/4000","time_index":559},{"height":"3/4","t_hi":"561/4000","t_lo":"7/50","time_index":560},{"height":"19/25","t_hi":"281/2000","t_lo":"561/4000","time_index":561},{"height":"3/4","t_hi":"563/4000","t_lo":"281/2000","time_index":562},{"height":"37/50","t_hi":"141/1000","t_lo":"563/4000","time_index":563},{"height":"3/4","t_hi":"113/800","t_lo":"141/1000","time_index":564},{"height":"37/50","t_hi":"283/2000","t_lo":"113/800","time_index":565},{"height":"37/50","t_hi":"567/4000","t_lo":"283/2000","time_index":566},{"height":"37/50","t_hi":"71/500","t_lo":"567/4000","time_index":567},{"height":"37/50","t_hi":"569/4000","t_lo":"71/500","time_index":568},{"height":"37/50","t_hi":"57/400","t_lo":"569/4000","time_index":569},{"height":"37/50","t_hi":"571/4000","t_lo":"57/400","time_index":570},{"height":"73/100","t_hi":"143/1000","t_lo":"571/4000","time_index":571},{"height":"73/100","t_hi":"573/4000","t_lo":"143/1000","time_index":572},{"height":"73/100","t_hi":"287/2000","t_lo":"573/4000","time_index":573},{"height":"73/100","t_hi":"23/160","t_lo":"287/2000","time_index":574},{"height":"73/100","t_hi":"18/125","t_lo":"23/160","time_index":575},{"height":"73/100","t_hi":"577/4000","t_lo":"18/125","time_index":576},{"height":"73/100","t_hi":"289/2000","t_lo":"577/4000","time_index":577},{"height":"18/25","t_hi":"579/4000","t_lo":"289/2000","time_index":578},{"height":"18/25","t_hi":"29/200","t_lo":"579/4000","time_index":579},{"height":"18/25","t_hi":"581/4000","t_lo":"29/200","time_index":580},{"height":"18/25","t_hi":"291/2000","t_lo":"581/4000","time_index":581},{"height":"18/25","t_hi":"583/4000","t_lo":"291/2000","time_index":582},{"height":"18/25","t_hi":"73/500","t_lo":"583/4000","time_index":583},{"height":"18/25","t_hi":"117/800","t_lo":"73/500","time_index":584},{"height":"18/25","t_hi":"293/2000","t_lo":"117/800","time_index":585},{"height":"71/100","t_hi":"587/4000","t_lo":"293/2000","time_index":586},{"height":"71/100","t_hi":"147/1000","t_lo":"587/4000","time_index":587},{"height":"71/100","t_hi":"589/4000","t_lo":"147/1000","time_index":588},{"height":"71/100","t_hi":"59/400","t_lo":"589/4000","time_index":589},{"height":"71/100","t_hi":"591/4000","t_lo":"59/400","time_index":590},{"height":"71/100","t_hi":"37/250","t_lo":"591/4000","time_index":591},{"height":"71/100","t_hi":"593/4000","t_lo":"37/250","time_index":592},{"height":"71/100","t_hi":"297/2000","t_lo":"593/4000","time_index":593},{"height":"71/100","t_hi":"119/800","t_lo":"297/2000","time_index":594},{"height":"71/100","t_hi":"149/1000","t_lo":"119/800","time_index":595},{"height":"7/10","t_hi":"597/4000","t_lo":"149/1000","time_index":596},{"height":"7/10","t_hi":"299/2000","t_lo":"597/4000","time_index":597},{"height":"7/10","t_hi":"599/4000","t_lo":"299/2000","time_index":598},{"height":"7/10","t_hi":"3/20","t_lo":"599/4000","time_index":599},{"height":"7/10","t_hi":"601/4000","t_lo":"3/20","time_index":600},{"height":"7/10","t_hi":"301/2000","t_lo":"601/4000","time_index":601},{"height":"69/100","t_hi":"603/4000","t_lo":"301/2000","time_index":602},{"height":"69/100","t_hi":"151/1000","t_lo":"603/4000","time_index":603},{"height":"69/100","t_hi":"121/800","t_lo":"151/1000","time_index":604},{"height":"7/10","t_hi":"303/2000","t_lo":"121/800","time_index":605},{"height":"7/10","t_hi":"607/4000","t_lo":"303/2000","time_index":606},{"height":"7/10","t_hi":"19/125","t_lo":"607/4000","time_index":607}],"schema":"COUPLED_TIMEZERO_PLAN_V1","step":"1/4000","strict_bound":"1511/10000","terminal_q":"1/100000000"},"rows":[{"r_107_200":"6334803855019/1000000000000","r_113_200":"1585250071357/250000000000","r_19_40":"3160580958127/500000000000","r_1_2":"6327922544049/1000000000000","r_21_40":"1583245220263/250000000000","r_23_40":"6342338729121/1000000000000","r_3_5":"1586612469681/250000000000","r_49_100":"6325562102333/1000000000000","r_51_100":"6330351348201/1000000000000","r_9_20":"6314473264331/1000000000000","sharp":"157658696543/25000000000","sharp_bins":["792563919219/125000000000","6339978152191/1000000000000","633946696743/100000000000","3169488101107/500000000000","3169174735169/500000000000","6337442750581/1000000000000","3168276738343/500000000000","253427492127/40000000000","6334841391377/1000000000000","1266802951069/200000000000","3166605967049/500000000000","1266486886377/200000000000","6331680444283/1000000000000","1582737331857/250000000000","6330243151109/1000000000000","1582374239721/250000000000"]},{"r_107_200":"6335957795771/1000000000000","r_113_200":"12387012537/1953125000","r_19_40":"316116242167/50000000000","r_1_2":"6329077574319/1000000000000","r_21_40":"6334134673709/1000000000000","r_23_40":"3171745132127/500000000000","r_3_5":"3173800737557/500000000000","r_49_100":"316335943037/50000000000","r_51_100":"6331504225091/1000000000000","r_9_20":"6315642014479/1000000000000","sharp":"1576904377537/250000000000","sharp_bins":["792708777147/125000000000","3170568328411/500000000000","792578124357/125000000000","3170066827871/500000000000","1267901371711/200000000000","3169300570797/500000000000","1267542559059/200000000000","50694779277/8000000000","792000270801/125000000000","126703521119/20000000000","6334373622631/1000000000000","3166798178179/500000000000","3166421206409/500000000000","6332111198931/1000000000000","6331404792097/1000000000000","1266131695881/200000000000"]},{"r_107_200":"633186105637/100000000000","r_113_200":"396137664437/62500000000","r_19_40":"6318066211521/1000000000000","r_1_2":"3162440124499/500000000000","r_21_40":"2532036557/400000000","r_23_40":"198108895059/31250000000","r_3_5":"3171726088073/500000000000","r_49_100":"6322425531893/1000000000000","r_51_100":"1265477462559/200000000000","r_9_20":"6311407337783/1000000000000","sharp":"6303231799741/1000000000000","sharp_bins":["158441183053/25000000000","1584284021507/250000000000","6336645567731/1000000000000","1584040433613/250000000000","3167628630743/500000000000","6334370392167/1000000000000","6333503824443/1000000000000","791582466321/125000000000","3165916503103/500000000000","6331028829643/1000000000000","3165124603079/500000000000","1582373349563/250000000000","6328760521287/1000000000000","6328050982937/1000000000000","1581835920027/250000000000","1581645472949/250000000000"]},{"r_107_200":"6333031060973/1000000000000","r_113_200":"6339368304943/1000000000000","r_19_40":"1579811460099/250000000000","r_1_2":"253042070301/40000000000","r_21_40":"3165630498293/500000000000","r_23_40":"792581491079/125000000000","r_3_5":"1586155023261/250000000000","r_49_100":"6323599197931/1000000000000","r_51_100":"6328556317781/1000000000000","r_9_20":"6312592576053/1000000000000","sharp":"630451856289/100000000000","sharp_bins":["3169410998877/500000000000","1267662062611/200000000000","792227405381/125000000000","6337334816027/1000000000000","1267286272357/200000000000","3167772716111/500000000000","6334679694697/1000000000000","50670690397/8000000000","98953283471/15625000000","6332206398267/1000000000000","6331427061239/1000000000000","25322685507/4000000000","6329938440579/1000000000000","1582307181293/250000000000","197766287387/31250000000","395484959077/62500000000"]},{"r_107_200":"3167097808231/500000000000","r_113_200":"792566062491/125000000000","r_19_40":"252816804737/40000000000","r_1_2":"24715694863/3906250000","r_21_40":"1266485034539/200000000000","r_23_40":"1585453429169/250000000000","r_3_5":"6345782479481/1000000000000","r_49_100":"395297968651/62500000000","r_51_100":"3164859964597/500000000000","r_9_20":"157844312883/25000000000","sharp":"1261159877977/200000000000","sharp_bins":["6339991144079/1000000000000","6339479017421/1000000000000","3169493701449/500000000000","1267700477911/200000000000","6337599955403/1000000000000","6336714967253/1000000000000","6335850062247/1000000000000","3167503684599/500000000000","1583545445611/250000000000","1583344618991/250000000000","316629971557/50000000000","3165921938459/500000000000","6331110889571/1000000000000","6330401005737/1000000000000","1265938652021/200000000000","6328931354969/1000000000000"]},{"r_107_200":"6330065183591/1000000000000","r_113_200":"6336305245731/1000000000000","r_19_40":"1579031891701/250000000000","r_1_2":"3161492024609/500000000000","r_21_40":"3164174107891/500000000000","r_23_40":"6337778308531/1000000000000","r_3_5":"1585401363153/250000000000","r_49_100":"1580096483537/250000000000","r_51_100":"6325435791853/1000000000000","r_9_20":"6309442308293/1000000000000","sharp":"6301380286713/1000000000000","sharp_bins":["6335937956239/1000000000000","6335447722681/1000000000000","1583744265713/250000000000","6334199932811/1000000000000","1266663321787/200000000000","6332451371531/1000000000000","6331609193609/1000000000000","6330784325823/1000000000000","6329979725101/1000000000000","1265839772589/200000000000","6328442081331/1000000000000","6327707524751/1000000000000","632699514889/100000000000","1265261452109/200000000000","6325560351133/1000000000000","3162410411973/500000000000"]},{"r_107_200":"633124607307/100000000000","r_113_200":"6337482233989/1000000000000","r_19_40":"3158659411039/500000000000","r_1_2":"1581041742477/250000000000","r_21_40":"50636228189/8000000000","r_23_40":"6338956145889/1000000000000","r_3_5":"6342784431011/1000000000000","r_49_100":"1264314339443/200000000000","r_51_100":"6326616424373/1000000000000","r_9_20":"631063931703/100000000000","sharp":"1260535708329/200000000000","sharp_bins":["6337123218409/1000000000000","6336632458497/1000000000000","6336161183281/1000000000000","3167692302131/500000000000","6334502233239/1000000000000","3166818931387/500000000000","253311856401/40000000000","79149651969/12500000000","1582792008903/250000000000","6330387512027/1000000000000","6329630929013/1000000000000","6328896366329/1000000000000","1582045967663/250000000000","3163747865323/500000000000","6326748754901/1000000000000","1581502270997/250000000000"]},{"r_107_200":"3166210706153/500000000000","r_113_200":"1584663409927/250000000000","r_19_40":"6318504622951/1000000000000","r_1_2":"6325344406479/1000000000000","r_21_40":"6330703303093/1000000000000","r_23_40":"317006419191/50000000000","r_3_5":"6343957776157/1000000000000","r_49_100":"790343998593/125000000000","r_51_100":"6327791559229/1000000000000","r_9_20":"315591546123/50000000000","sharp":"1260794150921/200000000000","sharp_bins":["1267660570051/200000000000","792226446377/125000000000","6337339687811/1000000000000","6336563662909/1000000000000","6335682246289/1000000000000","1266963748941/200000000000","1266795604023/200000000000","1583288596591/250000000000","6332350747559/1000000000000","3165785283909/500000000000","6330814189631/1000000000000","253203185139/40000000000","395585438823/62500000000","49442801863/7812500000","3163965802477/500000000000","790898974949/125000000000"]},{"r_107_200":"1582064019669/250000000000","r_113_200":"6334327425023/1000000000000","r_19_40":"1578544340309/250000000000","r_1_2":"6321072431537/1000000000000","r_21_40":"632654083743/100000000000","r_23_40":"50688495679/8000000000","r_3_5":"6339747327673/1000000000000","r_49_100":"1579582656367/250000000000","r_51_100":"6323470074813/1000000000000","r_9_20":"6307457729607/1000000000000","sharp":"1259903587517/200000000000","sharp_bins":["6334219444021/1000000000000","633374904619/100000000000","3166552826579/500000000000","633222620479/100000000000","6331363279823/1000000000000","6330522492473/1000000000000","3164850395731/500000000000","3164448351463/500000000000","3164057534171/500000000000","6327357395391/1000000000000","6326621834379/1000000000000","6325907772673/1000000000000","158130418089/25000000000","6324507210347/1000000000000","6323763719229/1000000000000","395190370447/62500000000"]},{"r_107_200":"6329448074959/1000000000000","r_113_200":"6335516219997/1000000000000","r_19_40":"157884511501/25000000000","r_1_2":"395141687961/62500000000","r_21_40":"316386613603/50000000000","r_23_40":"1267450111751/200000000000","r_3_5":"792617200093/125000000000","r_49_100":"3159764362671/500000000000","r_51_100":"6324662564857/1000000000000","r_9_20":"6308666757221/1000000000000","sharp":"787603487149/125000000000","sharp_bins":["791926936791/125000000000","3167472252827/500000000000","3167150588569/500000000000","1266684538617/200000000000","1266512132519/200000000000","1266344127127/200000000000","3165449792549/500000000000","1582524003251/250000000000","1265862953377/200000000000","3164278669707/500000000000","3163910925713/500000000000","1265421543321/200000000000","3163208237939/500000000000","253028272087/40000000000","3162481618521/500000000000","6324245225979/1000000000000"]},{"r_107_200":"6330634416749/1000000000000","r_113_200":"1584174831159/250000000000","r_19_40":"6316577997733/1000000000000","r_1_2":"6323455992843/1000000000000","r_21_40":"1265783614809/200000000000","r_23_40":"6338433454431/1000000000000","r_3_5":"792765266803/125000000000","r_49_100":"6320721244517/1000000000000","r_51_100":"6325849450039/1000000000000","r_9_20":"6309870273959/1000000000000","sharp":"3151065852987/500000000000","sharp_bins":["1584151452587/250000000000","3168067119039/500000000000","395968186181/62500000000","6334613460607/1000000000000","6333752326251/1000000000000","633291306231/100000000000","3166046332743/500000000000","3165644806893/500000000000","3165254380467/500000000000","3164875792383/500000000000","6329016176791/1000000000000","49439859193/7812500000","6327610552853/1000000000000","6326900727331/1000000000000","6326157096879/1000000000000","3162719438231/500000000000"]},{"r_107_200":"3163216301057/500000000000","r_113_200":"1583084117371/250000000000","r_19_40":"315610758487/50000000000","r_1_2":"6319144996093/1000000000000","r_21_40":"6324708320617/1000000000000","r_23_40":"316716725793/50000000000","r_3_5":"6337877574243/1000000000000","r_49_100":"3158129091273/500000000000","r_51_100":"15803721543/2500000000","r_9_20":"6305461012647/1000000000000","sharp":"787205526881/125000000000","sharp_bins":["253299582321/40000000000","6331973907207/1000000000000","3165549176301/500000000000","1582559825143/250000000000","6329399824821/1000000000000","6328581449083/1000000000000","1581944687677/250000000000","253079887203/40000000000","1265247741187/200000000000","3162751278011/500000000000","6324787555367/1000000000000","6324094136749/1000000000000","6323420998249/1000000000000","632267422027/100000000000","6321952652849/1000000000000","6321162099711/1000000000000"]},{"r_107_200":"1581908987817/250000000000","r_113_200":"3166768656713/500000000000","r_19_40":"6313430336607/1000000000000","r_1_2":"1264070295021/200000000000","r_21_40":"6325911164747/1000000000000","r_23_40":"6335534101371/1000000000000","r_3_5":"1584769844899/250000000000","r_49_100":"6317468877437/1000000000000","r_51_100":"158067330369/25000000000","r_9_20":"3153341135891/500000000000","sharp":"393685381213/62500000000","sharp_bins":["1583424156289/250000000000","6333180571827/1000000000000","3166152997461/500000000000","3165723924373/500000000000","6330609171607/1000000000000","253191658919/40000000000","3164494665153/500000000000","6328208190573/1000000000000","6327450010973/1000000000000","790839251423/125000000000","1581499744649/250000000000","79066317783/12500000000","1264926406537/200000000000","6323885245727/1000000000000","3161581762821/500000000000","6322373079419/1000000000000"]},{"r_107_200":"1582208384557/250000000000","r_113_200":"6334732355767/1000000000000","r_19_40":"1262927966467/200000000000","r_1_2":"3160776127057/500000000000","r_21_40":"158177706711/25000000000","r_23_40":"1584181969151/250000000000","r_3_5":"6340275335941/1000000000000","r_49_100":"6318673878987/1000000000000","r_51_100":"1264778419367/200000000000","r_9_20":"6307897909273/1000000000000","sharp":"3150140860453/500000000000","sharp_bins":["1266979570139/200000000000","6334381401361/1000000000000","3166753901733/500000000000","791581320587/125000000000","6331812688393/1000000000000","791374458739/125000000000","6330194086561/1000000000000","3164706691069/500000000000","395540968903/62500000000","6327919659521/1000000000000","3163602301081/500000000000","632651091693/100000000000","1581459321071/250000000000","6325090496499/1000000000000","6324368632847/1000000000000","1264715660369/200000000000"]},{"r_107_200":"3162297409157/500000000000","r_113_200":"3165166364029/500000000000","r_19_40":"3155120038801/500000000000","r_1_2":"15792804093/2500000000","r_21_40":"31614305751/5000000000","r_23_40":"3166295621361/500000000000","r_3_5":"3167998954783/500000000000","r_49_100":"6314168548537/1000000000000","r_51_100":"3159745384499/500000000000","r_9_20":"6303451460301/1000000000000","sharp":"125915165217/20000000000","sharp_bins":["6330747426269/1000000000000","6329932705873/1000000000000","395567364199/62500000000","3164120254463/500000000000","1581856210581/250000000000","6326624853367/1000000000000","3162921884507/500000000000","3162542506821/500000000000","1264869822037/200000000000","3161816711979/500000000000","6322938319577/1000000000000","3161133060807/500000000000","98774244483/15625000000","790103323577/125000000000","6320126374851/1000000000000","6319126038547/1000000000000"]},{"r_107_200":"6325809765971/1000000000000","r_113_200":"791443232433/125000000000","r_19_40":"6311467513371/1000000000000","r_1_2":"6318340629343/1000000000000","r_21_40":"6324075648593/1000000000000","r_23_40":"6333802067857/1000000000000","r_3_5":"1267442293569/200000000000","r_49_100":"6315392072131/1000000000000","r_51_100":"1580176932517/250000000000","r_9_20":"6304685158973/1000000000000","sharp":"1574273075403/250000000000","sharp_bins":["253278630031/40000000000","6331151797003/1000000000000","1266059566719/200000000000","6329461344709/1000000000000","6328646376153/1000000000000","6327846984441/1000000000000","6327066370871/1000000000000","6326307955687/1000000000000","6325572259611/1000000000000","1264971319201/200000000000","1581040350909/250000000000","6323488996173/1000000000000","6322774436903/1000000000000","6322049292639/1000000000000","1264269770747/200000000000","6320349540639/1000000000000"]},{"r_107_200":"3163509420159/500000000000","r_113_200":"6332753074613/1000000000000","r_19_40":"6312689164881/1000000000000","r_1_2":"6319553806809/1000000000000","r_21_40":"6325284295387/1000000000000","r_23_40":"126700139443/20000000000","r_3_5":"6338419064229/1000000000000","r_49_100":"6316609786517/1000000000000","r_51_100":"6321918861557/1000000000000","r_9_20":"1576478280521/250000000000","sharp":"1574604991043/250000000000","sharp_bins":["395823632683/62500000000","6332364937847/1000000000000","6331511891181/1000000000000","3165338116779/500000000000","6329861965899/1000000000000","1582265793677/250000000000","6328283035953/1000000000000","63275249659/10000000000","790848685383/125000000000","1581518462301/250000000000","6325378576521/1000000000000","3162352983969/500000000000","3161995666143/500000000000","6323266110593/1000000000000","6322565455979/1000000000000","6321567170481/1000000000000"]},{"r_107_200":"3161370818483/500000000000","r_113_200":"6328317435299/1000000000000","r_19_40":"3154125937123/500000000000","r_1_2":"1578739278093/250000000000","r_21_40":"1264199618871/200000000000","r_23_40":"1582629535431/250000000000","r_3_5":"98970389869/15625000000","r_49_100":"3156032419253/500000000000","r_51_100":"6317475360511/1000000000000","r_9_20":"6301428793447/1000000000000","sharp":"6293858088747/1000000000000","sharp_bins":["3164364058329/500000000000","3163938930641/500000000000","6327043153371/1000000000000","1265245971317/200000000000","6325433828433/1000000000000","790581759663/125000000000","3161947768187/500000000000","395197472359/62500000000","632244403161/100000000000","3160874166383/500000000000","6321074128127/1000000000000","3160197167621/500000000000","6319666638653/1000000000000","6318963055961/1000000000000","98720545959/15625000000","3158536926727/500000000000"]},{"r_107_200":"632396844269/100000000000","r_113_200":"1582385769837/250000000000","r_19_40":"3154745909487/500000000000","r_1_2":"1579047359007/250000000000","r_21_40":"6322224507809/1000000000000","r_23_40":"158293542017/25000000000","r_3_5":"3167665261671/500000000000","r_49_100":"6313301440007/1000000000000","r_51_100":"3159352469077/500000000000","r_9_20":"315133758413/50000000000","sharp":"629520451721/100000000000","sharp_bins":["6329958965613/1000000000000","6329109631661/1000000000000","6328275780629/1000000000000","2024788227/320000000","6326667807127/1000000000000","3162944279519/500000000000","395320650067/62500000000","6324394671879/1000000000000","3161839618819/500000000000","98796617033/15625000000","1580577282057/250000000000","1580407291471/250000000000","6320901443337/1000000000000","1580049424949/250000000000","6319350008139/1000000000000","3159155067741/500000000000"]},{"r_107_200":"6325189260347/1000000000000","r_113_200":"197836334037/31250000000","r_19_40":"6310725862751/1000000000000","r_1_2":"6317415824201/1000000000000","r_21_40":"1580861238719/250000000000","r_23_40":"395809948749/62500000000","r_3_5":"39603437603/6250000000","r_49_100":"789316514101/125000000000","r_51_100":"789991071071/125000000000","r_9_20":"6303915690063/1000000000000","sharp":"3148272224347/500000000000","sharp_bins":["1582795936007/250000000000","63303353329/10000000000","6329502340333/1000000000000","6328690497171/1000000000000","63278957239/10000000000","6327116982583/1000000000000","6326359212113/1000000000000","1581405934459/250000000000","395306775127/62500000000","1264842522643/200000000000","3161769051023/500000000000","3161428989249/500000000000","6322130238029/1000000000000","316071317127/50000000000","6320579080529/1000000000000","1579885106683/250000000000"]},{"r_107_200":"3160411108343/500000000000","r_113_200":"6326288435353/1000000000000","r_19_40":"3153125045503/500000000000","r_1_2":"6312774150501/1000000000000","r_21_40":"6319069695139/1000000000000","r_23_40":"3164215271839/500000000000","r_3_5":"395762551981/62500000000","r_49_100":"63099473373/10000000000","r_51_100":"6315442001759/1000000000000","r_9_20":"1259871255877/200000000000","sharp":"31459714689/5000000000","sharp_bins":["6326638177619/1000000000000","3162903816737/500000000000","3162498274789/500000000000","3162102336571/500000000000","39521418937/6250000000","6322669440099/1000000000000","6321933626983/1000000000000","49384520711/7812500000","1580130720091/250000000000","3159923615559/500000000000","6319193896671/1000000000000","1263694331101/200000000000","3158882694787/500000000000","126341275039/20000000000","6316022233109/1000000000000","1578750939769/250000000000"]},{"r_107_200":"6322061339473/1000000000000","r_113_200":"1581881710963/250000000000","r_19_40":"788437849251/125000000000","r_1_2":"6314020082339/1000000000000","r_21_40":"6320308499447/1000000000000","r_23_40":"1582416765129/250000000000","r_3_5":"3166719327573/500000000000","r_49_100":"6311197269843/1000000000000","r_51_100":"252667378959/40000000000","r_9_20":"6300615735497/1000000000000","sharp":"6293301978319/1000000000000","sharp_bins":["1265576406607/200000000000","1581763089303/250000000000","316312101501/50000000000","6325450805151/1000000000000","6324673693371/1000000000000","1264783304551/200000000000","3161590500643/500000000000","6322466184457/1000000000000","790221300133/125000000000","3160547321729/500000000000","790055135269/125000000000","6319718843127/1000000000000","197469139869/31250000000","6318310685833/1000000000000","6317270438379/1000000000000","1263250620241/200000000000"]},{"r_107_200":"3161647177503/500000000000","r_113_200":"6328759096587/1000000000000","r_19_40":"6308749475697/1000000000000","r_1_2":"789407494273/125000000000","r_21_40":"1264308243603/200000000000","r_23_40":"6330897415119/1000000000000","r_3_5":"6334670279781/1000000000000","r_49_100":"1578110287623/250000000000","r_51_100":"1263584175509/200000000000","r_9_20":"6301869216823/1000000000000","sharp":"6294654399703/1000000000000","sharp_bins":["6329119695119/1000000000000","1582072722269/250000000000","6327481320801/1000000000000","790836343797/125000000000","6325914173511/1000000000000","3162578713141/500000000000","316221110077/50000000000","6323707549819/1000000000000","1264602352161/200000000000","6322335902401/1000000000000","3160841061247/500000000000","6320959893269/1000000000000","395015839561/62500000000","6319551499569/1000000000000","1263702505313/200000000000","315874816511/50000000000"]},{"r_107_200":"6324521309711/1000000000000","r_113_200":"3164992620177/500000000000","r_19_40":"1577497545329/250000000000","r_1_2":"6316493811857/1000000000000","r_21_40":"6322767897089/1000000000000","r_23_40":"3166060827167/500000000000","r_3_5":"3167947876303/500000000000","r_49_100":"3156839512437/500000000000","r_51_100":"3159575629233/500000000000","r_9_20":"3151558383997/500000000000","sharp":"6296000250311/1000000000000","sharp_bins":["6330351210833/1000000000000","3164761638007/500000000000","1582178617213/250000000000","3163962277863/500000000000","3163574258611/500000000000","6326392197529/1000000000000","6325657274553/1000000000000","6324942793857/1000000000000","790530875787/125000000000","6323571054597/1000000000000","1580729266071/250000000000","3161097426227/500000000000","6321488307531/1000000000000","3160393119767/500000000000","1579937135997/250000000000","789841686547/125000000000"]},{"r_107_200":"632012411953/100000000000","r_113_200":"790686606689/125000000000","r_19_40":"1576337343799/250000000000","r_1_2":"1577957697273/250000000000","r_21_40":"6318189028469/1000000000000","r_23_40":"790947109941/125000000000","r_3_5":"1266306787663/200000000000","r_49_100":"1577269597519/250000000000","r_51_100":"1578661285763/250000000000","r_9_20":"6298534422603/1000000000000","sharp":"6291383273877/1000000000000","sharp_bins":["6325789612477/1000000000000","1581245510929/250000000000","6324194629487/1000000000000","1580855200107/250000000000","1264532999969/200000000000","3160965061989/500000000000","1580304137643/250000000000","79006513571/12500000000","6319844671789/1000000000000","1579797391411/250000000000","3159250305823/500000000000","6317791948161/1000000000000","1579276599209/250000000000","6316190846903/1000000000000","3157586676399/500000000000","789272202583/125000000000"]},{"r_107_200":"6321369660839/1000000000000","r_113_200":"3163369005181/500000000000","r_19_40":"197081551599/31250000000","r_1_2":"6313084441461/1000000000000","r_21_40":"3159717548643/500000000000","r_23_40":"3164410183529/500000000000","r_3_5":"6332777922931/1000000000000","r_49_100":"6310335711487/1000000000000","r_51_100":"3157947304727/500000000000","r_9_20":"6299801148561/1000000000000","sharp":"3146374232747/500000000000","sharp_bins":["1581760108851/250000000000","6326233652507/1000000000000","3162723452077/500000000000","790584205911/125000000000","3161959151839/500000000000","6323183763569/1000000000000","3161235201991/500000000000","6321774981141/1000000000000","6321098508957/1000000000000","6320443233433/1000000000000","6319754205873/1000000000000","3159522754001/500000000000","3159179897193/500000000000","6317445034381/1000000000000","6316428733111/1000000000000","1263086814103/200000000000"]},{"r_107_200":"3161304509767/500000000000","r_113_200":"6327976934293/1000000000000","r_19_40":"6307863825101/1000000000000","r_1_2":"197322873519/31250000000","r_21_40":"6320675001363/1000000000000","r_23_40":"395628600883/62500000000","r_3_5":"395875977091/62500000000","r_49_100":"6311586901331/1000000000000","r_51_100":"6317137929297/1000000000000","r_9_20":"3150530910079/500000000000","sharp":"3147053480839/500000000000","sharp_bins":["3164142493341/500000000000","6327478991537/1000000000000","3163346455903/500000000000","1265184046051/200000000000","6325165347437/1000000000000","6324431147749/1000000000000","252948720299/40000000000","1264604526673/200000000000","126446922201/20000000000","6321690672943/1000000000000","6321001579513/1000000000000","6320292855097/1000000000000","6319606987843/1000000000000","197459156957/31250000000","1579419479403/250000000000","197396385273/31250000000"]},{"r_107_200":"789771194923/125000000000","r_113_200":"6323442510731/1000000000000","r_19_40":"6303170782653/1000000000000","r_1_2":"6309620767657/1000000000000","r_21_40":"1579012776633/250000000000","r_23_40":"395342028197/62500000000","r_3_5":"6329616415383/1000000000000","r_49_100":"3153472130859/500000000000","r_51_100":"789067953971/125000000000","r_9_20":"1574109552599/250000000000","sharp":"6289448338187/1000000000000","sharp_bins":["3161841140797/500000000000","6322898183311/1000000000000","6322128751849/1000000000000","3160687466571/500000000000","3160320564279/500000000000","3159964243793/500000000000","6319234207007/1000000000000","631855810387/100000000000","789737755959/125000000000","252689804767/40000000000","3158267424289/500000000000","3157923584949/500000000000","157876754269/25000000000","6314052572483/1000000000000","1262611379961/200000000000","789010321173/125000000000"]},{"r_107_200":"6319427908811/1000000000000","r_113_200":"3162350418681/500000000000","r_19_40":"1260888993263/200000000000","r_1_2":"1262177696703/200000000000","r_21_40":"6317310814371/1000000000000","r_23_40":"6326729333797/1000000000000","r_3_5":"3165436502973/500000000000","r_49_100":"1261643054831/200000000000","r_51_100":"6313806646029/1000000000000","r_9_20":"6297718430959/1000000000000","sharp":"3145413290871/500000000000","sharp_bins":["6324946535811/1000000000000","1264832624621/200000000000","1264678857889/200000000000","3161320478111/500000000000","126438150481/20000000000","6321195131491/1000000000000","6320500953079/1000000000000","1579956206339/250000000000","6319168644903/1000000000000","3159255782747/500000000000","631780131389/100000000000","6317113528407/1000000000000","789542096751/125000000000","6315320423249/1000000000000","3157162936091/500000000000","6313352520893/1000000000000"]},{"r_107_200":"3160339974963/500000000000","r_113_200":"6325952803283/1000000000000","r_19_40":"6305712917837/1000000000000","r_1_2":"6312149927237/1000000000000","r_21_40":"6318564228273/1000000000000","r_23_40":"3163989923571/500000000000","r_3_5":"6332123196453/1000000000000","r_49_100":"6309480025967/1000000000000","r_51_100":"6315063384977/1000000000000","r_9_20":"1259798493841/200000000000","sharp":"3146099000613/500000000000","sharp_bins":["395387774327/62500000000","6325421664631/1000000000000","3162326715843/500000000000","3161950293743/500000000000","790395941503/125000000000","6322455393049/1000000000000","1264352264593/200000000000","197533911799/31250000000","6320428880287/1000000000000","6319771657713/1000000000000","6319061432483/1000000000000","789796693549/125000000000","1263519409141/200000000000","126331638907/20000000000","3157794259807/500000000000","1262923230421/200000000000"]},{"r_107_200":"1579049077611/250000000000","r_113_200":"1580344046573/250000000000","r_19_40":"630097675747/100000000000","r_1_2":"315369655321/50000000000","r_21_40":"6313893351119/1000000000000","r_23_40":"6323353480693/1000000000000","r_3_5":"197740179783/31250000000","r_49_100":"6304794766813/1000000000000","r_51_100":"6310257362443/1000000000000","r_9_20":"6294326488039/1000000000000","sharp":"392968537999/62500000000","sharp_bins":["790195111753/125000000000","3160398173831/500000000000","252801810723/40000000000","631931323027/100000000000","6318601633327/1000000000000","6317908984231/1000000000000","6317233666531/1000000000000","789572139487/125000000000","789492672661/125000000000","6315240256571/1000000000000","789318866289/125000000000","6313883838287/1000000000000","3156444988909/500000000000","3155947348287/500000000000","6310920003669/1000000000000","1261993478017/200000000000"]},{"r_107_200":"394841735493/62500000000","r_113_200":"6322647962313/1000000000000","r_19_40":"6302265121769/1000000000000","r_1_2":"3154337585183/500000000000","r_21_40":"1578791751177/250000000000","r_23_40":"632462402567/100000000000","r_3_5":"6328955212367/1000000000000","r_49_100":"6306079747459/1000000000000","r_51_100":"3155767481603/500000000000","r_9_20":"3147810231483/500000000000","sharp":"6288888193389/1000000000000","sharp_bins":["1580709710543/250000000000","1264414982999/200000000000","3160662171343/500000000000","6320592707917/1000000000000","1263976279049/200000000000","6319188905271/1000000000000","6318513593621/1000000000000","6317856961443/1000000000000","3158610518139/500000000000","1263303988161/200000000000","6315830560641/1000000000000","3157581646611/500000000000","63141706271/10000000000","50505412119/8000000000","157805071723/25000000000","3155625575821/500000000000"]},{"r_107_200":"6318732787163/1000000000000","r_113_200":"6323913245841/1000000000000","r_19_40":"3151773559887/500000000000","r_1_2":"3154975413589/500000000000","r_21_40":"3158217115479/500000000000","r_23_40":"6325888068631/1000000000000","r_3_5":"19781931693/3125000000","r_49_100":"788419791791/125000000000","r_51_100":"3156403076213/500000000000","r_9_20":"787113515463/125000000000","sharp":"6290272821963/1000000000000","sharp_bins":["6324110256549/1000000000000","6323346951297/1000000000000","632259688959/100000000000","3160932830923/500000000000","1580288659567/250000000000","6320462313071/1000000000000","126395740283/20000000000","6319130307497/1000000000000","6318494199477/1000000000000","126355862807/20000000000","1579275928507/250000000000","3158218139863/500000000000","6315444810831/1000000000000","789306483863/125000000000","252539171037/40000000000","394533028751/62500000000"]},{"r_107_200":"394633831653/62500000000","r_113_200":"6319293022803/1000000000000","r_19_40":"196836448617/31250000000","r_1_2":"3152574654831/500000000000","r_21_40":"3155857364313/500000000000","r_23_40":"3160608478327/500000000000","r_3_5":"790717550149/125000000000","r_49_100":"6302628851957/1000000000000","r_51_100":"1576987374417/250000000000","r_9_20":"3146079438551/500000000000","sharp":"6285498401253/1000000000000","sharp_bins":["6319422722697/1000000000000","6318674994901/1000000000000","157948629121/25000000000","6317235058897/1000000000000","6316544675153/1000000000000","1263174055983/200000000000","631521390371/100000000000","6314577536779/1000000000000","3156953564877/500000000000","6313216474527/1000000000000","1262509497873/200000000000","6311684562507/1000000000000","6310689978241/1000000000000","6309715895249/1000000000000","197148822883/31250000000","6307830969743/1000000000000"]},{"r_107_200":"3157713222979/500000000000","r_113_200":"3160289269339/500000000000","r_19_40":"1575017293347/250000000000","r_1_2":"6306446011433/1000000000000","r_21_40":"315650132381/50000000000","r_23_40":"1264500293423/200000000000","r_3_5":"6327023011631/1000000000000","r_49_100":"6303928074873/1000000000000","r_51_100":"6309242004491/1000000000000","r_9_20":"1258693416683/200000000000","sharp":"628690374211/100000000000","sharp_bins":["3160357330383/500000000000","3159983733181/500000000000","6319238066707/1000000000000","3159264138951/500000000000","6317838101631/1000000000000","6317163747301/1000000000000","394781707933/62500000000","6315870812749/1000000000000","3157600179411/500000000000","789313712741/125000000000","6313840596449/1000000000000","6312978350523/1000000000000","6311984982047/1000000000000","126220240053/20000000000","6310059395811/1000000000000","6309128863933/1000000000000"]},{"r_107_200":"6316705012037/1000000000000","r_113_200":"316092871307/50000000000","r_19_40":"6301365486477/1000000000000","r_1_2":"1576934041699/250000000000","r_21_40":"3157142000743/500000000000","r_23_40":"6323779338509/1000000000000","r_3_5":"6328298958141/1000000000000","r_49_100":"315261038337/50000000000","r_51_100":"788815994903/125000000000","r_9_20":"3147384419257/500000000000","sharp":"6288301988649/1000000000000","sharp_bins":["1580499981961/250000000000","6321253269901/1000000000000","158013107609/25000000000","1579953709297/250000000000","789890609201/125000000000","394903160411/62500000000","6317794108791/1000000000000","1263431490941/200000000000","6316486961069/1000000000000","3157898154897/500000000000","1578781773009/250000000000","6314265531909/1000000000000","197289793189/31250000000","3156150754881/500000000000","788918732949/125000000000","6310420167651/1000000000000"]},{"r_107_200":"252475496207/40000000000","r_113_200":"6317192231143/1000000000000","r_19_40":"1259307872287/200000000000","r_1_2":"1575722032439/250000000000","r_21_40":"3154756689601/500000000000","r_23_40":"12341912763/1953125000","r_3_5":"197618105307/31250000000","r_49_100":"63004455913/10000000000","r_51_100":"6305618253077/1000000000000","r_9_20":"786236515881/125000000000","sharp":"6283444766597/1000000000000","sharp_bins":["1263452631903/200000000000","1263307157973/200000000000","6315827488747/1000000000000","1263027823969/200000000000","39465416849/6250000000","6313811265461/1000000000000","3156587397511/500000000000","6312533813667/1000000000000","1577960623223/250000000000","6311172340057/1000000000000","6310434938213/1000000000000","6309441209553/1000000000000","6308468092977/1000000000000","3153757277457/500000000000","1576645553641/250000000000","1576401752933/250000000000"]},{"r_107_200":"6313187318503/1000000000000","r_113_200":"197452868393/31250000000","r_19_40":"3148928463169/500000000000","r_1_2":"6304199753611/1000000000000","r_21_40":"6310815881101/1000000000000","r_23_40":"6320358097029/1000000000000","r_3_5":"6325075426959/1000000000000","r_49_100":"6301759336171/1000000000000","r_51_100":"788365751191/125000000000","r_9_20":"6291215263103/1000000000000","sharp":"6284864318449/1000000000000","sharp_bins":["1579642346363/250000000000","6317842472519/1000000000000","315856725993/50000000000","394777899009/62500000000","1263154810713/200000000000","6315118609593/1000000000000","3157241015813/500000000000","6313840933583/1000000000000","6313149658177/1000000000000","3156239717099/500000000000","1577935555519/250000000000","3155374878517/500000000000","3154888893067/500000000000","6308825269053/1000000000000","3153946907977/500000000000","6306919661271/1000000000000"]},{"r_107_200":"6314480515299/1000000000000","r_113_200":"3159892288693/500000000000","r_19_40":"6299167844061/1000000000000","r_1_2":"1576376171881/250000000000","r_21_40":"3156055837833/500000000000","r_23_40":"6321650078997/1000000000000","r_3_5":"1581591170459/250000000000","r_49_100":"1260613281701/200000000000","r_51_100":"197132095897/31250000000","r_9_20":"3146265902289/500000000000","sharp":"3143138316757/500000000000","sharp_bins":["631986879877/100000000000","24684149789/3906250000","1263686949191/200000000000","3158873424203/500000000000","6317074617171/1000000000000","157910479153/25000000000","6315782487633/1000000000000","789392660017/125000000000","1578612514243/250000000000","631377976947/100000000000","6313042753833/1000000000000","789006444343/125000000000","788885091581/125000000000","315506462023/50000000000","6309198679409/1000000000000","6308225577231/1000000000000"]},{"r_107_200":"6309611653751/1000000000000","r_113_200":"3157535467839/500000000000","r_19_40":"3147129681027/500000000000","r_1_2":"315030415993/50000000000","r_21_40":"1261457850397/200000000000","r_23_40":"31584413727/5000000000","r_3_5":"6321801282251/1000000000000","r_49_100":"1574561252231/250000000000","r_51_100":"630326237009/100000000000","r_9_20":"3143803967727/500000000000","sharp":"6281371463629/1000000000000","sharp_bins":["789385531629/125000000000","3157189150201/500000000000","6313691730043/1000000000000","6313021922053/1000000000000","3156183940999/500000000000","3155865869403/500000000000","1577778769453/250000000000","6310428008971/1000000000000","3154878554089/500000000000","6309106974059/1000000000000","6308147697463/1000000000000","252287032249/40000000000","3153111561869/500000000000","6305290592173/1000000000000","788047418043/125000000000","6303214338249/1000000000000"]},{"r_107_200":"6310697332377/1000000000000","r_113_200":"1579038875413/250000000000","r_19_40":"1573840698419/250000000000","r_1_2":"6301705806881/1000000000000","r_21_40":"1577094334189/250000000000","r_23_40":"3158983368641/500000000000","r_3_5":"1264576351127/200000000000","r_49_100":"6299344239229/1000000000000","r_51_100":"6304356368679/1000000000000","r_9_20":"6288716957081/1000000000000","sharp":"3141288103513/500000000000","sharp_bins":["631617573993/100000000000","6315470163013/1000000000000","6314783856151/1000000000000","6314114188171/1000000000000","631346016221/100000000000","197275748399/31250000000","63122071173/10000000000","6311520120451/1000000000000","6310849195567/1000000000000","6310198925679/1000000000000","6309240810797/1000000000000","3154135053673/500000000000","1261463700681/200000000000","6306386909161/1000000000000","7881845603/1250000000","1576078347987/250000000000"]},{"r_107_200":"631200823557/100000000000","r_113_200":"6317465243139/1000000000000","r_19_40":"6296691519079/1000000000000","r_1_2":"3151514272461/500000000000","r_21_40":"6309690656101/1000000000000","r_23_40":"394954743229/62500000000","r_3_5":"3162093686343/500000000000","r_49_100":"1260133747953/200000000000","r_51_100":"6305675609033/1000000000000","r_9_20":"6290051325101/1000000000000","sharp":"392750353463/62500000000","sharp_bins":["6317492356851/1000000000000","6316787159527/1000000000000","1263220224167/200000000000","6315431598363/1000000000000","6314777592789/1000000000000","315707065789/50000000000","789190540137/125000000000","6312837402787/1000000000000","252486658441/40000000000","3155758031637/500000000000","197204972271/31250000000","252383583989/40000000000","1261727815541/200000000000","6307708425133/1000000000000","3153399412251/500000000000","6305637650161/1000000000000"]},{"r_107_200":"6307076612033/1000000000000","r_113_200":"631269171899/100000000000","r_19_40":"6291685468737/1000000000000","r_1_2":"6298074592673/1000000000000","r_21_40":"157620129411/25000000000","r_23_40":"1578612779229/250000000000","r_3_5":"3159761665871/500000000000","r_49_100":"6295710576891/1000000000000","r_51_100":"3150324592207/500000000000","r_9_20":"196408437649/31250000000","sharp":"6279041414011/1000000000000","sharp_bins":["6312650598413/1000000000000","6311966209499/1000000000000","6311299280593/1000000000000","6310647033421/1000000000000","6310011716501/1000000000000","3154697645603/500000000000","1261747250021/200000000000","6308064914661/1000000000000","6307413811981/1000000000000","1261314517727/200000000000","6305602211/1000000000","6304650945831/1000000000000","6303718496721/1000000000000","6302806618843/1000000000000","3150884728499/500000000000","1575140402503/250000000000"]},{"r_107_200":"6308409928833/1000000000000","r_113_200":"157850577793/25000000000","r_19_40":"3146518388039/500000000000","r_1_2":"6299419778913/1000000000000","r_21_40":"1261228144391/200000000000","r_23_40":"3157891089949/500000000000","r_3_5":"6320850244329/1000000000000","r_49_100":"6297057499387/1000000000000","r_51_100":"50415930177/8000000000","r_9_20":"785803342047/125000000000","sharp":"314024660319/50000000000","sharp_bins":["6313989185679/1000000000000","3156652544167/500000000000","6312638344359/1000000000000","6311986136549/1000000000000","3155675391629/500000000000","3155367112429/500000000000","3155037594061/500000000000","25237615499/4000000000","1577188171297/250000000000","6307912163147/1000000000000","3153471507347/500000000000","3152996437821/500000000000","3152530710011/500000000000","6304150417917/1000000000000","1575778664957/250000000000","3150954469917/500000000000"]},{"r_107_200":"3154868096409/500000000000","r_113_200":"3157673703039/500000000000","r_19_40":"786797637389/125000000000","r_1_2":"6300757938817/1000000000000","r_21_40":"1576867306357/250000000000","r_23_40":"394819133129/62500000000","r_3_5":"6322170027473/1000000000000","r_49_100":"125967948297/20000000000","r_51_100":"1260665264467/200000000000","r_9_20":"3143888268569/500000000000","sharp":"3140968713559/500000000000","sharp_bins":["6315320627403/1000000000000","6314636826007/1000000000000","1578492568009/250000000000","3156659054837/500000000000","246589169/39062500","3156033020917/500000000000","78892587701/12500000000","6310735731577/1000000000000","6310084462611/1000000000000","3154622323107/500000000000","3154138364619/500000000000","6307327719231/1000000000000","3153198630459/500000000000","3152743569573/500000000000","78805659841/12500000000","787906149233/125000000000"]},{"r_107_200":"315237438629/50000000000","r_113_200":"6310521476447/1000000000000","r_19_40":"3144662389447/500000000000","r_1_2":"3147876790139/500000000000","r_21_40":"1260495778569/200000000000","r_23_40":"6312231574591/1000000000000","r_3_5":"789645880109/125000000000","r_49_100":"6293301785291/1000000000000","r_51_100":"6298248923449/1000000000000","r_9_20":"1256542135459/200000000000","sharp":"784615171581/125000000000","sharp_bins":["6310429037933/1000000000000","3154882655307/500000000000","6309115280023/1000000000000","6308481298209/1000000000000","6307865405203/1000000000000","6307233243683/1000000000000","3153281055559/500000000000","197059708383/31250000000","3152591107487/500000000000","50433708161/8000000000","787908009991/125000000000","630233262893/100000000000","630142078777/100000000000","6300506516547/1000000000000","1574825076169/250000000000","3149057262073/500000000000"]},{"r_107_200":"6306097974847/1000000000000","r_113_200":"6311867942243/1000000000000","r_19_40":"1258138433277/200000000000","r_1_2":"3148557333937/500000000000","r_21_40":"3151915183099/500000000000","r_23_40":"6313577921783/1000000000000","r_3_5":"6318509740907/1000000000000","r_49_100":"3147332508009/500000000000","r_51_100":"6299607313541/1000000000000","r_9_20":"628408349263/100000000000","sharp":"1255677689157/200000000000","sharp_bins":["6311782939301/1000000000000","315555971483/50000000000","3155234735437/500000000000","3154917741313/500000000000","6309219492841/1000000000000","315429363629/50000000000","3153958101557/500000000000","6307264717313/1000000000000","788317065801/125000000000","788196137841/125000000000","6304620824857/1000000000000","393980651529/62500000000","6302779508503/1000000000000","196933317161/31250000000","6300662115887/1000000000000","6299478392231/1000000000000"]},{"r_107_200":"6307439965839/1000000000000","r_113_200":"6313207154623/1000000000000","r_19_40":"6292052410621/1000000000000","r_1_2":"1574617142737/250000000000","r_21_40":"6305174638871/1000000000000","r_23_40":"6314917000071/1000000000000","r_3_5":"6319845153147/1000000000000","r_49_100":"125920421593/20000000000","r_51_100":"3150479252961/500000000000","r_9_20":"1571362304549/250000000000","sharp":"6279847789717/1000000000000","sharp_bins":["3156564769389/500000000000","6312466251577/1000000000000","1262363274077/200000000000","6311182381831/1000000000000","1262113260377/200000000000","1261986805909/200000000000","1577315757401/250000000000","3154305753979/500000000000","1261576717091/200000000000","1576729358699/250000000000","6305970321831/1000000000000","630504097531/100000000000","6304130988653/1000000000000","3151609272787/500000000000","787752086241/125000000000","315041751151/50000000000"]},{"r_107_200":"6302394158841/1000000000000","r_113_200":"6308327798001/1000000000000","r_19_40":"785867869913/125000000000","r_1_2":"125868231437/20000000000","r_21_40":"314998025023/50000000000","r_23_40":"6309990158063/1000000000000","r_3_5":"1262957883263/200000000000","r_49_100":"3145436553179/500000000000","r_51_100":"3147913990269/500000000000","r_9_20":"98128917983/15625000000","sharp":"1568633060207/250000000000","sharp_bins":["6308186072189/1000000000000","6307539060891/1000000000000","6306907153931/1000000000000","788286539111/125000000000","1261137214817/200000000000","6305015489069/1000000000000","6304364173699/1000000000000","6303732284527/1000000000000","6302776790313/1000000000000","3150914679379/500000000000","1575224935987/250000000000","787498567963/125000000000","6299097099077/1000000000000","6297988239983/1000000000000","6296804333931/1000000000000","629563953077/100000000000"]},{"r_107_200":"787969952603/125000000000","r_113_200":"1577422427871/250000000000","r_19_40":"6288326742589/1000000000000","r_1_2":"6294788885947/1000000000000","r_21_40":"3150664513729/500000000000","r_23_40":"6311352150279/1000000000000","r_3_5":"6316148268593/1000000000000","r_49_100":"6292252989891/1000000000000","r_51_100":"3148601504553/500000000000","r_9_20":"3140820196589/500000000000","sharp":"6276016020287/1000000000000","sharp_bins":["6309555643907/1000000000000","6308908746473/1000000000000","15770692141/2500000000","6307661951083/1000000000000","6307055592583/1000000000000","6306385109979/1000000000000","6305733792527/1000000000000","3152550899161/500000000000","315207378131/50000000000","3151600665093/500000000000","6302272815329/1000000000000","6301362585153/1000000000000","630047200481/100000000000","3149682473733/500000000000","3149091572347/500000000000","6297020312209/1000000000000"]},{"r_107_200":"1576279426959/250000000000","r_113_200":"1262208842241/200000000000","r_19_40":"6289703218827/1000000000000","r_1_2":"3148079426191/500000000000","r_21_40":"3151345093237/500000000000","r_23_40":"6312706712343/1000000000000","r_3_5":"3158749834719/500000000000","r_49_100":"6293625541107/1000000000000","r_51_100":"12301895849/1953125000","r_9_20":"6283022779633/1000000000000","sharp":"3138745951577/500000000000","sharp_bins":["6310917752273/1000000000000","6310270974093/1000000000000","6309639106841/1000000000000","6309024143579/1000000000000","6308417672091/1000000000000","1576936824491/250000000000","1576773996291/250000000000","6306463893293/1000000000000","6305510917811/1000000000000","6304565886701/1000000000000","6303638474591/1000000000000","6302729218173/1000000000000","6301839506439/1000000000000","5040587401/800000000","6299554551143/1000000000000","1259678737931/200000000000"]},{"r_107_200":"1576617120533/250000000000","r_113_200":"631239135983/100000000000","r_19_40":"39319202807/6250000000","r_1_2":"629752153281/100000000000","r_21_40":"6304044039617/1000000000000","r_23_40":"6314053907043/1000000000000","r_3_5":"6318843681789/1000000000000","r_49_100":"6294990821443/1000000000000","r_51_100":"157498275979/25000000000","r_9_20":"3142198985389/500000000000","sharp":"1255791990759/200000000000","sharp_bins":["3156136230103/500000000000","631162580663/100000000000","6310993968087/1000000000000","3155189476581/500000000000","1261954475069/200000000000","6309102115707/1000000000000","1261690162847/200000000000","3153909316003/500000000000","788358364801/125000000000","6305923090781/1000000000000","3152498392079/500000000000","6304088505129/1000000000000","6303199666267/1000000000000","1260419242717/200000000000","6300918615479/1000000000000","6299759725253/1000000000000"]},{"r_107_200":"393837154443/62500000000","r_113_200":"6307487477919/1000000000000","r_19_40":"6285941179353/1000000000000","r_1_2":"1573110721627/250000000000","r_21_40":"6298800349147/1000000000000","r_23_40":"6309100534071/1000000000000","r_3_5":"6313763785593/1000000000000","r_49_100":"6289820137551/1000000000000","r_51_100":"1536810698/244140625","r_9_20":"6279166932431/1000000000000","sharp":"6273618700237/1000000000000","sharp_bins":["3153651554711/500000000000","3153336787891/500000000000","6306060150879/1000000000000","6305464354021/1000000000000","3152404709307/500000000000","6304158546263/1000000000000","252141055173/40000000000","6302677143517/1000000000000","6301733281033/1000000000000","196900218489/31250000000","3149948886719/500000000000","1574751887079/250000000000","629801592859/100000000000","3148418224587/500000000000","1573918928153/250000000000","1573634823409/250000000000"]},{"r_107_200":"252110762143/40000000000","r_113_200":"6308857646971/1000000000000","r_19_40":"3143667117507/500000000000","r_1_2":"6293829269639/1000000000000","r_21_40":"3150089396197/500000000000","r_23_40":"3155235461449/500000000000","r_3_5":"6315131560369/1000000000000","r_49_100":"786401189869/125000000000","r_51_100":"1259232217713/200000000000","r_9_20":"628056636813/100000000000","sharp":"784388938613/125000000000","sharp_bins":["6308681078449/1000000000000","6308051589731/1000000000000","3153719068317/500000000000","3153421111489/500000000000","1261237474991/200000000000","630553654703/100000000000","6304904326291/1000000000000","630405594359/100000000000","1260622663479/200000000000","6302188172199/1000000000000","6301279977101/1000000000000","3150195334121/500000000000","314970019537/50000000000","6298223058191/1000000000000","3148532178351/500000000000","314796489209/50000000000"]},{"r_107_200":"6304136156163/1000000000000","r_113_200":"1262044060241/200000000000","r_19_40":"6288719877737/1000000000000","r_1_2":"3147604100177/500000000000","r_21_40":"6301549759071/1000000000000","r_23_40":"1262366756017/200000000000","r_3_5":"19739036811/3125000000","r_49_100":"6292591461107/1000000000000","r_51_100":"3148769044363/500000000000","r_9_20":"3140979219571/500000000000","sharp":"6276596314589/1000000000000","sharp_bins":["6310051482471/1000000000000","6309422044369/1000000000000","1577202142273/250000000000","3154106272571/500000000000","1576889447603/250000000000","6306907013223/1000000000000","3153137372797/500000000000","1576356804807/250000000000","6304485831111/1000000000000","6303561832437/1000000000000","1575663665899/250000000000","6301766274811/1000000000000","78759716771/12500000000","6299602154847/1000000000000","6298445488029/1000000000000","787164095361/125000000000"]},{"r_107_200":"3149500684669/500000000000","r_113_200":"6305222527579/1000000000000","r_19_40":"6283502576681/1000000000000","r_1_2":"3145004636199/500000000000","r_21_40":"6296242236619/1000000000000","r_23_40":"3153411607859/500000000000","r_3_5":"157783959347/25000000000","r_49_100":"3143683021569/500000000000","r_51_100":"3146164483119/500000000000","r_9_20":"3138329709609/500000000000","sharp":"1254239036241/200000000000","sharp_bins":["6305024497081/1000000000000","126088259489/20000000000","787977316143/125000000000","6303187808761/1000000000000","630253775879/100000000000","1575476491087/250000000000","393822279759/62500000000","6300215055987/1000000000000","6299291331383/1000000000000","6298384028079/1000000000000","3148747352873/500000000000","3148306800399/500000000000","1573859172283/250000000000","393392415483/62500000000","3146569861219/500000000000","3146018484721/500000000000"]},{"r_107_200":"6300392861699/1000000000000","r_113_200":"6306608908641/1000000000000","r_19_40":"6284912714019/1000000000000","r_1_2":"3145706374383/500000000000","r_21_40":"6297638390171/1000000000000","r_23_40":"126164196343/20000000000","r_3_5":"6312742884199/1000000000000","r_49_100":"24565518029/3906250000","r_51_100":"6293730609103/1000000000000","r_9_20":"24523735617/3906250000","sharp":"3136352659699/500000000000","sharp_bins":["630641870179/100000000000","6305807177899/1000000000000","6305212646083/1000000000000","6304581957173/1000000000000","1260786397861/200000000000","6303300180699/1000000000000","6302551160409/1000000000000","78770137663/12500000000","3150344231913/500000000000","6299782233037/1000000000000","1574723467637/250000000000","3149006834311/500000000000","3148419474023/500000000000","6295682986739/1000000000000","3147272997569/500000000000","786680618033/125000000000"]},{"r_107_200":"630177670137/100000000000","r_113_200":"1261597521017/200000000000","r_19_40":"1571578816371/250000000000","r_1_2":"3146404299739/500000000000","r_21_40":"314951344537/50000000000","r_23_40":"6309588717239/1000000000000","r_3_5":"6314119666589/1000000000000","r_49_100":"6290171574773/1000000000000","r_51_100":"6295124608879/1000000000000","r_9_20":"6279485677097/1000000000000","sharp":"6274207278301/1000000000000","sharp_bins":["3153902585801/500000000000","6307193652213/1000000000000","6306599040121/1000000000000","1576492097159/250000000000","252212740353/40000000000","1260937338521/200000000000","6303938144929/1000000000000","6302999271733/1000000000000","6302077899927/1000000000000","1260234548861/200000000000","6300285345057/1000000000000","787425756251/125000000000","6298233518861/1000000000000","3148539818387/500000000000","39349653619/6250000000","1573711307959/250000000000"]},{"r_107_200":"196765142621/31250000000","r_113_200":"6302899955063/1000000000000","r_19_40":"628102653483/100000000000","r_1_2":"3143724423229/500000000000","r_21_40":"393353305011/62500000000","r_23_40":"6304519226201/1000000000000","r_3_5":"6308930741193/1000000000000","r_49_100":"628487574991/100000000000","r_51_100":"6289858671639/1000000000000","r_9_20":"6274128657009/1000000000000","sharp":"6268743972999/1000000000000","sharp_bins":["315135958687/50000000000","3151063172383/500000000000","78768983729/12500000000","3150435005593/500000000000","6300239174953/1000000000000","6299584070769/1000000000000","3149322875261/500000000000","3148862398173/500000000000","3148410028443/500000000000","1259186453209/200000000000","1573765666181/250000000000","1258796601563/200000000000","1573206926029/250000000000","251667586527/40000000000","6290580969327/1000000000000","6289510980863/1000000000000"]},{"r_107_200":"393618363463/62500000000","r_113_200":"157607577037/25000000000","r_19_40":"1256490839279/200000000000","r_1_2":"3144435142377/500000000000","r_21_40":"1259013432547/200000000000","r_23_40":"788240307589/125000000000","r_3_5":"6310332365919/1000000000000","r_49_100":"3143149976957/500000000000","r_51_100":"1572819465573/250000000000","r_9_20":"6275563370727/1000000000000","sharp":"6270271864711/1000000000000","sharp_bins":["3152065017853/500000000000","6303537149473/1000000000000","6302929483061/1000000000000","3151140455653/500000000000","6301650095747/1000000000000","6300995098203/1000000000000","1575014520283/250000000000","6299138333611/1000000000000","98409917347/15625000000","6297347917567/1000000000000","3148239609741/500000000000","1573850343657/250000000000","786781023879/125000000000","3146556077361/500000000000","157300131491/25000000000","6290936804773/1000000000000"]},{"r_107_200":"393705952101/62500000000","r_113_200":"6305698347151/1000000000000","r_19_40":"3141937046587/500000000000","r_1_2":"6290283916137/1000000000000","r_21_40":"6296473610069/1000000000000","r_23_40":"3153658909093/500000000000","r_3_5":"6311726084849/1000000000000","r_49_100":"6287716365299/1000000000000","r_51_100":"6292689230487/1000000000000","r_9_20":"125539807291/20000000000","sharp":"1567947848711/250000000000","sharp_bins":["6305532986871/1000000000000","6304940049341/1000000000000","3152166184467/500000000000","6303683918197/1000000000000","6303053129549/1000000000000","3151199122347/500000000000","6301462531843/1000000000000","6300543992663/1000000000000","1574910371883/250000000000","6298755696121/1000000000000","6297887904859/1000000000000","6296811871819/1000000000000","629566080701/100000000000","6294526774813/1000000000000","1258684335863/200000000000","6292354760453/1000000000000"]},{"r_107_200":"3146906035073/500000000000","r_113_200":"1260109925213/200000000000","r_19_40":"6278527138017/1000000000000","r_1_2":"785608172387/125000000000","r_21_40":"1572759323873/250000000000","r_23_40":"6302188100341/1000000000000","r_3_5":"6306474580137/1000000000000","r_49_100":"3141148894351/500000000000","r_51_100":"3143681929687/500000000000","r_9_20":"783946795967/125000000000","sharp":"6266262391639/1000000000000","sharp_bins":["1260077353751/200000000000","314990058643/50000000000","3149577074711/500000000000","6298524489319/1000000000000","1259582448983/200000000000","6297024034701/1000000000000","6296106199589/1000000000000","6295204568131/1000000000000","6294318330379/1000000000000","629344981847/100000000000","629247382741/100000000000","393207598443/62500000000","786273337927/125000000000","6289073514953/1000000000000","6287999110223/1000000000000","1257392094683/200000000000"]},{"r_107_200":"1573810021111/250000000000","r_113_200":"6301969926323/1000000000000","r_19_40":"313998635151/50000000000","r_1_2":"6286305173659/1000000000000","r_21_40":"6292470118727/1000000000000","r_23_40":"1260721679009/200000000000","r_3_5":"157697343627/25000000000","r_49_100":"196366884523/31250000000","r_51_100":"3144400487301/500000000000","r_9_20":"1254605454089/200000000000","sharp":"3133904231179/500000000000","sharp_bins":["6301814715019/1000000000000","6301229050581/1000000000000","6300582174239/1000000000000","3149976284669/500000000000","6299340290721/1000000000000","6298453209317/1000000000000","6297536610011/1000000000000","1259327226471/200000000000","3147875467507/500000000000","3147441684663/500000000000","1258781756083/200000000000","1573189671821/250000000000","1572906468737/250000000000","1572628643201/250000000000","6289441817887/1000000000000","1572101131943/250000000000"]},{"r_107_200":"6296660076117/1000000000000","r_113_200":"3151691091843/500000000000","r_19_40":"392588144911/62500000000","r_1_2":"3143868487071/500000000000","r_21_40":"3146947459261/500000000000","r_23_40":"6305020630969/1000000000000","r_3_5":"6309304820199/1000000000000","r_49_100":"3142587420653/500000000000","r_51_100":"629023008229/100000000000","r_9_20":"6274472267277/1000000000000","sharp":"7836682479/1250000000","sharp_bins":["6303234568529/1000000000000","6302648841537/1000000000000","3151001058811/500000000000","6301372573833/1000000000000","126015205349/20000000000","19687107239/3125000000","787369869293/125000000000","19681436351/3125000000","6297175477987/1000000000000","3148154430843/500000000000","6295335676269/1000000000000","3147093870281/500000000000","6293056986447/1000000000000","98311680793/15625000000","6290876467109/1000000000000","6289840527157/1000000000000"]},{"r_107_200":"3145553684859/500000000000","r_113_200":"6298169777719/1000000000000","r_19_40":"6276003422947/1000000000000","r_1_2":"1256451468377/200000000000","r_21_40":"3144198760447/500000000000","r_23_40":"1574956030499/250000000000","r_3_5":"6303989160291/1000000000000","r_49_100":"6279696018679/1000000000000","r_51_100":"3142422594669/500000000000","r_9_20":"1253798955571/200000000000","sharp":"6263750618849/1000000000000","sharp_bins":["1574506432357/250000000000","393586800197/62500000000","1574190168099/250000000000","6296149438909/1000000000000","786918568049/125000000000","6294433917811/1000000000000","629353529079/100000000000","3146325856427/500000000000","6291784795971/1000000000000","629090763611/100000000000","3144879327493/500000000000","6288627158283/1000000000000","3143756468363/500000000000","3143216610803/500000000000","1571347531421/250000000000","1571096488217/250000000000"]},{"r_107_200":"1573138652819/250000000000","r_113_200":"6299607703479/1000000000000","r_19_40":"3138733642109/500000000000","r_1_2":"3141857946483/500000000000","r_21_40":"6289849300493/1000000000000","r_23_40":"6301261940501/1000000000000","r_3_5":"1261085256929/200000000000","r_49_100":"6281157252257/1000000000000","r_51_100":"1257260127921/200000000000","r_9_20":"6270466248949/1000000000000","sharp":"1566328831037/250000000000","sharp_bins":["787433900947/125000000000","629883442587/100000000000","1259641276551/200000000000","6297595150649/1000000000000","6296795051479/1000000000000","1259176338191/200000000000","6294984246967/1000000000000","6294101752259/1000000000000","6293235820719/1000000000000","157308991837/25000000000","3145606445297/500000000000","1258016698211/200000000000","157224280851/25000000000","98248332207/15625000000","6286851629817/1000000000000","3142924325351/500000000000"]},{"r_107_200":"786749204317/125000000000","r_113_200":"6301037397843/1000000000000","r_19_40":"627892300541/100000000000","r_1_2":"1257033251349/200000000000","r_21_40":"251651714489/40000000000","r_23_40":"1575672878019/250000000000","r_3_5":"6306855129007/1000000000000","r_49_100":"6282610313411/1000000000000","r_51_100":"6287747891083/1000000000000","r_9_20":"627192962239/100000000000","sharp":"626687128489/100000000000","sharp_bins":["6300908404673/1000000000000","1575067943177/250000000000","6299643822833/1000000000000","6299032598219/1000000000000","6298233297281/1000000000000","629732120383/100000000000","629642494439/100000000000","6295543535067/1000000000000","3147339295823/500000000000","3146901729939/500000000000","6292658872989/1000000000000","1258306313817/200000000000","6290421276039/1000000000000","786168130791/125000000000","6288304881899/1000000000000","3143651550319/500000000000"]},{"r_107_200":"6288368127789/1000000000000","r_113_200":"6295693969939/1000000000000","r_19_40":"3136700327291/500000000000","r_1_2":"1255924844443/200000000000","r_21_40":"6285730783151/1000000000000","r_23_40":"393585259021/62500000000","r_3_5":"3150738177321/500000000000","r_49_100":"1255413570077/200000000000","r_51_100":"628222089233/100000000000","r_9_20":"783298685971/125000000000","sharp":"3130603433657/500000000000","sharp_bins":["6295572680691/1000000000000","314747316641/50000000000","1573584113797/250000000000","6293617799937/1000000000000","3146353324427/500000000000","9830955493/1562500000","6290930949857/1000000000000","6290066312887/1000000000000","6289218590437/1000000000000","6288137968243/1000000000000","6287009885493/1000000000000","6285897526791/1000000000000","3142406583227/500000000000","6283766382311/1000000000000","157068897699/25000000000","1570446315933/250000000000"]},{"r_107_200":"6289835091693/1000000000000","r_113_200":"629715026567/100000000000","r_19_40":"3137441749127/500000000000","r_1_2":"1570275487349/250000000000","r_21_40":"3143600964919/500000000000","r_23_40":"98419065689/15625000000","r_3_5":"6302931882511/1000000000000","r_49_100":"3139274102037/500000000000","r_51_100":"3141847740003/500000000000","r_9_20":"6267879928653/1000000000000","sharp":"6262790686563/1000000000000","sharp_bins":["1259407278379/200000000000","6296410163141/1000000000000","314790016019/50000000000","3147541073909/500000000000","314708614589/50000000000","196664948967/31250000000","314619946243/50000000000","6291535306141/1000000000000","6290688515191/1000000000000","6289609838193/1000000000000","98257560747/15625000000","6287373556137/1000000000000","3143145513301/500000000000","785655727349/125000000000","785529579611/125000000000","1570816754607/250000000000"]},{"r_107_200":"6291293634763/1000000000000","r_113_200":"1574649533429/250000000000","r_19_40":"627635800351/100000000000","r_1_2":"785321411207/125000000000","r_21_40":"6288664657953/1000000000000","r_23_40":"1260053564239/200000000000","r_3_5":"6304378933761/1000000000000","r_49_100":"628002018619/100000000000","r_51_100":"6285161669427/1000000000000","r_9_20":"6269362073939/1000000000000","sharp":"783045694977/125000000000","sharp_bins":["787311453279/125000000000","6297865521881/1000000000000","6297255719781/1000000000000","629653803397/100000000000","6295629473647/1000000000000","6294736758541/1000000000000","1573464610441/250000000000","6292995843749/1000000000000","6292149987257/1000000000000","6291073254087/1000000000000","6289949434133/1000000000000","1257768225657/200000000000","392985026851/62500000000","251468671989/40000000000","1571427228419/250000000000","6284740325979/1000000000000"]},{"r_107_200":"628559264079/100000000000","r_113_200":"3146497122941/500000000000","r_19_40":"3135347644889/500000000000","r_1_2":"1255389845921/200000000000","r_21_40":"3141518144803/500000000000","r_23_40":"251794901849/40000000000","r_3_5":"1574733728787/250000000000","r_49_100":"250976539393/40000000000","r_51_100":"6279475509869/1000000000000","r_9_20":"3131878369041/500000000000","sharp":"6258555665749/1000000000000","sharp_bins":["314653997033/50000000000","1573117981311/250000000000","6291830268571/1000000000000","6290923155607/1000000000000","1572507927109/250000000000","6289154866873/1000000000000","6288292518417/1000000000000","3143723229753/500000000000","6286457766721/1000000000000","6285333494469/1000000000000","6284224969437/1000000000000","6283137194603/1000000000000","3141043619567/500000000000","6281071403737/1000000000000","1570023928577/250000000000","6279157448819/1000000000000"]},{"r_107_200":"6287079806441/1000000000000","r_113_200":"786808778109/125000000000","r_19_40":"6272197929181/1000000000000","r_1_2":"3139223321503/500000000000","r_21_40":"6284527233737/1000000000000","r_23_40":"49190213519/7812500000","r_3_5":"78755116337/12500000000","r_49_100":"1568978347353/250000000000","r_51_100":"785121265033/125000000000","r_9_20":"3132633279567/500000000000","sharp":"1252031884349/200000000000","sharp_bins":["629456240079/100000000000","629395444961/100000000000","6293312986313/1000000000000","6292407192127/1000000000000","1258303395721/200000000000","629064129387/100000000000","6289779998961/1000000000000","1572233727831/250000000000","196498368903/31250000000","3143412848903/500000000000","785714906041/125000000000","6284633384979/1000000000000","6283585109583/1000000000000","6282570663267/1000000000000","1570399028133/250000000000","1570164672777/250000000000"]},{"r_107_200":"6288558342041/1000000000000","r_113_200":"6295937569433/1000000000000","r_19_40":"392105751463/62500000000","r_1_2":"6279935462953/1000000000000","r_21_40":"6286009552103/1000000000000","r_23_40":"6297813469443/1000000000000","r_3_5":"6301875018917/1000000000000","r_49_100":"1255480943353/200000000000","r_51_100":"78530701553/12500000000","r_9_20":"1566691970099/250000000000","sharp":"3130877010981/500000000000","sharp_bins":["787004522661/125000000000","1259085659971/200000000000","3147393517527/500000000000","251755302401/40000000000","3146496790547/500000000000","39325744091/6250000000","78640735191/12500000000","1258082940293/200000000000","1572357295347/250000000000","6288309237127/1000000000000","3143602430723/500000000000","1257224181799/200000000000","6285074314393/1000000000000","3142030629911/500000000000","6283087851869/1000000000000","1256430256101/200000000000"]},{"r_107_200":"6282788449111/1000000000000","r_113_200":"6290260401999/1000000000000","r_19_40":"391747694993/62500000000","r_1_2":"1254836367467/200000000000","r_21_40":"1256062923643/200000000000","r_23_40":"1258469565501/200000000000","r_3_5":"1259272749927/200000000000","r_49_100":"1567926453617/250000000000","r_51_100":"6276703033143/1000000000000","r_9_20":"97829635207/15625000000","sharp":"6255719449867/1000000000000","sharp_bins":["393159644789/62500000000","3144982079843/500000000000","6289081971369/1000000000000","6288194517881/1000000000000","3143660760853/500000000000","6286461884197/1000000000000","1257123606197/200000000000","785589582839/125000000000","98181190643/15625000000","3141245902553/500000000000","3140701770959/500000000000","6280349549339/1000000000000","3139665304577/500000000000","6278349250943/1000000000000","6277405865277/1000000000000","1569125687499/250000000000"]},{"r_107_200":"785537036363/125000000000","r_113_200":"3145878285481/500000000000","r_19_40":"6269486002821/1000000000000","r_1_2":"19611561513/3125000000","r_21_40":"6281825822199/1000000000000","r_23_40":"31469209197/5000000000","r_3_5":"6297857481531/1000000000000","r_49_100":"6273225839389/1000000000000","r_51_100":"6278218124491/1000000000000","r_9_20":"782828286477/125000000000","sharp":"1251468865047/200000000000","sharp_bins":["6292056026437/1000000000000","1572866470829/250000000000","6290584945341/1000000000000","3144849374377/500000000000","6288826939411/1000000000000","1571992097817/250000000000","3143562772217/500000000000","3143112710849/500000000000","78563839509/12500000000","3142002437569/500000000000","1570729648491/250000000000","157046659147/25000000000","3140424460473/500000000000","3139934398047/500000000000","6278926367893/1000000000000","1255604787761/200000000000"]},{"r_107_200":"6285795286387/1000000000000","r_113_200":"1258648778327/200000000000","r_19_40":"6271000126987/1000000000000","r_1_2":"6277208722807/1000000000000","r_21_40":"392708011641/62500000000","r_23_40":"1573831749109/250000000000","r_3_5":"125986846469/20000000000","r_49_100":"6274737074031/1000000000000","r_51_100":"3139862197163/500000000000","r_9_20":"1566036804927/250000000000","sharp":"3129479912411/500000000000","sharp_bins":["1573387211689/250000000000","6292958723147/1000000000000","6292079036029/1000000000000","1572798524251/250000000000","1572580868883/250000000000","393091626153/62500000000","6288624180179/1000000000000","6287725304281/1000000000000","6286609241103/1000000000000","3142754531911/500000000000","1571106190859/250000000000","6283374299903/1000000000000","1256471670399/200000000000","6281379463871/1000000000000","314021899911/50000000000","392471016377/62500000000"]},{"r_107_200":"393829617387/62500000000","r_113_200":"6308503486487/1000000000000","r_19_40":"6286452190441/1000000000000","r_1_2":"3146314005563/500000000000","r_21_40":"3149337124193/500000000000","r_23_40":"6310171008789/1000000000000","r_3_5":"6314277230249/1000000000000","r_49_100":"1572523953263/250000000000","r_51_100":"6295196033247/1000000000000","r_9_20":"784938861983/125000000000","sharp":"1568786399011/250000000000","sharp_bins":["3154223594231/500000000000","6307822099191/1000000000000","3153606369907/500000000000","788312321407/125000000000","630559909709/100000000000","1576178720391/250000000000","3151922243471/500000000000","6302989098609/1000000000000","1575537465459/250000000000","6301086694307/1000000000000","6299977730099/1000000000000","3149441783829/500000000000","6297815682553/1000000000000","6296783137559/1000000000000","6295784412167/1000000000000","3147411586593/500000000000"]},{"r_107_200":"251259392341/40000000000","r_113_200":"98265731561/15625000000","r_19_40":"3133373385589/500000000000","r_1_2":"1568231302337/250000000000","r_21_40":"784886872071/125000000000","r_23_40":"3145650996337/500000000000","r_3_5":"6295271708197/1000000000000","r_49_100":"1567621860269/250000000000","r_51_100":"6275437515851/1000000000000","r_9_20":"6259925367419/1000000000000","sharp":"1563623304837/250000000000","sharp_bins":["62895152099/10000000000","6288704066931/1000000000000","6287822016917/1000000000000","6286954044179/1000000000000","785762391057/125000000000","3142629453837/500000000000","1571108682893/250000000000","6283327138913/1000000000000","3141114457717/500000000000","785143108543/125000000000","6280089319383/1000000000000","6279069580227/1000000000000","78476057339/12500000000","6277137897537/1000000000000","6276228951157/1000000000000","6275229757947/1000000000000"]},{"r_107_200":"3141502369703/500000000000","r_113_200":"3145257324427/500000000000","r_19_40":"3134140690959/500000000000","r_1_2":"784306866387/125000000000","r_21_40":"6280617843243/1000000000000","r_23_40":"6292806686677/1000000000000","r_3_5":"3148388085627/500000000000","r_49_100":"784002393553/125000000000","r_51_100":"6276964510131/1000000000000","r_9_20":"3130733263609/500000000000","sharp":"3128065072287/500000000000","sharp_bins":["314551379531/50000000000","6290217437373/1000000000000","1257867333623/200000000000","196514684597/31250000000","1257523223351/200000000000","3143388468313/500000000000","3142976858653/500000000000","1571212080907/250000000000","1256750447727/200000000000","6282670229877/1000000000000","6281616525329/1000000000000","39253739893/6250000000","313980735801/50000000000","6278669095967/1000000000000","3138880471143/500000000000","3138381449399/500000000000"]},{"r_107_200":"6298672895961/1000000000000","r_113_200":"6305973689713/1000000000000","r_19_40":"1256783552881/200000000000","r_1_2":"6290122979519/1000000000000","r_21_40":"629615069309/100000000000","r_23_40":"3153920429431/500000000000","r_3_5":"3155949234971/500000000000","r_49_100":"6287610221683/1000000000000","r_51_100":"1258524716419/200000000000","r_9_20":"1569261359099/250000000000","sharp":"784083311939/125000000000","sharp_bins":["3153058054419/500000000000","394094304127/62500000000","6304869130079/1000000000000","6303973897387/1000000000000","6303093584121/1000000000000","6302227200299/1000000000000","6301374405077/1000000000000","393783573463/62500000000","6299562756357/1000000000000","3149228941941/500000000000","6297367972373/1000000000000","6296297375853/1000000000000","3147631281287/500000000000","3147129659691/500000000000","3146647009723/500000000000","6292363559467/1000000000000"]},{"r_107_200":"3139320325091/500000000000","r_113_200":"6286218581251/1000000000000","r_19_40":"3131952550467/500000000000","r_1_2":"6270119938007/1000000000000","r_21_40":"6276334064913/1000000000000","r_23_40":"1572126643947/250000000000","r_3_5":"6292648924381/1000000000000","r_49_100":"1566929958277/250000000000","r_51_100":"6272628045501/1000000000000","r_9_20":"6257131121957/1000000000000","sharp":"3125801822101/500000000000","sharp_bins":["392922688457/62500000000","1257177051083/200000000000","6285021620429/1000000000000","392760659963/62500000000","6283333544297/1000000000000","157062787539/25000000000","3140741996731/500000000000","6280390171921/1000000000000","6279310273861/1000000000000","3139126070049/500000000000","251089231627/40000000000","6276241596849/1000000000000","3137645688211/500000000000","627437663621/100000000000","6273463527153/1000000000000","6272360330047/1000000000000"]},{"r_107_200":"196255686871/31250000000","r_113_200":"6287747467697/1000000000000","r_19_40":"6265461045989/1000000000000","r_1_2":"1254334161311/200000000000","r_21_40":"15694694783/2500000000","r_23_40":"1572508071257/250000000000","r_3_5":"786771688181/125000000000","r_49_100":"1253854497111/200000000000","r_51_100":"6274176246683/1000000000000","r_9_20":"6258693323911/1000000000000","sharp":"312663127737/50000000000","sharp_bins":["786037030473/125000000000","6287419787761/1000000000000","3143278692017/500000000000","6285707481381/1000000000000","3142435766849/500000000000","3142025242489/500000000000","785378108503/125000000000","1256386642601/200000000000","1256171079547/200000000000","1255959836717/200000000000","3139389762521/500000000000","6277791742837/1000000000000","1255368538689/200000000000","6275928841227/1000000000000","784377068711/125000000000","49014960873/7812500000"]},{"r_107_200":"3148023617067/500000000000","r_113_200":"6303414086197/1000000000000","r_19_40":"1570340081617/250000000000","r_1_2":"6287531987629/1000000000000","r_21_40":"6293603879689/1000000000000","r_23_40":"3152740934921/500000000000","r_3_5":"630949402967/100000000000","r_49_100":"1571269048437/250000000000","r_51_100":"1258005584061/200000000000","r_9_20":"3137278172831/500000000000","sharp":"3135006333271/500000000000","sharp_bins":["1575939101343/250000000000","6303166573719/1000000000000","1575573913677/250000000000","6301419534517/1000000000000","787569656791/125000000000","393731717419/62500000000","1574718189477/250000000000","1259596528531/200000000000","1574220470969/250000000000","62957964013/10000000000","393420370537/62500000000","6293687814369/1000000000000","6292682390441/1000000000000","3145856124057/500000000000","6290777656363/1000000000000","3144940475623/500000000000"]},{"r_107_200":"6275765674553/1000000000000","r_113_200":"6283390208349/1000000000000","r_19_40":"3130492211361/500000000000","r_1_2":"195852642089/31250000000","r_21_40":"6273543234953/1000000000000","r_23_40":"251425261991/40000000000","r_3_5":"98281084883/15625000000","r_49_100":"6264921539191/1000000000000","r_51_100":"3134878899991/500000000000","r_9_20":"6254305250017/1000000000000","sharp":"781084157941/125000000000","sharp_bins":["49092868331/7812500000","628302790163/100000000000","628218131189/100000000000","1256269508397/200000000000","314026405951/50000000000","3139788028401/500000000000","6278486854727/1000000000000","6277411882143/1000000000000","98068015191/15625000000","3137664541647/500000000000","125486758281/20000000000","1254676687951/200000000000","6272465040263/1000000000000","1567896374351/250000000000","391907959761/62500000000","1567365181909/250000000000"]},{"r_107_200":"6277328909989/1000000000000","r_113_200":"1256988142473/200000000000","r_19_40":"6262562443639/1000000000000","r_1_2":"6268857058173/1000000000000","r_21_40":"1568777142871/250000000000","r_23_40":"6287179018717/1000000000000","r_3_5":"6291534695291/1000000000000","r_49_100":"6266495624147/1000000000000","r_51_100":"1567831962129/250000000000","r_9_20":"625588896951/100000000000","sharp":"6250354706807/1000000000000","sharp_bins":["6285442156597/1000000000000","6284584163769/1000000000000","1570934689741/250000000000","1570726521213/250000000000","3141043844557/500000000000","6281137229413/1000000000000","1570012555329/250000000000","196218042789/31250000000","1255584088467/200000000000","3138449160833/500000000000","3137954328447/500000000000","6274955439247/1000000000000","3137019014587/500000000000","6273159215431/1000000000000","3136051286177/500000000000","250841496541/40000000000"]},{"r_107_200":"3146698607693/500000000000","r_113_200":"6300822440379/1000000000000","r_19_40":"3139389523481/500000000000","r_1_2":"6284917003663/1000000000000","r_21_40":"3145515549607/500000000000","r_23_40":"1260618495481/200000000000","r_3_5":"3153529688867/500000000000","r_49_100":"6282495637709/1000000000000","r_51_100":"6287407125017/1000000000000","r_9_20":"6272011387489/1000000000000","sharp":"6267326838781/1000000000000","sharp_bins":["787670778057/125000000000","393785189897/62500000000","787461405281/125000000000","787354122727/125000000000","6297987102703/1000000000000","6297155255347/1000000000000","6296338796033/1000000000000","125904974163/20000000000","6294167519061/1000000000000","629309972463/100000000000","786507363833/125000000000","314552598327/50000000000","393129853309/62500000000","3144569815811/500000000000","6288237186883/1000000000000","3143623656347/500000000000"]},{"r_107_200":"784107415167/125000000000","r_113_200":"392532515023/62500000000","r_19_40":"3129005882177/500000000000","r_1_2":"125287706109/20000000000","r_21_40":"6270567233871/1000000000000","r_23_40":"6282716436027/1000000000000","r_3_5":"6287292462461/1000000000000","r_49_100":"6262037643041/1000000000000","r_51_100":"6266803719287/1000000000000","r_9_20":"781430832129/125000000000","sharp":"390356906627/62500000000","sharp_bins":["3140485761193/500000000000","3140064847203/500000000000","6279299262623/1000000000000","3139241448903/500000000000","6277601719829/1000000000000","784564650421/125000000000","1568861729893/250000000000","3137194960649/500000000000","6273363898389/1000000000000","627237159673/100000000000","3135706765827/500000000000","6270492173391/1000000000000","6269607495627/1000000000000","3134314958091/500000000000","6267559914023/1000000000000","783316105367/125000000000"]},{"r_107_200":"6274444991821/1000000000000","r_113_200":"1256418593211/200000000000","r_19_40":"6259612467717/1000000000000","r_1_2":"1566495030877/250000000000","r_21_40":"6272155302523/1000000000000","r_23_40":"6284286253839/1000000000000","r_3_5":"6288858981733/1000000000000","r_49_100":"6263633946877/1000000000000","r_51_100":"3134198185977/500000000000","r_9_20":"6253052389647/1000000000000","sharp":"6247415020261/1000000000000","sharp_bins":["314127445007/50000000000","3140854140643/500000000000","628087897449/100000000000","1570015916599/250000000000","3139591910479/500000000000","156952538179/25000000000","6277033388631/1000000000000","784497303921/125000000000","3137477124431/500000000000","6273963540723/1000000000000","6273006813587/1000000000000","6272086541003/1000000000000","1254240536659/200000000000","6270226294267/1000000000000","313457892437/50000000000","391758004221/62500000000"]},{"r_107_200":"629071803563/100000000000","r_113_200":"629819649073/100000000000","r_19_40":"3138050930741/500000000000","r_1_2":"6282274739927/1000000000000","r_21_40":"393026992927/62500000000","r_23_40":"6300459021737/1000000000000","r_3_5":"1576147873259/250000000000","r_49_100":"3139944727501/500000000000","r_51_100":"6284761128333/1000000000000","r_9_20":"1253875869033/200000000000","sharp":"3132303403199/500000000000","sharp_bins":["6298774668469/1000000000000","6297907339137/1000000000000","1259410713229/200000000000","787026474417/125000000000","3147691680017/500000000000","6294569320981/1000000000000","25174227547/4000000000","6292480314133/1000000000000","1572854252533/250000000000","6290374195883/1000000000000","3144683186203/500000000000","6288388522491/1000000000000","3143723879617/500000000000","628654026297/100000000000","251425354019/40000000000","392783989023/62500000000"]},{"r_107_200":"626991702591/100000000000","r_113_200":"6277607614469/1000000000000","r_19_40":"6255002319693/1000000000000","r_1_2":"31307176557/5000000000","r_21_40":"1566882664591/250000000000","r_23_40":"1569939718501/250000000000","r_3_5":"3142278102547/500000000000","r_49_100":"1251808007749/200000000000","r_51_100":"1565954285237/250000000000","r_9_20":"6248554261503/1000000000000","sharp":"624271562329/100000000000","sharp_bins":["125560269229/20000000000","313859355773/50000000000","392273380859/62500000000","6275559099583/1000000000000","6274479846557/1000000000000","627341438637/100000000000","6272361052621/1000000000000","6271333485889/1000000000000","1254068135049/200000000000","1567344914899/250000000000","6268456016501/1000000000000","3133783446887/500000000000","783333252003/125000000000","3132796550123/500000000000","6264559094971/1000000000000","1565891169119/250000000000"]},{"r_107_200":"6271525657227/1000000000000","r_113_200":"1569800795001/250000000000","r_19_40":"156415656289/25000000000","r_1_2":"3131526527873/500000000000","r_21_40":"783642766931/125000000000","r_23_40":"6281351660081/1000000000000","r_3_5":"628614457963/100000000000","r_49_100":"1565164875081/250000000000","r_51_100":"195794779273/31250000000","r_9_20":"781272815447/125000000000","sharp":"6244443757091/1000000000000","sharp_bins":["3139806913803/500000000000","6278788633773/1000000000000","6277976696519/1000000000000","784645348223/125000000000","6276085778273/1000000000000","6275022488323/1000000000000","3136985620469/500000000000","6272945583041/1000000000000","3135977224897/500000000000","1254198969869/200000000000","6270072383027/1000000000000","1253836833391/200000000000","1567071047179/250000000000","6267212910873/1000000000000","6266180285873/1000000000000","1253037396421/200000000000"]},{"r_107_200":"6288011885593/1000000000000","r_113_200":"1573883668227/250000000000","r_19_40":"1568337840193/250000000000","r_1_2":"6279606118519/1000000000000","r_21_40":"3142903300161/500000000000","r_23_40":"251910066949/40000000000","r_3_5":"1260418238111/200000000000","r_49_100":"6277256282741/1000000000000","r_51_100":"6282059255443/1000000000000","r_9_20":"250668771259/40000000000","sharp":"6261850136889/1000000000000","sharp_bins":["6296066648159/1000000000000","1573804355837/250000000000","6294380327863/1000000000000","6293555355957/1000000000000","6292744192407/1000000000000","3145902462411/500000000000","3145366590667/500000000000","6289675091911/1000000000000","393039499577/62500000000","3143811115821/500000000000","6286643127201/1000000000000","6285698776351/1000000000000","6284788409177/1000000000000","6283914859381/1000000000000","3141434385759/500000000000","6281813980491/1000000000000"]},{"r_107_200":"3133470368287/500000000000","r_113_200":"3137226406393/500000000000","r_19_40":"6251956604827/1000000000000","r_1_2":"48894146043/7812500000","r_21_40":"156611494561/25000000000","r_23_40":"3138377422789/500000000000","r_3_5":"6281715947017/1000000000000","r_49_100":"3128004469397/500000000000","r_51_100":"6260794117221/1000000000000","r_9_20":"6245627452421/1000000000000","sharp":"3119841475467/500000000000","sharp_bins":["6275009377007/1000000000000","1254840018851/200000000000","156835113307/25000000000","156809323769/25000000000","6271312590277/1000000000000","6270264273811/1000000000000","313461792719/50000000000","1567060709049/250000000000","3133639894329/500000000000","313317684697/50000000000","6265461616657/1000000000000","6264607886543/1000000000000","782944804043/125000000000","1252504436563/200000000000","391345255309/62500000000","6260505226627/1000000000000"]},{"r_107_200":"3134286448491/500000000000","r_113_200":"1255214548303/200000000000","r_19_40":"3126802149537/500000000000","r_1_2":"391255744597/62500000000","r_21_40":"6266095231037/1000000000000","r_23_40":"6278371231571/1000000000000","r_3_5":"6283327040193/1000000000000","r_49_100":"6257652112143/1000000000000","r_51_100":"6262433598441/1000000000000","r_9_20":"6247278784301/1000000000000","sharp":"1560358811073/250000000000","sharp_bins":["1569158340809/250000000000","6275825189411/1000000000000","196094708401/31250000000","6274001166673/1000000000000","50183543997/8000000000","3135948402677/500000000000","6270870358727/1000000000000","391867443431/62500000000","6268917537783/1000000000000","6267992700799/1000000000000","3133550808807/500000000000","783281079101/125000000000","783150096717/125000000000","6264165990089/1000000000000","6263169092531/1000000000000","626215145153/100000000000"]},{"r_107_200":"392829898383/62500000000","r_113_200":"6292835862251/1000000000000","r_19_40":"3135276753811/500000000000","r_1_2":"313843936277/50000000000","r_21_40":"6283005783443/1000000000000","r_23_40":"6295008725167/1000000000000","r_3_5":"6299557783723/1000000000000","r_49_100":"784317943443/125000000000","r_51_100":"6279279356599/1000000000000","r_9_20":"6264030254609/1000000000000","sharp":"6259065176527/1000000000000","sharp_bins":["1573330833457/250000000000","1573122796399/250000000000","786458721997/125000000000","3145430948801/500000000000","6289991382351/1000000000000","6288924543127/1000000000000","3143935665913/500000000000","196463456027/31250000000","6285819257823/1000000000000","6284839711837/1000000000000","6283892402577/1000000000000","6282979824519/1000000000000","6282101847929/1000000000000","6281133892073/1000000000000","3140038201759/500000000000","6279055756689/1000000000000"]},{"r_107_200":"3131938611781/500000000000","r_113_200":"6271213876009/1000000000000","r_19_40":"6248874700543/1000000000000","r_1_2":"6255430393211/1000000000000","r_21_40":"6261352685219/1000000000000","r_23_40":"6273704537237/1000000000000","r_3_5":"3139410505221/500000000000","r_49_100":"3126471567013/500000000000","r_51_100":"6257736231589/1000000000000","r_9_20":"78032210169/12500000000","sharp":"155915374101/25000000000","sharp_bins":["250878362359/40000000000","6271166709871/1000000000000","195943581673/31250000000","6269139633661/1000000000000","626809681953/100000000000","3133534490051/500000000000","78325937221/12500000000","6265111845733/1000000000000","6264183384117/1000000000000","391455597001/62500000000","391402000759/62500000000","6261453820247/1000000000000","1252083115667/200000000000","1251882977673/200000000000","312921670653/50000000000","6257386864203/1000000000000"]},{"r_107_200":"6265533745483/1000000000000","r_113_200":"6272859004067/1000000000000","r_19_40":"6250546720921/1000000000000","r_1_2":"3128547830367/500000000000","r_21_40":"626301268499/100000000000","r_23_40":"78441814921/12500000000","r_3_5":"314022775817/50000000000","r_49_100":"781826324171/125000000000","r_51_100":"391212498709/62500000000","r_9_20":"6244252260623/1000000000000","sharp":"62383920049/10000000000","sharp_bins":["6273607330253/1000000000000","6272816052479/1000000000000","48998795441/7812500000","6270793051343/1000000000000","1567438097733/250000000000","626872657877/100000000000","6267734395243/1000000000000","6266772832701/1000000000000","391615356383/62500000000","1566238237531/250000000000","6264096237897/1000000000000","391444960891/62500000000","782760334597/125000000000","50088666167/8000000000","6260102914757/1000000000000","782382212389/125000000000"]},{"r_107_200":"6282512908217/1000000000000","r_113_200":"6290099103089/1000000000000","r_19_40":"6267723014297/1000000000000","r_1_2":"6274105302933/1000000000000","r_21_40":"6280149560069/1000000000000","r_23_40":"6292228046011/1000000000000","r_3_5":"3148494823129/500000000000","r_49_100":"6271724336919/1000000000000","r_51_100":"6276471048239/1000000000000","r_9_20":"39133195877/6250000000","sharp":"6256252253031/1000000000000","sharp_bins":["629054231151/100000000000","125794503923/20000000000","6288920874137/1000000000000","6288114575007/1000000000000","3143526586493/500000000000","785750621991/125000000000","6284968250451/1000000000000","6283955902971/1000000000000","6282976498407/1000000000000","6282026839279/1000000000000","6281112683843/1000000000000","3140115468157/500000000000","1569834346227/250000000000","1255655522993/200000000000","6277254736683/1000000000000","3138134682379/500000000000"]},{"r_107_200":"6260642565899/1000000000000","r_113_200":"3133962490821/500000000000","r_19_40":"6245755392663/1000000000000","r_1_2":"625229068529/100000000000","r_21_40":"782276147549/125000000000","r_23_40":"627060589987/100000000000","r_3_5":"6275880990597/1000000000000","r_49_100":"6249750541107/1000000000000","r_51_100":"6254594107279/1000000000000","r_9_20":"249579565193/40000000000","sharp":"6233510500083/1000000000000","sharp_bins":["6268860202451/1000000000000","1566985769243/250000000000","6266893542957/1000000000000","1253171236119/200000000000","6264830788491/1000000000000","1565959090853/250000000000","24464350463/3906250000","391371469393/62500000000","391315533863/62500000000","3130093926843/500000000000","6259277132291/1000000000000","6258237254987/1000000000000","782154364613/125000000000","1251254235057/200000000000","390952526131/62500000000","1563557652871/250000000000"]},{"r_107_200":"78279058607/12500000000","r_113_200":"1253919203703/200000000000","r_19_40":"3123726162793/500000000000","r_1_2":"3126990506413/500000000000","r_21_40":"6259894339193/1000000000000","r_23_40":"6272271524471/1000000000000","r_3_5":"1569384895667/250000000000","r_49_100":"6251443340527/1000000000000","r_51_100":"782035367209/125000000000","r_9_20":"312059464151/50000000000","sharp":"1558828224891/250000000000","sharp_bins":["783816682499/125000000000","783702249317/125000000000","3134285348757/500000000000","783441939037/125000000000","3133256098047/500000000000","1566379912723/250000000000","1252911729899/200000000000","1565907460409/250000000000","3131368017203/500000000000","6261876252049/1000000000000","313048330429/50000000000","1564982087121/250000000000","391182960957/62500000000","625796474119/100000000000","6256935315357/1000000000000","625592665361/100000000000"]},{"r_107_200":"3139858879393/500000000000","r_113_200":"6287131998193/1000000000000","r_19_40":"125297205963/20000000000","r_1_2":"6271301421967/1000000000000","r_21_40":"1255452661369/200000000000","r_23_40":"1572351427463/250000000000","r_3_5":"1258864829327/200000000000","r_49_100":"6268875830911/1000000000000","r_51_100":"6273630406197/1000000000000","r_9_20":"312928105427/50000000000","sharp":"625340563367/100000000000","sharp_bins":["1571930018767/250000000000","3143459839967/500000000000","3143066238123/500000000000","6285117431147/1000000000000","3142037255269/500000000000","6283043076577/1000000000000","6282030372761/1000000000000","3140525678621/500000000000","6280100250561/1000000000000","1255836854501/200000000000","1255660049999/200000000000","1569363156249/250000000000","3138207986047/500000000000","6275391514759/1000000000000","784300391177/125000000000","6273394127239/1000000000000"]},{"r_107_200":"6257369623811/1000000000000","r_113_200":"195768198497/31250000000","r_19_40":"1560648599759/250000000000","r_1_2":"3124528164823/500000000000","r_21_40":"6254948730227/1000000000000","r_23_40":"3133661641097/500000000000","r_3_5":"6272893325699/1000000000000","r_49_100":"6246482191287/1000000000000","r_51_100":"6251409018821/1000000000000","r_9_20":"155907774187/25000000000","sharp":"3115182332727/500000000000","sharp_bins":["125312328519/20000000000","391535780193/62500000000","6263540618567/1000000000000","6262519154669/1000000000000","1252304972299/200000000000","61138313/9765625","782453986343/125000000000","3129368195387/500000000000","6257873192629/1000000000000","6257026185407/1000000000000","625598529297/100000000000","6254981959029/1000000000000","781751983359/125000000000","1250604041823/200000000000","3126004756417/500000000000","1562758671521/250000000000"]},{"r_107_200":"1564769495707/250000000000","r_113_200":"1253256004429/200000000000","r_19_40":"249772673639/40000000000","r_1_2":"1250154524493/200000000000","r_21_40":"6256660032221/1000000000000","r_23_40":"6269015193111/1000000000000","r_3_5":"6274576711421/1000000000000","r_49_100":"6248201142889/1000000000000","r_51_100":"6253123580829/1000000000000","r_9_20":"3119018362077/500000000000","sharp":"31160965193/5000000000","sharp_bins":["1566828953273/250000000000","626627412899/100000000000","39157777883/6250000000","391514069643/62500000000","3131616379211/500000000000","6262272860931/1000000000000","3130671483199/500000000000","6260448704023/1000000000000","6259586485699/1000000000000","1564685080611/250000000000","391106319751/62500000000","6256699223221/1000000000000","6255734315337/1000000000000","78184248743/12500000000","3126865217797/500000000000","6252756553229/1000000000000"]},{"r_107_200":"156921044209/25000000000","r_113_200":"3142043585123/500000000000","r_19_40":"6261965665931/1000000000000","r_1_2":"6268466193031/1000000000000","r_21_40":"6274345227609/1000000000000","r_23_40":"3143271100069/500000000000","r_3_5":"251664370503/40000000000","r_49_100":"391624810793/62500000000","r_51_100":"10033214893/1600000000","r_9_20":"6255697100621/1000000000000","sharp":"6250528158489/1000000000000","sharp_bins":["3142428334323/500000000000","251362916311/40000000000","6283115616713/1000000000000","3141039119439/500000000000","6281052547989/1000000000000","50240326767/8000000000","1255812269403/200000000000","6278110768103/1000000000000","6277192992853/1000000000000","3138153941567/500000000000","313772854447/50000000000","627448959037/100000000000","3136731875481/500000000000","6272473424593/1000000000000","3135750512133/500000000000","6270465246167/1000000000000"]},{"r_107_200":"6278417294731/1000000000000","r_113_200":"6285651278281/1000000000000","r_19_40":"39147233577/6250000000","r_1_2":"627005082603/100000000000","r_21_40":"3137962140023/500000000000","r_23_40":"6288101877707/1000000000000","r_3_5":"6293162732761/1000000000000","r_49_100":"783447992387/125000000000","r_51_100":"3136171131259/500000000000","r_9_20":"625729277107/100000000000","sharp":"6252219804383/1000000000000","sharp_bins":["6286423685169/1000000000000","6285641000289/1000000000000","6284685547277/1000000000000","6283650350863/1000000000000","785328347881/125000000000","6281617084809/1000000000000","6280639390867/1000000000000","6279690380243/1000000000000","6278773946321/1000000000000","3138944969667/500000000000","6277040007583/1000000000000","6276073855819/1000000000000","3137524786823/500000000000","6274060556621/1000000000000","784136163673/125000000000","3136027446863/500000000000"]},{"r_107_200":"3127895446347/500000000000","r_113_200":"3131458866953/500000000000","r_19_40":"3120571125427/500000000000","r_1_2":"6247525616247/1000000000000","r_21_40":"6253378392589/1000000000000","r_23_40":"6265601085291/1000000000000","r_3_5":"6271343892617/1000000000000","r_49_100":"1561223518993/250000000000","r_51_100":"312496175351/50000000000","r_9_20":"6234811460847/1000000000000","sharp":"311451736927/50000000000","sharp_bins":["782987695293/125000000000","1565719385009/250000000000","782732899271/125000000000","3130435780269/500000000000","6259913288549/1000000000000","6258982881087/1000000000000","3129043983421/500000000000","6257224708757/1000000000000","6256397931519/1000000000000","781924845913/125000000000","19544989181/3125000000","1250686008583/200000000000","3126234602659/500000000000","6251458047763/1000000000000","3125241640181/500000000000","781191360093/125000000000"]},{"r_107_200":"3136902105559/500000000000","r_113_200":"6280997789687/1000000000000","r_19_40":"1564759518733/250000000000","r_1_2":"1566379837127/250000000000","r_21_40":"3135697674907/500000000000","r_23_40":"157090891869/25000000000","r_3_5":"786106802489/125000000000","r_49_100":"156574986111/25000000000","r_51_100":"6267810221811/1000000000000","r_9_20":"195399985211/31250000000","sharp":"6247618840361/1000000000000","sharp_bins":["3140975031873/500000000000","3140523080323/500000000000","3140007198649/500000000000","6278994336647/1000000000000","6277985457131/1000000000000","6277006008551/1000000000000","3138028245281/500000000000","251005500289/40000000000","784281486347/125000000000","1254679711163/200000000000","6272496550043/1000000000000","1567867410137/250000000000","391904893371/62500000000","3134761763579/500000000000","6268503517943/1000000000000","6267503002629/1000000000000"]},{"r_107_200":"6275403180531/1000000000000","r_113_200":"6282585634299/1000000000000","r_19_40":"6260652570829/1000000000000","r_1_2":"6267126909043/1000000000000","r_21_40":"196031169397/31250000000","r_23_40":"6285218183307/1000000000000","r_3_5":"6290429873507/1000000000000","r_49_100":"3132304803671/500000000000","r_51_100":"3134708062269/500000000000","r_9_20":"3127208896449/500000000000","sharp":"1249866736461/200000000000","sharp_bins":["6283539927887/1000000000000","196332427127/31250000000","6281608105783/1000000000000","6280590189117/1000000000000","1569895839553/250000000000","3139302885657/500000000000","392353618149/62500000000","313837015657/50000000000","6275855875041/1000000000000","6275003475699/1000000000000","1568525643373/250000000000","1568269322307/250000000000","6272087327467/1000000000000","48993232033/7812500000","3135057524679/500000000000","6269115715891/1000000000000"]},{"r_107_200":"1250492582943/200000000000","r_113_200":"6259514142737/1000000000000","r_19_40":"4873367229/781250000","r_1_2":"6244238633077/1000000000000","r_21_40":"6250053901743/1000000000000","r_23_40":"6262132154573/1000000000000","r_3_5":"6268006124243/1000000000000","r_49_100":"156038631151/25000000000","r_51_100":"312334153129/50000000000","r_9_20":"6231543962027/1000000000000","sharp":"1556438718211/250000000000","sharp_bins":["626043276789/100000000000","3129712091487/500000000000","3129216924463/500000000000","6257476817647/1000000000000","6256547340983/1000000000000","156391297409/25000000000","1563697159813/250000000000","781745004029/125000000000","6253019039751/1000000000000","1250403295439/200000000000","6251049625093/1000000000000","1562530124359/250000000000","6249108740941/1000000000000","3124066886699/500000000000","31235979453/5000000000","1249245574987/200000000000"]},{"r_107_200":"6270733189109/1000000000000","r_113_200":"627786019259/100000000000","r_19_40":"1251214663859/200000000000","r_1_2":"6262484797771/1000000000000","r_21_40":"3134168046203/500000000000","r_23_40":"628055536127/100000000000","r_3_5":"785757164471/125000000000","r_49_100":"6259932368319/1000000000000","r_51_100":"6264823097633/1000000000000","r_9_20":"6249818352283/1000000000000","sharp":"6244672813797/1000000000000","sharp_bins":["6278907354747/1000000000000","196183792107/31250000000","6276866934063/1000000000000","6275862298007/1000000000000","392180214149/62500000000","196060483737/31250000000","1568253963193/250000000000","1254426059369/200000000000","627127502743/100000000000","6270434887071/1000000000000","6269407496537/1000000000000","250736629833/40000000000","1566864806327/250000000000","1253294720503/200000000000","3132736438471/500000000000","6264505769527/1000000000000"]},{"r_107_200":"6272356163189/1000000000000","r_113_200":"3139736210413/500000000000","r_19_40":"62577111313/10000000000","r_1_2":"3132058053541/500000000000","r_21_40":"1567490519977/250000000000","r_23_40":"6282161920031/1000000000000","r_3_5":"6287655383127/1000000000000","r_49_100":"626156645943/100000000000","r_51_100":"15666131309/2500000000","r_9_20":"50011680219/8000000000","sharp":"6246411394863/1000000000000","sharp_bins":["392532569827/62500000000","6279497330137/1000000000000","1255697015641/200000000000","3138741264079/500000000000","6276505571583/1000000000000","6275559326087/1000000000000","6274641166501/1000000000000","627375685997/100000000000","49007051527/7812500000","6272063331219/1000000000000","6271037630103/1000000000000","6270047335349/1000000000000","6269092026219/1000000000000","6268107673133/1000000000000","1253421642199/200000000000","3133071046993/500000000000"]},{"r_107_200":"6249054581991/1000000000000","r_113_200":"6256063813429/1000000000000","r_19_40":"779318523251/125000000000","r_1_2":"6240782159879/1000000000000","r_21_40":"6246686200901/1000000000000","r_23_40":"6258604170423/1000000000000","r_3_5":"3132306967667/500000000000","r_49_100":"1247630408261/200000000000","r_51_100":"1248653366167/200000000000","r_9_20":"389264520981/62500000000","sharp":"3111162439849/500000000000","sharp_bins":["6256905475337/1000000000000","3127958682411/500000000000","3127480792321/500000000000","6254034048553/1000000000000","6253138649053/1000000000000","6252275942447/1000000000000","312572305867/50000000000","6250559618817/1000000000000","6249557315253/1000000000000","6248590717157/1000000000000","390478786941/62500000000","97604377333/15625000000","6245705639467/1000000000000","780595738983/125000000000","6243819168987/1000000000000","62428822781/10000000000"]},{"r_107_200":"6267626071529/1000000000000","r_113_200":"6274680926241/1000000000000","r_19_40":"1250614729057/200000000000","r_1_2":"6259415876883/1000000000000","r_21_40":"48947141207/7812500000","r_23_40":"392332844323/62500000000","r_3_5":"3141500821847/500000000000","r_49_100":"625680547909/100000000000","r_51_100":"24460154127/3906250000","r_9_20":"6246769865923/1000000000000","sharp":"6241692681381/1000000000000","sharp_bins":["1568919369127/250000000000","1254933767387/200000000000","6273669422991/1000000000000","1254538327529/200000000000","195992054747/31250000000","6270826030041/1000000000000","1253988056167/200000000000","250763378831/40000000000","62682635137/10000000000","3133637651703/500000000000","1253256739909/200000000000","391582880309/62500000000","6264373451723/1000000000000","6263371540187/1000000000000","6262404142599/1000000000000","6261457770877/1000000000000"]},{"r_107_200":"3134636812909/500000000000","r_113_200":"6276318160119/1000000000000","r_19_40":"195460479219/31250000000","r_1_2":"6261071504469/1000000000000","r_21_40":"1566721148437/250000000000","r_23_40":"196217413971/31250000000","r_3_5":"6284623895473/1000000000000","r_49_100":"6258464181731/1000000000000","r_51_100":"3131726484591/500000000000","r_9_20":"781054460033/125000000000","sharp":"6243455583053/1000000000000","sharp_bins":["156932910853/25000000000","6276309973191/1000000000000","1255062535047/200000000000","6274336855003/1000000000000","6273392730399/1000000000000","1568118633339/250000000000","3135795048377/500000000000","6270735360417/1000000000000","6269915250013/1000000000000","6268928607247/1000000000000","313396926299/50000000000","3133491095419/500000000000","6266030743583/1000000000000","6265030165603/1000000000000","1566015960107/250000000000","3131559177323/500000000000"]},{"r_107_200":"1561387787649/250000000000","r_113_200":"1250513325117/200000000000","r_19_40":"6231140460479/1000000000000","r_1_2":"3118635144249/500000000000","r_21_40":"6243243829911/1000000000000","r_23_40":"6255020187501/1000000000000","r_3_5":"3130581991341/500000000000","r_49_100":"1558678222343/250000000000","r_51_100":"194993682103/31250000000","r_9_20":"1244969944731/200000000000","sharp":"6218851381651/1000000000000","sharp_bins":["3126659893797/500000000000","62523657723/10000000000","3125720326027/500000000000","1562636463859/250000000000","62496842313/10000000000","6248853783067/1000000000000","6248018130199/1000000000000","390438541653/62500000000","6246050916653/1000000000000","312256020707/50000000000","6244169854879/1000000000000","1560798892643/250000000000","7802819419/1250000000","1248265883623/200000000000","3120195817739/500000000000","6239491382511/1000000000000"]},{"r_107_200":"3132241273579/500000000000","r_113_200":"3135732470957/500000000000","r_19_40":"1562505333967/250000000000","r_1_2":"3128155692561/500000000000","r_21_40":"6262093599557/1000000000000","r_23_40":"3137023026999/500000000000","r_3_5":"6279847691919/1000000000000","r_49_100":"6253641185303/1000000000000","r_51_100":"391171241451/62500000000","r_9_20":"3121841722559/500000000000","sharp":"3119299053091/500000000000","sharp_bins":["6272398253309/1000000000000","6271404782647/1000000000000","627042863489/100000000000","6269484367729/1000000000000","6268565996557/1000000000000","6267680133567/1000000000000","6266824807539/1000000000000","3133001246699/500000000000","6265071001571/1000000000000","391504968729/62500000000","1565780502903/250000000000","6262200547891/1000000000000","25044794009/4000000000","391264466393/62500000000","312964981403/50000000000","6258338029627/1000000000000"]},{"r_107_200":"6266155282837/1000000000000","r_113_200":"627312779689/100000000000","r_19_40":"625170757361/100000000000","r_1_2":"6257991921837/1000000000000","r_21_40":"3131884620017/500000000000","r_23_40":"627570367527/100000000000","r_3_5":"628149503599/100000000000","r_49_100":"6255325084039/1000000000000","r_51_100":"3130209027589/500000000000","r_9_20":"6245373975563/1000000000000","sharp":"1248077259981/200000000000","sharp_bins":["1568515776851/250000000000","3136535888653/500000000000","784012205137/125000000000","6271155187/1000000000","3135119199193/500000000000","313467695271/50000000000","626849971963/100000000000","6267678317421/1000000000000","1253349637669/200000000000","6265758269011/1000000000000","1252960425417/200000000000","195746305387/31250000000","97857517569/15625000000","3130957616853/500000000000","125219685743/20000000000","3130011814853/500000000000"]},{"r_107_200":"3121000611731/500000000000","r_113_200":"781127903587/125000000000","r_19_40":"778460607319/125000000000","r_1_2":"6233693917211/1000000000000","r_21_40":"6239731822603/1000000000000","r_23_40":"1562847369651/250000000000","r_3_5":"3128825857721/500000000000","r_49_100":"389451648331/62500000000","r_51_100":"6236283590887/1000000000000","r_9_20":"1555342024311/250000000000","sharp":"1553832678447/250000000000","sharp_bins":["6249686989589/1000000000000","3124382369533/500000000000","390491942903/62500000000","6247011060963/1000000000000","1249236113877/200000000000","6245385843749/1000000000000","6244392087453/1000000000000","6243427762103/1000000000000","6242497486809/1000000000000","312078769333/50000000000","195018791231/31250000000","1559915562233/250000000000","15596890261/2500000000","389863579253/62500000000","249476656473/40000000000","6235996557841/1000000000000"]},{"r_107_200":"6261264513607/1000000000000","r_113_200":"6268206854989/1000000000000","r_19_40":"156171177091/25000000000","r_1_2":"312652321427/50000000000","r_21_40":"3129457257337/500000000000","r_23_40":"1567678246341/250000000000","r_3_5":"6276644628019/1000000000000","r_49_100":"781304626159/125000000000","r_51_100":"6255513669497/1000000000000","r_9_20":"6240557361471/1000000000000","sharp":"1558840390693/250000000000","sharp_bins":["6269065995131/1000000000000","97938943229/15625000000","6267149688541/1000000000000","1253246732723/200000000000","195792132393/31250000000","1252898782651/200000000000","1565917706629/250000000000","6262792486071/1000000000000","3130900825893/500000000000","1565211217789/250000000000","6259922869847/1000000000000","6258951608993/1000000000000","156449638713/25000000000","48883221743/7812500000","1564027966911/250000000000","195474384069/31250000000"]},{"r_107_200":"6262963222221/1000000000000","r_113_200":"250795838129/40000000000","r_19_40":"6248558923889/1000000000000","r_1_2":"6254753110891/1000000000000","r_21_40":"6260615893451/1000000000000","r_23_40":"784049652997/125000000000","r_3_5":"98098715313/15625000000","r_49_100":"250085868267/40000000000","r_51_100":"1564304450009/250000000000","r_9_20":"97535518857/15625000000","sharp":"389823510267/62500000000","sharp_bins":["3135378741393/500000000000","1253957181277/200000000000","1567211271941/250000000000","3133965350543/500000000000","626704669789/100000000000","250647743081/40000000000","3132685731839/500000000000","3132247148369/500000000000","782938137663/125000000000","6262549729249/1000000000000","3130814450273/500000000000","6260658961893/1000000000000","6259694122503/1000000000000","6258761915697/1000000000000","250312892537/40000000000","6256891522641/1000000000000"]},{"r_107_200":"3119200354669/500000000000","r_113_200":"780678433043/125000000000","r_19_40":"6224179818697/1000000000000","r_1_2":"3115033638103/500000000000","r_21_40":"1559042745943/250000000000","r_23_40":"6247707312057/1000000000000","r_3_5":"3127038347087/500000000000","r_49_100":"6227689495379/1000000000000","r_51_100":"623267071761/100000000000","r_9_20":"3108911463961/500000000000","sharp":"6211763019259/1000000000000","sharp_bins":["780750479063/125000000000","1561277963147/250000000000","78053168473/12500000000","6243423954741/1000000000000","6242629190663/1000000000000","6241681071897/1000000000000","1950224459/312500000","6239789272991/1000000000000","1559723552381/250000000000","6237920971797/1000000000000","6236983478473/1000000000000","3118040434301/500000000000","6235157427777/1000000000000","6234256635987/1000000000000","6233393887031/1000000000000","6232367438607/1000000000000"]},{"r_107_200":"625795780683/100000000000","r_113_200":"6264906773949/1000000000000","r_19_40":"3121815817209/500000000000","r_1_2":"6249731220311/1000000000000","r_21_40":"156391663187/25000000000","r_23_40":"6267329234089/1000000000000","r_3_5":"6273389358579/1000000000000","r_49_100":"1561797890129/250000000000","r_51_100":"1250447959969/200000000000","r_9_20":"3118682962037/500000000000","sharp":"6232086363067/1000000000000","sharp_bins":["6265680727003/1000000000000","6264740128727/1000000000000","782978361907/125000000000","156573560923/25000000000","6262089618009/1000000000000","6261266327077/1000000000000","6260437599497/1000000000000","3129723993741/500000000000","6258492478911/1000000000000","6257570534143/1000000000000","1251325732189/200000000000","6255663290793/1000000000000","390920645181/62500000000","1563452563397/250000000000","3126439161383/500000000000","625198198717/100000000000"]},{"r_107_200":"782460420001/125000000000","r_113_200":"6266622768151/1000000000000","r_19_40":"3122684851103/500000000000","r_1_2":"1562866185171/250000000000","r_21_40":"3128697212003/500000000000","r_23_40":"6269040805783/1000000000000","r_3_5":"1568772266933/250000000000","r_49_100":"1249785536673/200000000000","r_51_100":"6253970554109/1000000000000","r_9_20":"779888480629/125000000000","sharp":"1246785604527/200000000000","sharp_bins":["1253479914741/200000000000","6266460878141/1000000000000","6265549334427/1000000000000","313233317513/50000000000","1565953697953/250000000000","313149626601/50000000000","6262164804107/1000000000000","6261176883563/1000000000000","3130111420939/500000000000","1251860425881/200000000000","1251672301577/200000000000","3128698711417/500000000000","391029092699/62500000000","1563886575177/250000000000","3127307615397/500000000000","6253719486887/1000000000000"]},{"r_107_200":"48708917937/7812500000","r_113_200":"3120890645199/500000000000","r_19_40":"6220615073341/1000000000000","r_1_2":"1556597426677/250000000000","r_21_40":"6232559961781/1000000000000","r_23_40":"3121985563309/500000000000","r_3_5":"6250436555681/1000000000000","r_49_100":"6224102641351/1000000000000","r_51_100":"1245785079391/200000000000","r_9_20":"3107101483543/500000000000","sharp":"48500656783/7812500000","sharp_bins":["6242265597721/1000000000000","6241408901203/1000000000000","6240581351943/1000000000000","6239787123109/1000000000000","1559720262013/250000000000","311896011899/50000000000","6236993174003/1000000000000","6236101413871/1000000000000","3117575956623/500000000000","779277073237/125000000000","3116657047671/500000000000","779051181873/125000000000","6231509385411/1000000000000","6230645523289/1000000000000","6229676835257/1000000000000","6228689299801/1000000000000"]},{"r_107_200":"312730480149/50000000000","r_113_200":"6261565595163/1000000000000","r_19_40":"3120186575701/500000000000","r_1_2":"1249271411469/200000000000","r_21_40":"1250470929323/200000000000","r_23_40":"1252780781847/200000000000","r_3_5":"6270077498319/1000000000000","r_49_100":"6243903616411/1000000000000","r_51_100":"6248925647463/1000000000000","r_9_20":"623408236697/100000000000","sharp":"3114384485601/500000000000","sharp_bins":["1252450703919/200000000000","3130671751111/500000000000","3130230264701/500000000000","1564902425327/250000000000","6258786759987/1000000000000","3128999019319/500000000000","3128508143927/500000000000","3128031299259/500000000000","6255141286797/1000000000000","312711370629/50000000000","390828917413/62500000000","781541395353/125000000000","6251430896921/1000000000000","3125249198227/500000000000","312480100233/50000000000","6248686740071/1000000000000"]},{"r_107_200":"1251272534217/200000000000","r_113_200":"6263309171079/1000000000000","r_19_40":"6242138096029/1000000000000","r_1_2":"6248118162909/1000000000000","r_21_40":"6254109835591/1000000000000","r_23_40":"39160271909/6250000000","r_3_5":"6271804536079/1000000000000","r_49_100":"3122833408743/500000000000","r_51_100":"6250683689027/1000000000000","r_9_20":"389740706201/62500000000","sharp":"3115319178169/500000000000","sharp_bins":["6264000419371/1000000000000","3914432587/625000000","6262210687481/1000000000000","626136117371/100000000000","125210786353/20000000000","6259751465859/1000000000000","6258771427117/1000000000000","3128909629469/500000000000","6256899235409/1000000000000","1251197309447/200000000000","6255023156111/1000000000000","1250818547119/200000000000","6253193331661/1000000000000","97691589983/15625000000","3125683017113/500000000000","6250451455569/1000000000000"]},{"r_107_200":"1557745923011/250000000000","r_113_200":"3119008318717/500000000000","r_19_40":"3108456475633/500000000000","r_1_2":"6222658382967/1000000000000","r_21_40":"6228792461143/1000000000000","r_23_40":"6240182790087/1000000000000","r_3_5":"6246520246567/1000000000000","r_49_100":"6220403897499/1000000000000","r_51_100":"3112554127287/500000000000","r_9_20":"3105264369033/500000000000","sharp":"6204324539729/1000000000000","sharp_bins":["6238475205237/1000000000000","3118825052249/500000000000","1559214243003/250000000000","6235989375203/1000000000000","6235031106127/1000000000000","3117053261063/500000000000","48697001453/7812500000","6232291462309/1000000000000","1246271652317/200000000000","6230457127341/1000000000000","6229570626881/1000000000000","389291947471/62500000000","778475950917/125000000000","3113446837697/500000000000","3112953377301/500000000000","6224960371309/1000000000000"]},{"r_107_200":"6251215945867/1000000000000","r_113_200":"6258177238923/1000000000000","r_19_40":"6237070271513/1000000000000","r_1_2":"1248587537163/200000000000","r_21_40":"1562249769257/250000000000","r_23_40":"125208647701/20000000000","r_3_5":"1566677234341/250000000000","r_49_100":"3120285174711/500000000000","r_51_100":"3122759902503/500000000000","r_9_20":"6230740870811/1000000000000","sharp":"6225409774361/1000000000000","sharp_bins":["6258781238553/1000000000000","6257900256091/1000000000000","782131428899/125000000000","6256229836429/1000000000000","6255441467099/1000000000000","6254504278849/1000000000000","6253552466887/1000000000000","6252632825099/1000000000000","312587278111/50000000000","6250782049021/1000000000000","156246314083/25000000000","39055975991/6250000000","6248039022109/1000000000000","3123571603529/500000000000","3123141773647/500000000000","97582271107/15625000000"]},{"r_107_200":"15632493043/2500000000","r_113_200":"3129974546319/500000000000","r_19_40":"6238862768661/1000000000000","r_1_2":"1561181763757/250000000000","r_21_40":"6250782247851/1000000000000","r_23_40":"195693772223/31250000000","r_3_5":"3134232059773/500000000000","r_49_100":"48768447689/7812500000","r_51_100":"1561826518909/250000000000","r_9_20":"623253756863/100000000000","sharp":"3113653792543/500000000000","sharp_bins":["6260556900407/1000000000000","6259677482647/1000000000000","3129415010231/500000000000","6258009562941/1000000000000","3128611058473/500000000000","3128143244523/500000000000","3127668123519/500000000000","625441794713/100000000000","3126765904779/500000000000","48848200727/7812500000","6251641364877/1000000000000","1250149173361/200000000000","6249829652537/1000000000000","6248934575169/1000000000000","6248075390273/1000000000000","1249411678551/200000000000"]},{"r_107_200":"1556793007281/250000000000","r_113_200":"623406558911/100000000000","r_19_40":"6213157576147/1000000000000","r_1_2":"6218870081743/1000000000000","r_21_40":"6224928470681/1000000000000","r_23_40":"623633620213/100000000000","r_3_5":"6242488735211/1000000000000","r_49_100":"621660260549/100000000000","r_51_100":"124424597963/20000000000","r_9_20":"3103398935727/500000000000","sharp":"1240101916553/200000000000","sharp_bins":["311731374237/50000000000","6233835996619/1000000000000","6233003337903/1000000000000","389503009301/62500000000","3115563288429/500000000000","1246047647483/200000000000","6229336868821/1000000000000","3114202849383/500000000000","1556876794729/250000000000","3113319076529/500000000000","778217448423/125000000000","3112438656877/500000000000","3112007579301/500000000000","3111514746209/500000000000","48610028829/7812500000","3110527275359/500000000000"]},{"r_107_200":"6247769293307/1000000000000","r_113_200":"312737197949/50000000000","r_19_40":"3116856652301/500000000000","r_1_2":"1247894534633/200000000000","r_21_40":"3122799337637/500000000000","r_23_40":"1251382457761/200000000000","r_3_5":"6263281526987/1000000000000","r_49_100":"779649048409/125000000000","r_51_100":"3120994885329/500000000000","r_9_20":"389208170067/62500000000","sharp":"3110973335543/500000000000","sharp_bins":["781907412547/125000000000","1250882493763/200000000000","3126796604939/500000000000","3126402870169/500000000000","3125954814471/500000000000","6250960137057/1000000000000","3125021395729/500000000000","6249159131097/1000000000000","48814211167/7812500000","624729212929/100000000000","6246396265729/1000000000000","3122748891881/500000000000","249784126741/40000000000","6243742879323/1000000000000","1248556183613/200000000000","6241800301807/1000000000000"]},{"r_107_200":"6249579534383/1000000000000","r_113_200":"1564136206561/250000000000","r_19_40":"249421364373/40000000000","r_1_2":"1248258202953/200000000000","r_21_40":"3123705272621/500000000000","r_23_40":"3129355037723/500000000000","r_3_5":"3132532849187/500000000000","r_49_100":"6239011803489/1000000000000","r_51_100":"6243805394161/1000000000000","r_9_20":"778644501543/125000000000","sharp":"6223873904867/1000000000000","sharp_bins":["6257064451457/1000000000000","6256219025861/1000000000000","78192511923/12500000000","1250922891559/200000000000","6253719770231/1000000000000","6252771893191/1000000000000","6251855939509/1000000000000","781371680677/125000000000","6250034693659/1000000000000","6249109008711/1000000000000","624821410997/100000000000","1561829132151/250000000000","1561605679197/250000000000","780695371153/125000000000","390287624521/62500000000","6243622388489/1000000000000"]},{"r_107_200":"777912821127/125000000000","r_113_200":"6230058449513/1000000000000","r_19_40":"1241853841427/200000000000","r_1_2":"6215024714587/1000000000000","r_21_40":"1244201846463/200000000000","r_23_40":"4985945643/800000000","r_3_5":"1559595408227/250000000000","r_49_100":"1553185902617/250000000000","r_51_100":"6217292115683/1000000000000","r_9_20":"6202951318751/1000000000000","sharp":"6196637249609/1000000000000","sharp_bins":["3115360690489/500000000000","6229920144557/1000000000000","1557242141093/250000000000","194626578817/31250000000","1245432947593/200000000000","1556571326759/250000000000","1245071349043/200000000000","389028836819/62500000000","3111800070333/500000000000","3111356065193/500000000000","6221851746071/1000000000000","6221027639473/1000000000000","6220054615433/1000000000000","1554777521323/250000000000","777266819403/125000000000","1243414328561/200000000000"]},{"r_107_200":"3122115563897/500000000000","r_113_200":"6251200055397/1000000000000","r_19_40":"3115113831693/500000000000","r_1_2":"6235959385897/1000000000000","r_21_40":"3121025497699/500000000000","r_23_40":"3126672892593/500000000000","r_3_5":"1564897717177/250000000000","r_49_100":"194803445631/31250000000","r_51_100":"3119197063777/500000000000","r_9_20":"6223871743239/1000000000000","sharp":"388650596211/62500000000","sharp_bins":["3125845474981/500000000000","6250874473293/1000000000000","6250088439177/1000000000000","6249229946383/1000000000000","312414164871/50000000000","1249473753609/200000000000","3123243440139/500000000000","780696398597/125000000000","6244646790429/1000000000000","3121876344077/500000000000","1560718052697/250000000000","97530916039/15625000000","6241119115597/1000000000000","6240210480067/1000000000000","1559807727937/250000000000","623829002591/100000000000"]},{"r_107_200":"195189728011/31250000000","r_113_200":"6253031002529/1000000000000","r_19_40":"1558019490049/250000000000","r_1_2":"6237807434179/1000000000000","r_21_40":"1248778563833/200000000000","r_23_40":"125103476051/20000000000","r_3_5":"250456232243/40000000000","r_49_100":"1247111837157/200000000000","r_51_100":"156005998513/25000000000","r_9_20":"622572635707/100000000000","sharp":"622036707969/100000000000","sharp_bins":["6253526360679/1000000000000","48849305599/7812500000","3125963051327/500000000000","3125534456111/500000000000","3125061959743/500000000000","3124605414073/500000000000","6248330154561/1000000000000","312370788027/50000000000","3123246314417/500000000000","6245599547059/1000000000000","1248943990047/200000000000","6243827228397/1000000000000","6242968323649/1000000000000","249682418849/40000000000","3120540987517/500000000000","6240141902667/1000000000000"]},{"r_107_200":"77741458023/12500000000","r_113_200":"3112995390071/500000000000","r_19_40":"6205306977253/1000000000000","r_1_2":"3105560332109/500000000000","r_21_40":"6216996557021/1000000000000","r_23_40":"3114209208181/500000000000","r_3_5":"623419353393/100000000000","r_49_100":"1241764508461/200000000000","r_51_100":"3106647182841/500000000000","r_9_20":"6199033240089/1000000000000","sharp":"193521185057/31250000000","sharp_bins":["1245347384531/200000000000","6225789471021/1000000000000","6224875460443/1000000000000","6223992780617/1000000000000","3111566935111/500000000000","6222208482603/1000000000000","6221316818487/1000000000000","3110228776681/500000000000","6219585830357/1000000000000","194335247911/31250000000","3108952355689/500000000000","777122398357/125000000000","1554009143813/250000000000","3107555925783/500000000000","6214059806933/1000000000000","6213010505683/1000000000000"]},{"r_107_200":"1560161230321/250000000000","r_113_200":"1249495989951/200000000000","r_19_40":"1245338895281/200000000000","r_1_2":"6232394804283/1000000000000","r_21_40":"623841412067/100000000000","r_23_40":"6249726900913/1000000000000","r_3_5":"1251158630597/200000000000","r_49_100":"1246026614847/200000000000","r_51_100":"1558685814827/250000000000","r_9_20":"38877261157/6250000000","sharp":"6214822777717/1000000000000","sharp_bins":["195252223659/31250000000","6247287081439/1000000000000","6246462773531/1000000000000","6245519481593/1000000000000","6244608272997/1000000000000","6243728704269/1000000000000","6242836036067/1000000000000","3120957000851/500000000000","1248204580109/200000000000","1248031954677/200000000000","6239267482563/1000000000000","6238409692597/1000000000000","6237551497507/1000000000000","1559143396019/250000000000","3117816853713/500000000000","6234612957551/1000000000000"]},{"r_107_200":"6242515796873/1000000000000","r_113_200":"1562335592339/250000000000","r_19_40":"3114287514847/500000000000","r_1_2":"6234273320777/1000000000000","r_21_40":"3120143442289/500000000000","r_23_40":"6251585936081/1000000000000","r_3_5":"6257639961321/1000000000000","r_49_100":"1558003130721/250000000000","r_51_100":"77957750819/12500000000","r_9_20":"6222246479629/1000000000000","sharp":"6216811401591/1000000000000","sharp_bins":["6249937616473/1000000000000","3124577302019/500000000000","6248331491961/1000000000000","3123694947079/500000000000","3123240082939/500000000000","312280092779/50000000000","6244710437301/1000000000000","1248757943069/200000000000","6242899687737/1000000000000","3121018711303/500000000000","780143256021/125000000000","6240288925193/1000000000000","3119715662561/500000000000","3119227269461/500000000000","3118757767377/500000000000","389781000209/62500000000"]},{"r_107_200":"6204546548733/1000000000000","r_113_200":"1552797474739/250000000000","r_19_40":"3095371827173/500000000000","r_1_2":"1549114762599/250000000000","r_21_40":"6202124447503/1000000000000","r_23_40":"776687655577/125000000000","r_3_5":"6219248443513/1000000000000","r_49_100":"193571424711/31250000000","r_51_100":"774832989099/125000000000","r_9_20":"309227283661/50000000000","sharp":"3088858952363/500000000000","sharp_bins":["194118521117/31250000000","6210914230263/1000000000000","1552517442177/250000000000","6209167066933/1000000000000","3104140306297/500000000000","3103712069747/500000000000","6206580423009/1000000000000","6205725658557/1000000000000","6204905486499/1000000000000","3102032197603/500000000000","620312443287/100000000000","6202223489877/1000000000000","1550310701371/250000000000","1240043307849/200000000000","3099602582697/500000000000","6198227820417/1000000000000"]},{"r_107_200":"6237006923957/1000000000000","r_113_200":"6243709908827/1000000000000","r_19_40":"6223037150911/1000000000000","r_1_2":"3114389549797/500000000000","r_21_40":"6234728019831/1000000000000","r_23_40":"39037853829/6250000000","r_3_5":"6251927024291/1000000000000","r_49_100":"6226504107879/1000000000000","r_51_100":"3115519446647/500000000000","r_9_20":"621674437373/100000000000","sharp":"3105592336873/500000000000","sharp_bins":["6244399119129/1000000000000","6243605586007/1000000000000","1248533231087/200000000000","6241758758303/1000000000000","780110255183/125000000000","6240011013941/1000000000000","6239091894347/1000000000000","779775538971/125000000000","97458580099/15625000000","6236467475993/1000000000000","6235611984923/1000000000000","779348870473/125000000000","6233825692009/1000000000000","3116443743479/500000000000","778989865581/125000000000","6230865554637/1000000000000"]},{"r_107_200":"6238909311269/1000000000000","r_113_200":"1249120925179/200000000000","r_19_40":"3112474581813/500000000000","r_1_2":"389418055021/62500000000","r_21_40":"1247326506081/200000000000","r_23_40":"780993436347/125000000000","r_3_5":"781725833851/125000000000","r_49_100":"1557103718239/250000000000","r_51_100":"779118435879/125000000000","r_9_20":"3109330132407/500000000000","sharp":"6213205189601/1000000000000","sharp_bins":["1561574362477/250000000000","6245505020921/1000000000000","3122283659481/500000000000","1248732288133/200000000000","3121393011457/500000000000","6241916202659/1000000000000","6240998437503/1000000000000","1560027994271/250000000000","6239257675713/1000000000000","6238376952657/1000000000000","1559380546213/250000000000","6236701635317/1000000000000","1558934372441/250000000000","6234800212191/1000000000000","1558458167097/250000000000","77909758481/12500000000"]},{"r_107_200":"310008010827/50000000000","r_113_200":"38791968623/6250000000","r_19_40":"6186402579963/1000000000000","r_1_2":"1548032869299/250000000000","r_21_40":"3098834717973/500000000000","r_23_40":"3104510492649/500000000000","r_3_5":"1242946234917/200000000000","r_49_100":"6189957241849/1000000000000","r_51_100":"6194352778283/1000000000000","r_9_20":"1545074088237/250000000000","sharp":"6173419464609/1000000000000","sharp_bins":["6207310808661/1000000000000","1241294093941/200000000000","6205584693391/1000000000000","248188102381/40000000000","1240770087623/200000000000","775377625371/125000000000","6202169465651/1000000000000","6201352708419/1000000000000","1550137699579/250000000000","6199614449319/1000000000000","6198716563473/1000000000000","6197780378847/1000000000000","19364898191/3125000000","1548940430591/250000000000","247791540029/40000000000","6193850931359/1000000000000"]},{"r_107_200":"6233260771407/1000000000000","r_113_200":"6239885679183/1000000000000","r_19_40":"777414082281/125000000000","r_1_2":"6225110924413/1000000000000","r_21_40":"6230956003863/1000000000000","r_23_40":"624228489957/100000000000","r_3_5":"3123993610499/500000000000","r_49_100":"3111409601659/500000000000","r_51_100":"3113640376319/500000000000","r_9_20":"1553265507047/250000000000","sharp":"6207466801639/1000000000000","sharp_bins":["6240655788247/1000000000000","6239720714401/1000000000000","6238817604253/1000000000000","1559486065739/250000000000","1559273373467/250000000000","6236177828639/1000000000000","1247058852373/200000000000","1558610348203/250000000000","3116787964397/500000000000","3116361650971/500000000000","3115951777307/500000000000","778873072677/125000000000","3115024331983/500000000000","97330149623/15625000000","3114043581577/500000000000","3113523414383/500000000000"]},{"r_107_200":"3117597898001/500000000000","r_113_200":"390113346459/62500000000","r_19_40":"3110628515003/500000000000","r_1_2":"6227052801447/1000000000000","r_21_40":"6232893276051/1000000000000","r_23_40":"1561052177871/250000000000","r_3_5":"1562475173017/250000000000","r_49_100":"1556190526673/250000000000","r_51_100":"6229221963371/1000000000000","r_9_20":"388438125083/62500000000","sharp":"194047505727/31250000000","sharp_bins":["624258694067/100000000000","249666145061/40000000000","3120376035027/500000000000","124797601299/20000000000","389939404087/62500000000","124762323859/20000000000","779654224079/125000000000","3118190926689/500000000000","3117758650731/500000000000","49877323597/8000000000","6233846227449/1000000000000","623292821137/100000000000","6231993272153/1000000000000","155776875379/25000000000","6230033994077/1000000000000","194656092491/31250000000"]},{"r_107_200":"3097778403627/500000000000","r_113_200":"6202165054439/1000000000000","r_19_40":"6181970571027/1000000000000","r_1_2":"6187730016033/1000000000000","r_21_40":"9676779069/1562500000","r_23_40":"6204468985823/1000000000000","r_3_5":"6210141070409/1000000000000","r_49_100":"6185513016713/1000000000000","r_51_100":"247596046671/40000000000","r_9_20":"77199046811/12500000000","sharp":"6168922786983/1000000000000","sharp_bins":["3101378394963/500000000000","1550471627313/250000000000","1550252283843/250000000000","1240032392881/200000000000","9686478313/1562500000","1549624600147/250000000000","1239537122793/200000000000","3098453981923/500000000000","6195987852349/1000000000000","6195093646283/1000000000000","619419918879/100000000000","6193198244199/1000000000000","3096099171623/500000000000","1238246085043/200000000000","6190297285921/1000000000000","6189397720003/1000000000000"]},{"r_107_200":"6229370898839/1000000000000","r_113_200":"6236007638999/1000000000000","r_19_40":"6215532053617/1000000000000","r_1_2":"6221281432149/1000000000000","r_21_40":"6227029989291/1000000000000","r_23_40":"6238311356651/1000000000000","r_3_5":"1560996748581/250000000000","r_49_100":"1554769875191/250000000000","r_51_100":"124469332409/20000000000","r_9_20":"620932127809/100000000000","sharp":"6203667626759/1000000000000","sharp_bins":["6236680478749/1000000000000","3117890899859/500000000000","623491266709/100000000000","6234076122481/1000000000000","779146136441/125000000000","1246458003831/200000000000","6231440031691/1000000000000","1557647523133/250000000000","62297406431/10000000000","389307687773/62500000000","6228047491457/1000000000000","3113557235403/500000000000","6226218528963/1000000000000","3112601737289/500000000000","3112088290649/500000000000","6223170734007/1000000000000"]},{"r_107_200":"3115669942593/500000000000","r_113_200":"194936548061/31250000000","r_19_40":"3108754820527/500000000000","r_1_2":"1244651367927/200000000000","r_21_40":"6229001403887/1000000000000","r_23_40":"1560067421177/250000000000","r_3_5":"6245935225343/1000000000000","r_49_100":"3110527701063/500000000000","r_51_100":"1245088262079/200000000000","r_9_20":"155282554697/25000000000","sharp":"3102877439323/500000000000","sharp_bins":["3119323087827/500000000000","6237749080803/1000000000000","194902541209/31250000000","1247209186327/200000000000","3117570153683/500000000000","3117131220767/500000000000","6233413425743/1000000000000","6232564385077/1000000000000","6231715757527/1000000000000","6230898693877/1000000000000","1557505995481/250000000000","6229091986019/1000000000000","6228196819543/1000000000000","6227183080469/1000000000000","6226157487031/1000000000000","6225152734653/1000000000000"]},{"r_107_200":"6233294684069/1000000000000","r_113_200":"3119958608797/500000000000","r_19_40":"194358536911/31250000000","r_1_2":"124504362529/20000000000","r_21_40":"6230958644543/1000000000000","r_23_40":"6242213792977/1000000000000","r_3_5":"1249573849943/200000000000","r_49_100":"1555754303331/250000000000","r_51_100":"6227401852161/1000000000000","r_9_20":"1553317281447/250000000000","sharp":"6207827369739/1000000000000","sharp_bins":["6240597617369/1000000000000","49917616843/8000000000","1247767142761/200000000000","97468773213/15625000000","3118548634301/500000000000","779527576393/125000000000","389710785653/62500000000","15586311081/2500000000","3116838315791/500000000000","1558215037377/250000000000","1246397248833/200000000000","3115527638913/500000000000","311508044653/50000000000","3114574236593/500000000000","6228124183903/1000000000000","311356026613/50000000000"]},{"r_107_200":"6225425530233/1000000000000","r_113_200":"3116002001107/500000000000","r_19_40":"1242338530073/200000000000","r_1_2":"777174220353/125000000000","r_21_40":"6223029640541/1000000000000","r_23_40":"311714074821/50000000000","r_3_5":"1559982425867/250000000000","r_49_100":"6215221476601/1000000000000","r_51_100":"3109796247309/500000000000","r_9_20":"310276032673/50000000000","sharp":"619981084371/100000000000","sharp_bins":["3116324447129/500000000000","38948652961/6250000000","1557737964187/250000000000","6230062892837/1000000000000","6229188777251/1000000000000","1557085556157/250000000000","6227507144227/1000000000000","389166297299/62500000000","3112923229997/500000000000","6225011591809/1000000000000","6224082043969/1000000000000","3111594486013/500000000000","6222219485093/1000000000000","6221205966053/1000000000000","3110102857667/500000000000","6219236705861/1000000000000"]},{"r_107_200":"1556857346759/250000000000","r_113_200":"623400117041/100000000000","r_19_40":"6213704344177/1000000000000","r_1_2":"155485089901/25000000000","r_21_40":"3112518095079/500000000000","r_23_40":"3118137634253/500000000000","r_3_5":"156047840877/25000000000","r_49_100":"194288487781/31250000000","r_51_100":"6221601557929/1000000000000","r_9_20":"3103767695063/500000000000","sharp":"1550483218771/250000000000","sharp_bins":["6234650063283/1000000000000","6233787044061/1000000000000","779119452189/125000000000","6232068030679/1000000000000","6231195157599/1000000000000","3115174807359/500000000000","6229515420809/1000000000000","6228669896707/1000000000000","6227856221997/1000000000000","1556755502859/250000000000","6226093530537/1000000000000","622520127963/100000000000","6224232938709/1000000000000","97237823721/15625000000","622222161029/100000000000","6221253475617/1000000000000"]},{"r_107_200":"6229418639059/1000000000000","r_113_200":"1558995924793/250000000000","r_19_40":"621570157937/100000000000","r_1_2":"6221398894829/1000000000000","r_21_40":"6227028147367/1000000000000","r_23_40":"6238254399531/1000000000000","r_3_5":"1248776587363/200000000000","r_49_100":"6219227238869/1000000000000","r_51_100":"6223596059331/1000000000000","r_9_20":"3104767873051/500000000000","sharp":"1551009931799/250000000000","sharp_bins":["1247327311123/200000000000","6235774937333/1000000000000","6234944702197/1000000000000","6234058492901/1000000000000","3116593431867/500000000000","6232342333613/1000000000000","3115754515067/500000000000","6230664373797/1000000000000","3114925663587/500000000000","3114508890189/500000000000","778511296351/125000000000","1556799736707/250000000000","155655793911/25000000000","6225220838421/1000000000000","6224222878711/1000000000000","6223255626013/1000000000000"]},{"r_107_200":"6221422592383/1000000000000","r_113_200":"389244867849/62500000000","r_19_40":"1241546098269/200000000000","r_1_2":"6213444779753/1000000000000","r_21_40":"6218961146629/1000000000000","r_23_40":"6230190726757/1000000000000","r_3_5":"249432184227/40000000000","r_49_100":"3105635803809/500000000000","r_51_100":"3107829736013/500000000000","r_9_20":"1240328880297/200000000000","sharp":"6195894977499/1000000000000","sharp_bins":["3114278410751/500000000000","6227728641107/1000000000000","3113428181287/500000000000","1556496723779/250000000000","6225145073399/1000000000000","3112162090773/500000000000","3111740709833/500000000000","3111335495341/500000000000","248874958947/40000000000","6220948441089/1000000000000","1244011773721/200000000000","1554783069943/250000000000","3109066028747/500000000000","6217137941251/1000000000000","6216173550041/1000000000000","776905253829/125000000000"]},{"r_107_200":"6223462263873/1000000000000","r_113_200":"1245990278017/200000000000","r_19_40":"3104888788067/500000000000","r_1_2":"3107744984449/500000000000","r_21_40":"1555250954021/250000000000","r_23_40":"3116110450213/500000000000","r_3_5":"389864074799/62500000000","r_49_100":"6213317086533/1000000000000","r_51_100":"124354076857/20000000000","r_9_20":"3101846984001/500000000000","sharp":"3099026367471/500000000000","sharp_bins":["778824302647/125000000000","6229767460649/1000000000000","6228896534519/1000000000000","194625885633/31250000000","1556796890963/250000000000","9962188077/1600000000","6225525687147/1000000000000","6224715922947/1000000000000","3111959716473/500000000000","3111497502589/500000000000","3111053147769/500000000000","6221180695749/1000000000000","311009088473/50000000000","6219188839131/1000000000000","3109112684683/500000000000","6217294503781/1000000000000"]},{"r_107_200":"3112743449089/500000000000","r_113_200":"155799245483/25000000000","r_19_40":"388238110887/62500000000","r_1_2":"6217520195057/1000000000000","r_21_40":"6223031459449/1000000000000","r_23_40":"389639749787/62500000000","r_3_5":"6239830719743/1000000000000","r_49_100":"6215347634663/1000000000000","r_51_100":"6219733223101/1000000000000","r_9_20":"1241145745979/200000000000","sharp":"3100097439793/500000000000","sharp_bins":["6232616907467/1000000000000","1246358233481/200000000000","778865199253/125000000000","3115027336999/500000000000","6229214945511/1000000000000","6228395809659/1000000000000","1556888713401/250000000000","311337287987/50000000000","6225949803311/1000000000000","3112513242171/500000000000","6224138643007/1000000000000","1555803509339/250000000000","3111108205449/500000000000","4976979737/800000000","1555065532401/250000000000","6219331926367/1000000000000"]},{"r_107_200":"388576284357/62500000000","r_113_200":"6223767577173/1000000000000","r_19_40":"6203689006221/1000000000000","r_1_2":"1552358125979/250000000000","r_21_40":"155370686641/25000000000","r_23_40":"1245207829143/200000000000","r_3_5":"6231617751873/1000000000000","r_49_100":"6207218874721/1000000000000","r_51_100":"248464008989/40000000000","r_9_20":"3098829173349/500000000000","sharp":"6191797860123/1000000000000","sharp_bins":["6224403518749/1000000000000","622354654593/100000000000","6222682126961/1000000000000","311092279757/50000000000","1555259554541/250000000000","6220199632767/1000000000000","6219393583539/1000000000000","1554655052267/250000000000","6217710691969/1000000000000","6216825199407/1000000000000","3107969430709/500000000000","6214950683627/1000000000000","3106981348471/500000000000","6213004063379/1000000000000","6212077471699/1000000000000","155279540941/25000000000"]},{"r_107_200":"3109648860129/500000000000","r_113_200":"6225838406549/1000000000000","r_19_40":"6205772548113/1000000000000","r_1_2":"621151401707/100000000000","r_21_40":"6216907226769/1000000000000","r_23_40":"6228106719909/1000000000000","r_3_5":"623367601573/100000000000","r_49_100":"31046504511/5000000000","r_51_100":"6213681225587/1000000000000","r_9_20":"1549935997707/250000000000","sharp":"6193992932273/1000000000000","sharp_bins":["311323927369/50000000000","3112811453607/500000000000","155618994709/25000000000","6223924333577/1000000000000","6223117824013/1000000000000","6222280173253/1000000000000","6221474827287/1000000000000","1555175479637/250000000000","6219793483463/1000000000000","621890889147/100000000000","3109011698883/500000000000","3108518258857/500000000000","6216049747937/1000000000000","6215092078419/1000000000000","3107083093711/500000000000","3106635391733/500000000000"]},{"r_107_200":"1555339850497/250000000000","r_113_200":"1245578741833/200000000000","r_19_40":"1551960189791/250000000000","r_1_2":"48543594713/7812500000","r_21_40":"6218971512701/1000000000000","r_23_40":"6230158764303/1000000000000","r_3_5":"311785937859/50000000000","r_49_100":"6211367553829/1000000000000","r_51_100":"1553936697449/250000000000","r_9_20":"6201814389333/1000000000000","sharp":"774521492421/125000000000","sharp_bins":["6228538010099/1000000000000","15569209257/2500000000","1556705471191/250000000000","622598750923/100000000000","6225181870637/1000000000000","1244869031631/200000000000","6223540520571/1000000000000","311138404211/50000000000","248874429401/40000000000","3110488524329/500000000000","6220092404849/1000000000000","1243821365227/200000000000","6218121277649/1000000000000","1243432915671/200000000000","6216239396049/1000000000000","6215344432157/1000000000000"]},{"r_107_200":"1553235816131/250000000000","r_113_200":"3109776280091/500000000000","r_19_40":"1549886127221/250000000000","r_1_2":"6205337049081/1000000000000","r_21_40":"3105314156173/500000000000","r_23_40":"311087671819/50000000000","r_3_5":"3113682189367/500000000000","r_49_100":"6203052443679/1000000000000","r_51_100":"775928962877/125000000000","r_9_20":"619355877821/100000000000","sharp":"6187608272417/1000000000000","sharp_bins":["3110065198793/500000000000","6219271530613/1000000000000","248737628743/40000000000","621764089013/100000000000","6216812309719/1000000000000","6216011137987/1000000000000","1553810355051/250000000000","3107182850953/500000000000","6213484858477/1000000000000","6212636143003/1000000000000","48528542517/7812500000","194083699663/31250000000","124194525631/20000000000","1241761035083/200000000000","155197877059/25000000000","6207057114689/1000000000000"]},{"r_107_200":"621505901397/100000000000","r_113_200":"622166174477/100000000000","r_19_40":"3100832860829/500000000000","r_1_2":"6207455999457/1000000000000","r_21_40":"310637308949/50000000000","r_23_40":"6223859768087/1000000000000","r_3_5":"6229461362601/1000000000000","r_49_100":"775646537457/125000000000","r_51_100":"3104775292729/500000000000","r_9_20":"6195681794577/1000000000000","sharp":"3094920917199/500000000000","sharp_bins":["3111122074161/500000000000","1555346651217/250000000000","194392403051/31250000000","3109878976571/500000000000","1554732578439/250000000000","1243625975921/200000000000","194292520759/31250000000","6216485915843/1000000000000","3107803003337/500000000000","6214758002847/1000000000000","6213776629863/1000000000000","3106401395507/500000000000","3105925842741/500000000000","1552732830533/250000000000","6210041706551/1000000000000","248367357849/40000000000"]},{"r_107_200":"248686352251/40000000000","r_113_200":"6223754934621/1000000000000","r_19_40":"3101885571101/500000000000","r_1_2":"388097442631/62500000000","r_21_40":"6214848105051/1000000000000","r_23_40":"6225950099673/1000000000000","r_3_5":"389471397073/62500000000","r_49_100":"6207276317017/1000000000000","r_51_100":"621165356763/100000000000","r_9_20":"6197789106461/1000000000000","sharp":"774007357731/125000000000","sharp_bins":["3112170931437/500000000000","6223485643321/1000000000000","3111328521367/500000000000","6221858985461/1000000000000","6221032290489/1000000000000","1555058149659/250000000000","388716493253/62500000000","3109295058837/500000000000","3108855573721/500000000000","621686386133/100000000000","194246369357/31250000000","124298223977/20000000000","6213961101159/1000000000000","155326037203/25000000000","6212152359429/1000000000000","6211294817769/1000000000000"]},{"r_107_200":"6208584335423/1000000000000","r_113_200":"621522976669/100000000000","r_19_40":"619532935049/100000000000","r_1_2":"3100548311967/500000000000","r_21_40":"6206360712629/1000000000000","r_23_40":"155434419823/25000000000","r_3_5":"1555760121861/250000000000","r_49_100":"3099408888001/500000000000","r_51_100":"3101597341941/500000000000","r_9_20":"6189378628291/1000000000000","sharp":"3091676729939/500000000000","sharp_bins":["248630078303/40000000000","1242985455793/200000000000","1553533131107/250000000000","155332906787/25000000000","621252046017/100000000000","3105877479093/500000000000","3105455141533/500000000000","3105017324821/500000000000","6209194119581/1000000000000","6208244278729/1000000000000","1551820517179/250000000000","3103168492403/500000000000","3102710953581/500000000000","48472953783/7812500000","3101842060561/500000000000","96919385311/15625000000"]},{"r_107_200":"1242147960329/200000000000","r_113_200":"6217378569961/1000000000000","r_19_40":"774686161709/125000000000","r_1_2":"6203254494119/1000000000000","r_21_40":"1241703547797/200000000000","r_23_40":"6219523074891/1000000000000","r_3_5":"3112588638339/500000000000","r_49_100":"620097650849/100000000000","r_51_100":"6205352498707/1000000000000","r_9_20":"6191540125843/1000000000000","sharp":"3092813288673/500000000000","sharp_bins":["6217905687829/1000000000000","3108541068959/500000000000","3108144146789/500000000000","621547297633/100000000000","155366948321/25000000000","6213912966161/1000000000000","310653458063/50000000000","6212194491779/1000000000000","6211354688061/1000000000000","388150379119/62500000000","6209445066141/1000000000000","3104250508883/500000000000","3103793360161/500000000000","1551675854301/250000000000","775731213383/125000000000","6205006370173/1000000000000"]},{"r_107_200":"6212878824949/1000000000000","r_113_200":"6219510892439/1000000000000","r_19_40":"1549908241587/250000000000","r_1_2":"3102698008241/500000000000","r_21_40":"1242131668497/200000000000","r_23_40":"311082643431/50000000000","r_3_5":"6227297584459/1000000000000","r_49_100":"1240623784551/200000000000","r_51_100":"6207493932769/1000000000000","r_9_20":"1238737088591/200000000000","sharp":"6187882673647/1000000000000","sharp_bins":["194376340423/31250000000","777402559229/125000000000","6218427542621/1000000000000","1243522632853/200000000000","6216818892937/1000000000000","1243210893491/200000000000","1553802884319/250000000000","6214337836059/1000000000000","621349876447/100000000000","1242510272917/200000000000","6211591579027/1000000000000","3105324285727/500000000000","3104867530643/500000000000","3104426143447/500000000000","1551999710141/250000000000","6207155639853/1000000000000"]},{"r_107_200":"3102075779983/500000000000","r_113_200":"1552705387659/250000000000","r_19_40":"6191041243841/1000000000000","r_1_2":"6196783344031/1000000000000","r_21_40":"6202020617591/1000000000000","r_23_40":"6212927726827/1000000000000","r_3_5":"6218647797167/1000000000000","r_49_100":"1238902346877/200000000000","r_51_100":"309944256823/50000000000","r_9_20":"1546279329897/250000000000","sharp":"1544740446521/250000000000","sharp_bins":["6211302014177/1000000000000","776314106129/125000000000","1241941648397/200000000000","1552229564867/250000000000","6208157521007/1000000000000","6207341152881/1000000000000","1551617819643/250000000000","6205635947293/1000000000000","775589988377/125000000000","1550942610203/250000000000","3101416428883/500000000000","775240541967/125000000000","1550261686339/250000000000","620019771769/100000000000","154984607661/25000000000","774808643547/125000000000"]},{"r_107_200":"3103173920463/500000000000","r_113_200":"155325279177/25000000000","r_19_40":"247729640287/40000000000","r_1_2":"154974531363/25000000000","r_21_40":"1240843579929/200000000000","r_23_40":"6215115074603/1000000000000","r_3_5":"62208255259/10000000000","r_49_100":"6196710433921/1000000000000","r_51_100":"1550270744137/250000000000","r_9_20":"3093659219191/500000000000","sharp":"6181275917661/1000000000000","sharp_bins":["6213496840821/1000000000000","6212708608493/1000000000000","3105952466753/500000000000","3105557872523/500000000000","3105177785447/500000000000","310476999289/50000000000","1552167775287/250000000000","1241567304969/200000000000","3103460794109/500000000000","6205973327387/1000000000000","6205036808719/1000000000000","387758068731/62500000000","6203252066181/1000000000000","3101201666343/500000000000","6201589951511/1000000000000","1550168824181/250000000000"]},{"r_107_200":"6208527175561/1000000000000","r_113_200":"248607351933/40000000000","r_19_40":"3097712002113/500000000000","r_1_2":"6201162319217/1000000000000","r_21_40":"6206398258919/1000000000000","r_23_40":"3108642714061/500000000000","r_3_5":"194468320839/31250000000","r_49_100":"1239778463609/200000000000","r_51_100":"3101631968897/500000000000","r_9_20":"773687860373/125000000000","sharp":"6183572521753/1000000000000","sharp_bins":["6215674636627/1000000000000","3107443669867/500000000000","6214084599803/1000000000000","3106648104697/500000000000","3106268302547/500000000000","248468872309/40000000000","1552713479189/250000000000","3105010050433/500000000000","3104553135921/500000000000","310407961007/50000000000","6207223770711/1000000000000","6206316881353/1000000000000","6205440413153/1000000000000","6204591984221/1000000000000","1550944661313/250000000000","6202864503661/1000000000000"]},{"r_107_200":"3099822784663/500000000000","r_113_200":"1551584746533/250000000000","r_19_40":"6186637565827/1000000000000","r_1_2":"387019329567/62500000000","r_21_40":"619760856453/100000000000","r_23_40":"6208405972317/1000000000000","r_3_5":"6213977115653/1000000000000","r_49_100":"1547522070491/250000000000","r_51_100":"6194502965327/1000000000000","r_9_20":"618077669677/100000000000","sharp":"771803259589/125000000000","sharp_bins":["1241355697899/200000000000","1551496210729/250000000000","6205200980087/1000000000000","1240889141197/200000000000","3101827463637/500000000000","3101395662167/500000000000","6201961768109/1000000000000","1550269234577/250000000000","6200140107741/1000000000000","6199210485787/1000000000000","3099154010337/500000000000","3098718356979/500000000000","6196594332017/1000000000000","3097892757883/500000000000","6194909431899/1000000000000","1548505696159/250000000000"]},{"r_107_200":"6201883810637/1000000000000","r_113_200":"6208570571071/1000000000000","r_19_40":"1547219632157/250000000000","r_1_2":"1548637213529/250000000000","r_21_40":"6199847244529/1000000000000","r_23_40":"6210635548529/1000000000000","r_3_5":"1243239585071/200000000000","r_49_100":"6192328333283/1000000000000","r_51_100":"6196741969307/1000000000000","r_9_20":"6183018593059/1000000000000","sharp":"123535654959/20000000000","sharp_bins":["3104507786937/500000000000","3104111428713/500000000000","1551859952701/250000000000","775835640799/125000000000","3102947527909/500000000000","1551258116063/250000000000","1551050921969/250000000000","6203319858593/1000000000000","3101192113781/500000000000","6201455694363/1000000000000","6200554069833/1000000000000","3099841676111/500000000000","1549710325413/250000000000","1549508138983/250000000000","6197156831713/1000000000000","247850820461/40000000000"]},{"r_107_200":"6204104583629/1000000000000","r_113_200":"1242156929543/200000000000","r_19_40":"1547775552383/250000000000","r_1_2":"774596383769/125000000000","r_21_40":"1550517120809/250000000000","r_23_40":"6212847605663/1000000000000","r_3_5":"6218401217437/1000000000000","r_49_100":"6194551052151/1000000000000","r_51_100":"6198963577849/1000000000000","r_9_20":"77315541287/12500000000","sharp":"6179121364757/1000000000000","sharp_bins":["124224702047/20000000000","6210443318829/1000000000000","1552415273023/250000000000","6208907002583/1000000000000","6208117645049/1000000000000","3103628034267/500000000000","6206428077119/1000000000000","3102772626313/500000000000","3102305412351/500000000000","6203683384743/1000000000000","6202782607101/1000000000000","77523906083/12500000000","1550267694341/250000000000","6200262113867/1000000000000","6199386759763/1000000000000","6198500777711/1000000000000"]},{"r_107_200":"6195062840039/1000000000000","r_113_200":"3100881167653/500000000000","r_19_40":"3091063986499/500000000000","r_1_2":"6187758446769/1000000000000","r_21_40":"1238607970781/200000000000","r_23_40":"6203762866989/1000000000000","r_3_5":"1515925271/244140625","r_49_100":"6185549565487/1000000000000","r_51_100":"3094978992137/500000000000","r_9_20":"772038391979/125000000000","sharp":"3084893870407/500000000000","sharp_bins":["3101071294041/500000000000","1240273010971/200000000000","620061600409/100000000000","3099924056909/500000000000","1239798259139/200000000000","3099084034507/500000000000","6197311877047/1000000000000","1549096891569/250000000000","193608280239/31250000000","6194570315617/1000000000000","3096852996249/500000000000","6192870742851/1000000000000","6192067117781/1000000000000","247649116727/40000000000","6190347857249/1000000000000","1547374546007/250000000000"]},{"r_107_200":"3098672116539/500000000000","r_113_200":"6204037194021/1000000000000","r_19_40":"1546102872973/250000000000","r_1_2":"6190040882931/1000000000000","r_21_40":"3097660781357/500000000000","r_23_40":"6206036095699/1000000000000","r_3_5":"6211495035453/1000000000000","r_49_100":"1237566475713/200000000000","r_51_100":"3096119911063/500000000000","r_9_20":"3089295653673/500000000000","sharp":"154304707149/25000000000","sharp_bins":["6204423314257/1000000000000","775455826921/125000000000","6202898176099/1000000000000","6202130931339/1000000000000","3100637571203/500000000000","6200452716633/1000000000000","6199597433877/1000000000000","619867431589/100000000000","15494382063/2500000000","6196859037891/1000000000000","6195995331799/1000000000000","1548790111483/250000000000","1238871385449/200000000000","6193517954017/1000000000000","619263825509/100000000000","6191788676699/1000000000000"]},{"r_107_200":"6199607616529/1000000000000","r_113_200":"6206294001331/1000000000000","r_19_40":"386667324569/62500000000","r_1_2":"1238461083139/200000000000","r_21_40":"1239517058007/200000000000","r_23_40":"3104145629987/500000000000","r_3_5":"194179440427/31250000000","r_49_100":"773762165209/125000000000","r_51_100":"6194503726029/1000000000000","r_9_20":"1545214439813/250000000000","sharp":"6174570229659/1000000000000","sharp_bins":["6206685939109/1000000000000","6205910077951/1000000000000","6205162255077/1000000000000","3102197830423/500000000000","387721306531/62500000000","6202719284441/1000000000000","6201864915431/1000000000000","6200942993621/1000000000000","310001130753/50000000000","619912969841/100000000000","6198266617007/1000000000000","619743210441/100000000000","6196628703391/1000000000000","6195789967499/1000000000000","3097455320599/500000000000","6194061170207/1000000000000"]},{"r_107_200":"6201853201713/1000000000000","r_113_200":"3104266484519/500000000000","r_19_40":"6188925286273/1000000000000","r_1_2":"6194552255447/1000000000000","r_21_40":"6199831246939/1000000000000","r_23_40":"1242105714353/200000000000","r_3_5":"3107985648391/500000000000","r_49_100":"774043075613/125000000000","r_51_100":"6196749906641/1000000000000","r_9_20":"1545776675087/250000000000","sharp":"6176933786147/1000000000000","sharp_bins":["6208930674767/1000000000000","6208155654689/1000000000000","1551852113263/250000000000","6206642514313/1000000000000","193930899809/31250000000","387810499019/62500000000","6204114533521/1000000000000","6203193811231/1000000000000","6202274548931/1000000000000","6201382508809/1000000000000","6200520059681/1000000000000","1549921482439/250000000000","6198882657587/1000000000000","3099022084947/500000000000","1239433045349/200000000000","1239263175123/200000000000"]},{"r_107_200":"619272320049/100000000000","r_113_200":"3099645520999/500000000000","r_19_40":"1235972444399/200000000000","r_1_2":"1546363502049/250000000000","r_21_40":"3095343034183/500000000000","r_23_40":"1550336866431/250000000000","r_3_5":"6206713532433/1000000000000","r_49_100":"772903464329/125000000000","r_51_100":"3093825001133/500000000000","r_9_20":"3087041054173/500000000000","sharp":"1541878335859/250000000000","sharp_bins":["6199732910439/1000000000000","2479596461/400000000","6198244061213/1000000000000","3098697794851/500000000000","96821563129/15625000000","6195750760053/1000000000000","1548709595347/250000000000","1238785219987/200000000000","6193040608069/1000000000000","6192184400069/1000000000000","247654285653/40000000000","6190559424153/1000000000000","1547438759889/250000000000","3094441248421/500000000000","1237607998913/200000000000","309361450331/50000000000"]},{"r_107_200":"6195030413283/1000000000000","r_113_200":"620159249699/100000000000","r_19_40":"6182171156477/1000000000000","r_1_2":"3093881035301/500000000000","r_21_40":"193531052313/31250000000","r_23_40":"1550911759483/250000000000","r_3_5":"776125700801/125000000000","r_49_100":"1546384066157/250000000000","r_51_100":"3094978741713/500000000000","r_9_20":"1235278303511/200000000000","sharp":"6169939850039/1000000000000","sharp_bins":["6202039972701/1000000000000","6201298848813/1000000000000","310027617883/50000000000","123994098651/20000000000","6198890205741/1000000000000","3099030879961/500000000000","6197150577131/1000000000000","3025507527/488281250","1548838703379/250000000000","3097249626687/500000000000","6193672395233/1000000000000","3096437413353/500000000000","6192070556871/1000000000000","6191198416603/1000000000000","6190356056073/1000000000000","3094772471947/500000000000"]},{"r_107_200":"3098659637503/500000000000","r_113_200":"6203875553997/1000000000000","r_19_40":"3092230967859/500000000000","r_1_2":"6190051890071/1000000000000","r_21_40":"12390565913/2000000000","r_23_40":"775741025013/125000000000","r_3_5":"6211279263729/1000000000000","r_49_100":"1546956651183/250000000000","r_51_100":"387015418171/62500000000","r_9_20":"1544670717821/250000000000","sharp":"1234469482141/200000000000","sharp_bins":["3102164293987/500000000000","1240717620539/200000000000","775355277087/125000000000","620199584107/100000000000","3100590970687/500000000000","6200354334629/1000000000000","1239888870171/200000000000","6198534312537/1000000000000","6197650606379/1000000000000","6196795701331/1000000000000","3097984626399/500000000000","6195171843723/1000000000000","3097183849977/500000000000","6193495972257/1000000000000","387040860343/62500000000","1547960635747/250000000000"]},{"r_107_200":"6188022611463/1000000000000","r_113_200":"1238893319879/200000000000","r_19_40":"771903699461/125000000000","r_1_2":"3090384153151/500000000000","r_21_40":"1237193604889/200000000000","r_23_40":"1239315196211/200000000000","r_3_5":"6201852216593/1000000000000","r_49_100":"772316345073/125000000000","r_51_100":"6182906399151/1000000000000","r_9_20":"6169451648997/1000000000000","sharp":"616275558367/100000000000","sharp_bins":["6194960372021/1000000000000","1548557694397/250000000000","6193390129629/1000000000000","387036373259/62500000000","619177616629/100000000000","1547718002087/250000000000","386873240693/62500000000","6189095075557/1000000000000","3094123418693/500000000000","6187427649161/1000000000000","1237327258421/200000000000","6185864350491/1000000000000","773124934979/125000000000","247366582803/40000000000","6183359577599/1000000000000","772816292523/125000000000"]},{"r_107_200":"3095187461897/500000000000","r_113_200":"774601748133/125000000000","r_19_40":"6177583026677/1000000000000","r_1_2":"247324850229/40000000000","r_21_40":"6188320776277/1000000000000","r_23_40":"6198921245193/1000000000000","r_3_5":"6204190606971/1000000000000","r_49_100":"6180884240049/1000000000000","r_51_100":"6185259134901/1000000000000","r_9_20":"6171805520569/1000000000000","sharp":"6165227932431/1000000000000","sharp_bins":["6197313156123/1000000000000","1239316824693/200000000000","1239148906411/200000000000","3097468605167/500000000000","1238826434221/200000000000","6193229218749/1000000000000","1238466034781/200000000000","1547863575909/250000000000","6190606732199/1000000000000","3094893983689/500000000000","773624598197/125000000000","1547056211563/250000000000","618736040331/100000000000","773315708101/125000000000","6185720581929/1000000000000","6184891312421/1000000000000"]},{"r_107_200":"3096354155683/500000000000","r_113_200":"1549785598321/250000000000","r_19_40":"3089958867297/500000000000","r_1_2":"386590961941/62500000000","r_21_40":"77383182893/12500000000","r_23_40":"1240249504153/200000000000","r_3_5":"1241301999579/200000000000","r_49_100":"1236643787713/200000000000","r_51_100":"3093796511571/500000000000","r_9_20":"1543535192457/250000000000","sharp":"3083840377821/500000000000","sharp_bins":["1549911728611/250000000000","1239783689717/200000000000","619807991657/100000000000","6197273434839/1000000000000","3098234583539/500000000000","1239113484643/200000000000","3097334747261/500000000000","1548448633687/250000000000","3096473818481/500000000000","1548032326047/250000000000","12092457633/1953125000","3095283191379/500000000000","6189702377291/1000000000000","3094433910823/500000000000","6188062661871/1000000000000","1237446674759/200000000000"]},{"r_107_200":"6183166986523/1000000000000","r_113_200":"1237912177377/200000000000","r_19_40":"6170496168049/1000000000000","r_1_2":"617592995353/100000000000","r_21_40":"3090581941403/500000000000","r_23_40":"12093128347/1953125000","r_3_5":"6196840911023/1000000000000","r_49_100":"3086872968717/500000000000","r_51_100":"6178056900719/1000000000000","r_9_20":"1232937732889/200000000000","sharp":"6157911061853/1000000000000","sharp_bins":["3095043644993/500000000000","6189254963329/1000000000000","773556838003/125000000000","6187669859711/1000000000000","6186774431159/1000000000000","309294313521/50000000000","6185018614517/1000000000000","6184178802553/1000000000000","1236673622053/200000000000","1545645899009/250000000000","309091634819/50000000000","1236196994707/200000000000","6180158494361/1000000000000","617936008777/100000000000","617856529911/100000000000","3088853396661/500000000000"]},{"r_107_200":"6185566109963/1000000000000","r_113_200":"61919555369/10000000000","r_19_40":"6172895490061/1000000000000","r_1_2":"6178329498249/1000000000000","r_21_40":"1236712620199/200000000000","r_23_40":"3097037106869/500000000000","r_3_5":"619922727543/100000000000","r_49_100":"3088072831573/500000000000","r_51_100":"6180456327581/1000000000000","r_9_20":"3083544301819/500000000000","sharp":"6160430584923/1000000000000","sharp_bins":["6192487225829/1000000000000","9674462441/1562500000","3095428274041/500000000000","6190072414157/1000000000000","247567127887/40000000000","309414557039/50000000000","386714025073/62500000000","386661579413/62500000000","96652734689/15625000000","1236998140683/200000000000","3092119876363/500000000000","1236678485853/200000000000","6182566146169/1000000000000","3090883839193/500000000000","618097273341/100000000000","3090057176899/500000000000"]},{"r_107_200":"1543927948803/250000000000","r_113_200":"3090984488731/500000000000","r_19_40":"19259864059/3125000000","r_1_2":"3084258621311/500000000000","r_21_40":"3086895538907/500000000000","r_23_40":"6184120301063/1000000000000","r_3_5":"6189253520087/1000000000000","r_49_100":"6166368791207/1000000000000","r_51_100":"6170650980111/1000000000000","r_9_20":"1539338092507/250000000000","sharp":"6150385616699/1000000000000","sharp_bins":["6182516467451/1000000000000","77271546961/12500000000","6180956715417/1000000000000","3090034652593/500000000000","6179191914667/1000000000000","6178332846241/1000000000000","1235500243417/200000000000","308834921169/50000000000","617592133029/100000000000","771897171817/125000000000","6174358626231/1000000000000","1234708010497/200000000000","3086375005147/500000000000","3085994177569/500000000000","617113664347/100000000000","6170271706463/1000000000000"]},{"r_107_200":"1544544933991/250000000000","r_113_200":"1236886685603/200000000000","r_19_40":"3082811780769/500000000000","r_1_2":"6170985133569/1000000000000","r_21_40":"1544064643223/250000000000","r_23_40":"6186582493289/1000000000000","r_3_5":"1547927476041/250000000000","r_49_100":"308441829019/50000000000","r_51_100":"6173118779529/1000000000000","r_9_20":"76997748873/12500000000","sharp":"1230594940713/200000000000","sharp_bins":["6184986163419/1000000000000","6184194299831/1000000000000","6183427918919/1000000000000","1236508344001/200000000000","1236333084287/200000000000","6180807271507/1000000000000","308998816393/50000000000","772396747729/125000000000","6178397094361/1000000000000","386103318601/62500000000","6176834641041/1000000000000","3088008136321/500000000000","771903272617/125000000000","3087232119977/500000000000","1234722533237/200000000000","6172747878107/1000000000000"]},{"r_107_200":"3090313642701/500000000000","r_113_200":"247475096951/40000000000","r_19_40":"308403522577/50000000000","r_1_2":"385839546919/62500000000","r_21_40":"3089352855359/500000000000","r_23_40":"6189024219691/1000000000000","r_3_5":"61941458039/10000000000","r_49_100":"3085642066777/500000000000","r_51_100":"771945783769/125000000000","r_9_20":"1540566844817/250000000000","sharp":"384721424307/62500000000","sharp_bins":["6187435356233/1000000000000","3093322171733/500000000000","6185878628153/1000000000000","193281051347/31250000000","6184118439973/1000000000000","1545815303329/250000000000","3091215480807/500000000000","49453032571/8000000000","772606549931/125000000000","38625677333/6250000000","3089645109269/500000000000","1544618016617/250000000000","6177681938109/1000000000000","6176919725831/1000000000000","3088034151243/500000000000","308760183803/50000000000"]},{"r_107_200":"308529055547/50000000000","r_113_200":"6176675992771/1000000000000","r_19_40":"48110050247/7812500000","r_1_2":"6163406843727/1000000000000","r_21_40":"6168656106471/1000000000000","r_23_40":"3089440686071/500000000000","r_3_5":"3091988399601/500000000000","r_49_100":"308063997851/50000000000","r_51_100":"1541392454293/250000000000","r_9_20":"6152336853661/1000000000000","sharp":"6145306721329/1000000000000","sharp_bins":["6177275623977/1000000000000","1235304776669/200000000000","3087823454153/500000000000","6174781248143/1000000000000","6173932053427/1000000000000","3086554856779/500000000000","6172315071153/1000000000000","6171546722423/1000000000000","6170810189091/1000000000000","6170018673463/1000000000000","3084604340959/500000000000","6168427079071/1000000000000","6167676996911/1000000000000","6166852548549/1000000000000","246640840819/40000000000","308256162983/50000000000"]},{"r_107_200":"3086549784089/500000000000","r_113_200":"6179192021551/1000000000000","r_19_40":"6160603474013/1000000000000","r_1_2":"3082962510163/500000000000","r_21_40":"3085587049731/500000000000","r_23_40":"6181394901809/1000000000000","r_3_5":"386655302747/62500000000","r_49_100":"1540949469303/250000000000","r_51_100":"6168087762981/1000000000000","r_9_20":"769356750909/125000000000","sharp":"6147946474137/1000000000000","sharp_bins":["6179796688857/1000000000000","3089522789479/500000000000","3089084905229/500000000000","1544326308169/250000000000","3088228479847/500000000000","3087817656029/500000000000","6174841127467/1000000000000","123481459969/20000000000","3086668220869/500000000000","6172545129991/1000000000000","3085867679963/500000000000","6170953727761/1000000000000","385637709997/62500000000","1542344740783/250000000000","1233709492569/200000000000","3083825010781/500000000000"]},{"r_107_200":"6175596978929/1000000000000","r_113_200":"3090843466571/500000000000","r_19_40":"1540774923513/250000000000","r_1_2":"6168422270589/1000000000000","r_21_40":"6173671080549/1000000000000","r_23_40":"1545971826039/250000000000","r_3_5":"6188971740253/1000000000000","r_49_100":"6166294910183/1000000000000","r_51_100":"385661546743/62500000000","r_9_20":"384834402747/62500000000","sharp":"1230112913509/200000000000","sharp_bins":["6182296588831/1000000000000","6181546114691/1000000000000","6180671555127/1000000000000","3089904031541/500000000000","3089480358197/500000000000","6178139767193/1000000000000","6177346048293/1000000000000","6176578148623/1000000000000","617584157981/100000000000","6175050482323/1000000000000","3087120472209/500000000000","3086729647727/500000000000","3086354328159/500000000000","6171884323837/1000000000000","6171052864531/1000000000000","6170155754707/1000000000000"]},{"r_107_200":"6165351722873/1000000000000","r_113_200":"6171271457609/1000000000000","r_19_40":"6152909131869/1000000000000","r_1_2":"6158197086449/1000000000000","r_21_40":"6163417715373/1000000000000","r_23_40":"6173533168771/1000000000000","r_3_5":"3089302016837/500000000000","r_49_100":"6156089541691/1000000000000","r_51_100":"154007615397/25000000000","r_9_20":"614718653509/100000000000","sharp":"1535024663603/250000000000","sharp_bins":["38574634531/6250000000","3085539675037/500000000000","1234045054639/200000000000","771173289017/125000000000","3084286636817/500000000000","6167787724707/1000000000000","6167028511987/1000000000000","6166299929191/1000000000000","3082766764027/500000000000","308236629747/50000000000","1232791978801/200000000000","6163217458911/1000000000000","6162422766391/1000000000000","3080811436611/500000000000","3080367218313/500000000000","615987726763/100000000000"]},{"r_107_200":"1233584443437/200000000000","r_113_200":"6173840678427/1000000000000","r_19_40":"48089669657/7812500000","r_1_2":"6160767065201/1000000000000","r_21_40":"770748472129/125000000000","r_23_40":"6176099650861/1000000000000","r_3_5":"3090582643281/500000000000","r_49_100":"192458097213/31250000000","r_51_100":"1540718680537/250000000000","r_9_20":"1537438761259/250000000000","sharp":"3071395392099/500000000000","sharp_bins":["6174515492583/1000000000000","6173654496269/1000000000000","6172801491431/1000000000000","3085981725717/500000000000","49369208863/8000000000","771295752869/125000000000","6169607039787/1000000000000","6168878446981/1000000000000","3084056085913/500000000000","1233462294393/200000000000","3083269378691/500000000000","3082898028207/500000000000","96328145527/15625000000","6164201336359/1000000000000","1540828308451/250000000000","6162456137749/1000000000000"]},{"r_107_200":"6170470984627/1000000000000","r_113_200":"772048511723/125000000000","r_19_40":"6158024802911/1000000000000","r_1_2":"385207214999/62500000000","r_21_40":"6168536146509/1000000000000","r_23_40":"6178644318177/1000000000000","r_3_5":"6183704701259/1000000000000","r_49_100":"385075444779/62500000000","r_51_100":"6165423187367/1000000000000","r_9_20":"615230216499/100000000000","sharp":"6145460570311/1000000000000","sharp_bins":["1544266901999/250000000000","3088103896311/500000000000","308767793153/50000000000","12349037497/2000000000","1234741421179/200000000000","1543230623157/250000000000","3086081874197/500000000000","1542858789149/250000000000","6170669018029/1000000000000","6169868561831/1000000000000","1542273961453/250000000000","308417644649/50000000000","6167558113287/1000000000000","6166758065333/1000000000000","1541467577113/250000000000","3082506649419/500000000000"]},{"r_107_200":"6160009290807/1000000000000","r_113_200":"154144043711/25000000000","r_19_40":"1536904366243/250000000000","r_1_2":"6152865044827/1000000000000","r_21_40":"615798973663/100000000000","r_23_40":"1541987664507/250000000000","r_3_5":"1543269153543/250000000000","r_49_100":"61507960903/10000000000","r_51_100":"6154926564461/1000000000000","r_9_20":"6141911406581/1000000000000","sharp":"6134703667069/1000000000000","sharp_bins":["6166362205877/1000000000000","6165519559127/1000000000000","1232938235383/200000000000","1540971958789/250000000000","6163111915709/1000000000000","1540590553489/250000000000","616164209691/100000000000","6160898704537/1000000000000","3080053645311/500000000000","153983598461/25000000000","3079304844711/500000000000","3078921421123/500000000000","6157051371677/1000000000000","1539048540563/250000000000","6155346377727/1000000000000","6154529137421/1000000000000"]},{"r_107_200":"385164592481/62500000000","r_113_200":"3084192877587/500000000000","r_19_40":"3075119616611/500000000000","r_1_2":"6155488520439/1000000000000","r_21_40":"154015348741/25000000000","r_23_40":"3085286191729/500000000000","r_3_5":"385980808849/62500000000","r_49_100":"3076709444633/500000000000","r_51_100":"1539387620771/250000000000","r_9_20":"6144532985687/1000000000000","sharp":"1534362558951/250000000000","sharp_bins":["6168991422467/1000000000000","6168149836677/1000000000000","770915296379/125000000000","1541629930769/250000000000","6165744269831/1000000000000","6164994803319/1000000000000","6164274685463/1000000000000","6163531351053/1000000000000","3081370088947/500000000000","1232395364659/200000000000","1540310580931/250000000000","1540118833439/250000000000","6159683792189/1000000000000","123176536207/20000000000","3078989556387/500000000000","1539290424557/250000000000"]},{"r_107_200":"6165235234523/1000000000000","r_113_200":"6170987241801/1000000000000","r_19_40":"3076419401239/500000000000","r_1_2":"6158089687551/1000000000000","r_21_40":"6163215761031/1000000000000","r_23_40":"3086585788253/500000000000","r_3_5":"772285839143/125000000000","r_49_100":"3078009711141/500000000000","r_51_100":"308007602689/50000000000","r_9_20":"1536783118689/250000000000","sharp":"6140173747571/1000000000000","sharp_bins":["771449758639/125000000000","3085378773703/500000000000","385620687659/62500000000","6169129054237/1000000000000","1542088518663/250000000000","385475303283/62500000000","123337694893/20000000000","3083070739493/500000000000","3082675278377/500000000000","6164587211677/1000000000000","6163852475283/1000000000000","1232617071199/200000000000","616229375679/100000000000","6161437014539/1000000000000","6160589417121/1000000000000","6159771843441/1000000000000"]},{"r_107_200":"1230894100481/200000000000","r_113_200":"770018358521/125000000000","r_19_40":"6142201562247/1000000000000","r_1_2":"1229474283867/200000000000","r_21_40":"6152456266477/1000000000000","r_23_40":"1232449108521/200000000000","r_3_5":"1233487621683/200000000000","r_49_100":"6145378110273/1000000000000","r_51_100":"6149411702613/1000000000000","r_9_20":"6136482950083/1000000000000","sharp":"1225840278747/200000000000","sharp_bins":["3080329758059/500000000000","6159842043517/1000000000000","769881113097/125000000000","61582830181/10000000000","1539385796417/250000000000","6156832037411/1000000000000","1231221911897/200000000000","3077664055621/500000000000","615457453843/100000000000","1538462250107/250000000000","3076554050173/500000000000","1538081335191/250000000000","3075748544549/500000000000","6150659872711/1000000000000","245994087127/40000000000","6149006205603/1000000000000"]},{"r_107_200":"3078575274953/500000000000","r_113_200":"616282732139/100000000000","r_19_40":"6144878268313/1000000000000","r_1_2":"6150050372677/1000000000000","r_21_40":"6155136281009/1000000000000","r_23_40":"6164924274461/1000000000000","r_3_5":"6170111227099/1000000000000","r_49_100":"3074027942217/500000000000","r_51_100":"3076045628889/500000000000","r_9_20":"767394942113/125000000000","sharp":"1226400813527/200000000000","sharp_bins":["770418218903/125000000000","6162529186947/1000000000000","1540434184269/250000000000","616097131487/100000000000","6160231719301/1000000000000","3079760287667/500000000000","6158798097167/1000000000000","3079008446497/500000000000","6157263324647/1000000000000","3078268773521/500000000000","1538949105141/250000000000","3077506800189/500000000000","1230837095427/200000000000","1538337089231/250000000000","6152540501443/1000000000000","6151694504191/1000000000000"]},{"r_107_200":"6159807425663/1000000000000","r_113_200":"6165484512121/1000000000000","r_19_40":"3073766022847/500000000000","r_1_2":"3076353141741/500000000000","r_21_40":"6157793156907/1000000000000","r_23_40":"6167579727983/1000000000000","r_3_5":"1543190261019/250000000000","r_49_100":"246028426487/40000000000","r_51_100":"615474772961/100000000000","r_9_20":"6141813304383/1000000000000","sharp":"6134782943563/1000000000000","sharp_bins":["308300433513/50000000000","3082596509199/500000000000","6164401263103/1000000000000","6163636312657/1000000000000","6162896962901/1000000000000","3081092916903/500000000000","1540365841579/250000000000","6160682416173/1000000000000","1539982215997/250000000000","6159202860261/1000000000000","769807690141/125000000000","3078839326731/500000000000","6156850671001/1000000000000","6156013659897/1000000000000","384700353643/62500000000","6154359650783/1000000000000"]},{"r_107_200":"6148813229799/1000000000000","r_113_200":"769302633307/125000000000","r_19_40":"6136633412773/1000000000000","r_1_2":"307088253329/50000000000","r_21_40":"6146812528543/1000000000000","r_23_40":"6156421171637/1000000000000","r_3_5":"3080844540271/500000000000","r_49_100":"6139799808199/1000000000000","r_51_100":"6143785517917/1000000000000","r_9_20":"7663671687/1250000000","sharp":"24494339697/4000000000","sharp_bins":["3077417070439/500000000000","6154051703447/1000000000000","6153296239789/1000000000000","3076283309321/500000000000","6151864930803/1000000000000","123023225681/20000000000","6150390233759/1000000000000","1229929370943/200000000000","1229786107941/200000000000","6148213698553/1000000000000","6147440218159/1000000000000","3073319481331/500000000000","3072906247091/500000000000","48007931647/7812500000","6144199267863/1000000000000","3071675520519/500000000000"]},{"r_107_200":"6151550925603/1000000000000","r_113_200":"6157159696909/1000000000000","r_19_40":"6139367025233/1000000000000","r_1_2":"3072250609479/500000000000","r_21_40":"3074775032467/500000000000","r_23_40":"6159158698009/1000000000000","r_3_5":"6164420735879/1000000000000","r_49_100":"6142534582347/1000000000000","r_51_100":"1229304485943/200000000000","r_9_20":"6133670679933/1000000000000","sharp":"153161136051/25000000000","sharp_bins":["6157579204009/1000000000000","3078398723381/500000000000","6156042441977/1000000000000","6155313055347/1000000000000","6154611372853/1000000000000","6153907677413/1000000000000","6153136870397/1000000000000","6152393498447/1000000000000","6151676950483/1000000000000","6150959808297/1000000000000","6150186273353/1000000000000","6149385055859/1000000000000","6148558688351/1000000000000","3073880646289/500000000000","6146945178597/1000000000000","245843877303/40000000000"]},{"r_107_200":"1538566170647/250000000000","r_113_200":"3079937146751/500000000000","r_19_40":"6142076949037/1000000000000","r_1_2":"768401695751/125000000000","r_21_40":"6152263696821/1000000000000","r_23_40":"6161872170723/1000000000000","r_3_5":"6167128314453/1000000000000","r_49_100":"6145245598921/1000000000000","r_51_100":"3074617746987/500000000000","r_9_20":"1534095108227/250000000000","sharp":"3064640695951/500000000000","sharp_bins":["6160300175437/1000000000000","1539879775991/250000000000","1539691141301/250000000000","6158035421877/1000000000000","1539333438783/250000000000","6156630022009/1000000000000","3077929734023/500000000000","3077558057339/500000000000","6154399347019/1000000000000","6153681917767/1000000000000","6152908341187/1000000000000","1538026793593/250000000000","6151280920531/1000000000000","6150483386903/1000000000000","614966715673/100000000000","6148818906039/1000000000000"]},{"r_107_200":"6142953891709/1000000000000","r_113_200":"384286216199/62500000000","r_19_40":"6130939515309/1000000000000","r_1_2":"3068020919183/500000000000","r_21_40":"122820314079/20000000000","r_23_40":"6150480608107/1000000000000","r_3_5":"6155745245993/1000000000000","r_49_100":"6134043826641/1000000000000","r_51_100":"6138031384521/1000000000000","r_9_20":"6125250356027/1000000000000","sharp":"3058927199877/500000000000","sharp_bins":["3074445638567/500000000000","1537036653489/250000000000","6147427530157/1000000000000","3073367891631/500000000000","1536512223719/250000000000","30726443307/5000000000","6144555874533/1000000000000","6143849282073/1000000000000","3071577310433/500000000000","1228478195447/200000000000","6141614909947/1000000000000","6140799245001/1000000000000","3070006652751/500000000000","767403207707/125000000000","1534597990147/250000000000","6137540630073/1000000000000"]},{"r_107_200":"3072875764583/500000000000","r_113_200":"768922258881/125000000000","r_19_40":"6133731883961/1000000000000","r_1_2":"6138836984699/1000000000000","r_21_40":"3071906388237/500000000000","r_23_40":"3076639368601/500000000000","r_3_5":"615853767829/100000000000","r_49_100":"6136837772713/1000000000000","r_51_100":"6140827516999/1000000000000","r_9_20":"612804237497/100000000000","sharp":"6120774571957/1000000000000","sharp_bins":["6151696977339/1000000000000","1537738190911/250000000000","307511695407/50000000000","307477108183/50000000000","9607586231/1562500000","1537023798201/250000000000","6147362411503/1000000000000","6146655588499/1000000000000","307298028027/50000000000","3072598432061/500000000000","6144420753069/1000000000000","1228721037933/200000000000","614281910157/100000000000","245681249133/40000000000","153529937263/25000000000","6140346136871/1000000000000"]},{"r_107_200":"6148524427671/1000000000000","r_113_200":"769268980921/125000000000","r_19_40":"153412494339/25000000000","r_1_2":"3070803766403/500000000000","r_21_40":"6146585147167/1000000000000","r_23_40":"3078026003477/500000000000","r_3_5":"192540788313/31250000000","r_49_100":"6139607167623/1000000000000","r_51_100":"3071799503593/500000000000","r_9_20":"6130810027559/1000000000000","sharp":"6123669375861/1000000000000","sharp_bins":["6154477779879/1000000000000","6153734022709/1000000000000","123060308083/20000000000","6152323672339/1000000000000","6151636620127/1000000000000","6150876873161/1000000000000","6150144108733/1000000000000","1229887413651/200000000000","6148741687693/1000000000000","3073988975611/500000000000","768400226169/125000000000","6146386359993/1000000000000","6145600137607/1000000000000","614481205017/100000000000","3071989145029/500000000000","6143126928049/1000000000000"]},{"r_107_200":"1537818225921/250000000000","r_113_200":"6156901105421/1000000000000","r_19_40":"1534810874603/250000000000","r_1_2":"6144353797981/1000000000000","r_21_40":"3074666566091/500000000000","r_23_40":"6158800734851/1000000000000","r_3_5":"616404820697/100000000000","r_49_100":"1535588081569/250000000000","r_51_100":"384146635671/62500000000","r_9_20":"3066776813567/500000000000","sharp":"1531634782787/250000000000","sharp_bins":["1539308500609/250000000000","1231298141753/200000000000","3077886167861/500000000000","1538770156687/250000000000","3077196754547/500000000000","6153634019737/1000000000000","3076450641697/500000000000","6152194038401/1000000000000","6151498319273/1000000000000","1537683638843/250000000000","1537489598881/250000000000","3074571536301/500000000000","6148356730111/1000000000000","6147568443563/1000000000000","6146734675449/1000000000000","6145883319729/1000000000000"]},{"r_107_200":"6139834997341/1000000000000","r_113_200":"6145482346491/1000000000000","r_19_40":"3063962733261/500000000000","r_1_2":"6133046073773/1000000000000","r_21_40":"3068953773521/500000000000","r_23_40":"6147280353063/1000000000000","r_3_5":"6152455780823/1000000000000","r_49_100":"6131016900747/1000000000000","r_51_100":"766868730173/125000000000","r_9_20":"6122272493429/1000000000000","sharp":"3057446040257/500000000000","sharp_bins":["3072848606093/500000000000","3072494597297/500000000000","6144307854171/1000000000000","122872710889/20000000000","6142886763509/1000000000000","1228432990299/200000000000","1535367084151/250000000000","3070396781001/500000000000","6140040246621/1000000000000","1227857490453/200000000000","1534620791887/250000000000","6137707997881/1000000000000","3068473756979/500000000000","6136124540609/1000000000000","1533823502919/250000000000","1226895430843/200000000000"]},{"r_107_200":"6142668879147/1000000000000","r_113_200":"6148317148957/1000000000000","r_19_40":"6130753494227/1000000000000","r_1_2":"1227175340639/200000000000","r_21_40":"6140740794891/1000000000000","r_23_40":"1537528818181/250000000000","r_3_5":"6155285589089/1000000000000","r_49_100":"6133846541657/1000000000000","r_51_100":"6137781983909/1000000000000","r_9_20":"6125100020749/1000000000000","sharp":"3058924059569/500000000000","sharp_bins":["3074269849377/500000000000","6147831907989/1000000000000","24588602293/4000000000","6146478158031/1000000000000","1229145923247/200000000000","122900156307/20000000000","3072155490531/500000000000","1228727159429/200000000000","383930152443/62500000000","6142129540973/1000000000000","3070662683207/500000000000","6140550062181/1000000000000","6139789273353/1000000000000","153474156949/25000000000","6138135690289/1000000000000","6137318604623/1000000000000"]},{"r_107_200":"6145477520033/1000000000000","r_113_200":"6151126613017/1000000000000","r_19_40":"383347284153/62500000000","r_1_2":"153467055959/25000000000","r_21_40":"61435488397/10000000000","r_23_40":"192278900827/31250000000","r_3_5":"6158090001989/1000000000000","r_49_100":"153416278359/25000000000","r_51_100":"6140588984483/1000000000000","r_9_20":"3063951343521/500000000000","sharp":"3060389143707/500000000000","sharp_bins":["6151356780969/1000000000000","6150649225501/1000000000000","1537491976623/250000000000","3074647698359/500000000000","24017762123/3906250000","3073912662399/500000000000","6147128283911/1000000000000","1229290540971/200000000000","6145699316593/1000000000000","3072473163893/500000000000","1228828455123/200000000000","1228673370163/200000000000","6142605772471/1000000000000","6141782769157/1000000000000","3070476068733/500000000000","6140134839729/1000000000000"]},{"r_107_200":"6133795965269/1000000000000","r_113_200":"6139343722657/1000000000000","r_19_40":"3060974867103/500000000000","r_1_2":"3063535424443/500000000000","r_21_40":"1532961665731/250000000000","r_23_40":"6141157719733/1000000000000","r_3_5":"6146256347989/1000000000000","r_49_100":"6125061571033/1000000000000","r_51_100":"6128947737459/1000000000000","r_9_20":"3058185608047/500000000000","sharp":"6108876523077/1000000000000","sharp_bins":["1534893410643/250000000000","6138903162101/1000000000000","6138243474103/1000000000000","383594143551/62500000000","306839783221/50000000000","95876715301/15625000000","613545350877/100000000000","1533677776673/250000000000","3066989924141/500000000000","191662103237/31250000000","6132423457871/1000000000000","6131687857231/1000000000000","613087702391/100000000000","3065033180533/500000000000","3064630852647/500000000000","3064241942581/500000000000"]},{"r_107_200":"191771648489/31250000000","r_113_200":"3071121070383/500000000000","r_19_40":"6124840102287/1000000000000","r_1_2":"6129963851799/1000000000000","r_21_40":"122694857989/20000000000","r_23_40":"3072028111117/500000000000","r_3_5":"768643794557/125000000000","r_49_100":"245118137407/40000000000","r_51_100":"1226368490891/200000000000","r_9_20":"3059630279873/500000000000","sharp":"6111895806353/1000000000000","sharp_bins":["6142479746251/1000000000000","9826894817/1600000000","1535287361893/250000000000","1535103124159/250000000000","6139701865779/1000000000000","6139015755167/1000000000000","49106872219/8000000000","1227523315169/200000000000","6136885149231/1000000000000","6136092706617/1000000000000","306766436091/50000000000","1533648184507/250000000000","613378187387/100000000000","613297110361/100000000000","6132166218473/1000000000000","383211744959/62500000000"]},{"r_107_200":"3069781723073/500000000000","r_113_200":"768139295507/125000000000","r_19_40":"306385232499/50000000000","r_1_2":"6132830914401/1000000000000","r_21_40":"1534403270491/250000000000","r_23_40":"6146928502101/1000000000000","r_3_5":"769002263501/125000000000","r_49_100":"6130819406431/1000000000000","r_51_100":"6134711181737/1000000000000","r_9_20":"1224424840401/200000000000","sharp":"305744418217/50000000000","sharp_bins":["6145359588547/1000000000000","6144689107717/1000000000000","6144029180503/1000000000000","3071646232623/500000000000","6142581846883/1000000000000","3070947761739/500000000000","6141238352657/1000000000000","3070247932011/500000000000","3069882141231/500000000000","1534742988507/250000000000","6138207843989/1000000000000","6137471492681/1000000000000","3068330305841/500000000000","3067924874399/500000000000","306752232511/50000000000","6134265889931/1000000000000"]},{"r_107_200":"3063790890783/500000000000","r_113_200":"6133076213221/1000000000000","r_19_40":"6115841895321/1000000000000","r_1_2":"6120912607161/1000000000000","r_21_40":"153141184609/25000000000","r_23_40":"766863593863/125000000000","r_3_5":"6139858371627/1000000000000","r_49_100":"6118949382071/1000000000000","r_51_100":"3061407785123/500000000000","r_9_20":"6110313934821/1000000000000","sharp":"6102639337501/1000000000000","sharp_bins":["1533330651641/250000000000","3066336752329/500000000000","1532987077041/250000000000","766406143011/125000000000","6130574475469/1000000000000","1225985900001/200000000000","1532300983047/250000000000","1532123109287/250000000000","6127712081289/1000000000000","6126960017341/1000000000000","3063117918957/500000000000","3062724701151/500000000000","6124657861557/1000000000000","3061932983893/500000000000","3061549889387/500000000000","1224456833337/200000000000"]},{"r_107_200":"6130543751749/1000000000000","r_113_200":"6136040267563/1000000000000","r_19_40":"1223759323341/200000000000","r_1_2":"6123870325049/1000000000000","r_21_40":"1532152168691/250000000000","r_23_40":"3068936424963/500000000000","r_3_5":"614281898987/100000000000","r_49_100":"1530476412371/250000000000","r_51_100":"1531443716999/250000000000","r_9_20":"3056633631619/500000000000","sharp":"1526431104389/250000000000","sharp_bins":["3068147171231/500000000000","6135645105447/1000000000000","6134920118703/1000000000000","3067110471389/500000000000","613354603859/100000000000","6132900595629/1000000000000","3066087469197/500000000000","3065731609579/500000000000","6130682953189/1000000000000","383120671339/62500000000","6129206173591/1000000000000","95756556701/15625000000","1225525586739/200000000000","6126835804843/1000000000000","6126069134153/1000000000000","382828328343/62500000000"]},{"r_107_200":"6133478743277/1000000000000","r_113_200":"6138977236279/1000000000000","r_19_40":"6121724638691/1000000000000","r_1_2":"3063400610163/500000000000","r_21_40":"3065771512811/500000000000","r_23_40":"6140809835191/1000000000000","r_3_5":"1536438113263/250000000000","r_49_100":"3062417572043/500000000000","r_51_100":"6128707294131/1000000000000","r_9_20":"3058097007403/500000000000","sharp":"152719546999/25000000000","sharp_bins":["1534809731389/250000000000","613858956423/100000000000","6137864796503/1000000000000","1534291404901/250000000000","1534122623101/250000000000","6135844596111/1000000000000","306755943093/50000000000","3067203465917/500000000000","24534507071/4000000000","1533218605471/250000000000","6132149481129/1000000000000","1226272568309/200000000000","3065285503413/500000000000","3064889329317/500000000000","3064505761963/500000000000","3064097695729/500000000000"]},{"r_107_200":"6121192328311/1000000000000","r_113_200":"6126674260727/1000000000000","r_19_40":"3054789691853/500000000000","r_1_2":"6114607773977/1000000000000","r_21_40":"611931299491/100000000000","r_23_40":"1225698256703/200000000000","r_3_5":"95831966963/15625000000","r_49_100":"6112670516297/1000000000000","r_51_100":"1529135686627/250000000000","r_9_20":"6104094309163/1000000000000","sharp":"762032336937/125000000000","sharp_bins":["6126919954583/1000000000000","6126207103807/1000000000000","3062759956479/500000000000","3062428404183/500000000000","3062111483157/500000000000","1530878247823/250000000000","6122819505851/1000000000000","3061025887673/500000000000","6121311938063/1000000000000","6120599623987/1000000000000","6119835929321/1000000000000","1529765731791/250000000000","12236567577/2000000000","3058764891139/500000000000","6116741005647/1000000000000","122319006313/20000000000"]},{"r_107_200":"6124221829251/1000000000000","r_113_200":"153242651293/25000000000","r_19_40":"6112600671723/1000000000000","r_1_2":"305881618529/50000000000","r_21_40":"6122341433963/1000000000000","r_23_40":"6131523289561/1000000000000","r_3_5":"6136275663281/1000000000000","r_49_100":"382230842067/62500000000","r_51_100":"3059784375107/500000000000","r_9_20":"1221422777999/200000000000","sharp":"1524852933891/250000000000","sharp_bins":["3064979771457/500000000000","383077930097/62500000000","1532139915393/250000000000","245115852297/40000000000","612726198699/100000000000","3063275943939/500000000000","3062929065349/500000000000","76563630923/12500000000","1224870095173/200000000000","6123637763903/1000000000000","3061436944811/500000000000","1530525171913/250000000000","612132130427/100000000000","6120566810681/1000000000000","47810763077/7812500000","3059493275079/500000000000"]},{"r_107_200":"6127223427521/1000000000000","r_113_200":"6132709830497/1000000000000","r_19_40":"6115594345007/1000000000000","r_1_2":"765078653279/125000000000","r_21_40":"6125342012283/1000000000000","r_23_40":"3067263626823/500000000000","r_3_5":"11990776073/1953125000","r_49_100":"382418046271/62500000000","r_51_100":"3061283482303/500000000000","r_9_20":"6110105981833/1000000000000","sharp":"1220507245887/200000000000","sharp_bins":["6132971050423/1000000000000","3066129293853/500000000000","3065785674707/500000000000","6130907758193/1000000000000","3065136486723/500000000000","6129562762683/1000000000000","245154749891/40000000000","1225620235197/200000000000","3063680515469/500000000000","1225329587291/200000000000","6125883897041/1000000000000","6125110510209/1000000000000","612433089771/100000000000","3061787967127/500000000000","6122786454351/1000000000000","1224398982983/200000000000"]},{"r_107_200":"611462418933/100000000000","r_113_200":"382508472369/62500000000","r_19_40":"6103139203011/1000000000000","r_1_2":"1527037836891/250000000000","r_21_40":"1222556541681/200000000000","r_23_40":"6121849867719/1000000000000","r_3_5":"76580855377/12500000000","r_49_100":"6106229063921/1000000000000","r_51_100":"6110066523837/1000000000000","r_9_20":"6097684603371/1000000000000","sharp":"3044868658297/500000000000","sharp_bins":["6120276770027/1000000000000","3059801024789/500000000000","3059475421149/500000000000","764791072899/125000000000","6117632354931/1000000000000","1223391024283/200000000000","1529050110181/250000000000","1528868315583/250000000000","6114773243969/1000000000000","6114030504359/1000000000000","382079724163/62500000000","3056254499123/500000000000","611176822289/100000000000","1222200938107/200000000000","6110227331429/1000000000000","19092110193/3125000000"]},{"r_107_200":"191178863599/31250000000","r_113_200":"765404659249/125000000000","r_19_40":"6106229481889/1000000000000","r_1_2":"6111245072107/1000000000000","r_21_40":"382242551317/62500000000","r_23_40":"6124952446997/1000000000000","r_3_5":"1532392429021/250000000000","r_49_100":"3054660519281/500000000000","r_51_100":"1222632361831/200000000000","r_9_20":"3050386476453/500000000000","sharp":"3046480261779/500000000000","sharp_bins":["6123386968521/1000000000000","3061356098901/500000000000","3061030361593/500000000000","6121437970831/1000000000000","6120741592463/1000000000000","244802561921/40000000000","1223861884151/200000000000","1529645516181/250000000000","6117881634851/1000000000000","6117138652961/1000000000000","6116383491573/1000000000000","244624665813/40000000000","6114875371823/1000000000000","3057055697311/500000000000","6113333591923/1000000000000","1222516166583/200000000000"]},{"r_107_200":"6120794215507/1000000000000","r_113_200":"1225262002727/200000000000","r_19_40":"3054645595889/500000000000","r_1_2":"3057155049793/500000000000","r_21_40":"6118950112309/1000000000000","r_23_40":"6128026015853/1000000000000","r_3_5":"3066320967687/500000000000","r_49_100":"6112384368659/1000000000000","r_51_100":"6116228347621/1000000000000","r_9_20":"152595821543/25000000000","sharp":"6096154218083/1000000000000","sharp_bins":["6126468117407/1000000000000","6125793307209/1000000000000","3062570788847/500000000000","3062259173047/500000000000","122476436601/20000000000","1530785997067/250000000000","765298678287/125000000000","306083095309/50000000000","612096108007/100000000000","3060108935287/500000000000","6119462480571/1000000000000","1223739078389/200000000000","6117953637653/1000000000000","6117189233037/1000000000000","1223282200911/200000000000","3057828787979/500000000000"]},{"r_107_200":"244316256987/40000000000","r_113_200":"3056686405451/500000000000","r_19_40":"762064208261/125000000000","r_1_2":"305076172403/50000000000","r_21_40":"6106085264119/1000000000000","r_23_40":"6115064041307/1000000000000","r_3_5":"1529886324187/250000000000","r_49_100":"762448252719/125000000000","r_51_100":"610338910067/100000000000","r_9_20":"3045549549359/500000000000","sharp":"6083033003991/1000000000000","sharp_bins":["6113489363863/1000000000000","6112850410411/1000000000000","6112240172787/1000000000000","3055777929857/500000000000","3055446559519/500000000000","6110151900899/1000000000000","763679725149/125000000000","763593811957/125000000000","610802703389/100000000000","1526822409351/250000000000","6106536081591/1000000000000","6105808868027/1000000000000","6105069004723/1000000000000","1220861101517/200000000000","3051783444839/500000000000","1525713186507/250000000000"]},{"r_107_200":"6111078127273/1000000000000","r_113_200":"244661887731/40000000000","r_19_40":"3049837732531/500000000000","r_1_2":"610468874479/100000000000","r_21_40":"1221851093089/200000000000","r_23_40":"1529559870909/250000000000","r_3_5":"612272039121/100000000000","r_49_100":"6102749652023/1000000000000","r_51_100":"1221311259321/200000000000","r_9_20":"1523564673109/250000000000","sharp":"6086328891067/1000000000000","sharp_bins":["611667246311/100000000000","3058016610397/500000000000","1528855617783/250000000000","244589519623/40000000000","6114074908089/1000000000000","6113333719229/1000000000000","1528154855233/250000000000","381995730387/62500000000","1527801981809/250000000000","763808780617/125000000000","6109716413847/1000000000000","6108988687137/1000000000000","3054124150649/500000000000","6107484346207/1000000000000","6106745028527/1000000000000","6106029941009/1000000000000"]},{"r_107_200":"3057109981003/500000000000","r_113_200":"6119691592933/1000000000000","r_19_40":"3051403849993/500000000000","r_1_2":"6107824348029/1000000000000","r_21_40":"1528098961127/250000000000","r_23_40":"95646639181/15625000000","r_3_5":"6125865404359/1000000000000","r_49_100":"763235455147/125000000000","r_51_100":"1221938749337/200000000000","r_9_20":"6097388853207/1000000000000","sharp":"6089594258707/1000000000000","sharp_bins":["6119825504453/1000000000000","6119185985693/1000000000000","3059287368979/500000000000","3058945051151/500000000000","764653336451/125000000000","6116485543889/1000000000000","6115771060519/1000000000000","611508291179/100000000000","3057179435237/500000000000","122272418349/20000000000","6112866826529/1000000000000","6112138603921/1000000000000","305569885663/50000000000","6110633317907/1000000000000","6109893320053/1000000000000","3054588655111/500000000000"]},{"r_107_200":"1220207353169/200000000000","r_113_200":"1221286891691/200000000000","r_19_40":"47575912307/7812500000","r_1_2":"6094707779841/1000000000000","r_21_40":"47650275503/7812500000","r_23_40":"6108126250509/1000000000000","r_3_5":"611247217073/100000000000","r_49_100":"60927581651/10000000000","r_51_100":"6096547126809/1000000000000","r_9_20":"1521077766557/250000000000","sharp":"121522389221/20000000000","sharp_bins":["244261964107/40000000000","6105951314413/1000000000000","6105277091417/1000000000000","1220925418027/200000000000","6103899735873/1000000000000","6103199122527/1000000000000","190703904181/31250000000","3050909574911/500000000000","1525274658421/250000000000","1525089645261/250000000000","6099645136871/1000000000000","1524731910121/250000000000","30490891781/5000000000","1524363253387/250000000000","6096752047097/1000000000000","3048004729199/500000000000"]},{"r_107_200":"6104283110747/1000000000000","r_113_200":"381855253597/62500000000","r_19_40":"6092952590043/1000000000000","r_1_2":"6097947250151/1000000000000","r_21_40":"1525619985177/250000000000","r_23_40":"1527844236999/250000000000","r_3_5":"3057861736447/500000000000","r_49_100":"609599603569/100000000000","r_51_100":"3049894345931/500000000000","r_9_20":"3043772311067/500000000000","sharp":"1215898153983/200000000000","sharp_bins":["6109807496661/1000000000000","763651146713/125000000000","6108534774451/1000000000000","610788440873/100000000000","24428628223/4000000000","3053228109463/500000000000","61057815793/10000000000","3052537725453/500000000000","610435460851/100000000000","1220722851809/200000000000","3051450141371/500000000000","244087287713/40000000000","381339526999/62500000000","6100706375587/1000000000000","6100004454703/1000000000000","243970443349/40000000000"]},{"r_107_200":"190859329503/31250000000","r_113_200":"6112902625189/1000000000000","r_19_40":"3048078901899/500000000000","r_1_2":"152528899699/25000000000","r_21_40":"3052846876321/500000000000","r_23_40":"6114596577699/1000000000000","r_3_5":"3059471818727/500000000000","r_49_100":"3049601613053/500000000000","r_51_100":"305149973517/50000000000","r_9_20":"243629908377/40000000000","sharp":"6082830508811/1000000000000","sharp_bins":["6113034783013/1000000000000","1528108984829/250000000000","6111761376103/1000000000000","6111110659531/1000000000000","6110383319707/1000000000000","6109682272917/1000000000000","1221801439517/200000000000","3054150369857/500000000000","6107579586217/1000000000000","763354869417/125000000000","6106124464079/1000000000000","95396965603/15625000000","3052327789399/500000000000","6103928828151/1000000000000","6103225974251/1000000000000","6102481841749/1000000000000"]},{"r_107_200":"3046968192663/500000000000","r_113_200":"6099252666039/1000000000000","r_19_40":"3041370536411/500000000000","r_1_2":"243508442587/40000000000","r_21_40":"6092224406291/1000000000000","r_23_40":"1220204065921/200000000000","r_3_5":"3052621050139/500000000000","r_49_100":"1217153601591/200000000000","r_51_100":"6089535384923/1000000000000","r_9_20":"759666432169/125000000000","sharp":"6069010531451/1000000000000","sharp_bins":["762431916429/125000000000","1524697344847/250000000000","1219630073847/200000000000","3048718634503/500000000000","6096750537833/1000000000000","6096089857133/1000000000000","6095400156393/1000000000000","1523673968251/250000000000","6093969782721/1000000000000","190414692749/31250000000","761571733877/125000000000","48734712389/8000000000","3045563544641/500000000000","6090440098879/1000000000000","1522430376093/250000000000","1217791122459/200000000000"]},{"r_107_200":"3048630150377/500000000000","r_113_200":"762822559679/125000000000","r_19_40":"6086053510107/1000000000000","r_1_2":"304551367211/50000000000","r_21_40":"6095546053693/1000000000000","r_23_40":"3052174427653/500000000000","r_3_5":"6108572115201/1000000000000","r_49_100":"3044541310851/500000000000","r_51_100":"190401683563/31250000000","r_9_20":"6080641679047/1000000000000","sharp":"6072459986219/1000000000000","sharp_bins":["3051395756691/500000000000","6102125384879/1000000000000","6101485995881/1000000000000","6100772865143/1000000000000","1220017176347/200000000000","1219884944907/200000000000","3049367319889/500000000000","6098029991461/1000000000000","6097303578709/1000000000000","6096603409149/1000000000000","1219181290831/200000000000","6095171132597/1000000000000","6094458441737/1000000000000","6093770481363/1000000000000","3046525512547/500000000000","304614224537/50000000000"]},{"r_107_200":"3050276107493/500000000000","r_113_200":"6105876162281/1000000000000","r_19_40":"190291695799/31250000000","r_1_2":"6094311808047/1000000000000","r_21_40":"1219767150261/200000000000","r_23_40":"1526911304961/250000000000","r_3_5":"6111869892639/1000000000000","r_49_100":"3046182736477/500000000000","r_51_100":"1524035123043/250000000000","r_9_20":"6083920351859/1000000000000","sharp":"1215175355141/200000000000","sharp_bins":["6106095494421/1000000000000","48843433613/8000000000","1526197361829/250000000000","3052038148993/500000000000","1525847268969/250000000000","6102727457363/1000000000000","1220407400723/200000000000","3050666002797/500000000000","6100605285777/1000000000000","6099904578553/1000000000000","1524801745921/250000000000","6098471180513/1000000000000","1524439444391/250000000000","1524267217131/250000000000","6096348571547/1000000000000","190486919217/31250000000"]},{"r_107_200":"6086663879227/1000000000000","r_113_200":"1218378150329/200000000000","r_19_40":"3037784394931/500000000000","r_1_2":"1216098241627/200000000000","r_21_40":"760624365961/125000000000","r_23_40":"3046826807857/500000000000","r_3_5":"1524461708857/250000000000","r_49_100":"6078575129041/1000000000000","r_51_100":"760291053077/125000000000","r_9_20":"60701679319/10000000000","sharp":"6061724774267/1000000000000","sharp_bins":["1523021439659/250000000000","609145602039/100000000000","3045378776709/500000000000","6090085088619/1000000000000","6089438294707/1000000000000","3044381543809/500000000000","6088074261103/1000000000000","6087362702731/1000000000000","6086677284087/1000000000000","3043000349627/500000000000","60852799891/10000000000","608458255563/100000000000","6083909856257/1000000000000","6083214015859/1000000000000","1216494590383/200000000000","6081719093227/1000000000000"]},{"r_107_200":"3045034008337/500000000000","r_113_200":"6095299480383/1000000000000","r_19_40":"1519740162839/250000000000","r_1_2":"760485909037/125000000000","r_21_40":"6088396479937/1000000000000","r_23_40":"3048531566537/500000000000","r_3_5":"152531454519/25000000000","r_49_100":"6081969330249/1000000000000","r_51_100":"38035791461/6250000000","r_9_20":"3036778763689/500000000000","sharp":"6065255063653/1000000000000","sharp_bins":["3047751486781/500000000000","1523718212583/250000000000","6094174317327/1000000000000","6093501567729/1000000000000","3046427133929/500000000000","609217864477/100000000000","380718088569/62500000000","1218155501191/200000000000","6090091505843/1000000000000","1522353551327/250000000000","6088692970423/1000000000000","3043997391163/500000000000","24349284373/4000000000","760828039699/125000000000","6085882528557/1000000000000","6085127934461/1000000000000"]},{"r_107_200":"6093439017399/1000000000000","r_113_200":"762334367653/125000000000","r_19_40":"3041159851721/500000000000","r_1_2":"3043625194807/500000000000","r_21_40":"6091764949411/1000000000000","r_23_40":"3050219673501/500000000000","r_3_5":"3052318071463/500000000000","r_49_100":"3042665319791/500000000000","r_51_100":"6089091840837/1000000000000","r_9_20":"607691444767/100000000000","sharp":"1517187886569/250000000000","sharp_bins":["3049443422487/500000000000","6098256350203/1000000000000","381097360197/62500000000","3048442371169/500000000000","3048118475863/500000000000","3047780463853/500000000000","6094871314177/1000000000000","3047079532839/500000000000","6093472501241/1000000000000","3046397251673/500000000000","3046036380639/500000000000","3045686918969/500000000000","6090699180387/1000000000000","6090001490791/1000000000000","6089258997003/1000000000000","1217700737667/200000000000"]},{"r_107_200":"1519804624011/250000000000","r_113_200":"3042179443711/500000000000","r_19_40":"1213643224161/200000000000","r_1_2":"3036533085779/500000000000","r_21_40":"1519384943351/250000000000","r_23_40":"3043046727787/500000000000","r_3_5":"1218057125517/200000000000","r_49_100":"1517794720957/250000000000","r_51_100":"6074916682547/1000000000000","r_9_20":"75785173757/12500000000","sharp":"1210852717611/200000000000","sharp_bins":["6084536822573/1000000000000","6083853357373/1000000000000","6083195531741/1000000000000","6082562991141/1000000000000","1216380138527/200000000000","1520306636163/250000000000","6080530072509/1000000000000","6079859202681/1000000000000","189975026351/31250000000","6078494721741/1000000000000","6077812101891/1000000000000","303857699497/50000000000","1215295930441/200000000000","6075761681777/1000000000000","607502378731/100000000000","3037149103187/500000000000"]},{"r_107_200":"1216541115973/200000000000","r_113_200":"1217570251119/200000000000","r_19_40":"379480634759/62500000000","r_1_2":"6076544944767/1000000000000","r_21_40":"6081024295823/1000000000000","r_23_40":"1522396711063/250000000000","r_3_5":"3046890516359/500000000000","r_49_100":"1518663897359/250000000000","r_51_100":"6078397530827/1000000000000","r_9_20":"6066285690423/1000000000000","sharp":"6057877465681/1000000000000","sharp_bins":["608803787339/100000000000","6087354302957/1000000000000","6086696156217/1000000000000","304303153821/50000000000","1521350084379/250000000000","48677806037/8000000000","1521007223703/250000000000","1216671482591/200000000000","3041349143497/500000000000","1520497902769/250000000000","6081308209503/1000000000000","3040324542021/500000000000","6079973743477/1000000000000","3039627485933/500000000000","189953634779/31250000000","6077789803047/1000000000000"]},{"r_107_200":"1521539585913/250000000000","r_113_200":"6091309166617/1000000000000","r_19_40":"1215026041353/200000000000","r_1_2":"3039994795509/500000000000","r_21_40":"3042237276253/500000000000","r_23_40":"1218609147657/200000000000","r_3_5":"6097241860861/1000000000000","r_49_100":"94970284763/15625000000","r_51_100":"6081844196963/1000000000000","r_9_20":"3034861815301/500000000000","sharp":"3030728173507/500000000000","sharp_bins":["6091504389561/1000000000000","6090820725981/1000000000000","1218032454359/200000000000","6089528668079/1000000000000","6088865503849/1000000000000","3044095250697/500000000000","6087493269399/1000000000000","1521705298171/250000000000","760770164837/125000000000","1521363526481/250000000000","6084769941999/1000000000000","3042054912107/500000000000","3041716751191/500000000000","608271395021/100000000000","3040987273811/500000000000","608124713107/100000000000"]},{"r_107_200":"6071591662069/1000000000000","r_113_200":"607660858533/100000000000","r_19_40":"3030327869637/500000000000","r_1_2":"6065457879369/1000000000000","r_21_40":"6069873422957/1000000000000","r_23_40":"1519569173027/250000000000","r_3_5":"6082416926511/1000000000000","r_49_100":"303177811239/50000000000","r_51_100":"3033648289907/500000000000","r_9_20":"3027627679209/500000000000","sharp":"6046549034983/1000000000000","sharp_bins":["6076717149119/1000000000000","3038037162127/500000000000","6075456391467/1000000000000","3037402710277/500000000000","6074145882401/1000000000000","1518366080901/250000000000","1518202085371/250000000000","3036083360413/500000000000","6071475653889/1000000000000","3035404058793/500000000000","6070164849049/1000000000000","6069510787571/1000000000000","3034407286593/500000000000","1213618446041/200000000000","6067383588607/1000000000000","606666873631/100000000000"]},{"r_107_200":"3037582273443/500000000000","r_113_200":"6080187676821/1000000000000","r_19_40":"6064214967157/1000000000000","r_1_2":"3034511110017/500000000000","r_21_40":"6073443951941/1000000000000","r_23_40":"1216371450887/200000000000","r_3_5":"1217199992787/200000000000","r_49_100":"3033559289973/500000000000","r_51_100":"1214172620071/200000000000","r_9_20":"1211762467199/200000000000","sharp":"6050249805639/1000000000000","sharp_bins":["304015270927/50000000000","243186489303/40000000000","6079043723639/1000000000000","6078392295487/1000000000000","3038866143717/500000000000","6077050305291/1000000000000","3038196838381/500000000000","6075751245633/1000000000000","6075059590499/1000000000000","6074391241503/1000000000000","3036873465861/500000000000","1518272951431/250000000000","1214478944033/200000000000","6071671583991/1000000000000","6070961978557/1000000000000","6070246121821/1000000000000"]},{"r_107_200":"1215740375631/200000000000","r_113_200":"6083731070253/1000000000000","r_19_40":"6067738983849/1000000000000","r_1_2":"3036275601743/500000000000","r_21_40":"6076978980927/1000000000000","r_23_40":"6085402077987/1000000000000","r_3_5":"3044773588083/500000000000","r_49_100":"189707676079/31250000000","r_51_100":"379649637957/62500000000","r_9_20":"1212466847691/200000000000","sharp":"6053914337443/1000000000000","sharp_bins":["760482238601/125000000000","6083214375513/1000000000000","3041297652897/500000000000","6081943435443/1000000000000","6081282972907/1000000000000","6080600582977/1000000000000","6079943325271/1000000000000","3039650051133/500000000000","6078607876563/1000000000000","6077938734263/1000000000000","6077293404421/1000000000000","3038318617837/500000000000","3037969649911/500000000000","1215043078253/200000000000","6074504844283/1000000000000","607378800603/100000000000"]},{"r_107_200":"6063706204507/1000000000000","r_113_200":"6068618831729/1000000000000","r_19_40":"1210575128091/200000000000","r_1_2":"6057620832379/1000000000000","r_21_40":"6062009208377/1000000000000","r_23_40":"1214055235261/200000000000","r_3_5":"3037181943119/500000000000","r_49_100":"48445918709/8000000000","r_51_100":"6059428692671/1000000000000","r_9_20":"6047464630693/1000000000000","sharp":"3019316566619/500000000000","sharp_bins":["1213742721363/200000000000","6068110624559/1000000000000","189608418871/31250000000","94794116249/15625000000","758269696383/125000000000","6065516801893/1000000000000","6064890433159/1000000000000","6064214876363/1000000000000","3031781338007/500000000000","1515733568227/250000000000","121245989967/20000000000","6061623844291/1000000000000","3030458690459/500000000000","3030112860791/500000000000","605953383031/100000000000","3029408539099/500000000000"]},{"r_107_200":"3033684154371/500000000000","r_113_200":"6072287948897/1000000000000","r_19_40":"6056523246511/1000000000000","r_1_2":"1212254797137/200000000000","r_21_40":"1213133757067/200000000000","r_23_40":"1214789377659/200000000000","r_3_5":"6078037539979/1000000000000","r_49_100":"3029695421363/500000000000","r_51_100":"75788553131/12500000000","r_9_20":"189097189723/31250000000","sharp":"6042423876663/1000000000000","sharp_bins":["1518098018067/250000000000","3035894236633/500000000000","6071146786033/1000000000000","23712891879/3906250000","6069833987391/1000000000000","1517298133423/250000000000","6068565317381/1000000000000","1213577826921/200000000000","6067236086823/1000000000000","1516651652827/250000000000","3032985358039/500000000000","3032647063313/500000000000","94759169333/15625000000","606389417681/100000000000","606320120467/100000000000","1212496688759/200000000000"]},{"r_107_200":"1214198714053/200000000000","r_113_200":"6075920072119/1000000000000","r_19_40":"3030067180347/500000000000","r_1_2":"6064890496901/1000000000000","r_21_40":"1517322893683/250000000000","r_23_40":"6077580564303/1000000000000","r_3_5":"121633481343/20000000000","r_49_100":"6063005262983/1000000000000","r_51_100":"1213340621577/200000000000","r_9_20":"1513679789051/250000000000","sharp":"3023088542513/500000000000","sharp_bins":["6076033460969/1000000000000","6075429260703/1000000000000","6074787121897/1000000000000","607414017129/100000000000","3036736694283/500000000000","3036415633831/500000000000","121444064449/20000000000","6071526431401/1000000000000","6070872555633/1000000000000","6070242028921/1000000000000","1517401258741/250000000000","6068927531231/1000000000000","758527429601/125000000000","6067525797469/1000000000000","6066831767681/1000000000000","6066113021223/1000000000000"]},{"r_107_200":"3027783940581/500000000000","r_113_200":"30301970327/5000000000","r_19_40":"1511211383753/250000000000","r_1_2":"6049553753813/1000000000000","r_21_40":"6053928506817/1000000000000","r_23_40":"6062083145923/1000000000000","r_3_5":"7582645059/1250000000","r_49_100":"6047687657447/1000000000000","r_51_100":"6051339315183/1000000000000","r_9_20":"6039447492819/1000000000000","sharp":"6030517198607/1000000000000","sharp_bins":["6060517485969/1000000000000","605988444129/100000000000","6059251369223/1000000000000","6058601596267/1000000000000","6057976351731/1000000000000","3028681873691/500000000000","6056704146211/1000000000000","378504219809/62500000000","6055454333989/1000000000000","3027418754099/500000000000","6054181220157/1000000000000","6053490948161/1000000000000","3026408149427/500000000000","1210429260073/200000000000","6051445845873/1000000000000","3025370326631/500000000000"]},{"r_107_200":"6059322684879/1000000000000","r_113_200":"30320782817/5000000000","r_19_40":"604858499997/100000000000","r_1_2":"6053299051909/1000000000000","r_21_40":"6057680381207/1000000000000","r_23_40":"6065847120931/1000000000000","r_3_5":"758735430067/125000000000","r_49_100":"6051430684301/1000000000000","r_51_100":"3027543593087/500000000000","r_9_20":"1208636941769/200000000000","sharp":"1508600267143/250000000000","sharp_bins":["6064289262173/1000000000000","1212731149831/200000000000","3031511073409/500000000000","3031185931943/500000000000","6061745893047/1000000000000","6061132410871/1000000000000","6060472141977/1000000000000","6059834626879/1000000000000","151480508411/25000000000","3029301169969/500000000000","6057945058047/1000000000000","1514313480859/250000000000","378536139581/62500000000","756988385331/125000000000","6055205586589/1000000000000","6054499306177/1000000000000"]},{"r_107_200":"6063039298881/1000000000000","r_113_200":"6067880714557/1000000000000","r_19_40":"121045732689/20000000000","r_1_2":"6057006366189/1000000000000","r_21_40":"3030697062051/500000000000","r_23_40":"6069572707097/1000000000000","r_3_5":"1214722470041/200000000000","r_49_100":"6055135786917/1000000000000","r_51_100":"6058797013449/1000000000000","r_9_20":"302344211627/50000000000","sharp":"3019123025717/500000000000","sharp_bins":["6068022608359/1000000000000","6067388641873/1000000000000","6066754524799/1000000000000","6066103747699/1000000000000","1516369267/250000000","3032431363361/500000000000","3032100903961/500000000000","6063563426527/1000000000000","6062948049879/1000000000000","6062328904759/1000000000000","606167065033/100000000000","6060978673993/1000000000000","6060301965413/1000000000000","6059629686097/1000000000000","378682948229/62500000000","6058219827291/1000000000000"]},{"r_107_200":"6047212170637/1000000000000","r_113_200":"3025980984701/500000000000","r_19_40":"3018288782087/500000000000","r_1_2":"3020620472431/500000000000","r_21_40":"1209119967723/200000000000","r_23_40":"6053598272781/1000000000000","r_3_5":"6057670625033/1000000000000","r_49_100":"3019708822689/500000000000","r_51_100":"6043042563847/1000000000000","r_9_20":"3015591326401/500000000000","sharp":"188193383917/31250000000","sharp_bins":["6052041948727/1000000000000","1512855277363/250000000000","1512696957133/250000000000","1512544601709/250000000000","6049578078263/1000000000000","6048934868269/1000000000000","756039253517/125000000000","6047716405949/1000000000000","6047116188501/1000000000000","1511619518263/250000000000","755725536027/125000000000","6045146661457/1000000000000","6044497487879/1000000000000","6043813633/1000000000","6043130966181/1000000000000","6042397951317/1000000000000"]},{"r_107_200":"3025531508829/500000000000","r_113_200":"3027910570153/500000000000","r_19_40":"3020206186381/500000000000","r_1_2":"1511270479141/250000000000","r_21_40":"1512361886383/250000000000","r_23_40":"3028729647437/500000000000","r_3_5":"606153501573/100000000000","r_49_100":"188851750877/31250000000","r_51_100":"6046886020201/1000000000000","r_9_20":"6035015197829/1000000000000","sharp":"1506542151799/250000000000","sharp_bins":["3027955374669/500000000000","6055289352579/1000000000000","3027327756359/500000000000","756755664921/125000000000","6053444089581/1000000000000","1210560033243/200000000000","60521783983/10000000000","6051579629731/1000000000000","3025489098831/500000000000","6050339035659/1000000000000","604966434771/100000000000","6049005638211/1000000000000","3024177623157/500000000000","1209534062623/200000000000","1511746620909/250000000000","1511563138361/250000000000"]},{"r_107_200":"6054874268957/1000000000000","r_113_200":"6059640552687/1000000000000","r_19_40":"6044207952347/1000000000000","r_1_2":"756110437819/125000000000","r_21_40":"6053255716831/1000000000000","r_23_40":"606128051361/100000000000","r_3_5":"1516339876729/250000000000","r_49_100":"6047055087327/1000000000000","r_51_100":"3025345015529/500000000000","r_9_20":"754851081649/125000000000","sharp":"6030108630957/1000000000000","sharp_bins":["6059739705413/1000000000000","6059117766757/1000000000000","6058483383931/1000000000000","6057872436519/1000000000000","6057270324261/1000000000000","151415642637/25000000000","6056003029437/1000000000000","6055403135853/1000000000000","378425031961/62500000000","6054160324303/1000000000000","756685594277/125000000000","3026412492229/500000000000","3026086698991/500000000000","60514874097/10000000000","6050802441699/1000000000000","1512516904771/250000000000"]},{"r_107_200":"6038633390509/1000000000000","r_113_200":"6043314462517/1000000000000","r_19_40":"47094074443/7812500000","r_1_2":"1206541781917/200000000000","r_21_40":"6037036190669/1000000000000","r_23_40":"37780484303/6250000000","r_3_5":"604889760011/100000000000","r_49_100":"6030921113603/1000000000000","r_51_100":"3017239474343/500000000000","r_9_20":"1505669286723/250000000000","sharp":"1503819192809/250000000000","sharp_bins":["3021661864009/500000000000","3021353662741/500000000000","6042114011519/1000000000000","604152446861/100000000000","3020449037799/500000000000","604029322571/100000000000","6039711490999/1000000000000","754890817341/125000000000","3019252701449/500000000000","3018924192579/500000000000","6037207778329/1000000000000","94321536901/15625000000","1207182278321/200000000000","5893799009/976562500","24138161517/4000000000","120676331511/20000000000"]},{"r_107_200":"1510645938553/250000000000","r_113_200":"3023636871209/500000000000","r_19_40":"603197546271/100000000000","r_1_2":"6036648990759/1000000000000","r_21_40":"3020491643791/500000000000","r_23_40":"3024419563517/500000000000","r_3_5":"3026431535271/500000000000","r_49_100":"6034858334489/1000000000000","r_51_100":"1509605438273/250000000000","r_9_20":"6026608603379/1000000000000","sharp":"240746054441/40000000000","sharp_bins":["3023646580871/500000000000","1209335229521/200000000000","302304100657/50000000000","6045491552501/1000000000000","3022432198309/500000000000","1511064643387/250000000000","6043675649817/1000000000000","6043089445163/1000000000000","6042467215823/1000000000000","1208361850149/200000000000","755145939641/125000000000","6040536821113/1000000000000","6039868732137/1000000000000","9662730069/1600000000","603849549383/100000000000","3018885350819/500000000000"]},{"r_107_200":"6046493054269/1000000000000","r_113_200":"1210238358067/200000000000","r_19_40":"6035868705219/1000000000000","r_1_2":"1510137055693/250000000000","r_21_40":"1208977876451/200000000000","r_23_40":"3026379742531/500000000000","r_3_5":"3028393580033/500000000000","r_49_100":"6038754770939/1000000000000","r_51_100":"3021161823209/500000000000","r_9_20":"6030499510383/1000000000000","sharp":"6022003896947/1000000000000","sharp_bins":["6051221273527/1000000000000","6050603663959/1000000000000","6050008726763/1000000000000","6049417367123/1000000000000","6048789466493/1000000000000","1209636538009/200000000000","6047598598787/1000000000000","3023505582027/500000000000","1511596965707/250000000000","6045728971509/1000000000000","94454470839/15625000000","1511113545573/250000000000","1510946249429/250000000000","6043121350491/1000000000000","151060239527/25000000000","6041683823997/1000000000000"]},{"r_107_200":"1507447911639/250000000000","r_113_200":"754295599307/125000000000","r_19_40":"376202873333/62500000000","r_1_2":"301195349243/50000000000","r_21_40":"6028187140333/1000000000000","r_23_40":"1207181743357/200000000000","r_3_5":"6039887957681/1000000000000","r_49_100":"6022163972451/1000000000000","r_51_100":"3012829575597/500000000000","r_9_20":"6013921400239/1000000000000","sharp":"751151662263/125000000000","sharp_bins":["6034350752281/1000000000000","6033773554239/1000000000000","6033193568513/1000000000000","603258440867/100000000000","6031995733367/1000000000000","603143019909/100000000000","6030859165597/1000000000000","1206050763289/200000000000","6029613830011/1000000000000","1205798045099/200000000000","3014189748559/500000000000","6027729680361/1000000000000","3013544467177/500000000000","6026401000459/1000000000000","6025694968053/1000000000000","3012503956211/500000000000"]},{"r_107_200":"6033845364561/1000000000000","r_113_200":"3019214123173/500000000000","r_19_40":"6023282851059/1000000000000","r_1_2":"6027950057897/1000000000000","r_21_40":"603223761077/100000000000","r_23_40":"241598988501/40000000000","r_3_5":"6043958208903/1000000000000","r_49_100":"602620385593/100000000000","r_51_100":"6029705094269/1000000000000","r_9_20":"3008977757317/500000000000","sharp":"6012637971531/1000000000000","sharp_bins":["1207684919551/200000000000","3018923263699/500000000000","3018632806927/500000000000","6036655637843/1000000000000","1509016485153/250000000000","6035499171023/1000000000000","3017463426777/500000000000","6034320369677/1000000000000","120673587761/20000000000","3016527305327/500000000000","1508110636757/250000000000","3015895783511/500000000000","6031149523221/1000000000000","3015230261727/500000000000","6029753458303/1000000000000","6029065160859/1000000000000"]},{"r_107_200":"6037856484459/1000000000000","r_113_200":"755306115617/125000000000","r_19_40":"241091100337/40000000000","r_1_2":"6031950751541/1000000000000","r_21_40":"6036245544877/1000000000000","r_23_40":"377749867789/62500000000","r_3_5":"6047985531919/1000000000000","r_49_100":"6030201427539/1000000000000","r_51_100":"12067417189/2000000000","r_9_20":"301097377697/50000000000","sharp":"3008020143219/500000000000","sharp_bins":["3021227788863/500000000000","6041876653039/1000000000000","6041294830357/1000000000000","377542753531/62500000000","1510023339331/250000000000","603952537407/100000000000","377434487187/62500000000","603834419813/100000000000","6037702242559/1000000000000","603707631501/100000000000","6036462940287/1000000000000","6035810820463/1000000000000","241406700141/40000000000","3017238730693/500000000000","603376938719/100000000000","754134984177/125000000000"]},{"r_107_200":"6020694705609/1000000000000","r_113_200":"1506296179493/250000000000","r_19_40":"187818915371/31250000000","r_1_2":"751858173247/125000000000","r_21_40":"601907361643/100000000000","r_23_40":"1205341663557/200000000000","r_3_5":"3015280393423/500000000000","r_49_100":"3006561553443/500000000000","r_51_100":"1203315018439/200000000000","r_9_20":"6004890421853/1000000000000","sharp":"300151210149/50000000000","sharp_bins":["6025147233039/1000000000000","3012287806571/500000000000","6023984051737/1000000000000","3011705880067/500000000000","6022862552263/1000000000000","1204460852163/200000000000","3010856752499/500000000000","1505272699621/250000000000","1505121040923/250000000000","3009945526949/500000000000","188101832573/31250000000","37616483471/6250000000","1203594030827/200000000000","601728226737/100000000000","6016614319261/1000000000000","3007955913653/500000000000"]},{"r_107_200":"1204971132993/200000000000","r_113_200":"6029356082851/1000000000000","r_19_40":"1503587230749/250000000000","r_1_2":"6019015227191/1000000000000","r_21_40":"3011615703709/500000000000","r_23_40":"6030882413993/1000000000000","r_3_5":"6034740072207/1000000000000","r_49_100":"3008634871617/500000000000","r_51_100":"3010364061811/500000000000","r_9_20":"1502257807591/250000000000","sharp":"6006500229021/1000000000000","sharp_bins":["301466461649/50000000000","6028756681509/1000000000000","3014082123487/500000000000","6027590881371/1000000000000","1506760097167/250000000000","482118463/80000000","6025888861487/1000000000000","3012632554197/500000000000","6024657252681/1000000000000","1506015689217/250000000000","3011714567049/500000000000","1204561297791/200000000000","752767269297/125000000000","1505362296657/250000000000","1204155988613/200000000000","6020076303491/1000000000000"]},{"r_107_200":"3014486211269/500000000000","r_113_200":"6033483064723/1000000000000","r_19_40":"6018448736333/1000000000000","r_1_2":"6023121090397/1000000000000","r_21_40":"6027345058389/1000000000000","r_23_40":"1508753018763/250000000000","r_3_5":"6038874810611/1000000000000","r_49_100":"6021372469667/1000000000000","r_51_100":"6024837110821/1000000000000","r_9_20":"3006564183973/500000000000","sharp":"3004976723931/500000000000","sharp_bins":["3016733377717/500000000000","754111661373/125000000000","3016150000931/500000000000","3015862791229/500000000000","6031173826757/1000000000000","6030612938269/1000000000000","1206003972777/200000000000","6029395085643/1000000000000","6028786031893/1000000000000","6028190174383/1000000000000","6027555363981/1000000000000","6026931385549/1000000000000","753282742673/125000000000","6025571916481/1000000000000","1506225350777/250000000000","3012098320483/500000000000"]},{"r_107_200":"751413943847/125000000000","r_113_200":"3007881839967/500000000000","r_19_40":"1500787975983/250000000000","r_1_2":"1201111946619/200000000000","r_21_40":"3004857600363/500000000000","r_23_40":"1504303790029/250000000000","r_3_5":"3010498500381/500000000000","r_49_100":"1501262197603/250000000000","r_51_100":"6007231591667/1000000000000","r_9_20":"1199116417627/200000000000","sharp":"5996702988843/1000000000000","sharp_bins":["601566039951/100000000000","1203017163443/200000000000","6014531076879/1000000000000","150349954663/25000000000","300672578883/50000000000","6012874220951/1000000000000","150306725687/25000000000","6011679314889/1000000000000","3005551376201/500000000000","1202097596297/200000000000","3004942575217/500000000000","6009237678963/1000000000000","1201713631191/200000000000","6007918085647/1000000000000","6007238755973/1000000000000","6006537147393/1000000000000"]},{"r_107_200":"6015583963321/1000000000000","r_113_200":"3010023438533/500000000000","r_19_40":"6006647176637/1000000000000","r_1_2":"1201964078183/200000000000","r_21_40":"300699212237/50000000000","r_23_40":"3010750798291/500000000000","r_3_5":"6025289234969/1000000000000","r_49_100":"6008549787493/1000000000000","r_51_100":"187859241543/31250000000","r_9_20":"2999916870077/500000000000","sharp":"6000231809483/1000000000000","sharp_bins":["3009977367043/500000000000","3009689610053/500000000000","6018823348457/1000000000000","6018289120871/1000000000000","120354823643/20000000000","3008581312759/500000000000","1504139082661/250000000000","150399133681/25000000000","375961709569/62500000000","6014771319499/1000000000000","6014167074707/1000000000000","240540736287/40000000000","3006423875687/500000000000","6012196337629/1000000000000","6011515780171/1000000000000","375675813017/62500000000"]},{"r_107_200":"75247631207/12500000000","r_113_200":"12048568019/2000000000","r_19_40":"6010118784819/1000000000000","r_1_2":"3007017699751/500000000000","r_21_40":"376137967069/62500000000","r_23_40":"3012870956207/500000000000","r_3_5":"6029535231343/1000000000000","r_49_100":"1503067606517/250000000000","r_51_100":"1503928537263/250000000000","r_9_20":"46906562907/7812500000","sharp":"6003737229841/1000000000000","sharp_bins":["6024202905587/1000000000000","6023626478729/1000000000000","1204613899239/200000000000","3011266976719/500000000000","752748088407/125000000000","6021404972583/1000000000000","6020797597951/1000000000000","1204041073359/200000000000","6019625965473/1000000000000","1504752173233/250000000000","150460076487/25000000000","1203550643979/200000000000","6017081455291/1000000000000","601642872389/100000000000","3007873482017/500000000000","3007521527091/500000000000"]},{"r_107_200":"6023991830993/1000000000000","r_113_200":"6028475759199/1000000000000","r_19_40":"3006783523971/500000000000","r_1_2":"3009102718743/500000000000","r_21_40":"3011192782903/500000000000","r_23_40":"3014968395007/500000000000","r_3_5":"3016867836603/500000000000","r_49_100":"1203287503173/200000000000","r_51_100":"6019887529889/1000000000000","r_9_20":"6008201699903/1000000000000","sharp":"3003609780899/500000000000","sharp_bins":["6028405596641/1000000000000","1506957068891/250000000000","3013635101207/500000000000","6026733366367/1000000000000","6026182834949/1000000000000","6025601943943/1000000000000","376562094439/62500000000","1204880010999/200000000000","3011909635379/500000000000","3011600391421/500000000000","6022593785609/1000000000000","3010971398893/500000000000","240850797927/40000000000","6020615924689/1000000000000","3009966493807/500000000000","6019227964969/1000000000000"]},{"r_107_200":"3002998932301/500000000000","r_113_200":"1202092051483/200000000000","r_19_40":"3000022550937/500000000000","r_1_2":"3000170367687/500000000000","r_21_40":"600443488607/100000000000","r_23_40":"3005920771807/500000000000","r_3_5":"6015594430383/1000000000000","r_49_100":"3000980789423/500000000000","r_51_100":"6001976434157/1000000000000","r_9_20":"5990345222437/1000000000000","sharp":"1498454602619/250000000000","sharp_bins":["6010290857143/1000000000000","1201950568199/200000000000","6009235013513/1000000000000","6008697518649/1000000000000","751016392707/125000000000","6007542519353/1000000000000","6006968344027/1000000000000","1501601445861/250000000000","6005807554669/1000000000000","1501305177429/250000000000","6004590708589/1000000000000","1200787712361/200000000000","187603289493/31250000000","6002646468763/1000000000000","1500491472529/250000000000","6001271222313/1000000000000"]},{"r_107_200":"3005169315377/500000000000","r_113_200":"6014811748969/1000000000000","r_19_40":"6003570845233/1000000000000","r_1_2":"300233458101/50000000000","r_21_40":"3004386037489/500000000000","r_23_40":"3008098372411/500000000000","r_3_5":"6019955711501/1000000000000","r_49_100":"750686628223/125000000000","r_51_100":"1501577142327/250000000000","r_9_20":"187333282119/31250000000","sharp":"2998688646091/500000000000","sharp_bins":["6014653972779/1000000000000","601411478507/100000000000","1503398896797/250000000000","6013056770619/1000000000000","3006244595817/500000000000","1502974857913/250000000000","48090591657/8000000000","601075994899/100000000000","6010160426589/1000000000000","6009572142393/1000000000000","1502235227877/250000000000","120165752017/20000000000","3003826466827/500000000000","6006992862919/1000000000000","6006311070989/1000000000000","150140380043/25000000000"]},{"r_107_200":"375914529627/62500000000","r_113_200":"376194758201/62500000000","r_19_40":"6007072787289/1000000000000","r_1_2":"6008950901421/1000000000000","r_21_40":"1202612481297/200000000000","r_23_40":"6020504777243/1000000000000","r_3_5":"6024269703349/1000000000000","r_49_100":"6009000612689/1000000000000","r_51_100":"6010593946369/1000000000000","r_9_20":"2999469227079/500000000000","sharp":"1200182526057/200000000000","sharp_bins":["6018969876903/1000000000000","3009214769079/500000000000","1203581798401/200000000000","6017368875929/1000000000000","6016800116691/1000000000000","3008104620371/500000000000","6015632490091/1000000000000","751883382349/125000000000","6014466266531/1000000000000","1202775313629/200000000000","1202648826307/200000000000","6012589680991/1000000000000","3005976835183/500000000000","6011292349389/1000000000000","1202121873929/200000000000","1502478081177/250000000000"]},{"r_107_200":"2998071058067/500000000000","r_113_200":"6000550558757/1000000000000","r_19_40":"5993286427067/1000000000000","r_1_2":"2995271343799/500000000000","r_21_40":"5994588833531/1000000000000","r_23_40":"1500703230569/250000000000","r_3_5":"3002770002257/500000000000","r_49_100":"749402788251/125000000000","r_51_100":"1498047265223/250000000000","r_9_20":"2990632789771/500000000000","sharp":"2993633260069/500000000000","sharp_bins":["6000368216203/1000000000000","5999867069007/1000000000000","599933876791/100000000000","93730990769/15625000000","5998212658499/1000000000000","5997655212221/1000000000000","2998553507299/500000000000","119930535803/20000000000","5995956341843/1000000000000","1199068800707/200000000000","374669409087/62500000000","749261954203/125000000000","5993457277497/1000000000000","1498199488169/250000000000","74901533137/12500000000","599144731709/100000000000"]},{"r_107_200":"6000601403031/1000000000000","r_113_200":"600502104793/100000000000","r_19_40":"2998433868643/500000000000","r_1_2":"2997494579159/500000000000","r_21_40":"5999044450173/1000000000000","r_23_40":"6006431796739/1000000000000","r_3_5":"6010021396177/1000000000000","r_49_100":"149970233413/25000000000","r_51_100":"5996639173217/1000000000000","r_9_20":"23378871567/3906250000","sharp":"5990880268037/1000000000000","sharp_bins":["6004850504137/1000000000000","6004347928009/1000000000000","300190914841/50000000000","6003261717959/1000000000000","3001344884213/500000000000","23445824101/3906250000","6001581289449/1000000000000","3000499856701/500000000000","6000427780071/1000000000000","2999907079541/500000000000","5999179478681/1000000000000","374910196417/62500000000","5997923444033/1000000000000","2998631417399/500000000000","374786642209/62500000000","1199181918269/200000000000"]},{"r_107_200":"6005011964239/1000000000000","r_113_200":"6009442620149/1000000000000","r_19_40":"240016991821/40000000000","r_1_2":"5999387144097/1000000000000","r_21_40":"6003451407753/1000000000000","r_23_40":"3005411343559/500000000000","r_3_5":"6014453681759/1000000000000","r_49_100":"240094882183/40000000000","r_51_100":"1500260182443/250000000000","r_9_20":"1197876154763/200000000000","sharp":"2997235010903/500000000000","sharp_bins":["6009283771021/1000000000000","6008779788367/1000000000000","1502062212307/250000000000","6007691071937/1000000000000","1501779486393/250000000000","3003278909003/500000000000","6006006679293/1000000000000","1501355943913/250000000000","6004850382501/1000000000000","3002117751527/500000000000","187612488269/31250000000","6002981890293/1000000000000","6002340874887/1000000000000","3000839503501/500000000000","1500250303947/250000000000","6000323208739/1000000000000"]},{"r_107_200":"2992996011139/500000000000","r_113_200":"1198063113221/200000000000","r_19_40":"5986336352759/1000000000000","r_1_2":"119608720061/20000000000","r_21_40":"5984439463227/1000000000000","r_23_40":"5995940434753/1000000000000","r_3_5":"5997540204827/1000000000000","r_49_100":"5988298625801/1000000000000","r_51_100":"5982097437577/1000000000000","r_9_20":"597434326991/100000000000","sharp":"1196105008071/200000000000","sharp_bins":["748771722781/125000000000","187176669689/31250000000","5989107919057/1000000000000","5988555223767/1000000000000","1497003603149/250000000000","5987479504393/1000000000000","2993458733837/500000000000","2993181204837/500000000000","1496441681797/250000000000","1496288029979/250000000000","2992277924817/500000000000","2991968302179/500000000000","2991648798437/500000000000","2991320858067/500000000000","5981988381547/1000000000000","5981317710657/1000000000000"]},{"r_107_200":"748821801367/125000000000","r_113_200":"1498727456783/250000000000","r_19_40":"5990009766169/1000000000000","r_1_2":"1197001040943/200000000000","r_21_40":"74862726853/12500000000","r_23_40":"5999649503711/1000000000000","r_3_5":"6001256434741/1000000000000","r_49_100":"2995988741501/500000000000","r_51_100":"2993335085877/500000000000","r_9_20":"1494515033989/250000000000","sharp":"1196845781061/200000000000","sharp_bins":["37467372993/6250000000","5994257994087/1000000000000","1498427812629/250000000000","5993157292151/1000000000000","5992615074053/1000000000000","2996039326491/500000000000","5991515203513/1000000000000","599095861953/100000000000","5990361606237/1000000000000","1497436428781/250000000000","2994573981031/500000000000","1497131828511/250000000000","5987886955269/1000000000000","1197445951513/200000000000","5986574998363/1000000000000","5985902939269/1000000000000"]},{"r_107_200":"2997553093759/500000000000","r_113_200":"749931659843/125000000000","r_19_40":"5993623184709/1000000000000","r_1_2":"5989524039421/1000000000000","r_21_40":"5993546288577/1000000000000","r_23_40":"6003300772577/1000000000000","r_3_5":"3002457805297/500000000000","r_49_100":"5995596582719/1000000000000","r_51_100":"599119246853/100000000000","r_9_20":"5981716754849/1000000000000","sharp":"5987874315439/1000000000000","sharp_bins":["599933466223/100000000000","5998811666903/1000000000000","2999131856231/500000000000","2998854256653/500000000000","1199432982363/200000000000","5996627002421/1000000000000","749507770559/125000000000","2997752039917/500000000000","5994905760129/1000000000000","2997144304821/500000000000","2996844699981/500000000000","2996533687591/500000000000","374526605697/62500000000","5991767202677/1000000000000","1198222209249/200000000000","5990437626487/1000000000000"]},{"r_107_200":"2987758302459/500000000000","r_113_200":"93434219719/15625000000","r_19_40":"5978502346931/1000000000000","r_1_2":"5972291093449/1000000000000","r_21_40":"9558930261/1600000000","r_23_40":"5988226906351/1000000000000","r_3_5":"2994905437827/500000000000","r_49_100":"2990249058391/500000000000","r_51_100":"597316210497/100000000000","r_9_20":"372908703683/62500000000","sharp":"1493231968311/250000000000","sharp_bins":["1494907368093/250000000000","186846620247/31250000000","2989279076359/500000000000","5978033867717/1000000000000","1494377792999/250000000000","119539349807/20000000000","5976426812729/1000000000000","1493961693799/250000000000","5975251163629/1000000000000","1493672366001/250000000000","1194884074331/200000000000","5974135313749/1000000000000","1194768252847/200000000000","1493386326999/250000000000","5973230198153/1000000000000","1493231968311/250000000000"]},{"r_107_200":"373764188867/62500000000","r_113_200":"374032049681/62500000000","r_19_40":"5982575607601/1000000000000","r_1_2":"1494106501263/250000000000","r_21_40":"5978691863777/1000000000000","r_23_40":"2996156818409/500000000000","r_3_5":"5993897968597/1000000000000","r_49_100":"1196914805893/200000000000","r_51_100":"2988650039057/500000000000","r_9_20":"2985328637937/500000000000","sharp":"5977018767417/1000000000000","sharp_bins":["5984364049233/1000000000000","5983825187317/1000000000000","2991645079989/500000000000","1196552882393/200000000000","5982240178461/1000000000000","1495423754959/250000000000","598115278011/100000000000","5980571368471/1000000000000","747496801049/125000000000","149484886871/25000000000","747349068871/125000000000","5978279463543/1000000000000","5977984468601/1000000000000","29888437587/5000000000","2988685677191/500000000000","1494262428411/250000000000"]},{"r_107_200":"2992442425661/500000000000","r_113_200":"5989182738299/1000000000000","r_19_40":"29933101401/5000000000","r_1_2":"2990266091911/500000000000","r_21_40":"2991672937211/500000000000","r_23_40":"5855831799/976562500","r_3_5":"5997956533221/1000000000000","r_49_100":"5988621312669/1000000000000","r_51_100":"373838081473/62500000000","r_9_20":"5974746737959/1000000000000","sharp":"5981081478429/1000000000000","sharp_bins":["5989045730643/1000000000000","2994252826469/500000000000","2993984658027/500000000000","2993721064411/500000000000","5986916382119/1000000000000","5986369771081/1000000000000","5985825994681/1000000000000","239409729339/40000000000","1496161237409/250000000000","5984064497817/1000000000000","5983460143751/1000000000000","373927357407/62500000000","5982198695351/1000000000000","747725125433/125000000000","46730342099/7812500000","37382256523/6250000000"]},{"r_107_200":"745894068477/125000000000","r_113_200":"5968993036439/1000000000000","r_19_40":"2985244819277/500000000000","r_1_2":"59643736983/10000000000","r_21_40":"5966431927823/1000000000000","r_23_40":"5980325043103/1000000000000","r_3_5":"149547935461/25000000000","r_49_100":"5972514541307/1000000000000","r_51_100":"186414250597/31250000000","r_9_20":"2979277593897/500000000000","sharp":"5965160360321/1000000000000","sharp_bins":["2984411746807/500000000000","5968624604957/1000000000000","5968421971621/1000000000000","2984107730147/500000000000","5968002535913/1000000000000","5967786418817/1000000000000","2983777818159/500000000000","1491829783343/250000000000","5967074181689/1000000000000","119336236831/20000000000","5966534670089/1000000000000","5966249107103/1000000000000","5965961828643/1000000000000","5965656053249/1000000000000","2982672384821/500000000000","5965160360321/1000000000000"]},{"r_107_200":"149284093589/25000000000","r_113_200":"2986902920437/500000000000","r_19_40":"119492598331/20000000000","r_1_2":"5968574930429/1000000000000","r_21_40":"5970640613543/1000000000000","r_23_40":"5984479456939/1000000000000","r_3_5":"2993036218517/500000000000","r_49_100":"2988328788031/500000000000","r_51_100":"5969460419407/1000000000000","r_9_20":"1490684768267/250000000000","sharp":"2984658798571/500000000000","sharp_bins":["149339794153/25000000000","597307419981/100000000000","5972639634531/1000000000000","5972432565679/1000000000000","746527378141/125000000000","1493000560891/250000000000","5971770728633/1000000000000","186610419979/31250000000","5971287645577/1000000000000","5971024404053/1000000000000","5970746352581/1000000000000","5970459855327/1000000000000","18656786231/3125000000","1492466193859/250000000000","1193910479187/200000000000","2984658798571/500000000000"]},{"r_107_200":"298777272793/50000000000","r_113_200":"2989303593107/500000000000","r_19_40":"5978740874863/1000000000000","r_1_2":"5972746706441/1000000000000","r_21_40":"1194963963029/200000000000","r_23_40":"5988604516489/1000000000000","r_3_5":"599019817483/100000000000","r_49_100":"5980771245651/1000000000000","r_51_100":"298681767319/50000000000","r_9_20":"1491723423103/250000000000","sharp":"1194689183549/200000000000","sharp_bins":["2989202678139/500000000000","5977886417539/1000000000000","5977377280001/1000000000000","747107828213/125000000000","5976406088489/1000000000000","2988094317789/500000000000","2987978191437/500000000000","5975718302627/1000000000000","5975471663191/1000000000000","5975207518243/1000000000000","2987464292417/500000000000","2987320576151/500000000000","59743519073/10000000000","5974044046763/1000000000000","5973730573057/1000000000000","1194689183549/200000000000"]},{"r_107_200":"238363340983/40000000000","r_113_200":"5960945367569/1000000000000","r_19_40":"2981144832927/500000000000","r_1_2":"5956280121367/1000000000000","r_21_40":"5958357819281/1000000000000","r_23_40":"5972247216347/1000000000000","r_3_5":"5973829009099/1000000000000","r_49_100":"5964338365931/1000000000000","r_51_100":"1191433120863/200000000000","r_9_20":"1190077049843/200000000000","sharp":"2978600679071/500000000000","sharp_bins":["2980391935997/500000000000","745073436233/125000000000","596038452291/100000000000","1192035632253/200000000000","1489991627189/250000000000","5959740792537/1000000000000","1489877895161/250000000000","2979636364623/500000000000","1489754101509/250000000000","5958746665441/1000000000000","744808684063/125000000000","2979095186529/500000000000","5957893476637/1000000000000","5957591285841/1000000000000","1489319985147/250000000000","2978600679071/500000000000"]},{"r_107_200":"5963362778253/1000000000000","r_113_200":"2982615478201/500000000000","r_19_40":"29832491657/5000000000","r_1_2":"238421961047/40000000000","r_21_40":"931661633/156250000","r_23_40":"2988235381751/500000000000","r_3_5":"597805333059/100000000000","r_49_100":"5968549954187/1000000000000","r_51_100":"745179723579/125000000000","r_9_20":"1488659084471/250000000000","sharp":"1192285263919/200000000000","sharp_bins":["1193014169893/200000000000","5964873977073/1000000000000","2982335231589/500000000000","745557937751/125000000000","298212559873/50000000000","5964024759931/1000000000000","5963794777161/1000000000000","745444387013/125000000000","596329788623/100000000000","5963027276309/1000000000000","5962749160199/1000000000000","5962469089263/1000000000000","5962171159613/1000000000000","1490466970771/250000000000","5961555399097/1000000000000","1192285263919/200000000000"]},{"r_107_200":"5967612099107/1000000000000","r_113_200":"2984743322283/500000000000","r_19_40":"5970677227347/1000000000000","r_1_2":"5964788031941/1000000000000","r_21_40":"5966881151289/1000000000000","r_23_40":"2990332244311/500000000000","r_3_5":"74778098779/12500000000","r_49_100":"1493182930799/250000000000","r_51_100":"5965680055071/1000000000000","r_9_20":"1489714432329/250000000000","sharp":"2982810955839/500000000000","sharp_bins":["5969327981171/1000000000000","2984565304611/500000000000","238757061599/40000000000","119374379429/20000000000","5968506007777/1000000000000","5968278843373/1000000000000","5968048084731/1000000000000","5967807570111/1000000000000","5967549471207/1000000000000","5967277989697/1000000000000","372937434313/62500000000","1491679476387/250000000000","5966418943309/1000000000000","745764322791/125000000000","5965800961823/1000000000000","2982810955839/500000000000"]},{"r_107_200":"5950825282043/1000000000000","r_113_200":"1190543262241/200000000000","r_19_40":"1488475896317/250000000000","r_1_2":"5947993974953/1000000000000","r_21_40":"5950098307077/1000000000000","r_23_40":"5963986390607/1000000000000","r_3_5":"596556259927/100000000000","r_49_100":"5955968825753/1000000000000","r_51_100":"5948886890357/1000000000000","r_9_20":"2971014518893/500000000000","sharp":"5949050945017/1000000000000","sharp_bins":["5952563938329/1000000000000","744045497061/125000000000","5952164133649/1000000000000","1190391316349/200000000000","5951735537377/1000000000000","743939192071/125000000000","1190255916739/200000000000","595102934821/100000000000","2975383280277/500000000000","5950497649377/1000000000000","2975113121191/500000000000","743742222537/125000000000","5949644517497/1000000000000","47594739243/8000000000","5949050945017/1000000000000","5949050945017/1000000000000"]},{"r_107_200":"372198389947/62500000000","r_113_200":"595707187381/100000000000","r_19_40":"5958182277107/1000000000000","r_1_2":"5952332195383/1000000000000","r_21_40":"5954444532337/1000000000000","r_23_40":"1193656169091/200000000000","r_3_5":"2984928976187/500000000000","r_49_100":"1490062656091/250000000000","r_51_100":"5953228496797/1000000000000","r_9_20":"1486587233813/250000000000","sharp":"2976672682893/500000000000","sharp_bins":["2978460468907/500000000000","1191344087353/200000000000","5956520011367/1000000000000","2978155909271/500000000000","1489022515673/250000000000","1488966826657/250000000000","46528379169/7812500000","1488845357119/250000000000","5955117781163/1000000000000","5954847958049/1000000000000","5954575590259/1000000000000","1488571526099/250000000000","5953991765751/1000000000000","2976844262257/500000000000","5953374305459/1000000000000","2976672682893/500000000000"]},{"r_107_200":"1489873167173/250000000000","r_113_200":"5961396936141/1000000000000","r_19_40":"1490607650979/250000000000","r_1_2":"5956639929049/1000000000000","r_21_40":"5958760232483/1000000000000","r_23_40":"2986272430913/500000000000","r_3_5":"373382683661/62500000000","r_49_100":"2982251002081/500000000000","r_51_100":"2978769797857/500000000000","r_9_20":"1190127712069/200000000000","sharp":"5957609818009/1000000000000","sharp_bins":["2980623745601/500000000000","5961046442451/1000000000000","5960845426259/1000000000000","5960636585261/1000000000000","298020705609/50000000000","745023824433/125000000000","1489988749567/250000000000","5959703020719/1000000000000","7449298139/1250000000","5959167774361/1000000000000","595889444441/100000000000","2979301967531/500000000000","11637321331/1953125000","119160083059/20000000000","595768875403/100000000000","5957609818009/1000000000000"]},{"r_107_200":"2971182645321/500000000000","r_113_200":"594427934117/100000000000","r_19_40":"5945309052223/1000000000000","r_1_2":"2969751550371/500000000000","r_21_40":"1485409728089/250000000000","r_23_40":"2977757997781/500000000000","r_3_5":"5957108774913/1000000000000","r_49_100":"1189478510087/200000000000","r_51_100":"2970206221089/500000000000","r_9_20":"2966736202229/500000000000","sharp":"148517476789/25000000000","sharp_bins":["743017689179/125000000000","2971974034009/500000000000","5943744202727/1000000000000","5943527389411/1000000000000","5943311969041/1000000000000","5943081660901/1000000000000","2971419067227/500000000000","1485645457873/250000000000","1485580244681/250000000000","1188411369221/200000000000","1188355271969/200000000000","2970745914401/500000000000","5941198453491/1000000000000","371305924081/62500000000","148517476789/25000000000","148517476789/25000000000"]},{"r_107_200":"5946793535237/1000000000000","r_113_200":"5948714256519/1000000000000","r_19_40":"2974833879619/500000000000","r_1_2":"2971960246287/500000000000","r_21_40":"5946064380287/1000000000000","r_23_40":"1489972694647/250000000000","r_3_5":"1490371111553/250000000000","r_49_100":"5951754467651/1000000000000","r_51_100":"2972416600227/500000000000","r_9_20":"5937871108377/1000000000000","sharp":"2972536324041/500000000000","sharp_bins":["5948577856717/1000000000000","5948383872359/1000000000000","2974089700923/500000000000","2973980955627/500000000000","1486936444053/250000000000","5947514679753/1000000000000","5947270330281/1000000000000","5947013201867/1000000000000","594675147351/100000000000","1486621603941/250000000000","5946204939829/1000000000000","2972959683849/500000000000","5945624897381/1000000000000","5945320080023/1000000000000","2972536324041/500000000000","2972536324041/500000000000"]},{"r_107_200":"2975591357397/500000000000","r_113_200":"5953110328879/1000000000000","r_19_40":"1190797435109/200000000000","r_1_2":"743537332329/125000000000","r_21_40":"2975225362321/500000000000","r_23_40":"5964226770131/1000000000000","r_3_5":"5965821577357/1000000000000","r_49_100":"372254819393/62500000000","r_51_100":"1189842953459/200000000000","r_9_20":"2971115284701/500000000000","sharp":"5949407630967/1000000000000","sharp_bins":["5952975477527/1000000000000","2976390459521/500000000000","297628790479/50000000000","1190471521941/200000000000","5952140728107/1000000000000","238076352533/40000000000","5951663611949/1000000000000","5951405629683/1000000000000","2975571499027/500000000000","2975438494027/500000000000","5950594497213/1000000000000","1487576964847/250000000000","371875766909/62500000000","2974853140859/500000000000","5949407630967/1000000000000","5949407630967/1000000000000"]},{"r_107_200":"5933699487067/1000000000000","r_113_200":"5935636047811/1000000000000","r_19_40":"2968246222543/500000000000","r_1_2":"2965396369679/500000000000","r_21_40":"2966481126669/500000000000","r_23_40":"2973418175763/500000000000","r_3_5":"92944425297/15625000000","r_49_100":"2969299908169/500000000000","r_51_100":"2965860980609/500000000000","r_9_20":"740587199559/125000000000","sharp":"1186428744501/200000000000","sharp_bins":["5935515602733/1000000000000","2967657573641/500000000000","5935103230399/1000000000000","296744603531/50000000000","5934666933307/1000000000000","5934429636521/1000000000000","5934179427763/1000000000000","5933926344661/1000000000000","2966834539791/500000000000","5933395987987/1000000000000","5933120082783/1000000000000","2966417467503/500000000000","5932539824167/1000000000000","741528593671/125000000000","1186428744501/200000000000","1186428744501/200000000000"]},{"r_107_200":"742275526769/125000000000","r_113_200":"371259227437/62500000000","r_19_40":"5940928139711/1000000000000","r_1_2":"5935286370793/1000000000000","r_21_40":"5937464109013/1000000000000","r_23_40":"5951288851517/1000000000000","r_3_5":"2976448342443/500000000000","r_49_100":"5943038884671/1000000000000","r_51_100":"1187243792003/200000000000","r_9_20":"1185834398951/200000000000","sharp":"1484148409777/250000000000","sharp_bins":["5940028661279/1000000000000","1484956905017/250000000000","1484903761599/250000000000","92803174877/15625000000","593917728713/100000000000","5938939200953/1000000000000","2969344092917/500000000000","5938434248561/1000000000000","5938176079201/1000000000000","5937902016623/1000000000000","2968812545703/500000000000","5937338868063/1000000000000","2968521313463/500000000000","5936730360157/1000000000000","1484148409777/250000000000","1484148409777/250000000000"]},{"r_107_200":"1188535473437/200000000000","r_113_200":"2972313837693/500000000000","r_19_40":"1486333105303/250000000000","r_1_2":"371234280079/62500000000","r_21_40":"5941934396441/1000000000000","r_23_40":"2977854911419/500000000000","r_3_5":"5957318689049/1000000000000","r_49_100":"5947446477451/1000000000000","r_51_100":"5940684414587/1000000000000","r_9_20":"5933615113377/1000000000000","sharp":"74262656607/12500000000","sharp_bins":["2972255108291/500000000000","5944308582033/1000000000000","594409534537/100000000000","1485970697647/250000000000","297182805673/50000000000","2971708617067/500000000000","1485791352379/250000000000","1188582123083/200000000000","59426515397/10000000000","742797063213/125000000000","2971049280243/500000000000","5941811262593/1000000000000","5941513893231/1000000000000","5941200438123/1000000000000","74262656607/12500000000","74262656607/12500000000"]},{"r_107_200":"296241542903/50000000000","r_113_200":"5926780451783/1000000000000","r_19_40":"1185494427437/200000000000","r_1_2":"1480468897589/250000000000","r_21_40":"5924076628293/1000000000000","r_23_40":"5937942433207/1000000000000","r_3_5":"5939562177441/1000000000000","r_49_100":"2964798987587/500000000000","r_51_100":"1480706449529/250000000000","r_9_20":"5915718100777/1000000000000","sharp":"5923375056641/1000000000000","sharp_bins":["1185335534137/200000000000","1185294545877/200000000000","5926265523667/1000000000000","740755643243/125000000000","5925813635697/1000000000000","5925569198497/1000000000000","185166367329/31250000000","5925072949573/1000000000000","2962403397709/500000000000","5924539386309/1000000000000","1481065504391/250000000000","5923974729567/1000000000000","2961836535641/500000000000","5923375056641/1000000000000","5923375056641/1000000000000","5923375056641/1000000000000"]},{"r_107_200":"5929410456321/1000000000000","r_113_200":"2965683588509/500000000000","r_19_40":"370748938919/62500000000","r_1_2":"5926443742403/1000000000000","r_21_40":"5928653221711/1000000000000","r_23_40":"1485617786847/250000000000","r_3_5":"5944092032701/1000000000000","r_49_100":"5934112453897/1000000000000","r_51_100":"2963698694233/500000000000","r_9_20":"740033292163/125000000000","sharp":"5927899685951/1000000000000","sharp_bins":["5931265934229/1000000000000","2965530175779/500000000000","296542622951/50000000000","1186126264283/200000000000","2965199522847/500000000000","5930153809399/1000000000000","237196300869/40000000000","1482413955347/250000000000","74117358787/12500000000","2964560142101/500000000000","5928841847773/1000000000000","5928553436521/1000000000000","5928250593457/1000000000000","370495662753/62500000000","5927899685951/1000000000000","5927899685951/1000000000000"]},{"r_107_200":"5933957762471/1000000000000","r_113_200":"2967960812807/500000000000","r_19_40":"5936461778349/1000000000000","r_1_2":"1186195932699/200000000000","r_21_40":"1186639506369/200000000000","r_23_40":"5946967591857/1000000000000","r_3_5":"1189717936507/200000000000","r_49_100":"1187718947053/200000000000","r_51_100":"23171627821/3906250000","r_9_20":"1481195649929/250000000000","sharp":"370774535321/62500000000","sharp_bins":["2967910985541/500000000000","237424629617/40000000000","148385178873/25000000000","1187037050567/200000000000","1483738051853/250000000000","2967353084349/500000000000","5934459034293/1000000000000","2967103218129/500000000000","2966969176441/500000000000","5933668924109/1000000000000","237335576829/40000000000","2966549944013/500000000000","5932795863453/1000000000000","741559328911/125000000000","370774535321/62500000000","370774535321/62500000000"]},{"r_107_200":"2957873740221/500000000000","r_113_200":"1183542211287/200000000000","r_19_40":"5918239512039/1000000000000","r_1_2":"92386684287/15625000000","r_21_40":"1182996576007/200000000000","r_23_40":"1482209346739/250000000000","r_3_5":"148261695771/25000000000","r_49_100":"185012121671/31250000000","r_51_100":"1478428460549/250000000000","r_9_20":"5906527848631/1000000000000","sharp":"5914404407719/1000000000000","sharp_bins":["369851930323/62500000000","5917427280361/1000000000000","2958605636721/500000000000","295849263647/50000000000","5916745899433/1000000000000","2958254102677/500000000000","5916263519981/1000000000000","47328030941/8000000000","5915744810133/1000000000000","5915474756687/1000000000000","5915194613599/1000000000000","5914901667837/1000000000000","5914592322657/1000000000000","5914404407719/1000000000000","5914404407719/1000000000000","5914404407719/1000000000000"]},{"r_107_200":"5920403571239/1000000000000","r_113_200":"5922374600173/1000000000000","r_19_40":"5922827213577/1000000000000","r_1_2":"2958696037899/500000000000","r_21_40":"1183927166669/200000000000","r_23_40":"2966722000761/500000000000","r_3_5":"1187015150701/200000000000","r_49_100":"2962489702257/500000000000","r_51_100":"92474401527/15625000000","r_9_20":"5911151515683/1000000000000","sharp":"73987567459/12500000000","sharp_bins":["5922295990927/1000000000000","5922091705007/1000000000000","370117184009/62500000000","5921648204481/1000000000000","5921408035711/1000000000000","2960584754963/500000000000","5920923937229/1000000000000","5920663326019/1000000000000","5920403269317/1000000000000","5920132154937/1000000000000","184995340449/31250000000","5919556770031/1000000000000","1183849236409/200000000000","73987567459/12500000000","73987567459/12500000000","73987567459/12500000000"]},{"r_107_200":"5925026782617/1000000000000","r_113_200":"1481751318807/250000000000","r_19_40":"2963691099519/500000000000","r_1_2":"5922003546603/1000000000000","r_21_40":"92566498727/15625000000","r_23_40":"5938017735889/1000000000000","r_3_5":"29698254289/5000000000","r_49_100":"2964769063461/500000000000","r_51_100":"740372089239/125000000000","r_9_20":"5915742643849/1000000000000","sharp":"2961787020633/500000000000","sharp_bins":["5926928276691/1000000000000","2963361651711/500000000000","740813222987/125000000000","2963139150169/500000000000","2963018666417/500000000000","740724746489/125000000000","5925551509339/1000000000000","5925289938371/1000000000000","5925028881687/1000000000000","296237835341/50000000000","2962237165167/500000000000","5924179030347/1000000000000","740483400517/125000000000","2961787020633/500000000000","2961787020633/500000000000","2961787020633/500000000000"]},{"r_107_200":"369152037713/62500000000","r_113_200":"738550713059/125000000000","r_19_40":"2954384220869/500000000000","r_1_2":"5903390885093/1000000000000","r_21_40":"738207945123/125000000000","r_23_40":"2959748017287/500000000000","r_3_5":"2960572222781/500000000000","r_49_100":"5910938123949/1000000000000","r_51_100":"1476091520801/250000000000","r_9_20":"2948550867143/500000000000","sharp":"2952602810169/500000000000","sharp_bins":["5908356472859/1000000000000","5908144091677/1000000000000","5907920700289/1000000000000","5907688801907/1000000000000","2953729244011/500000000000","738402254417/125000000000","5906965951863/1000000000000","590671391129/100000000000","1476612970933/250000000000","5906178197867/1000000000000","59058934737/10000000000","2952796509763/500000000000","2952640941053/500000000000","2952602810169/500000000000","2952602810169/500000000000","2952602810169/500000000000"]},{"r_107_200":"1477794996827/250000000000","r_113_200":"1478290144179/250000000000","r_19_40":"5913448416629/1000000000000","r_1_2":"184628950921/31250000000","r_21_40":"147760194487/25000000000","r_23_40":"1481048765927/250000000000","r_3_5":"2962922373549/500000000000","r_49_100":"118312440217/20000000000","r_51_100":"5909105248123/1000000000000","r_9_20":"5901816361823/1000000000000","sharp":"5909897954599/1000000000000","sharp_bins":["1478278197469/250000000000","11825799411/2000000000","5912675636313/1000000000000","1478110749513/250000000000","2956105953873/500000000000","5911970614893/1000000000000","2955858812137/500000000000","5911464636033/1000000000000","2955600799739/500000000000","5910926843499/1000000000000","2955320494523/500000000000","591033933873/100000000000","236401077893/40000000000","5909897954599/1000000000000","5909897954599/1000000000000","5909897954599/1000000000000"]},{"r_107_200":"5915883761719/1000000000000","r_113_200":"5917872106753/1000000000000","r_19_40":"5918084440259/1000000000000","r_1_2":"1478204542127/250000000000","r_21_40":"1478777080077/250000000000","r_23_40":"2964425365467/500000000000","r_3_5":"2965250991729/500000000000","r_49_100":"5920261965997/1000000000000","r_51_100":"2956900325189/500000000000","r_9_20":"2953243574459/500000000000","sharp":"739318386163/125000000000","sharp_bins":["2958912949803/500000000000","5917612072749/1000000000000","2958693643191/500000000000","1183430774029/200000000000","591692196533/100000000000","5916679795659/1000000000000","2958212931421/500000000000","5916171892063/1000000000000","1478976953249/250000000000","2957815977457/500000000000","5915344939623/1000000000000","5915042064553/1000000000000","59147283919/10000000000","739318386163/125000000000","739318386163/125000000000","739318386163/125000000000"]},{"r_107_200":"589688112839/100000000000","r_113_200":"5898877769397/1000000000000","r_19_40":"2949529238143/500000000000","r_1_2":"1178760091979/200000000000","r_21_40":"2948053424191/500000000000","r_23_40":"369369168999/62500000000","r_3_5":"92368538563/15625000000","r_49_100":"2950623393743/500000000000","r_51_100":"589478137523/100000000000","r_9_20":"1471860436361/250000000000","sharp":"5895770834661/1000000000000","sharp_bins":["2949419563051/500000000000","294930994997/50000000000","5898395339149/1000000000000","5898172005813/1000000000000","737241867341/125000000000","5897690783037/1000000000000","2948722442707/500000000000","2948595610369/500000000000","5896923211803/1000000000000","5896646355173/1000000000000","5896354338963/1000000000000","2948026050129/500000000000","5895770834661/1000000000000","5895770834661/1000000000000","5895770834661/1000000000000","5895770834661/1000000000000"]},{"r_107_200":"737713612387/125000000000","r_113_200":"2951856722247/500000000000","r_19_40":"92247174223/15625000000","r_1_2":"5898615993093/1000000000000","r_21_40":"5900931316577/1000000000000","r_23_40":"739335958599/125000000000","r_3_5":"591636900459/100000000000","r_49_100":"2953005813843/500000000000","r_51_100":"2949800338339/500000000000","r_9_20":"184132362553/31250000000","sharp":"590054350649/100000000000","sharp_bins":["5903676214129/1000000000000","1475864078369/250000000000","5903231023707/1000000000000","2951503462687/500000000000","2951384508961/500000000000","5902523964569/1000000000000","1475569281331/250000000000","5902022461829/1000000000000","2950876692267/500000000000","5901475402989/1000000000000","1475295548583/250000000000","5900878704617/1000000000000","2950284362331/500000000000","590054350649/100000000000","590054350649/100000000000","590054350649/100000000000"]},{"r_107_200":"2953251246077/500000000000","r_113_200":"2954257470721/500000000000","r_19_40":"5908545811093/1000000000000","r_1_2":"5903397432187/1000000000000","r_21_40":"1476430405581/250000000000","r_23_40":"5919434406189/1000000000000","r_3_5":"148027934147/25000000000","r_49_100":"5910742371673/1000000000000","r_51_100":"5904385850429/1000000000000","r_9_20":"1474248916873/250000000000","sharp":"2952641259433/500000000000","sharp_bins":["5908479172231/1000000000000","2954129295963/500000000000","7385040711/1250000000","5907807701153/1000000000000","5907568950649/1000000000000","2953661498937/500000000000","5907075215599/1000000000000","1476704888211/250000000000","184579669011/31250000000","184570947003/31250000000","5905975906841/1000000000000","5905671171103/1000000000000","5905359892801/1000000000000","2952641259433/500000000000","2952641259433/500000000000","2952641259433/500000000000"]},{"r_107_200":"367944118391/62500000000","r_113_200":"5889118668221/1000000000000","r_19_40":"5889119570157/1000000000000","r_1_2":"1470995408427/250000000000","r_21_40":"367894812807/62500000000","r_23_40":"5900081986113/1000000000000","r_3_5":"5901799107307/1000000000000","r_49_100":"5891327877441/1000000000000","r_51_100":"2942485776917/500000000000","r_9_20":"734694106329/125000000000","sharp":"5886104373869/1000000000000","sharp_bins":["5889088827401/1000000000000","736108934143/125000000000","117773047959/20000000000","2944210320159/500000000000","294409211573/50000000000","2943972086301/500000000000","147192426341/25000000000","5887435828177/1000000000000","2943583225179/500000000000","588688249219/100000000000","5886588739507/1000000000000","2943144496933/500000000000","5886104373869/1000000000000","5886104373869/1000000000000","5886104373869/1000000000000","5886104373869/1000000000000"]},{"r_107_200":"2946007835983/500000000000","r_113_200":"5894036766217/1000000000000","r_19_40":"1178792507783/200000000000","r_1_2":"1472219687791/250000000000","r_21_40":"5891223415911/1000000000000","r_23_40":"2952473309171/500000000000","r_3_5":"5906665585739/1000000000000","r_49_100":"2948087637239/500000000000","r_51_100":"235594903753/40000000000","r_9_20":"367651718389/62500000000","sharp":"736369876971/125000000000","sharp_bins":["736751049411/125000000000","1178758064667/200000000000","29467852429/5000000000","1178667578479/200000000000","2946550297691/500000000000","736607449999/125000000000","5892611488017/1000000000000","1473087299611/250000000000","5892078700193/1000000000000","2945896776313/500000000000","2945749275599/500000000000","5891197504169/1000000000000","736369876971/125000000000","736369876971/125000000000","736369876971/125000000000","736369876971/125000000000"]},{"r_107_200":"5896890816853/1000000000000","r_113_200":"5898920224801/1000000000000","r_19_40":"1179754208399/200000000000","r_1_2":"1473435331819/250000000000","r_21_40":"2948047605347/500000000000","r_23_40":"2954888272087/500000000000","r_3_5":"1477874351063/250000000000","r_49_100":"1475247029389/250000000000","r_51_100":"1473684764069/250000000000","r_9_20":"1471816979/250000000","sharp":"5895779533951/1000000000000","sharp_bins":["2949446685523/500000000000","2949337288297/500000000000","1179690794457/200000000000","1474555135061/250000000000","5897982352889/1000000000000","5897740419339/1000000000000","5897491313631/1000000000000","5897227960851/1000000000000","1179391268813/200000000000","2948335005313/500000000000","58963737651/10000000000","5896071422059/1000000000000","5895779533951/1000000000000","5895779533951/1000000000000","5895779533951/1000000000000","5895779533951/1000000000000"]},{"r_107_200":"5877083731173/1000000000000","r_113_200":"5879115000919/1000000000000","r_19_40":"2939464957901/500000000000","r_1_2":"1468478369529/250000000000","r_21_40":"47010208251/8000000000","r_23_40":"5890014605393/1000000000000","r_3_5":"736470107681/125000000000","r_49_100":"5881159469461/1000000000000","r_51_100":"183591081307/31250000000","r_9_20":"5867416618029/1000000000000","sharp":"5876187604499/1000000000000","sharp_bins":["587909954113/100000000000","587888471679/100000000000","5878657799529/1000000000000","1175685757013/200000000000","58781942881/10000000000","2938976561271/500000000000","5877698480263/1000000000000","5877436234553/1000000000000","47017278301/8000000000","293843703647/50000000000","1469145730433/250000000000","117525534979/20000000000","5876187604499/1000000000000","5876187604499/1000000000000","5876187604499/1000000000000","5876187604499/1000000000000"]},{"r_107_200":"2941044306027/500000000000","r_113_200":"5884128338819/1000000000000","r_19_40":"5883868839409/1000000000000","r_1_2":"367431597767/62500000000","r_21_40":"367579849617/62500000000","r_23_40":"5894975778921/1000000000000","r_3_5":"737090482563/125000000000","r_49_100":"1471525747403/250000000000","r_51_100":"5879910686553/1000000000000","r_9_20":"2936192879681/500000000000","sharp":"5881137472469/1000000000000","sharp_bins":["5884114325841/1000000000000","5883898781483/1000000000000","5883671069731/1000000000000","2941720607339/500000000000","5883205824301/1000000000000","735370463581/125000000000","2941354021967/500000000000","117648894397/20000000000","1176433424553/200000000000","5881880198343/1000000000000","1176317557181/200000000000","2940640141559/500000000000","5881137472469/1000000000000","5881137472469/1000000000000","5881137472469/1000000000000","5881137472469/1000000000000"]},{"r_107_200":"5887047440399/1000000000000","r_113_200":"1472273973101/250000000000","r_19_40":"5888761337359/1000000000000","r_1_2":"47070811241/8000000000","r_21_40":"5886233034099/1000000000000","r_23_40":"2949945546963/500000000000","r_3_5":"5901641299487/1000000000000","r_49_100":"5891000094509/1000000000000","r_51_100":"5884860566463/1000000000000","r_9_20":"5877308645169/1000000000000","sharp":"183938801739/31250000000","sharp_bins":["5889083466061/1000000000000","5888867159839/1000000000000","235545544543/40000000000","2944203939181/500000000000","1177634311179/200000000000","2943964226249/500000000000","735958966199/125000000000","367962955781/62500000000","5887128512543/1000000000000","5886840346953/1000000000000","2943273321321/500000000000","1177247556229/200000000000","183938801739/31250000000","183938801739/31250000000","183938801739/31250000000","183938801739/31250000000"]},{"r_107_200":"5866805296331/1000000000000","r_113_200":"5868863962119/1000000000000","r_19_40":"5868481521233/1000000000000","r_1_2":"5863591703501/1000000000000","r_21_40":"366623647013/62500000000","r_23_40":"2939844339161/500000000000","r_3_5":"5881459302901/1000000000000","r_49_100":"587072969511/100000000000","r_51_100":"733075831329/125000000000","r_9_20":"732128298223/125000000000","sharp":"5866015654369/1000000000000","sharp_bins":["91700959829/15625000000","2934319427443/500000000000","5868417321127/1000000000000","1173637557101/200000000000","1466988100681/250000000000","5867703964077/1000000000000","1173489381471/200000000000","5867178652293/1000000000000","5866901008667/1000000000000","5866617675969/1000000000000","5866319355957/1000000000000","5866015654369/1000000000000","5866015654369/1000000000000","5866015654369/1000000000000","5866015654369/1000000000000","5866015654369/1000000000000"]},{"r_107_200":"5871896229503/1000000000000","r_113_200":"2936981883747/500000000000","r_19_40":"1468376674173/250000000000","r_1_2":"5868669320613/1000000000000","r_21_40":"733883232679/125000000000","r_23_40":"117694753597/20000000000","r_3_5":"1177302069363/200000000000","r_49_100":"5875759773827/1000000000000","r_51_100":"5869688437817/1000000000000","r_9_20":"2931040087859/500000000000","sharp":"2935525775663/500000000000","sharp_bins":["5873962756559/1000000000000","1468434846673/250000000000","234940680927/40000000000","2936643297763/500000000000","146826256673/25000000000","5872800808061/1000000000000","5872542671097/1000000000000","5872273269683/1000000000000","5871994418001/1000000000000","5871709825043/1000000000000","2935705090931/500000000000","1467773554733/250000000000","2935525775663/500000000000","2935525775663/500000000000","2935525775663/500000000000","2935525775663/500000000000"]},{"r_107_200":"2938475614121/500000000000","r_113_200":"5879027618999/1000000000000","r_19_40":"734812013849/125000000000","r_1_2":"587371111297/100000000000","r_21_40":"183628670521/31250000000","r_23_40":"1472437654903/250000000000","r_3_5":"5891525367259/1000000000000","r_49_100":"2940376995477/500000000000","r_51_100":"2937367178879/500000000000","r_9_20":"586709849551/100000000000","sharp":"2938026002837/500000000000","sharp_bins":["1175805634979/200000000000","235152160247/40000000000","91852825153/15625000000","5878349488081/1000000000000","2939056106217/500000000000","2938930866877/500000000000","367350157377/62500000000","1469332993279/250000000000","1175410383473/200000000000","2938383034431/500000000000","1469116277191/250000000000","5876147846679/1000000000000","2938026002837/500000000000","2938026002837/500000000000","2938026002837/500000000000","2938026002837/500000000000"]},{"r_107_200":"5856271991249/1000000000000","r_113_200":"1171673232477/200000000000","r_19_40":"1464445630241/250000000000","r_1_2":"2926511135803/500000000000","r_21_40":"2927715652621/500000000000","r_23_40":"5869108600717/1000000000000","r_3_5":"5870909760617/1000000000000","r_49_100":"586004964647/100000000000","r_51_100":"1463511757169/250000000000","r_9_20":"2923193818283/500000000000","sharp":"5855599504073/1000000000000","sharp_bins":["22884256203/3906250000","1464538507829/250000000000","2928965272627/500000000000","2928849533301/500000000000","5857457936381/1000000000000","146430131929/25000000000","5856943969697/1000000000000","5856675331889/1000000000000","5856398423863/1000000000000","2928054259753/500000000000","2927901184507/500000000000","5855599504073/1000000000000","5855599504073/1000000000000","5855599504073/1000000000000","5855599504073/1000000000000","5855599504073/1000000000000"]},{"r_107_200":"234458040713/40000000000","r_113_200":"1465888610031/250000000000","r_19_40":"732861989099/125000000000","r_1_2":"183068355449/31250000000","r_21_40":"1172121346559/200000000000","r_23_40":"5874247456227/1000000000000","r_3_5":"5876050936433/1000000000000","r_49_100":"5865168246737/1000000000000","r_51_100":"5859216479219/1000000000000","r_9_20":"5851527985643/1000000000000","sharp":"1465180863833/250000000000","sharp_bins":["732944929823/125000000000","5863343058439/1000000000000","5863118684957/1000000000000","5862886257829/1000000000000","1172528822531/200000000000","2931195184111/500000000000","2931063957313/500000000000","2930929036497/500000000000","5861579902141/1000000000000","732661085727/125000000000","1172196246329/200000000000","1465180863833/250000000000","1465180863833/250000000000","1465180863833/250000000000","1465180863833/250000000000","1465180863833/250000000000"]},{"r_107_200":"1173318680881/200000000000","r_113_200":"1173741210291/200000000000","r_19_40":"293398642189/50000000000","r_1_2":"36645724737/6250000000","r_21_40":"733218193027/125000000000","r_23_40":"2939674758781/500000000000","r_3_5":"5881155350957/1000000000000","r_49_100":"5870250279661/1000000000000","r_51_100":"586434936481/100000000000","r_9_20":"183019755923/31250000000","sharp":"1466452812469/250000000000","sharp_bins":["5868712666887/1000000000000","1173699091977/200000000000","5868270196713/1000000000000","5868036819929/1000000000000","5867793659887/1000000000000","2933769415889/500000000000","5867275234699/1000000000000","2933502096419/500000000000","5866724763779/1000000000000","5866432241281/1000000000000","1466530872419/250000000000","1466452812469/250000000000","1466452812469/250000000000","1466452812469/250000000000","1466452812469/250000000000","1466452812469/250000000000"]},{"r_107_200":"5871699439167/1000000000000","r_113_200":"2936910641611/500000000000","r_19_40":"2936506804663/500000000000","r_1_2":"1467102077767/250000000000","r_21_40":"733856003497/125000000000","r_23_40":"2942207540063/500000000000","r_3_5":"1471555824587/250000000000","r_49_100":"2937648020653/500000000000","r_51_100":"2934722987099/500000000000","r_9_20":"2930850267787/500000000000","sharp":"2935431588439/500000000000","sharp_bins":["2936914779361/500000000000","5873611521727/1000000000000","5873385366813/1000000000000","5873151039399/1000000000000","5872906864773/1000000000000","5872650954709/1000000000000","5872386216973/1000000000000","734014247331/125000000000","5871833296163/1000000000000","5871539473439/1000000000000","5871229430793/1000000000000","2935451519289/500000000000","2935431588439/500000000000","2935431588439/500000000000","2935431588439/500000000000","2935431588439/500000000000"]},{"r_107_200":"2925255250099/500000000000","r_113_200":"1170530984083/200000000000","r_19_40":"1462943781623/250000000000","r_1_2":"2923603591337/500000000000","r_21_40":"1462413991549/250000000000","r_23_40":"5863275183077/1000000000000","r_3_5":"733137143193/125000000000","r_49_100":"234162865163/40000000000","r_51_100":"5848245908077/1000000000000","r_9_20":"2920234711241/500000000000","sharp":"2924948591709/500000000000","sharp_bins":["2926340914113/500000000000","5852463517557/1000000000000","5852233260953/1000000000000","1872638941/320000000","1170349561733/200000000000","731436389877/125000000000","2925614582171/500000000000","1170191208493/200000000000","73133400723/12500000000","585037120763/100000000000","91407115091/15625000000","2924948591709/500000000000","2924948591709/500000000000","2924948591709/500000000000","2924948591709/500000000000","2924948591709/500000000000"]},{"r_107_200":"5855981630563/1000000000000","r_113_200":"5858129136247/1000000000000","r_19_40":"732149182827/125000000000","r_1_2":"5852670695907/1000000000000","r_21_40":"5855125383067/1000000000000","r_23_40":"2934350451301/500000000000","r_3_5":"2935259760127/500000000000","r_49_100":"5859492923929/1000000000000","r_51_100":"5853712050761/1000000000000","r_9_20":"1169183139101/200000000000","sharp":"731914619271/125000000000","sharp_bins":["732269449003/125000000000","585793726511/100000000000","5857706911073/1000000000000","2928735092513/500000000000","1464305267139/250000000000","2928482040757/500000000000","5856701775201/1000000000000","5856428230307/1000000000000","5856143789311/1000000000000","73198030933/12500000000","1463881525413/250000000000","731914619271/125000000000","731914619271/125000000000","731914619271/125000000000","731914619271/125000000000","731914619271/125000000000"]},{"r_107_200":"1172235235873/200000000000","r_113_200":"5863333257293/1000000000000","r_19_40":"1172464574733/200000000000","r_1_2":"2928925477823/500000000000","r_21_40":"732539526467/125000000000","r_23_40":"2936928388169/500000000000","r_3_5":"1468919506211/250000000000","r_49_100":"5864627620983/1000000000000","r_51_100":"5858896744053/1000000000000","r_9_20":"1170214202913/200000000000","sharp":"5860457361611/1000000000000","sharp_bins":["2931680733683/500000000000","5863142256421/1000000000000","183215967017/31250000000","5862673206199/1000000000000","2931211502997/500000000000","2931082438437/500000000000","2930950688603/500000000000","2930813286931/500000000000","5861340844909/1000000000000","5861038238899/1000000000000","1172144103067/200000000000","5860457361611/1000000000000","5860457361611/1000000000000","5860457361611/1000000000000","5860457361611/1000000000000","5860457361611/1000000000000"]},{"r_107_200":"5891744465701/1000000000000","r_113_200":"2946951632651/500000000000","r_19_40":"2946399327593/500000000000","r_1_2":"1177679870263/200000000000","r_21_40":"2945439475897/500000000000","r_23_40":"5904297369661/1000000000000","r_3_5":"5906115851419/1000000000000","r_49_100":"5895100196963/1000000000000","r_51_100":"294472685599/50000000000","r_9_20":"5881598677133/1000000000000","sharp":"1178139282709/200000000000","sharp_bins":["368369921993/62500000000","5893697305097/1000000000000","368341719027/62500000000","5893229306671/1000000000000","736622627329/125000000000","184147523133/31250000000","1178490282123/200000000000","2946087183353/500000000000","1472972165283/250000000000","1178317927997/200000000000","5891274440361/1000000000000","1472735672313/250000000000","1178139282709/200000000000","1178139282709/200000000000","1178139282709/200000000000","1178139282709/200000000000"]},{"r_107_200":"5896660103503/1000000000000","r_113_200":"294941411457/50000000000","r_19_40":"2948824753521/500000000000","r_1_2":"5893301626857/1000000000000","r_21_40":"5895791074559/1000000000000","r_23_40":"1477293050013/250000000000","r_3_5":"5910993469989/1000000000000","r_49_100":"5899955630007/1000000000000","r_51_100":"1178872018877/200000000000","r_9_20":"5886478439697/1000000000000","sharp":"5895560243429/1000000000000","sharp_bins":["5898845673659/1000000000000","5898623346183/1000000000000","1179678521719/200000000000","1474538355123/250000000000","5897904084517/1000000000000","5897642698109/1000000000000","5897372207331/1000000000000","4717675161/800000000","2948403490853/500000000000","1179301331143/200000000000","5896190162799/1000000000000","1179171414363/200000000000","5895560243429/1000000000000","5895560243429/1000000000000","5895560243429/1000000000000","5895560243429/1000000000000"]},{"r_107_200":"2925052446261/500000000000","r_113_200":"5852304280253/1000000000000","r_19_40":"182845911769/31250000000","r_1_2":"5846738135621/1000000000000","r_21_40":"5849238716337/1000000000000","r_23_40":"1465689229339/250000000000","r_3_5":"366537089887/62500000000","r_49_100":"2926699830327/500000000000","r_51_100":"292389952491/50000000000","r_9_20":"729984994803/125000000000","sharp":"5849496106487/1000000000000","sharp_bins":["2926180197347/500000000000","5852133106059/1000000000000","1170379962281/200000000000","1170330907631/200000000000","5851401756809/1000000000000","5851145049987/1000000000000","1170175087543/200000000000","585059519371/100000000000","1462574746299/250000000000","73124865749/12500000000","5849664883421/1000000000000","5849496106487/1000000000000","5849496106487/1000000000000","5849496106487/1000000000000","5849496106487/1000000000000","5849496106487/1000000000000"]},{"r_107_200":"5881588391781/1000000000000","r_113_200":"5883783383991/1000000000000","r_19_40":"2941238301733/500000000000","r_1_2":"5878207350551/1000000000000","r_21_40":"2940356910317/500000000000","r_23_40":"5894112671287/1000000000000","r_3_5":"5895944696837/1000000000000","r_49_100":"5884801384579/1000000000000","r_51_100":"2939635191031/500000000000","r_9_20":"1467832886857/250000000000","sharp":"73508222343/12500000000","sharp_bins":["1470954750131/250000000000","5883596233991/1000000000000","5883361086703/1000000000000","5883119303927/1000000000000","2941432394481/500000000000","235304084873/40000000000","2941166943107/500000000000","5882054099953/1000000000000","5881763277289/1000000000000","367590973189/62500000000","73514156569/12500000000","2940397601049/500000000000","73508222343/12500000000","73508222343/12500000000","73508222343/12500000000","73508222343/12500000000"]},{"r_107_200":"5886595504879/1000000000000","r_113_200":"5888800010577/1000000000000","r_19_40":"1471854846969/250000000000","r_1_2":"5883200707117/1000000000000","r_21_40":"183928665987/31250000000","r_23_40":"5899080475343/1000000000000","r_3_5":"5900915376301/1000000000000","r_49_100":"1472437238141/250000000000","r_51_100":"735533495537/125000000000","r_9_20":"5876301742377/1000000000000","sharp":"1177122617729/200000000000","sharp_bins":["1472209404157/250000000000","5888613939427/1000000000000","2944188907719/500000000000","5888135005949/1000000000000","5887879400611/1000000000000","735951948733/125000000000","1177469232599/200000000000","2943532563573/500000000000","91980828579/15625000000","5886464047547/1000000000000","2943069837629/500000000000","1177160193729/200000000000","1177122617729/200000000000","1177122617729/200000000000","1177122617729/200000000000","1177122617729/200000000000"]},{"r_107_200":"5891560459741/1000000000000","r_113_200":"1473443647127/250000000000","r_19_40":"1473079989011/250000000000","r_1_2":"1472037971049/250000000000","r_21_40":"5890678625883/1000000000000","r_23_40":"5904006144877/1000000000000","r_3_5":"2952922040693/500000000000","r_49_100":"1473663562877/250000000000","r_51_100":"1472305840111/250000000000","r_9_20":"5881229957537/1000000000000","sharp":"5890526640521/1000000000000","sharp_bins":["1178762854069/200000000000","589358966111/100000000000","1178670508139/200000000000","5893108685709/1000000000000","5892851972853/1000000000000","92071671913/15625000000","5892316369009/1000000000000","736504258713/125000000000","1178348136623/200000000000","5891430414073/1000000000000","5891104704339/1000000000000","92043196961/15625000000","5890526640521/1000000000000","5890526640521/1000000000000","5890526640521/1000000000000","5890526640521/1000000000000"]},{"r_107_200":"5871162121321/1000000000000","r_113_200":"5873393235231/1000000000000","r_19_40":"2935941574247/500000000000","r_1_2":"1173549026563/200000000000","r_21_40":"2935141542219/500000000000","r_23_40":"1176731395979/200000000000","r_3_5":"1471374624577/250000000000","r_49_100":"293711598921/50000000000","r_51_100":"366801364289/62500000000","r_9_20":"5860796848611/1000000000000","sharp":"5870345733049/1000000000000","sharp_bins":["5873454654069/1000000000000","5873224539403/1000000000000","5872988207863/1000000000000","5872739615011/1000000000000","5872483286507/1000000000000","2936111422577/500000000000","587194922157/100000000000","2935832456593/500000000000","5871364588481/1000000000000","5871050499191/1000000000000","5870721494547/1000000000000","5870380861457/1000000000000","5870345733049/1000000000000","5870345733049/1000000000000","5870345733049/1000000000000","5870345733049/1000000000000"]},{"r_107_200":"5877395708519/1000000000000","r_113_200":"5879636554787/1000000000000","r_19_40":"293902640431/50000000000","r_1_2":"5873964528849/1000000000000","r_21_40":"5876512934993/1000000000000","r_23_40":"5889852863867/1000000000000","r_3_5":"5891697430391/1000000000000","r_49_100":"2940203324497/500000000000","r_51_100":"5875045581617/1000000000000","r_9_20":"5866992364851/1000000000000","sharp":"5875393972533/1000000000000","sharp_bins":["2939283183119/500000000000","1175667058171/200000000000","5878097948817/1000000000000","5877848280249/1000000000000","5877590822589/1000000000000","5877329207129/1000000000000","1469263586453/250000000000","5876768788233/1000000000000","1469116801163/250000000000","5876151799899/1000000000000","734477677453/125000000000","2937739678163/500000000000","5875393972533/1000000000000","5875393972533/1000000000000","5875393972533/1000000000000","5875393972533/1000000000000"]},{"r_107_200":"5882465972047/1000000000000","r_113_200":"5884716500921/1000000000000","r_19_40":"5883059385393/1000000000000","r_1_2":"5879020748869/1000000000000","r_21_40":"2940789746629/500000000000","r_23_40":"5894885259807/1000000000000","r_3_5":"1179346578049/200000000000","r_49_100":"1471354530257/250000000000","r_51_100":"2940053052773/500000000000","r_9_20":"587202511011/100000000000","sharp":"5880406205871/1000000000000","sharp_bins":["2941820791253/500000000000","2941704773377/500000000000","2941585597699/500000000000","367682528361/62500000000","5882661870589/1000000000000","5882399085213/1000000000000","2941061495933/500000000000","2940918095621/500000000000","367595834733/62500000000","5881216643913/1000000000000","2940442448999/500000000000","2940270707861/500000000000","5880406205871/1000000000000","5880406205871/1000000000000","5880406205871/1000000000000","5880406205871/1000000000000"]},{"r_107_200":"293084154777/50000000000","r_113_200":"5863947538393/1000000000000","r_19_40":"5862229701533/1000000000000","r_1_2":"5858227324693/1000000000000","r_21_40":"183149836171/31250000000","r_23_40":"2937067769007/500000000000","r_3_5":"367249778581/62500000000","r_49_100":"1172920406141/200000000000","r_51_100":"117186356089/20000000000","r_9_20":"23404819699/4000000000","sharp":"2929885583789/500000000000","sharp_bins":["5862831521747/1000000000000","1172519797267/200000000000","586235732931/100000000000","5862106940239/1000000000000","586185286469/100000000000","732698274309/125000000000","1465326777/250000000","5861014615939/1000000000000","5860707825137/1000000000000","2930193923113/500000000000","366253549191/62500000000","2929885583789/500000000000","2929885583789/500000000000","2929885583789/500000000000","2929885583789/500000000000","2929885583789/500000000000"]},{"r_107_200":"5866879244793/1000000000000","r_113_200":"2934576895361/500000000000","r_19_40":"733420254871/125000000000","r_1_2":"586340867479/100000000000","r_21_40":"183312093821/31250000000","r_23_40":"2939647888779/500000000000","r_3_5":"5881160094677/1000000000000","r_49_100":"293486982813/50000000000","r_51_100":"5864503690531/1000000000000","r_9_20":"5856361466507/1000000000000","sharp":"5864908815517/1000000000000","sharp_bins":["733504126581/125000000000","5867799459449/1000000000000","5867556726071/1000000000000","5867305202803/1000000000000","1466762487363/250000000000","5866782036959/1000000000000","2933250856557/500000000000","5866207959239/1000000000000","5865899843263/1000000000000","2932789240203/500000000000","5865245981511/1000000000000","5864908815517/1000000000000","5864908815517/1000000000000","5864908815517/1000000000000","5864908815517/1000000000000","5864908815517/1000000000000"]},{"r_107_200":"5872038125211/1000000000000","r_113_200":"5874322717729/1000000000000","r_19_40":"1174491471067/200000000000","r_1_2":"366784557183/62500000000","r_21_40":"2935571006269/500000000000","r_23_40":"294220927867/50000000000","r_3_5":"588628628207/100000000000","r_49_100":"4589718859/781250000","r_51_100":"1467413102509/250000000000","r_9_20":"5861481322797/1000000000000","sharp":"5870009859767/1000000000000","sharp_bins":["2936598705509/500000000000","5872962841281/1000000000000","2936359516983/500000000000","5872466380017/1000000000000","5872209952899/1000000000000","5871940803663/1000000000000","1467914812067/250000000000","5871364239283/1000000000000","2935527403217/500000000000","5870732069387/1000000000000","1174079628349/200000000000","5870052031171/1000000000000","5870009859767/1000000000000","5870009859767/1000000000000","5870009859767/1000000000000","5870009859767/1000000000000"]},{"r_107_200":"2925212216119/500000000000","r_113_200":"1463184539213/250000000000","r_19_40":"5850775014877/1000000000000","r_1_2":"2923460590191/500000000000","r_21_40":"5849520883683/1000000000000","r_23_40":"5862838573341/1000000000000","r_3_5":"5864731605271/1000000000000","r_49_100":"1463293347239/250000000000","r_51_100":"731003018631/125000000000","r_9_20":"1459953101393/250000000000","sharp":"2924267857061/500000000000","sharp_bins":["292578251129/50000000000","2925663796937/500000000000","292554202717/50000000000","1170166811789/200000000000","2925286317/500000000","5850297397351/1000000000000","2925004822357/500000000000","2924855018961/500000000000","5849396562339/1000000000000","2924537237123/500000000000","365546171977/62500000000","2924267857061/500000000000","2924267857061/500000000000","2924267857061/500000000000","2924267857061/500000000000","2924267857061/500000000000"]},{"r_107_200":"365998293127/62500000000","r_113_200":"5858290350227/1000000000000","r_19_40":"5856272099573/1000000000000","r_1_2":"5852460827429/1000000000000","r_21_40":"46840536837/8000000000","r_23_40":"1173669165423/200000000000","r_3_5":"1467559160441/250000000000","r_49_100":"1464668412879/250000000000","r_51_100":"5853566665809/1000000000000","r_9_20":"5845334316629/1000000000000","sharp":"5854028869651/1000000000000","sharp_bins":["5857110275021/1000000000000","5856872635721/1000000000000","5856628831373/1000000000000","5856378516767/1000000000000","5856116710709/1000000000000","1171168220647/200000000000","731944116381/125000000000","1463813209829/250000000000","5854938809383/1000000000000","5854616110999/1000000000000","5854279711083/1000000000000","5854028869651/1000000000000","5854028869651/1000000000000","5854028869651/1000000000000","5854028869651/1000000000000","5854028869651/1000000000000"]},{"r_107_200":"5861354522927/1000000000000","r_113_200":"1465919822231/250000000000","r_19_40":"183174900979/31250000000","r_1_2":"5857830863227/1000000000000","r_21_40":"732555741531/125000000000","r_23_40":"5873689842389/1000000000000","r_3_5":"1468895350831/250000000000","r_49_100":"1172800525087/200000000000","r_51_100":"5858940422961/1000000000000","r_9_20":"2925341552509/500000000000","sharp":"5859354691351/1000000000000","sharp_bins":["1465623418217/250000000000","1172451079329/200000000000","2931005451709/500000000000","2930879923931/500000000000","2930748621371/500000000000","5861220848019/1000000000000","5860931843417/1000000000000","2930315428949/500000000000","183134870919/31250000000","2929996079653/500000000000","1464913671263/250000000000","5859354691351/1000000000000","5859354691351/1000000000000","5859354691351/1000000000000","5859354691351/1000000000000","5859354691351/1000000000000"]},{"r_107_200":"1466641581761/250000000000","r_113_200":"586890147181/100000000000","r_19_40":"1466686356223/250000000000","r_1_2":"5863027573739/1000000000000","r_21_40":"46925229841/8000000000","r_23_40":"5878867155189/1000000000000","r_3_5":"2940381259723/500000000000","r_49_100":"5869156568203/1000000000000","r_51_100":"2932070868433/500000000000","r_9_20":"5855854917619/1000000000000","sharp":"5864509527229/1000000000000","sharp_bins":["5867711748577/1000000000000","36671702473/6250000000","366701673507/62500000000","5866974544493/1000000000000","234668428361/40000000000","146660827433/25000000000","2933071417079/500000000000","1173168106553/200000000000","586552416831/100000000000","366574939493/62500000000","5864860073127/1000000000000","5864511579949/1000000000000","5864509527229/1000000000000","5864509527229/1000000000000","5864509527229/1000000000000","5864509527229/1000000000000"]},{"r_107_200":"587174049963/100000000000","r_113_200":"2937042978161/500000000000","r_19_40":"366991040989/62500000000","r_1_2":"5868186824621/1000000000000","r_21_40":"1467705983679/250000000000","r_23_40":"5884006630591/1000000000000","r_3_5":"1471476449651/250000000000","r_49_100":"5874273021491/1000000000000","r_51_100":"2934652765481/500000000000","r_9_20":"5860989713437/1000000000000","sharp":"5869627389457/1000000000000","sharp_bins":["36705577219/6250000000","2936325964097/500000000000","587240518583/100000000000","5872151782531/1000000000000","2935943361179/500000000000","5871607899589/1000000000000","1467829096231/250000000000","234840511043/40000000000","2935347522811/500000000000","587036849383/100000000000","1174005612597/200000000000","1173935609581/200000000000","5869627389457/1000000000000","5869627389457/1000000000000","5869627389457/1000000000000","5869627389457/1000000000000"]},{"r_107_200":"36888647077/6250000000","r_113_200":"5904528035087/1000000000000","r_19_40":"5902225243243/1000000000000","r_1_2":"1440091047/244140625","r_21_40":"5901264658549/1000000000000","r_23_40":"591434464669/100000000000","r_3_5":"1479058442449/250000000000","r_49_100":"590463684493/100000000000","r_51_100":"737467294747/125000000000","r_9_20":"1472850696069/250000000000","sharp":"5899821763613/1000000000000","sharp_bins":["1475845153783/250000000000","590313986599/100000000000","1475722389903/250000000000","2951315044661/500000000000","590236659849/100000000000","5902090039161/1000000000000","5901801111377/1000000000000","5901498607351/1000000000000","184411916953/31250000000","236034018411/40000000000","2950254042913/500000000000","5900153225879/1000000000000","5899821763613/1000000000000","5899821763613/1000000000000","5899821763613/1000000000000","5899821763613/1000000000000"]},{"r_107_200":"2927763455307/500000000000","r_113_200":"2928951030921/500000000000","r_19_40":"5855518969173/1000000000000","r_1_2":"5851941211177/1000000000000","r_21_40":"5854601031681/1000000000000","r_23_40":"293389130663/50000000000","r_3_5":"5869704908007/1000000000000","r_49_100":"5857950631371/1000000000000","r_51_100":"2926534786431/500000000000","r_9_20":"2922344420129/500000000000","sharp":"5853492712097/1000000000000","sharp_bins":["29283278061/5000000000","5856417361771/1000000000000","2928084012119/500000000000","5855909992967/1000000000000","5855637879081/1000000000000","2927676261761/500000000000","5855056382303/1000000000000","5854747731551/1000000000000","2927215441147/500000000000","5854100811629/1000000000000","2926880621177/500000000000","5853492712097/1000000000000","5853492712097/1000000000000","5853492712097/1000000000000","5853492712097/1000000000000","5853492712097/1000000000000"]},{"r_107_200":"2930489420903/500000000000","r_113_200":"146584003369/25000000000","r_19_40":"5860916736851/1000000000000","r_1_2":"292869116681/50000000000","r_21_40":"2930025120293/500000000000","r_23_40":"5873196844311/1000000000000","r_3_5":"367194944407/62500000000","r_49_100":"1465838067037/250000000000","r_51_100":"1464628533829/250000000000","r_9_20":"146252753191/25000000000","sharp":"2929445396651/500000000000","sharp_bins":["5862108340189/1000000000000","2930934787561/500000000000","2930809828821/500000000000","2930680509479/500000000000","5861088293047/1000000000000","2930401134743/500000000000","5860505402211/1000000000000","1172039192729/200000000000","585987827407/100000000000","2929773650863/500000000000","5859206777273/1000000000000","2929445396651/500000000000","2929445396651/500000000000","2929445396651/500000000000","2929445396651/500000000000","2929445396651/500000000000"]},{"r_107_200":"1173241247673/200000000000","r_113_200":"5868598173779/1000000000000","r_19_40":"2933040769941/500000000000","r_1_2":"5862594362157/1000000000000","r_21_40":"2932636767369/500000000000","r_23_40":"1469597790117/250000000000","r_3_5":"294015879169/50000000000","r_49_100":"5868522491811/1000000000000","r_51_100":"5863730827869/1000000000000","r_9_20":"2927648598599/500000000000","sharp":"5864062767227/1000000000000","sharp_bins":["1466835730347/250000000000","5867103036809/1000000000000","5866851939627/1000000000000","5866592096209/1000000000000","366644885249/62500000000","1173206176691/200000000000","2932866352893/500000000000","5865421900389/1000000000000","5865102794819/1000000000000","1466192587639/250000000000","91631692257/15625000000","5864070637031/1000000000000","5864062767227/1000000000000","5864062767227/1000000000000","5864062767227/1000000000000","5864062767227/1000000000000"]},{"r_107_200":"5871396178971/1000000000000","r_113_200":"1174759736239/200000000000","r_19_40":"5871209175113/1000000000000","r_1_2":"5867769117771/1000000000000","r_21_40":"5870459414519/1000000000000","r_23_40":"1470886951147/250000000000","r_3_5":"2942739188289/500000000000","r_49_100":"734206927087/125000000000","r_51_100":"1467227546059/250000000000","r_9_20":"5860447450203/1000000000000","sharp":"117383958669/20000000000","sharp_bins":["734067524533/125000000000","5872299195637/1000000000000","2936023461783/500000000000","5871785880807/1000000000000","5871510748229/1000000000000","2935611109021/500000000000","5870922738521/1000000000000","2935305288117/500000000000","5870290065533/1000000000000","5869956161643/1000000000000","7337015759/1250000000","117385067539/20000000000","117383958669/20000000000","117383958669/20000000000","117383958669/20000000000","117383958669/20000000000"]},{"r_107_200":"5901975171003/1000000000000","r_113_200":"5904381865537/1000000000000","r_19_40":"5901718073287/1000000000000","r_1_2":"737291841213/125000000000","r_21_40":"5901035354123/1000000000000","r_23_40":"739253757371/125000000000","r_3_5":"2957976380101/500000000000","r_49_100":"5904163460363/1000000000000","r_51_100":"235979186719/40000000000","r_9_20":"5890999060807/1000000000000","sharp":"147488439213/25000000000","sharp_bins":["5903169956921/1000000000000","5902923043803/1000000000000","1180533907879/200000000000","5902409098473/1000000000000","5902136708989/1000000000000","5901850644861/1000000000000","2950775835103/500000000000","5901240294203/1000000000000","737614309733/125000000000","36878622279/6250000000","1475057615759/250000000000","46092746093/7812500000","147488439213/25000000000","147488439213/25000000000","147488439213/25000000000","147488439213/25000000000"]},{"r_107_200":"5855027499479/1000000000000","r_113_200":"5857458748121/1000000000000","r_19_40":"1170942859653/200000000000","r_1_2":"2925684666111/500000000000","r_21_40":"234163377651/40000000000","r_23_40":"5867175416463/1000000000000","r_3_5":"2934566628123/500000000000","r_49_100":"1464294250631/250000000000","r_51_100":"5852521530321/1000000000000","r_9_20":"1460997206979/250000000000","sharp":"45725812749/7812500000","sharp_bins":["5856155867341/1000000000000","2927954740579/500000000000","1463913355861/250000000000","1463846042957/250000000000","2927551560629/500000000000","2927405052107/500000000000","1463626677361/250000000000","585419519537/100000000000","1170774276627/200000000000","2926768487289/500000000000","5853187787609/1000000000000","45725812749/7812500000","45725812749/7812500000","45725812749/7812500000","45725812749/7812500000","45725812749/7812500000"]},{"r_107_200":"1465137829657/250000000000","r_113_200":"2931493926349/500000000000","r_19_40":"5860186848593/1000000000000","r_1_2":"2928441663427/500000000000","r_21_40":"1464901455121/250000000000","r_23_40":"2936330841289/500000000000","r_3_5":"234984749761/40000000000","r_49_100":"1465663265089/250000000000","r_51_100":"5858038680929/1000000000000","r_9_20":"9359174997/1600000000","sharp":"5858376168403/1000000000000","sharp_bins":["2930839875343/500000000000","5861432949469/1000000000000","2930588235299/500000000000","5860906778817/1000000000000","5860625226829/1000000000000","5860331647057/1000000000000","1465006908137/250000000000","732464430899/125000000000","2929695451797/500000000000","5859055708561/1000000000000","5858705674041/1000000000000","5858376168403/1000000000000","5858376168403/1000000000000","5858376168403/1000000000000","5858376168403/1000000000000","5858376168403/1000000000000"]},{"r_107_200":"5865794784957/1000000000000","r_113_200":"2934121150699/500000000000","r_19_40":"586536835779/100000000000","r_1_2":"5862111177317/1000000000000","r_21_40":"2932422547627/500000000000","r_23_40":"5877873477563/1000000000000","r_3_5":"5879835049561/1000000000000","r_49_100":"23471360237/4000000000","r_51_100":"183227226377/31250000000","r_9_20":"182958975707/31250000000","sharp":"732945721117/125000000000","sharp_bins":["5866931315753/1000000000000","5866683336187/1000000000000","5866425674941/1000000000000","293307739303/50000000000","5865871981957/1000000000000","1466394273757/250000000000","293263586083/50000000000","1172991625981/200000000000","5864632125973/1000000000000","2932147710313/500000000000","1465985955479/250000000000","1172715301557/200000000000","732945721117/125000000000","732945721117/125000000000","732945721117/125000000000","732945721117/125000000000"]},{"r_107_200":"1174200085219/200000000000","r_113_200":"23493835351/4000000000","r_19_40":"5870512351/1000000000","r_1_2":"5867301398523/1000000000000","r_21_40":"5870046589943/1000000000000","r_23_40":"5883047215501/1000000000000","r_3_5":"5885013281233/1000000000000","r_49_100":"5872989405493/1000000000000","r_51_100":"2934233055469/500000000000","r_9_20":"5859852917507/1000000000000","sharp":"293435909239/50000000000","sharp_bins":["1174429038097/200000000000","5871896037709/1000000000000","5871637199531/1000000000000","2935682559871/500000000000","183471283471/31250000000","1174156977179/200000000000","733809770469/125000000000","5870163176603/1000000000000","5869835724683/1000000000000","366843595157/62500000000","117382887493/20000000000","2934387729477/500000000000","293435909239/50000000000","293435909239/50000000000","293435909239/50000000000","293435909239/50000000000"]},{"r_107_200":"5901721646899/1000000000000","r_113_200":"1476046663363/250000000000","r_19_40":"2950582872809/500000000000","r_1_2":"2949003284037/500000000000","r_21_40":"5900761170079/1000000000000","r_23_40":"5913670074703/1000000000000","r_3_5":"2957813009509/500000000000","r_49_100":"1475910320257/250000000000","r_51_100":"2949587059687/500000000000","r_9_20":"5890546486389/1000000000000","sharp":"294960399197/50000000000","sharp_bins":["5902913633021/1000000000000","1180533183691/200000000000","92225103247/15625000000","5902138392263/1000000000000","2950928046537/500000000000","5901560128933/1000000000000","5901252928337/1000000000000","1475233186049/250000000000","2950301970913/500000000000","5900261449371/1000000000000","1474977258971/250000000000","2949770326773/500000000000","294960399197/50000000000","294960399197/50000000000","294960399197/50000000000","294960399197/50000000000"]},{"r_107_200":"2927238075179/500000000000","r_113_200":"5856959987733/1000000000000","r_19_40":"2926928923551/500000000000","r_1_2":"5850741442201/1000000000000","r_21_40":"1463378415361/250000000000","r_23_40":"1173303252583/200000000000","r_3_5":"117370240411/20000000000","r_49_100":"5856348779103/1000000000000","r_51_100":"5851917919583/1000000000000","r_9_20":"5843233581217/1000000000000","sharp":"5852268255281/1000000000000","sharp_bins":["2927800733631/500000000000","1171069194143/200000000000","292753993767/50000000000","2927401243653/500000000000","2927256751911/500000000000","1170843007291/200000000000","1170781448929/200000000000","45731167053/7812500000","5853260011971/1000000000000","5852916132853/1000000000000","2926279160219/500000000000","5852268255281/1000000000000","5852268255281/1000000000000","5852268255281/1000000000000","5852268255281/1000000000000","5852268255281/1000000000000"]},{"r_107_200":"46880275649/8000000000","r_113_200":"1465630914011/250000000000","r_19_40":"5859365991799/1000000000000","r_1_2":"2928144979433/500000000000","r_21_40":"585906952019/100000000000","r_23_40":"1468009533961/250000000000","r_3_5":"5874033249093/1000000000000","r_49_100":"5861860428217/1000000000000","r_51_100":"732183694367/125000000000","r_9_20":"5848763886501/1000000000000","sharp":"1171555316553/200000000000","sharp_bins":["586116037493/100000000000","2930452259707/500000000000","5860638024737/1000000000000","5860360176901/1000000000000","234402826959/40000000000","732471454081/125000000000","2929731606887/500000000000","5859144670233/1000000000000","5858814561851/1000000000000","5858469885107/1000000000000","146452780423/25000000000","1171555316553/200000000000","1171555316553/200000000000","1171555316553/200000000000","1171555316553/200000000000","1171555316553/200000000000"]},{"r_107_200":"1466333413539/250000000000","r_113_200":"5867833248891/1000000000000","r_19_40":"117292112457/20000000000","r_1_2":"1465393568611/250000000000","r_21_40":"5864364727611/1000000000000","r_23_40":"1469326517433/250000000000","r_3_5":"5879305222139/1000000000000","r_49_100":"29335526463/5000000000","r_51_100":"5862758355713/1000000000000","r_9_20":"5854024280997/1000000000000","sharp":"5863023914531/1000000000000","sharp_bins":["2933233658541/500000000000","5866210424127/1000000000000","5865942855937/1000000000000","1466415969919/250000000000","234614927773/40000000000","5865072920543/1000000000000","733095402553/125000000000","5864443345647/1000000000000","5864111855363/1000000000000","586376574323/100000000000","2931702793853/500000000000","586303309121/100000000000","5863023914531/1000000000000","5863023914531/1000000000000","5863023914531/1000000000000","5863023914531/1000000000000"]},{"r_107_200":"1467638834557/250000000000","r_113_200":"5873066146013/1000000000000","r_19_40":"2934883166393/500000000000","r_1_2":"5866780336977/1000000000000","r_21_40":"5869582185289/1000000000000","r_23_40":"2941248607291/500000000000","r_3_5":"5884501221053/1000000000000","r_49_100":"58722714287/10000000000","r_51_100":"5867969089947/1000000000000","r_9_20":"1171841160979/200000000000","sharp":"2934096957191/500000000000","sharp_bins":["2935849059699/500000000000","587144007241/100000000000","117423426313/20000000000","2935445548989/500000000000","2935299559653/500000000000","293514875193/50000000000","5869986414913/1000000000000","1467416275763/250000000000","2934666063483/500000000000","1173796895593/200000000000","5868622735917/1000000000000","5868248604933/1000000000000","2934096957191/500000000000","2934096957191/500000000000","2934096957191/500000000000","2934096957191/500000000000"]},{"r_107_200":"5901418487921/1000000000000","r_113_200":"5903941086659/1000000000000","r_19_40":"5900565988283/1000000000000","r_1_2":"1474407586157/250000000000","r_21_40":"1180088102587/200000000000","r_23_40":"236530803219/40000000000","r_3_5":"739407918423/125000000000","r_49_100":"5903072588381/1000000000000","r_51_100":"737352715343/125000000000","r_9_20":"2945021860733/500000000000","sharp":"235953198729/40000000000","sharp_bins":["1475654059679/250000000000","5902360070783/1000000000000","236083768073/40000000000","2950907511641/500000000000","2950761791161/500000000000","5901219711381/1000000000000","1475226256263/250000000000","5900581813421/1000000000000","1180049169921/200000000000","1474974716647/250000000000","5899536656401/1000000000000","2949579198799/500000000000","235953198729/40000000000","235953198729/40000000000","235953198729/40000000000","235953198729/40000000000"]},{"r_107_200":"590635245349/100000000000","r_113_200":"1477221396277/250000000000","r_19_40":"5905440096883/1000000000000","r_1_2":"590254998319/100000000000","r_21_40":"2952685283639/500000000000","r_23_40":"184942843361/31250000000","r_3_5":"5920168856583/1000000000000","r_49_100":"5907951215591/1000000000000","r_51_100":"5903745616667/1000000000000","r_9_20":"2947470883977/500000000000","sharp":"5903715036449/1000000000000","sharp_bins":["2953779827267/500000000000","5907302317541/1000000000000","118140705561/20000000000","2953377460131/500000000000","5906462255793/1000000000000","2953078558559/500000000000","5905841120711/1000000000000","295275827941/50000000000","2952589600729/500000000000","5904830784023/1000000000000","295223354891/50000000000","369005457607/62500000000","5903715036449/1000000000000","5903715036449/1000000000000","5903715036449/1000000000000","5903715036449/1000000000000"]},{"r_107_200":"5859447132119/1000000000000","r_113_200":"2930993646937/500000000000","r_19_40":"1464618346791/250000000000","r_1_2":"5855621987483/1000000000000","r_21_40":"5858460556287/1000000000000","r_23_40":"5871338915799/1000000000000","r_3_5":"2936688432769/500000000000","r_49_100":"1465249190663/250000000000","r_51_100":"5856827709337/1000000000000","r_9_20":"5847968906049/1000000000000","sharp":"732137705181/125000000000","sharp_bins":["5860565943953/1000000000000","5860300692359/1000000000000","1172005279353/200000000000","117194808527/20000000000","1171889493671/200000000000","2929571158047/500000000000","234353166141/40000000000","732312938289/125000000000","1464540990247/250000000000","1464452995979/250000000000","1464361773241/250000000000","732137705181/125000000000","732137705181/125000000000","732137705181/125000000000","732137705181/125000000000","732137705181/125000000000"]},{"r_107_200":"2932410708053/500000000000","r_113_200":"234694839131/40000000000","r_19_40":"2931895615439/500000000000","r_1_2":"5860982541957/1000000000000","r_21_40":"2931915587173/500000000000","r_23_40":"183646313107/31250000000","r_3_5":"293936152377/50000000000","r_49_100":"5866319437203/1000000000000","r_51_100":"5862192405173/1000000000000","r_9_20":"5853307091707/1000000000000","sharp":"5862426257501/1000000000000","sharp_bins":["2932973583227/500000000000","234627240459/40000000000","733175720427/125000000000","5865118785769/1000000000000","2932412387983/500000000000","1466129629377/250000000000","5864204202853/1000000000000","1172775470347/200000000000","5863536549873/1000000000000","5863183265671/1000000000000","586281701701/100000000000","1465609656797/250000000000","5862426257501/1000000000000","5862426257501/1000000000000","5862426257501/1000000000000","5862426257501/1000000000000"]},{"r_107_200":"5870059486161/1000000000000","r_113_200":"2936310278723/500000000000","r_19_40":"586896901857/100000000000","r_1_2":"5866204815063/1000000000000","r_21_40":"11738129887/2000000000","r_23_40":"5881890995863/1000000000000","r_3_5":"2941968553179/500000000000","r_49_100":"2935751357629/500000000000","r_51_100":"2933709682917/500000000000","r_9_20":"5858504832611/1000000000000","sharp":"2933807094321/500000000000","sharp_bins":["366949707377/62500000000","1174185594257/200000000000","58706514849/10000000000","1174072643477/200000000000","5870067875009/1000000000000","2934880116423/500000000000","234777779627/40000000000","5869116163459/1000000000000","2934386918219/500000000000","1173683795923/200000000000","2934025555477/500000000000","2933835527489/500000000000","2933807094321/500000000000","2933807094321/500000000000","2933807094321/500000000000","2933807094321/500000000000"]},{"r_107_200":"5901067393179/1000000000000","r_113_200":"5903644011059/1000000000000","r_19_40":"23046556791/3906250000","r_1_2":"5897202380523/1000000000000","r_21_40":"5900069713283/1000000000000","r_23_40":"2956410947951/500000000000","r_3_5":"739356877091/125000000000","r_49_100":"2951226744739/500000000000","r_51_100":"5898417871271/1000000000000","r_9_20":"5889490053859/1000000000000","sharp":"1474602194609/250000000000","sharp_bins":["236090723717/40000000000","1180400632427/200000000000","2950863667127/500000000000","5901439755961/1000000000000","2950570066513/500000000000","5900830605983/1000000000000","368781959027/62500000000","5900181593809/1000000000000","5899839912669/1000000000000","737435410523/125000000000","2949556147533/500000000000","2949364327821/500000000000","1474602194609/250000000000","1474602194609/250000000000","1474602194609/250000000000","1474602194609/250000000000"]},{"r_107_200":"2953007907829/500000000000","r_113_200":"1181720641721/200000000000","r_19_40":"236192316731/40000000000","r_1_2":"5902136359211/1000000000000","r_21_40":"738126771147/125000000000","r_23_40":"1183547704647/200000000000","r_3_5":"1479944135239/250000000000","r_49_100":"2953673712493/500000000000","r_51_100":"5903356108693/1000000000000","r_9_20":"1178880508991/200000000000","sharp":"737913722797/125000000000","sharp_bins":["1181445350141/200000000000","5906960673017/1000000000000","1181336734061/200000000000","5906394873461/1000000000000","738261748659/125000000000","5905783160167/1000000000000","5905462556679/1000000000000","590513142361/100000000000","2952394159963/500000000000","1476107557101/250000000000","1476014434159/250000000000","5903672555347/1000000000000","737913722797/125000000000","737913722797/125000000000","737913722797/125000000000","737913722797/125000000000"]},{"r_107_200":"5858805412241/1000000000000","r_113_200":"91584375309/15625000000","r_19_40":"1464381684087/250000000000","r_1_2":"2927449615011/500000000000","r_21_40":"5857797307641/1000000000000","r_23_40":"2935291365497/500000000000","r_3_5":"5872666052687/1000000000000","r_49_100":"5860079830401/1000000000000","r_51_100":"234245185721/40000000000","r_9_20":"5847116722459/1000000000000","sharp":"2928185469203/500000000000","sharp_bins":["5859912900311/1000000000000","2929820076939/500000000000","5859358392169/1000000000000","2929534902283/500000000000","585876944007/100000000000","5858461115321/1000000000000","2929069882949/500000000000","1171560940539/200000000000","91522791603/15625000000","2928549959679/500000000000","18302276947/3125000000","2928185469203/500000000000","2928185469203/500000000000","2928185469203/500000000000","2928185469203/500000000000","2928185469203/500000000000"]},{"r_107_200":"1172851372611/200000000000","r_113_200":"1466714973993/250000000000","r_19_40":"1465731203781/250000000000","r_1_2":"5860338081421/1000000000000","r_21_40":"5863245410067/1000000000000","r_23_40":"367250193963/62500000000","r_3_5":"2939044273103/500000000000","r_49_100":"5865482344857/1000000000000","r_51_100":"5861572315653/1000000000000","r_9_20":"5852534729801/1000000000000","sharp":"293088745547/50000000000","sharp_bins":["5865370513011/1000000000000","5865096982429/1000000000000","733101798457/125000000000","586452492287/100000000000","5864223627519/1000000000000","366494645423/62500000000","1465897987117/250000000000","1172651160693/200000000000","5862908632809/1000000000000","5862548708789/1000000000000","1172435236501/200000000000","234471497923/40000000000","293088745547/50000000000","293088745547/50000000000","293088745547/50000000000","293088745547/50000000000"]},{"r_107_200":"586951139687/100000000000","r_113_200":"2936063110023/500000000000","r_19_40":"1467029943941/250000000000","r_1_2":"366598541271/62500000000","r_21_40":"5868495572871/1000000000000","r_23_40":"735153746091/125000000000","r_3_5":"588332069849/100000000000","r_49_100":"5870682850303/1000000000000","r_51_100":"2933407804943/500000000000","r_9_20":"5857748813317/1000000000000","sharp":"5866980853201/1000000000000","sharp_bins":["2935318040997/500000000000","5870361311691/1000000000000","5870077431629/1000000000000","146744665997/25000000000","5869483968181/1000000000000","2934586624359/500000000000","5868849403441/1000000000000","5868511743329/1000000000000","5868163012547/1000000000000","5867801482447/1000000000000","733428413133/125000000000","2933518436801/500000000000","5866980853201/1000000000000","5866980853201/1000000000000","5866980853201/1000000000000","5866980853201/1000000000000"]},{"r_107_200":"1174945547907/200000000000","r_113_200":"5877354233587/1000000000000","r_19_40":"5873276919927/1000000000000","r_1_2":"5870777279997/1000000000000","r_21_40":"2936853800207/500000000000","r_23_40":"588641837423/100000000000","r_3_5":"5888514349091/1000000000000","r_49_100":"5875845388281/1000000000000","r_51_100":"2936010434081/500000000000","r_9_20":"1172585091861/200000000000","sharp":"22938082883/3906250000","sharp_bins":["5875863547201/1000000000000","1175117509159/200000000000","5875302390097/1000000000000","235000411273/40000000000","5874706245511/1000000000000","117487882399/20000000000","5874068821697/1000000000000","5873729661913/1000000000000","91771552931/15625000000","1468254067321/250000000000","5872640459941/1000000000000","5872248352177/1000000000000","22938082883/3906250000","22938082883/3906250000","22938082883/3906250000","22938082883/3906250000"]},{"r_107_200":"295281522387/50000000000","r_113_200":"5908269826017/1000000000000","r_19_40":"73801582611/12500000000","r_1_2":"2950835248317/500000000000","r_21_40":"5904607011027/1000000000000","r_23_40":"2958626206061/500000000000","r_3_5":"1183866772727/200000000000","r_49_100":"92292109369/15625000000","r_51_100":"5902916046261/1000000000000","r_9_20":"1178762363311/200000000000","sharp":"5902851147703/1000000000000","sharp_bins":["5906840666511/1000000000000","147664126833/25000000000","2953140022123/500000000000","2952991455177/500000000000","1476419606363/250000000000","5905361320289/1000000000000","369064739591/62500000000","5904697458813/1000000000000","5904344781683/1000000000000","368998704921/62500000000","5903600469203/1000000000000","2951604591769/500000000000","5902851147703/1000000000000","5902851147703/1000000000000","5902851147703/1000000000000","5902851147703/1000000000000"]},{"r_107_200":"585810524701/100000000000","r_113_200":"732594814311/125000000000","r_19_40":"2928262436869/500000000000","r_1_2":"2927058721709/500000000000","r_21_40":"146426926307/25000000000","r_23_40":"5869771509813/1000000000000","r_3_5":"5871901868591/1000000000000","r_49_100":"234364300877/40000000000","r_51_100":"117107430413/20000000000","r_9_20":"5846205914091/1000000000000","sharp":"585558713431/100000000000","sharp_bins":["1171840380453/200000000000","5858923946173/1000000000000","366164865569/62500000000","5858342917557/1000000000000","2929019129791/500000000000","732215108163/125000000000","1464347524569/250000000000","1171409955731/200000000000","5856696905709/1000000000000","22876294001/3906250000","585595009231/100000000000","585558713431/100000000000","585558713431/100000000000","585558713431/100000000000","585558713431/100000000000","585558713431/100000000000"]},{"r_107_200":"5863635938771/1000000000000","r_113_200":"1466574169161/250000000000","r_19_40":"586200520419/100000000000","r_1_2":"2929818323269/500000000000","r_21_40":"5862604709341/1000000000000","r_23_40":"235010848917/40000000000","r_3_5":"5877402800161/1000000000000","r_49_100":"586459190149/100000000000","r_51_100":"2930447119877/500000000000","r_9_20":"292585288409/50000000000","sharp":"5861072521541/1000000000000","sharp_bins":["2932368999279/500000000000","1466114844949/250000000000","2932086286959/500000000000","5863876885839/1000000000000","5863571423123/1000000000000","45806665403/7812500000","234516859781/40000000000","2931290109211/500000000000","5862226338559/1000000000000","5861859641071/1000000000000","5861477362161/1000000000000","2930540580107/500000000000","5861072521541/1000000000000","5861072521541/1000000000000","5861072521541/1000000000000","5861072521541/1000000000000"]},{"r_107_200":"1467226853581/250000000000","r_113_200":"5871580208947/1000000000000","r_19_40":"5867217832213/1000000000000","r_1_2":"183277875899/31250000000","r_21_40":"586787175043/100000000000","r_23_40":"1470129104293/250000000000","r_3_5":"2941326755743/500000000000","r_49_100":"2934905060721/500000000000","r_51_100":"293307718441/50000000000","r_9_20":"2928468358081/500000000000","sharp":"2933148472133/500000000000","sharp_bins":["366876340251/62500000000","5869741543127/1000000000000","183420419147/31250000000","5869156356371/1000000000000","5868849481557/1000000000000","1467132442781/250000000000","586819658833/100000000000","5867853764113/1000000000000","2933749145541/500000000000","5867129956687/1000000000000","2933372998233/500000000000","2933174034811/500000000000","2933148472133/500000000000","2933148472133/500000000000","2933148472133/500000000000","2933148472133/500000000000"]},{"r_107_200":"5874140343799/1000000000000","r_113_200":"1175365012919/200000000000","r_19_40":"5872392309531/1000000000000","r_1_2":"1467527277349/250000000000","r_21_40":"11470899033/1953125000","r_23_40":"5885722780807/1000000000000","r_3_5":"2943932671013/500000000000","r_49_100":"183593438571/31250000000","r_51_100":"2935688057957/500000000000","r_9_20":"5862129901921/1000000000000","sharp":"5871483426309/1000000000000","sharp_bins":["2937633207761/500000000000","1174997048481/200000000000","293734789913/50000000000","367149836593/62500000000","2937044555729/500000000000","2936883978187/500000000000","5873433283497/1000000000000","2936544463913/500000000000","2936365939787/500000000000","5872361927511/1000000000000","1467994076689/250000000000","1174315335431/200000000000","5871483426309/1000000000000","5871483426309/1000000000000","5871483426309/1000000000000","5871483426309/1000000000000"]},{"r_107_200":"5905194753803/1000000000000","r_113_200":"5907889498781/1000000000000","r_19_40":"5903395398997/1000000000000","r_1_2":"5901154027093/1000000000000","r_21_40":"5904149663329/1000000000000","r_23_40":"5916713280911/1000000000000","r_3_5":"5918840518337/1000000000000","r_49_100":"5905993386303/1000000000000","r_51_100":"737803007317/125000000000","r_9_20":"2946584134173/500000000000","sharp":"5902340826371/1000000000000","sharp_bins":["590640000189/100000000000","5906116699659/1000000000000","29529119989/5000000000","738190514343/125000000000","47241696339/8000000000","5904891650521/1000000000000","1476139458473/250000000000","5904209905763/1000000000000","5903850624029/1000000000000","1180695651547/200000000000","1475773241121/250000000000","5902691140159/1000000000000","5902340826371/1000000000000","5902340826371/1000000000000","5902340826371/1000000000000","5902340826371/1000000000000"]},{"r_107_200":"1182027233353/200000000000","r_113_200":"2956420996623/500000000000","r_19_40":"1181655970977/200000000000","r_1_2":"46141258299/7812500000","r_21_40":"5909087072039/1000000000000","r_23_40":"2960812666249/500000000000","r_3_5":"1184751549117/200000000000","r_49_100":"5910882301253/1000000000000","r_51_100":"2953677637003/500000000000","r_9_20":"5898074592259/1000000000000","sharp":"1476809599557/250000000000","sharp_bins":["369459588603/62500000000","5911068913197/1000000000000","591077497179/100000000000","1182094762763/200000000000","738770053427/125000000000","2885663421/488281250","1477375870737/250000000000","5909154131429/1000000000000","5908793390397/1000000000000","5908419529151/1000000000000","2954016352979/500000000000","738453664791/125000000000","1476809599557/250000000000","1476809599557/250000000000","1476809599557/250000000000","1476809599557/250000000000"]},{"r_107_200":"586293649309/100000000000","r_113_200":"5865656626003/1000000000000","r_19_40":"5861005113841/1000000000000","r_1_2":"585885454743/100000000000","r_21_40":"5861882718669/1000000000000","r_23_40":"5874462809267/1000000000000","r_3_5":"1469161440067/250000000000","r_49_100":"293181083411/50000000000","r_51_100":"146503396561/25000000000","r_9_20":"2925396739429/500000000000","sharp":"1465072200313/250000000000","sharp_bins":["1466007154971/250000000000","732968054077/125000000000","2931726559087/500000000000","5863150661457/1000000000000","2931418032177/500000000000","1172502002057/200000000000","1465543302279/250000000000","5861825662437/1000000000000","5861464178231/1000000000000","5861087371493/1000000000000","1465174468379/250000000000","2930147425231/500000000000","1465072200313/250000000000","1465072200313/250000000000","1465072200313/250000000000","1465072200313/250000000000"]},{"r_107_200":"366765601651/62500000000","r_113_200":"5870981555293/1000000000000","r_19_40":"1466565276187/250000000000","r_1_2":"183254749771/31250000000","r_21_40":"366699469883/62500000000","r_23_40":"5879750501221/1000000000000","r_3_5":"1176387740437/200000000000","r_49_100":"5868883104893/1000000000000","r_51_100":"293271896923/50000000000","r_9_20":"732008398647/125000000000","sharp":"2932778345043/500000000000","sharp_bins":["5869353937227/1000000000000","5869068495941/1000000000000","2934387943653/500000000000","1173694418299/200000000000","73351951377/12500000000","733478578441/125000000000","2933745177389/500000000000","234685651757/40000000000","1466694562921/250000000000","1466599960747/250000000000","366625543799/62500000000","5865603991271/1000000000000","2932778345043/500000000000","2932778345043/500000000000","2932778345043/500000000000","2932778345043/500000000000"]},{"r_107_200":"5873499490791/1000000000000","r_113_200":"587624358629/100000000000","r_19_40":"1174290656229/200000000000","r_1_2":"2934692949771/500000000000","r_21_40":"293621847671/50000000000","r_23_40":"5884975167953/1000000000000","r_3_5":"2943584516513/500000000000","r_49_100":"734260093719/125000000000","r_51_100":"587067653443/100000000000","r_9_20":"2930638653931/500000000000","sharp":"5870761649259/1000000000000","sharp_bins":["5874616749001/1000000000000","5874329996463/1000000000000","1174807207493/200000000000","5873730848019/1000000000000","5873413429663/1000000000000","5873084467313/1000000000000","5872744673331/1000000000000","5872394050141/1000000000000","14680073509/2500000000","5871649348741/1000000000000","2935628259893/500000000000","5870850083057/1000000000000","5870761649259/1000000000000","5870761649259/1000000000000","5870761649259/1000000000000","5870761649259/1000000000000"]},{"r_107_200":"5878710762607/1000000000000","r_113_200":"183795840093/31250000000","r_19_40":"1469151821001/250000000000","r_1_2":"5874581469793/1000000000000","r_21_40":"5877643859181/1000000000000","r_23_40":"589016094931/100000000000","r_3_5":"2946180209791/500000000000","r_49_100":"2939620030361/500000000000","r_51_100":"587587671023/100000000000","r_9_20":"5866449642601/1000000000000","sharp":"1468982152841/250000000000","sharp_bins":["734980127797/125000000000","5879552969853/1000000000000","1469814418139/250000000000","2939475551371/500000000000","5878632261919/1000000000000","2939150917803/500000000000","5877960537263/1000000000000","5877608369707/1000000000000","5877242138231/1000000000000","1469215114519/250000000000","5876465964477/1000000000000","5876057823941/1000000000000","1468982152841/250000000000","1468982152841/250000000000","1468982152841/250000000000","1468982152841/250000000000"]},{"r_107_200":"118193233501/20000000000","r_113_200":"236497086139/40000000000","r_19_40":"5907514038539/1000000000000","r_1_2":"2952762654449/500000000000","r_21_40":"5908592374961/1000000000000","r_23_40":"5921051766453/1000000000000","r_3_5":"5923232035881/1000000000000","r_49_100":"5910145872143/1000000000000","r_51_100":"5906823021141/1000000000000","r_9_20":"1179478505479/200000000000","sharp":"5906695999957/1000000000000","sharp_bins":["2955437563527/500000000000","1182117041187/200000000000","2955143374643/500000000000","5909979052737/1000000000000","738707653167/125000000000","5909330236841/1000000000000","5908985451751/1000000000000","5908630722473/1000000000000","5908263030251/1000000000000","184621317909/31250000000","5907485390011/1000000000000","1476768585131/250000000000","5906695999957/1000000000000","5906695999957/1000000000000","5906695999957/1000000000000","5906695999957/1000000000000"]},{"r_107_200":"5862139423973/1000000000000","r_113_200":"5864918776147/1000000000000","r_19_40":"366244170259/62500000000","r_1_2":"5857972073261/1000000000000","r_21_40":"14652654543/2500000000","r_23_40":"734195114981/125000000000","r_3_5":"2937897071843/500000000000","r_49_100":"1172510880409/200000000000","r_51_100":"1464819435771/250000000000","r_9_20":"2924889870481/500000000000","sharp":"5859405424059/1000000000000","sharp_bins":["2931612219951/500000000000","2931468170453/500000000000","5862636964967/1000000000000","5862325613113/1000000000000","586200460051/100000000000","36635450143/6250000000","732666177239/125000000000","1465243061963/250000000000","2930300810423/500000000000","5860218263143/1000000000000","5859821387363/1000000000000","1464851979341/250000000000","5859405424059/1000000000000","5859405424059/1000000000000","5859405424059/1000000000000","5859405424059/1000000000000"]},{"r_107_200":"183360480701/31250000000","r_113_200":"366895341199/62500000000","r_19_40":"1173049748023/200000000000","r_1_2":"5863353576399/1000000000000","r_21_40":"5866453807201/1000000000000","r_23_40":"5878931413191/1000000000000","r_3_5":"5881168903193/1000000000000","r_49_100":"1173580285359/200000000000","r_51_100":"5864663537397/1000000000000","r_9_20":"2927569582637/500000000000","sharp":"91636849097/15625000000","sharp_bins":["2934315841739/500000000000","733542808703/125000000000","2934020966883/500000000000","2933864688321/500000000000","2933703558259/500000000000","29335366237/5000000000","5866729309587/1000000000000","234654830477/40000000000","5865998714351/1000000000000","5865613893603/1000000000000","2932607756379/500000000000","5864800495817/1000000000000","91636849097/15625000000","91636849097/15625000000","91636849097/15625000000","91636849097/15625000000"]},{"r_107_200":"2936402101529/500000000000","r_113_200":"1175121333567/200000000000","r_19_40":"5870460654869/1000000000000","r_1_2":"586860635031/100000000000","r_21_40":"5871718165399/1000000000000","r_23_40":"2942088187947/500000000000","r_3_5":"287422839/48828125","r_49_100":"1174623766523/200000000000","r_51_100":"2934960508709/500000000000","r_9_20":"586036828721/100000000000","sharp":"1467495497221/250000000000","sharp_bins":["5873912536261/1000000000000","2936810988303/500000000000","2936660026333/500000000000","5873006065027/1000000000000","2936341167219/500000000000","367021684601/62500000000","5872001465063/1000000000000","5871641325269/1000000000000","5871267645657/1000000000000","2935440576619/500000000000","1174096212337/200000000000","1467516073949/250000000000","1467495497221/250000000000","1467495497221/250000000000","1467495497221/250000000000","1467495497221/250000000000"]},{"r_107_200":"1175607455481/200000000000","r_113_200":"2940425989241/500000000000","r_19_40":"5875637261331/1000000000000","r_1_2":"5873823645071/1000000000000","r_21_40":"5876946843481/1000000000000","r_23_40":"5889385286041/1000000000000","r_3_5":"5891634462619/1000000000000","r_49_100":"5878300765241/1000000000000","r_51_100":"5875142931557/1000000000000","r_9_20":"5865562497277/1000000000000","sharp":"2937583772569/500000000000","sharp_bins":["5879154752177/1000000000000","5878862858987/1000000000000","22963123283/3906250000","2939122078523/500000000000","2938959485883/500000000000","1469395524053/250000000000","2938617537459/500000000000","5876873362447/1000000000000","5876498071583/1000000000000","5876109929521/1000000000000","5875708150591/1000000000000","2937644830323/500000000000","2937583772569/500000000000","2937583772569/500000000000","2937583772569/500000000000","2937583772569/500000000000"]},{"r_107_200":"5909147542149/1000000000000","r_113_200":"184749178609/31250000000","r_19_40":"5906707750491/1000000000000","r_1_2":"738116056909/125000000000","r_21_40":"5908055484577/1000000000000","r_23_40":"1480109992017/250000000000","r_3_5":"1480668158511/250000000000","r_49_100":"2954684698727/500000000000","r_51_100":"5906249841469/1000000000000","r_9_20":"2948333781111/500000000000","sharp":"590609989421/100000000000","sharp_bins":["738793299173/125000000000","2955025331631/500000000000","2954873737719/500000000000","5909432788027/1000000000000","5909105604171/1000000000000","5908766611241/1000000000000","2954208263709/500000000000","369253459853/62500000000","5907679909859/1000000000000","5907288802921/1000000000000","5906884672603/1000000000000","1181293337563/200000000000","590609989421/100000000000","590609989421/100000000000","590609989421/100000000000","590609989421/100000000000"]},{"r_107_200":"2930648421127/500000000000","r_113_200":"2932069229679/500000000000","r_19_40":"2929382522127/500000000000","r_1_2":"1171408880117/200000000000","r_21_40":"2930096877453/500000000000","r_23_40":"5872619342817/1000000000000","r_3_5":"2937446255037/500000000000","r_49_100":"5861443678903/1000000000000","r_51_100":"1171675008053/200000000000","r_9_20":"1169743858273/200000000000","sharp":"2929232554991/500000000000","sharp_bins":["5862362310249/1000000000000","1172413149647/200000000000","5861757879643/1000000000000","5861441307833/1000000000000","5861113709319/1000000000000","183149213381/31250000000","732552804291/125000000000","2930028866911/500000000000","5859680100249/1000000000000","5859289177423/1000000000000","2929440878819/500000000000","2929232554991/500000000000","2929232554991/500000000000","2929232554991/500000000000","2929232554991/500000000000","2929232554991/500000000000"]},{"r_107_200":"2933391096093/500000000000","r_113_200":"2934816742277/500000000000","r_19_40":"1172839917103/200000000000","r_1_2":"586251650251/100000000000","r_21_40":"2932837752483/500000000000","r_23_40":"1469519803177/250000000000","r_3_5":"1470088943087/250000000000","r_49_100":"5866882801641/1000000000000","r_51_100":"5863851100063/1000000000000","r_9_20":"5854170942079/1000000000000","sharp":"1172780971759/200000000000","sharp_bins":["5867853331713/1000000000000","5867555785397/1000000000000","733405860967/125000000000","586692924609/100000000000","183331266691/31250000000","1173252099391/200000000000","5865906903379/1000000000000","2932770480199/500000000000","5865162041761/1000000000000","2932384896091/500000000000","1172872200623/200000000000","293196889741/50000000000","1172780971759/200000000000","1172780971759/200000000000","1172780971759/200000000000","1172780971759/200000000000"]},{"r_107_200":"1174414300519/200000000000","r_113_200":"587493538853/100000000000","r_19_40":"5869432788097/1000000000000","r_1_2":"586778969411/100000000000","r_21_40":"5870960335073/1000000000000","r_23_40":"367709123393/62500000000","r_3_5":"5885628700813/1000000000000","r_49_100":"1468030377639/250000000000","r_51_100":"2934564504447/500000000000","r_9_20":"2929710323717/500000000000","sharp":"5869147665333/1000000000000","sharp_bins":["5873152695059/1000000000000","5872853765529/1000000000000","1174508688753/200000000000","5872224340143/1000000000000","5871894126229/1000000000000","1467888137067/250000000000","733899671827/125000000000","2935414906369/500000000000","2935224618351/500000000000","5870055292181/1000000000000","586964477077/100000000000","1467304949291/250000000000","5869147665333/1000000000000","5869147665333/1000000000000","5869147665333/1000000000000","5869147665333/1000000000000"]},{"r_107_200":"2951798976017/500000000000","r_113_200":"1181294423149/200000000000","r_19_40":"1180184242941/200000000000","r_1_2":"1474827206523/250000000000","r_21_40":"590248635201/100000000000","r_23_40":"5914821369479/1000000000000","r_3_5":"591709909781/100000000000","r_49_100":"5903609117273/1000000000000","r_51_100":"5900650075683/1000000000000","r_9_20":"1178187996451/200000000000","sharp":"1475125039573/250000000000","sharp_bins":["59047634713/10000000000","2952232510933/500000000000","2952077490061/500000000000","5903832646889/1000000000000","590350035261/100000000000","5903156185911/1000000000000","2951400849513/500000000000","2951216171603/500000000000","1475512309051/250000000000","5901653104851/1000000000000","5901243167599/1000000000000","1475204089873/250000000000","1475125039573/250000000000","1475125039573/250000000000","1475125039573/250000000000","1475125039573/250000000000"]},{"r_107_200":"588253313133/100000000000","r_113_200":"5885421716587/1000000000000","r_19_40":"1175956715623/200000000000","r_1_2":"2939109961097/500000000000","r_21_40":"1176282642321/200000000000","r_23_40":"5893761546261/1000000000000","r_3_5":"737007047177/125000000000","r_49_100":"5882482804373/1000000000000","r_51_100":"5879568400987/1000000000000","r_9_20":"5869805651037/1000000000000","sharp":"5879518230907/1000000000000","sharp_bins":["1470908678369/250000000000","735416632371/125000000000","5883019934061/1000000000000","73533724429/12500000000","5882364787803/1000000000000","2941010091479/500000000000","294083095397/50000000000","2940645585363/500000000000","1176181469229/200000000000","2940255040917/500000000000","5880096170499/1000000000000","5879667744853/1000000000000","5879518230907/1000000000000","5879518230907/1000000000000","5879518230907/1000000000000","5879518230907/1000000000000"]},{"r_107_200":"1182708774421/200000000000","r_113_200":"5916441031147/1000000000000","r_19_40":"1182151817953/200000000000","r_1_2":"295461305211/50000000000","r_21_40":"2956212089409/500000000000","r_23_40":"1481178959333/250000000000","r_3_5":"740875595073/125000000000","r_49_100":"2956727870221/500000000000","r_51_100":"5910575621743/1000000000000","r_9_20":"2950408848081/500000000000","sharp":"5910359255147/1000000000000","sharp_bins":["1182945931539/200000000000","1478607159361/250000000000","1478528989613/250000000000","5913790922041/1000000000000","2956727929987/500000000000","1478277215213/250000000000","1478187869719/250000000000","1182475833363/200000000000","5911993043581/1000000000000","5911593835289/1000000000000","1182236152483/200000000000","5910750765429/1000000000000","5910359255147/1000000000000","5910359255147/1000000000000","5910359255147/1000000000000","5910359255147/1000000000000"]},{"r_107_200":"733246544279/125000000000","r_113_200":"5868887449869/1000000000000","r_19_40":"5863095538937/1000000000000","r_1_2":"1172324548569/200000000000","r_21_40":"1172968371801/200000000000","r_23_40":"5877169459141/1000000000000","r_3_5":"5879487651743/1000000000000","r_49_100":"5865809617941/1000000000000","r_51_100":"732872637283/125000000000","r_9_20":"1170629023047/200000000000","sharp":"2931495804323/500000000000","sharp_bins":["2933507032757/500000000000","5866709705701/1000000000000","1173279027347/200000000000","733258963443/125000000000","2932867692811/500000000000","1173077160283/200000000000","2932512576621/500000000000","2932326326321/500000000000","5864265319751/1000000000000","5863863541393/1000000000000","5863446648769/1000000000000","5863013712569/1000000000000","2931495804323/500000000000","2931495804323/500000000000","2931495804323/500000000000","2931495804323/500000000000"]},{"r_107_200":"5871279246063/1000000000000","r_113_200":"2937103554331/500000000000","r_19_40":"5868347125251/1000000000000","r_1_2":"146672836203/25000000000","r_21_40":"1467536060709/250000000000","r_23_40":"2941227539347/500000000000","r_3_5":"5884779695107/1000000000000","r_49_100":"117421334327/20000000000","r_51_100":"5868276527633/1000000000000","r_9_20":"5858412529503/1000000000000","sharp":"5868253662151/1000000000000","sharp_bins":["5872332000489/1000000000000","587202622353/100000000000","5871710199009/1000000000000","183480789927/31250000000","366940464031/62500000000","587069627091/100000000000","5870334016297/1000000000000","2934979936119/500000000000","5869570859077/1000000000000","5869167364567/1000000000000","1467187181803/250000000000","2934157009829/500000000000","5868253662151/1000000000000","5868253662151/1000000000000","5868253662151/1000000000000","5868253662151/1000000000000"]},{"r_107_200":"5876546967379/1000000000000","r_113_200":"5879487424369/1000000000000","r_19_40":"5873560018227/1000000000000","r_1_2":"5872165273473/1000000000000","r_21_40":"73442594111/12500000000","r_23_40":"5887701192551/1000000000000","r_3_5":"5890032147857/1000000000000","r_49_100":"734535618361/125000000000","r_51_100":"5873532983681/1000000000000","r_9_20":"732955207789/125000000000","sharp":"5873477184421/1000000000000","sharp_bins":["1469402711581/250000000000","183665739603/31250000000","5876986203371/1000000000000","734582475869/125000000000","183635013779/31250000000","1468991934421/250000000000","367225243591/62500000000","734403516491/125000000000","1174967492383/200000000000","1468608069011/250000000000","2937005960011/500000000000","2936787734253/500000000000","5873477184421/1000000000000","5873477184421/1000000000000","5873477184421/1000000000000","5873477184421/1000000000000"]},{"r_107_200":"5907975172717/1000000000000","r_113_200":"5910923407343/1000000000000","r_19_40":"5904955274923/1000000000000","r_1_2":"295179376631/50000000000","r_21_40":"5906834349959/1000000000000","r_23_40":"2959541981127/500000000000","r_3_5":"1480352099611/250000000000","r_49_100":"5907678119729/1000000000000","r_51_100":"1476239392379/250000000000","r_9_20":"2947534667869/500000000000","sharp":"5904743498873/1000000000000","sharp_bins":["5909130278031/1000000000000","47270575647/8000000000","1181700397817/200000000000","1477043250339/250000000000","1181566531161/200000000000","1476870176631/250000000000","5907114924677/1000000000000","5906736517247/1000000000000","2953172430849/500000000000","184560612839/31250000000","5905517564971/1000000000000","2952540435943/500000000000","5904743498873/1000000000000","5904743498873/1000000000000","5904743498873/1000000000000","5904743498873/1000000000000"]},{"r_107_200":"5912945197129/1000000000000","r_113_200":"184872030441/31250000000","r_19_40":"1477468114331/250000000000","r_1_2":"295427169381/50000000000","r_21_40":"5911800368311/1000000000000","r_23_40":"296201465977/50000000000","r_3_5":"2963179767917/500000000000","r_49_100":"2956299787449/500000000000","r_51_100":"5909917500571/1000000000000","r_9_20":"5900005969069/1000000000000","sharp":"1477418007669/250000000000","sharp_bins":["184815980603/31250000000","5913801752743/1000000000000","1478370112553/250000000000","1478287524059/250000000000","184775261049/31250000000","5912454977451/1000000000000","295604387011/50000000000","1182341569659/200000000000","2955657339891/500000000000","295545394429/50000000000","738810534657/125000000000","2955022997923/500000000000","1477418007669/250000000000","1477418007669/250000000000","1477418007669/250000000000","1477418007669/250000000000"]},{"r_107_200":"5865061888979/1000000000000","r_113_200":"1467011203333/250000000000","r_19_40":"293094651723/50000000000","r_1_2":"2930314278351/500000000000","r_21_40":"5863908232197/1000000000000","r_23_40":"2938083140691/500000000000","r_3_5":"2939262563221/500000000000","r_49_100":"5864638674989/1000000000000","r_51_100":"5862012153469/1000000000000","r_9_20":"5852017655009/1000000000000","sharp":"1465494799531/250000000000","sharp_bins":["1466519617669/250000000000","2932883904901/500000000000","2932723662443/500000000000","5865114377063/1000000000000","5864769909139/1000000000000","5864413909631/1000000000000","5864046287281/1000000000000","2931832035479/500000000000","5863268332603/1000000000000","2931428933307/500000000000","1465607675583/250000000000","183187110529/31250000000","1465494799531/250000000000","1465494799531/250000000000","1465494799531/250000000000","1465494799531/250000000000"]},{"r_107_200":"5870424410843/1000000000000","r_113_200":"587341955537/100000000000","r_19_40":"1173440469771/200000000000","r_1_2":"5865975539539/1000000000000","r_21_40":"293463321339/50000000000","r_23_40":"1470377007103/250000000000","r_3_5":"2941936451207/500000000000","r_49_100":"5869953254099/1000000000000","r_51_100":"5867363669969/1000000000000","r_9_20":"2928671188529/500000000000","sharp":"5867298877943/1000000000000","sharp_bins":["2935726014969/500000000000","183473125427/31250000000","1467704534151/250000000000","1467620939657/250000000000","5870137823557/1000000000000","5869780319881/1000000000000","5869411157243/1000000000000","1173805472889/200000000000","5868630013839/1000000000000","5868217911371/1000000000000","183368408827/31250000000","5867344221843/1000000000000","5867298877943/1000000000000","5867298877943/1000000000000","5867298877943/1000000000000","5867298877943/1000000000000"]},{"r_107_200":"5875709997457/1000000000000","r_113_200":"1175743574719/200000000000","r_19_40":"5872433934787/1000000000000","r_1_2":"587124518201/100000000000","r_21_40":"5874547548619/1000000000000","r_23_40":"5886773226061/1000000000000","r_3_5":"1472286169943/250000000000","r_49_100":"5875190170177/1000000000000","r_51_100":"2936318969953/500000000000","r_9_20":"5862589564651/1000000000000","sharp":"2936270949619/500000000000","sharp_bins":["5876749692069/1000000000000","734554530433/125000000000","5876112898871/1000000000000","5875777017293/1000000000000","5875429543393/1000000000000","1468767616403/250000000000","2937349847243/500000000000","5874314259167/1000000000000","5873915232231/1000000000000","1468375357761/250000000000","1468267719373/250000000000","2936312131899/500000000000","2936270949619/500000000000","2936270949619/500000000000","2936270949619/500000000000","2936270949619/500000000000"]},{"r_107_200":"2953651947953/500000000000","r_113_200":"2955158484409/500000000000","r_19_40":"5903996871381/1000000000000","r_1_2":"1180566437011/200000000000","r_21_40":"236245566257/40000000000","r_23_40":"1183664503841/200000000000","r_3_5":"5920690336223/1000000000000","r_49_100":"1476687617659/250000000000","r_51_100":"5904225926401/1000000000000","r_9_20":"589418398431/100000000000","sharp":"5903981905281/1000000000000","sharp_bins":["5908436994223/1000000000000","1477030408151/250000000000","18461861827/3125000000","1476865202429/250000000000","5907112666001/1000000000000","2953375496089/500000000000","1476594497207/250000000000","1476498217389/250000000000","47244741307/8000000000","2952588881553/500000000000","14761868889/2500000000","236172045149/40000000000","5903981905281/1000000000000","5903981905281/1000000000000","5903981905281/1000000000000","5903981905281/1000000000000"]},{"r_107_200":"5912289667573/1000000000000","r_113_200":"36970714833/6250000000","r_19_40":"295446537931/50000000000","r_1_2":"5907803813957/1000000000000","r_21_40":"5911120921177/1000000000000","r_23_40":"5923284784443/1000000000000","r_3_5":"1185131713413/200000000000","r_49_100":"5911688598259/1000000000000","r_51_100":"5909201612059/1000000000000","r_9_20":"5899136709967/1000000000000","sharp":"5908927776111/1000000000000","sharp_bins":["1182686942853/200000000000","5913118024933/1000000000000","2956395409681/500000000000","5912454457617/1000000000000","5912104898357/1000000000000","295587089069/50000000000","591136730657/100000000000","5910980688059/1000000000000","1477644739273/250000000000","1182032501403/200000000000","1477432682801/250000000000","5909282719911/1000000000000","5908927776111/1000000000000","5908927776111/1000000000000","5908927776111/1000000000000","5908927776111/1000000000000"]},{"r_107_200":"369827394439/62500000000","r_113_200":"1184054895721/200000000000","r_19_40":"2956914004151/500000000000","r_1_2":"2956369297153/500000000000","r_21_40":"2958032814199/500000000000","r_23_40":"2964104821029/500000000000","r_3_5":"5930589304239/1000000000000","r_49_100":"369786870363/62500000000","r_51_100":"5914140359989/1000000000000","r_9_20":"5904053148963/1000000000000","sharp":"739229642497/125000000000","sharp_bins":["1183679072669/200000000000","2959038680873/500000000000","1183549763001/200000000000","739676385467/125000000000","1479265031857/250000000000","5916695587011/1000000000000","5916319661473/1000000000000","5915931565529/1000000000000","5915528332879/1000000000000","5915110357353/1000000000000","147866925969/25000000000","5914227469783/1000000000000","739229642497/125000000000","739229642497/125000000000","739229642497/125000000000","739229642497/125000000000"]},{"r_107_200":"586950879477/100000000000","r_113_200":"2936285103829/500000000000","r_19_40":"733249662263/125000000000","r_1_2":"5864975197583/1000000000000","r_21_40":"2934163714293/500000000000","r_23_40":"5880503158481/1000000000000","r_3_5":"2941453919767/500000000000","r_49_100":"1467194906639/250000000000","r_51_100":"183324638073/31250000000","r_9_20":"2928104602209/500000000000","sharp":"1466570375287/250000000000","sharp_bins":["5870511415189/1000000000000","1174038558269/200000000000","5869861589189/1000000000000","366845028699/62500000000","1173833529943/200000000000","183400093491/31250000000","5868423800393/1000000000000","5868032053137/1000000000000","2933812929631/500000000000","5867203062917/1000000000000","5866765714887/1000000000000","1173262533713/200000000000","1466570375287/250000000000","1466570375287/250000000000","1466570375287/250000000000","1466570375287/250000000000"]},{"r_107_200":"2937406170177/500000000000","r_113_200":"5877886604871/1000000000000","r_19_40":"1467811922539/250000000000","r_1_2":"587026277103/100000000000","r_21_40":"5873626484759/1000000000000","r_23_40":"5885787509893/1000000000000","r_3_5":"1177639802889/200000000000","r_49_100":"293701766611/50000000000","r_51_100":"5871680610319/1000000000000","r_9_20":"1172294917963/200000000000","sharp":"5871544129947/1000000000000","sharp_bins":["1468956992983/250000000000","587550788843/100000000000","1175035038221/200000000000","5874832532513/1000000000000","587447816011/100000000000","5874111906073/1000000000000","5873731085639/1000000000000","1468334419839/250000000000","734116225463/125000000000","5872505301409/1000000000000","1468016554287/250000000000","183487856401/31250000000","5871544129947/1000000000000","5871544129947/1000000000000","5871544129947/1000000000000","5871544129947/1000000000000"]},{"r_107_200":"73500957459/12500000000","r_113_200":"5883163520607/1000000000000","r_19_40":"2938229655001/500000000000","r_1_2":"734438920927/125000000000","r_21_40":"5878886330877/1000000000000","r_23_40":"1472758054117/250000000000","r_3_5":"736681305303/125000000000","r_49_100":"5879252083513/1000000000000","r_51_100":"5876933725919/1000000000000","r_9_20":"5866701621457/1000000000000","sharp":"1469192022081/250000000000","sharp_bins":["588110528901/100000000000","2940391881703/500000000000","1470112397433/250000000000","5880105422373/1000000000000","734968688501/125000000000","5879381680061/1000000000000","734874906753/125000000000","5878604213363/1000000000000","5878194681747/1000000000000","2938884250357/500000000000","2938663854371/500000000000","1175374232071/200000000000","1469192022081/250000000000","1469192022081/250000000000","1469192022081/250000000000","1469192022081/250000000000"]},{"r_107_200":"2955787252987/500000000000","r_113_200":"184833351107/31250000000","r_19_40":"1476983235637/250000000000","r_1_2":"5907005591169/1000000000000","r_21_40":"1477595664801/250000000000","r_23_40":"185077708767/31250000000","r_3_5":"2962451170697/500000000000","r_49_100":"2955360940137/500000000000","r_51_100":"1477107075673/250000000000","r_9_20":"1474552162429/250000000000","sharp":"5908125513967/1000000000000","sharp_bins":["5912701517899/1000000000000","5912378390803/1000000000000","2956022574939/500000000000","1182339830977/200000000000","5911341353483/1000000000000","5910971733343/1000000000000","2955295105563/500000000000","2955096912823/500000000000","738722955989/125000000000","1181871714377/200000000000","118178332037/20000000000","5908458411683/1000000000000","5908125513967/1000000000000","5908125513967/1000000000000","5908125513967/1000000000000","5908125513967/1000000000000"]},{"r_107_200":"2958269529133/500000000000","r_113_200":"73995541307/12500000000","r_19_40":"5912847081159/1000000000000","r_1_2":"2955978162833/500000000000","r_21_40":"2957671636503/500000000000","r_23_40":"5927428549287/1000000000000","r_3_5":"1185970052187/200000000000","r_49_100":"5915640051631/1000000000000","r_51_100":"5913382975103/1000000000000","r_9_20":"2951570700623/500000000000","sharp":"2956526173841/500000000000","sharp_bins":["1183535781651/200000000000","369834653033/62500000000","5917019847811/1000000000000","5916672466907/1000000000000","1183262650701/200000000000","2957971097557/500000000000","23662236837/4000000000","2957580668543/500000000000","5914749648983/1000000000000","739290381173/125000000000","591387954103/100000000000","5913419795069/1000000000000","2956526173841/500000000000","2956526173841/500000000000","2956526173841/500000000000","2956526173841/500000000000"]},{"r_107_200":"5868528735121/1000000000000","r_113_200":"1174331961713/200000000000","r_19_40":"1172946027297/200000000000","r_1_2":"2931955255861/500000000000","r_21_40":"1466830989119/250000000000","r_23_40":"5879434158417/1000000000000","r_3_5":"91904483437/15625000000","r_49_100":"5867544111523/1000000000000","r_51_100":"5865348620833/1000000000000","r_9_20":"5855011256423/1000000000000","sharp":"5865198251843/1000000000000","sharp_bins":["5869506610553/1000000000000","2934589729099/500000000000","2934421023159/500000000000","2934247168637/500000000000","2934066539141/500000000000","1466939896889/250000000000","91677696851/15625000000","5866971611779/1000000000000","1173311011691/200000000000","5866124305173/1000000000000","2932838897039/500000000000","1466303757237/250000000000","5865198251843/1000000000000","5865198251843/1000000000000","5865198251843/1000000000000","5865198251843/1000000000000"]},{"r_107_200":"5873850860179/1000000000000","r_113_200":"5876994889887/1000000000000","r_19_40":"183437499077/31250000000","r_1_2":"586921665347/100000000000","r_21_40":"734080196587/125000000000","r_23_40":"5884738264699/1000000000000","r_3_5":"5887198088173/1000000000000","r_49_100":"5872819234983/1000000000000","r_51_100":"1174131873579/200000000000","r_9_20":"1465073875141/250000000000","sharp":"5870481114539/1000000000000","sharp_bins":["5874842668683/1000000000000","2937257014893/500000000000","5874175098397/1000000000000","5873825837323/1000000000000","5873462993843/1000000000000","5873087886811/1000000000000","1174539851373/200000000000","367018537809/62500000000","1467969590411/250000000000","1467861472069/250000000000","1467749407251/250000000000","234821323519/40000000000","5870481114539/1000000000000","5870481114539/1000000000000","5870481114539/1000000000000","5870481114539/1000000000000"]},{"r_107_200":"5879133357339/1000000000000","r_113_200":"1176458028087/200000000000","r_19_40":"2937615356727/500000000000","r_1_2":"2937241745823/500000000000","r_21_40":"2938959821859/500000000000","r_23_40":"92031287069/15625000000","r_3_5":"147311728157/25000000000","r_49_100":"5878055080321/1000000000000","r_51_100":"5875930708653/1000000000000","r_9_20":"1173108216091/200000000000","sharp":"1175144991847/200000000000","sharp_bins":["2940069566729/500000000000","587980902703/100000000000","2939734298089/500000000000","5879117804143/1000000000000","2939376699281/500000000000","5878376698787/1000000000000","734748306587/125000000000","5877582161437/1000000000000","2938581127699/500000000000","2938364045237/500000000000","5876278112971/1000000000000","2937905913713/500000000000","1175144991847/200000000000","1175144991847/200000000000","1175144991847/200000000000","1175144991847/200000000000"]},{"r_107_200":"5884376399771/1000000000000","r_113_200":"5887545733751/1000000000000","r_19_40":"5880422539739/1000000000000","r_1_2":"2939855598969/500000000000","r_21_40":"1176631668483/200000000000","r_23_40":"29476133307/5000000000","r_3_5":"5897700234173/1000000000000","r_49_100":"5883251823309/1000000000000","r_51_100":"5881162815347/1000000000000","r_9_20":"1174149632641/200000000000","sharp":"2940464978529/500000000000","sharp_bins":["5885396175171/1000000000000","1177012924049/200000000000","183897584687/31250000000","5884370408059/1000000000000","23536017851/4000000000","2941813096889/500000000000","735404294527/125000000000","5882828451471/1000000000000","5882406909869/1000000000000","5881971081851/1000000000000","2940759707987/500000000000","5881051417197/1000000000000","2940464978529/500000000000","2940464978529/500000000000","2940464978529/500000000000","2940464978529/500000000000"]},{"r_107_200":"2957891001343/500000000000","r_113_200":"5918953174711/1000000000000","r_19_40":"1477952254587/250000000000","r_1_2":"5911114772939/1000000000000","r_21_40":"5914562754941/1000000000000","r_23_40":"5926592418907/1000000000000","r_3_5":"296452787911/50000000000","r_49_100":"739329134657/125000000000","r_51_100":"5912566298941/1000000000000","r_9_20":"1180434003793/200000000000","sharp":"5912208062627/1000000000000","sharp_bins":["1183380931689/200000000000","5916573398651/1000000000000","295811464327/50000000000","1478968745459/250000000000","147887718251/25000000000","1478782593331/250000000000","2957368617721/500000000000","1478582828353/250000000000","5913910782013/1000000000000","5913473480891/1000000000000","5913021402603/1000000000000","295627670429/50000000000","5912208062627/1000000000000","5912208062627/1000000000000","5912208062627/1000000000000","5912208062627/1000000000000"]},{"r_107_200":"5920725462167/1000000000000","r_113_200":"2961954001353/500000000000","r_19_40":"2958351793147/500000000000","r_1_2":"5916044777883/1000000000000","r_21_40":"2959751177389/500000000000","r_23_40":"5931513975197/1000000000000","r_3_5":"741747929707/125000000000","r_49_100":"1479882863907/250000000000","r_51_100":"5917500112681/1000000000000","r_9_20":"1476770752097/250000000000","sharp":"5917115976869/1000000000000","sharp_bins":["1480465450371/250000000000","296076460469/50000000000","5921183740627/1000000000000","1480207013677/250000000000","5920460397533/1000000000000","5920080612521/1000000000000","5919686025477/1000000000000","92488728663/15625000000","5918856621563/1000000000000","5918417827109/1000000000000","5917964236737/1000000000000","2958747356609/500000000000","5917115976869/1000000000000","5917115976869/1000000000000","5917115976869/1000000000000","5917115976869/1000000000000"]},{"r_107_200":"2867590497/488281250","r_113_200":"5876038094743/1000000000000","r_19_40":"5868688496449/1000000000000","r_1_2":"1467026311131/250000000000","r_21_40":"5871592274653/1000000000000","r_23_40":"1470907164097/250000000000","r_3_5":"1471533042877/250000000000","r_49_100":"1174308026797/200000000000","r_51_100":"5869573175603/1000000000000","r_9_20":"234362027249/40000000000","sharp":"5869354682599/1000000000000","sharp_bins":["2936896221271/500000000000","2936728594241/500000000000","2936555638833/500000000000","1174550454851/200000000000","2936190898653/500000000000","2935999182663/500000000000","1174319985551/200000000000","293559379641/50000000000","5870761701337/1000000000000","5870319751371/1000000000000","5869862866721/1000000000000","234775576463/40000000000","5869354682599/1000000000000","5869354682599/1000000000000","5869354682599/1000000000000","5869354682599/1000000000000"]},{"r_107_200":"5878126427639/1000000000000","r_113_200":"5881352017419/1000000000000","r_19_40":"5873938738101/1000000000000","r_1_2":"2936695347981/500000000000","r_21_40":"2938444464007/500000000000","r_23_40":"2944456239927/500000000000","r_3_5":"5891423136871/1000000000000","r_49_100":"587679543549/100000000000","r_51_100":"1174972621473/200000000000","r_9_20":"5864315207/1000000000","sharp":"5874618762651/1000000000000","sharp_bins":["293955419677/50000000000","5878771648801/1000000000000","2939212108621/500000000000","2939031831537/500000000000","235107664243/40000000000","1175461315073/200000000000","5876906515363/1000000000000","2938246266137/500000000000","5876064964873/1000000000000","1175124262737/200000000000","2937581350819/500000000000","5874687495027/1000000000000","5874618762651/1000000000000","5874618762651/1000000000000","5874618762651/1000000000000","5874618762651/1000000000000"]},{"r_107_200":"5883387863923/1000000000000","r_113_200":"2943313037159/500000000000","r_19_40":"734893735341/125000000000","r_1_2":"5878636827959/1000000000000","r_21_40":"2941073006779/500000000000","r_23_40":"5894156272243/1000000000000","r_3_5":"294833697549/50000000000","r_49_100":"5882011449951/1000000000000","r_51_100":"1176022722877/200000000000","r_9_20":"1467385265569/250000000000","sharp":"734980473443/125000000000","sharp_bins":["147109617713/25000000000","2942023246659/500000000000","2941848781139/500000000000","2941667739939/500000000000","2941480933221/500000000000","5882575261627/1000000000000","2941086802563/500000000000","5881758001043/1000000000000","1470332196529/250000000000","5880883463521/1000000000000","5880423155209/1000000000000","5879946229699/1000000000000","734980473443/125000000000","734980473443/125000000000","734980473443/125000000000","734980473443/125000000000"]},{"r_107_200":"2944305034079/500000000000","r_113_200":"5891860688357/1000000000000","r_19_40":"1471080587647/250000000000","r_1_2":"183870126841/31250000000","r_21_40":"5887363952021/1000000000000","r_23_40":"1474840115979/250000000000","r_3_5":"5901885045009/1000000000000","r_49_100":"147179714999/25000000000","r_51_100":"91958204939/15625000000","r_9_20":"5874728658089/1000000000000","sharp":"2942515087881/500000000000","sharp_bins":["5889621807261/1000000000000","5889282141719/1000000000000","5888931732353/1000000000000","147214203603/25000000000","147204824943/25000000000","235512193731/40000000000","1177480323207/200000000000","2943492208967/500000000000","2943276791833/500000000000","735763327407/125000000000","5885644645569/1000000000000","2942583016733/500000000000","2942515087881/500000000000","2942515087881/500000000000","2942515087881/500000000000","2942515087881/500000000000"]},{"r_107_200":"5919923807441/1000000000000","r_113_200":"185099266437/31250000000","r_19_40":"1183124886457/200000000000","r_1_2":"1183031795021/200000000000","r_21_40":"5918677266407/1000000000000","r_23_40":"741329302309/125000000000","r_3_5":"593315368813/100000000000","r_49_100":"2959241737539/500000000000","r_51_100":"92447482849/15625000000","r_9_20":"5906067594749/1000000000000","sharp":"2958113645967/500000000000","sharp_bins":["2960521932783/500000000000","92510977331/15625000000","2960175344919/500000000000","5919988254001/1000000000000","1479903000613/250000000000","1479805813437/250000000000","295941040617/50000000000","2959202091349/500000000000","1183594359757/200000000000","591752497171/100000000000","5917062168963/1000000000000","5916582899193/1000000000000","2958113645967/500000000000","2958113645967/500000000000","2958113645967/500000000000","2958113645967/500000000000"]},{"r_107_200":"1878954503/320000000","r_113_200":"5875015631951/1000000000000","r_19_40":"5867312265451/1000000000000","r_1_2":"5866926831611/1000000000000","r_21_40":"234819054373/40000000000","r_23_40":"5882455339829/1000000000000","r_3_5":"735625243173/125000000000","r_49_100":"1467549149273/250000000000","r_51_100":"5868420053763/1000000000000","r_9_20":"2928869319521/500000000000","sharp":"1173631982597/200000000000","sharp_bins":["5872676785853/1000000000000","367020845651/62500000000","5871979033023/1000000000000","733951548159/125000000000","2935616598441/500000000000","587083920839/100000000000","5870432836511/1000000000000","183437892299/31250000000","1467394256999/250000000000","5869126995889/1000000000000","2934330164623/500000000000","5868177968987/1000000000000","1173631982597/200000000000","1173631982597/200000000000","1173631982597/200000000000","1173631982597/200000000000"]},{"r_107_200":"734631609357/125000000000","r_113_200":"235213943367/40000000000","r_19_40":"5872582394447/1000000000000","r_1_2":"183507227657/31250000000","r_21_40":"2937895985031/500000000000","r_23_40":"183992475869/31250000000","r_3_5":"5890313169333/1000000000000","r_49_100":"5875471733617/1000000000000","r_51_100":"1174745791979/200000000000","r_9_20":"234520901007/40000000000","sharp":"5873444599987/1000000000000","sharp_bins":["1469503144479/250000000000","2938833905687/500000000000","2938655887021/500000000000","235077742517/40000000000","1469140697277/250000000000","5876167193709/1000000000000","293787959377/50000000000","5875337244147/1000000000000","1468725008323/250000000000","367153018167/62500000000","2936989945429/500000000000","5873495774003/1000000000000","5873444599987/1000000000000","5873444599987/1000000000000","5873444599987/1000000000000","5873444599987/1000000000000"]},{"r_107_200":"1176466638807/200000000000","r_113_200":"367852598809/62500000000","r_19_40":"734726670431/125000000000","r_1_2":"1175499269819/200000000000","r_21_40":"2940533967857/500000000000","r_23_40":"2946511495927/500000000000","r_3_5":"5895584141033/1000000000000","r_49_100":"5880707516203/1000000000000","r_51_100":"587899836851/100000000000","r_9_20":"5868267683703/1000000000000","sharp":"1175738028339/200000000000","sharp_bins":["294165431997/50000000000","5882962383759/1000000000000","5882604829043/1000000000000","5882235078167/1000000000000","5881852743599/1000000000000","588145556723/100000000000","735130744231/125000000000","294031118917/50000000000","5880183511897/1000000000000","2939865044869/500000000000","5879259989169/1000000000000","2939387074743/500000000000","1175738028339/200000000000","1175738028339/200000000000","1175738028339/200000000000","1175738028339/200000000000"]},{"r_107_200":"2943786910173/500000000000","r_113_200":"5890894663313/1000000000000","r_19_40":"5883005214677/1000000000000","r_1_2":"5882722063677/1000000000000","r_21_40":"2943152148509/500000000000","r_23_40":"5898246678413/1000000000000","r_3_5":"2950407453411/500000000000","r_49_100":"1177180797657/200000000000","r_51_100":"2942114159941/500000000000","r_9_20":"5873474150751/1000000000000","sharp":"2941948288597/500000000000","sharp_bins":["294428250481/50000000000","1472054321327/250000000000","2943929117899/500000000000","1177497393759/200000000000","5887103098167/1000000000000","5886704366773/1000000000000","23545172693/4000000000","117717359879/20000000000","2942713750793/500000000000","1471243107707/250000000000","5884500661871/1000000000000","735501641633/125000000000","2941948288597/500000000000","2941948288597/500000000000","2941948288597/500000000000","2941948288597/500000000000"]},{"r_107_200":"5919061510023/1000000000000","r_113_200":"5922383245683/1000000000000","r_19_40":"1478621282759/250000000000","r_1_2":"5914211454869/1000000000000","r_21_40":"591779124133/100000000000","r_23_40":"92651524513/15625000000","r_3_5":"1186452410367/200000000000","r_49_100":"5917375981187/1000000000000","r_51_100":"1183143253237/200000000000","r_9_20":"295249512637/50000000000","sharp":"2957639280877/500000000000","sharp_bins":["5920164291799/1000000000000","184994256391/31250000000","5919457227581/1000000000000","739885616661/125000000000","2959350470519/500000000000","2959151931107/500000000000","5917891611429/1000000000000","2958732638031/500000000000","2958512589239/500000000000","5916568845869/1000000000000","1479024347589/250000000000","5915609199271/1000000000000","2957639280877/500000000000","2957639280877/500000000000","2957639280877/500000000000","2957639280877/500000000000"]},{"r_107_200":"5924000624911/1000000000000","r_113_200":"29636667687/5000000000","r_19_40":"5919377991697/1000000000000","r_1_2":"5919137634471/1000000000000","r_21_40":"2961363302611/500000000000","r_23_40":"5934616518897/1000000000000","r_3_5":"5937187284853/1000000000000","r_49_100":"5922272334207/1000000000000","r_51_100":"1184129213243/200000000000","r_9_20":"369368805479/62500000000","sharp":"2960092922621/500000000000","sharp_bins":["5925118656939/1000000000000","1184953845919/200000000000","5924408891761/1000000000000","1481008804407/250000000000","5923649825839/1000000000000","5923251337737/1000000000000","2961418832713/500000000000","1480602473407/250000000000","1480492085663/250000000000","1184302108767/200000000000","5921037607503/1000000000000","740068490513/125000000000","2960092922621/500000000000","2960092922621/500000000000","2960092922621/500000000000","2960092922621/500000000000"]},{"r_107_200":"2937956126987/500000000000","r_113_200":"293963872787/50000000000","r_19_40":"1467790026133/250000000000","r_1_2":"5871003743097/1000000000000","r_21_40":"146865676377/25000000000","r_23_40":"294326996087/50000000000","r_3_5":"588914141339/100000000000","r_49_100":"5874082392783/1000000000000","r_51_100":"293626349513/50000000000","r_9_20":"732708778267/125000000000","sharp":"5872204967253/1000000000000","sharp_bins":["5876847514139/1000000000000","1175299063539/200000000000","2938065622637/500000000000","734469198529/125000000000","2937681660879/500000000000","1468740150551/250000000000","1468635865143/250000000000","5874112394901/1000000000000","5873667083889/1000000000000","5873205663783/1000000000000","367045549833/62500000000","5872234707371/1000000000000","5872204967253/1000000000000","5872204967253/1000000000000","5872204967253/1000000000000","5872204967253/1000000000000"]},{"r_107_200":"5881211559367/1000000000000","r_113_200":"73557368677/12500000000","r_19_40":"5876411022559/1000000000000","r_1_2":"5876287863581/1000000000000","r_21_40":"5879922011071/1000000000000","r_23_40":"1178364744969/200000000000","r_3_5":"2947216298801/500000000000","r_49_100":"2939669028901/500000000000","r_51_100":"734726927331/125000000000","r_9_20":"586693482783/100000000000","sharp":"734683889611/125000000000","sharp_bins":["2941081706011/500000000000","5881809708799/1000000000000","735180514107/125000000000","5881064910437/1000000000000","5880673075649/1000000000000","2940134381249/500000000000","5879850004077/1000000000000","5879417298157/1000000000000","587897032411/100000000000","1469626805107/250000000000","5878028649247/1000000000000","1469383209061/250000000000","734683889611/125000000000","734683889611/125000000000","734683889611/125000000000","734683889611/125000000000"]},{"r_107_200":"2943235617967/500000000000","r_113_200":"1177972334691/200000000000","r_19_40":"735202862819/125000000000","r_1_2":"5881532707957/1000000000000","r_21_40":"5885177429549/1000000000000","r_23_40":"1179413500733/200000000000","r_3_5":"5899683621163/1000000000000","r_49_100":"73556931109/12500000000","r_51_100":"2941532230311/500000000000","r_9_20":"5872160821771/1000000000000","sharp":"1470674553501/250000000000","sharp_bins":["1177487933787/200000000000","2943542240769/500000000000","2943358692803/500000000000","5886336662533/1000000000000","5885943285267/1000000000000","5885537405489/1000000000000","5885117058533/1000000000000","5884682741851/1000000000000","2942117067751/500000000000","2941884690179/500000000000","2941644568939/500000000000","2941395818349/500000000000","1470674553501/250000000000","1470674553501/250000000000","1470674553501/250000000000","1470674553501/250000000000"]},{"r_107_200":"2945845664931/500000000000","r_113_200":"5895094040097/1000000000000","r_19_40":"5886795791511/1000000000000","r_1_2":"2943369160567/500000000000","r_21_40":"5890393356449/1000000000000","r_23_40":"5902271309939/1000000000000","r_3_5":"295244726791/50000000000","r_49_100":"1177946346767/200000000000","r_51_100":"588827416157/100000000000","r_9_20":"5877348248843/1000000000000","sharp":"588788630277/100000000000","sharp_bins":["2946338163981/500000000000","5892319679017/1000000000000","5891951106643/1000000000000","5891568887647/1000000000000","5891173993737/1000000000000","368172910893/62500000000","589034466703/100000000000","5889908769039/1000000000000","5889458561073/1000000000000","5888992186521/1000000000000","2944255153051/500000000000","2944005575763/500000000000","588788630277/100000000000","588788630277/100000000000","588788630277/100000000000","588788630277/100000000000"]},{"r_107_200":"5923091767337/1000000000000","r_113_200":"5926494880707/1000000000000","r_19_40":"5918195605157/1000000000000","r_1_2":"5918143838959/1000000000000","r_21_40":"1184358891359/200000000000","r_23_40":"5933637171871/1000000000000","r_3_5":"5936252519411/1000000000000","r_49_100":"1480280474981/250000000000","r_51_100":"5919677127459/1000000000000","r_9_20":"2954388879077/500000000000","sharp":"5919190780161/1000000000000","sharp_bins":["5924194690849/1000000000000","1480959281523/250000000000","5923468079879/1000000000000","5923086696249/1000000000000","5922692599269/1000000000000","5922283543913/1000000000000","5921861882419/1000000000000","5921426104603/1000000000000","2960487448289/500000000000","592050898707/100000000000","5920026280839/1000000000000","5919527707157/1000000000000","5919190780161/1000000000000","5919190780161/1000000000000","5919190780161/1000000000000","5919190780161/1000000000000"]},{"r_107_200":"2964002837933/500000000000","r_113_200":"5931419790441/1000000000000","r_19_40":"2961532402329/500000000000","r_1_2":"5923045214973/1000000000000","r_21_40":"2963352351677/500000000000","r_23_40":"1484632906507/250000000000","r_3_5":"2970576653069/500000000000","r_49_100":"5925994343267/1000000000000","r_51_100":"2962290991693/500000000000","r_9_20":"739208077169/125000000000","sharp":"1481018737599/250000000000","sharp_bins":["2964562333483/500000000000","118575315327/20000000000","1185679073221/200000000000","5928012615319/1000000000000","1481904284893/250000000000","2963603348141/500000000000","5926783630617/1000000000000","5926346434751/1000000000000","5925893797071/1000000000000","5925426445181/1000000000000","1481235571981/250000000000","740555281619/125000000000","1481018737599/250000000000","1481018737599/250000000000","1481018737599/250000000000","1481018737599/250000000000"]},{"r_107_200":"5880021227949/1000000000000","r_113_200":"2941733808259/500000000000","r_19_40":"1174988282149/200000000000","r_1_2":"367188127587/62500000000","r_21_40":"1469676757637/250000000000","r_23_40":"5890558317557/1000000000000","r_3_5":"2946606704533/500000000000","r_49_100":"5877901272123/1000000000000","r_51_100":"1469140764053/250000000000","r_9_20":"2932782547959/500000000000","sharp":"1175236699879/200000000000","sharp_bins":["1470237352829/250000000000","2940293608401/500000000000","588021147517/100000000000","293991223679/50000000000","5879424850157/1000000000000","734876406493/125000000000","5878584477359/1000000000000","2939071408837/500000000000","1469421634819/250000000000","1469303661429/250000000000","2938363258347/500000000000","5876221452317/1000000000000","1175236699879/200000000000","1175236699879/200000000000","1175236699879/200000000000","1175236699879/200000000000"]},{"r_107_200":"5885300188403/1000000000000","r_113_200":"1472189779231/250000000000","r_19_40":"5880173573843/1000000000000","r_1_2":"367517141811/62500000000","r_21_40":"91937214777/15625000000","r_23_40":"1473955600043/250000000000","r_3_5":"5898484896869/1000000000000","r_49_100":"5883137909289/1000000000000","r_51_100":"2940915718509/500000000000","r_9_20":"11741621693/2000000000","sharp":"5881431481099/1000000000000","sharp_bins":["5886245779973/1000000000000","5885882097257/1000000000000","1471376212269/250000000000","5885116317139/1000000000000","2942357570313/500000000000","2942149984087/500000000000","5883871597471/1000000000000","1176685664423/200000000000","1470742602103/250000000000","5882496861363/1000000000000","2941003530919/500000000000","5881500311183/1000000000000","5881431481099/1000000000000","5881431481099/1000000000000","5881431481099/1000000000000","5881431481099/1000000000000"]},{"r_107_200":"5890539236963/1000000000000","r_113_200":"736751308163/125000000000","r_19_40":"1177073286981/200000000000","r_1_2":"5885498947451/1000000000000","r_21_40":"5889216643409/1000000000000","r_23_40":"92203846353/15625000000","r_3_5":"5903715923333/1000000000000","r_49_100":"2944167522593/500000000000","r_51_100":"1471765038933/250000000000","r_9_20":"5876017724403/1000000000000","sharp":"1471660029013/250000000000","sharp_bins":["2945751103539/500000000000","5891137059919/1000000000000","2945379165051/500000000000","2945184146881/500000000000","5889965591241/1000000000000","736193609109/125000000000","2944559467767/500000000000","2944337037639/500000000000","1177642911659/200000000000","2943869695549/500000000000","5887247955767/1000000000000","147168488873/25000000000","1471660029013/250000000000","1471660029013/250000000000","1471660029013/250000000000","1471660029013/250000000000"]},{"r_107_200":"5922119165869/1000000000000","r_113_200":"1481397961097/250000000000","r_19_40":"2958475383023/500000000000","r_1_2":"2958542705241/500000000000","r_21_40":"1480199433817/250000000000","r_23_40":"1186518960829/200000000000","r_3_5":"5935258881489/1000000000000","r_49_100":"1479977309241/250000000000","r_51_100":"5918643813893/1000000000000","r_9_20":"5907598600689/1000000000000","sharp":"2959066725991/500000000000","sharp_bins":["592320468967/100000000000","5922839594097/1000000000000","1184492501109/200000000000","2961035839371/500000000000","1480417019083/250000000000","2960625917127/500000000000","5920821007799/1000000000000","5920376090663/1000000000000","1479979192017/250000000000","2959720600687/500000000000","1479737511361/250000000000","591844155303/100000000000","2959066725991/500000000000","2959066725991/500000000000","2959066725991/500000000000","2959066725991/500000000000"]},{"r_107_200":"2315255783/390625000","r_113_200":"185329324761/31250000000","r_19_40":"5921842921747/1000000000000","r_1_2":"2961004371051/500000000000","r_21_40":"2962864881243/500000000000","r_23_40":"5937511859151/1000000000000","r_3_5":"5940182308187/1000000000000","r_49_100":"2962402256851/500000000000","r_51_100":"5923570546389/1000000000000","r_9_20":"5912507980997/1000000000000","sharp":"2961520458309/500000000000","sharp_bins":["5928157034041/1000000000000","5927790604419/1000000000000","5927412173287/1000000000000","5927019992531/1000000000000","2963307511521/500000000000","1185239479717/200000000000","5925765177859/1000000000000","1481329713457/250000000000","5924858112497/1000000000000","1184876223731/200000000000","296194426299/50000000000","5923378591117/1000000000000","2961520458309/500000000000","2961520458309/500000000000","2961520458309/500000000000","2961520458309/500000000000"]},{"r_107_200":"2939379803443/500000000000","r_113_200":"73528453467/12500000000","r_19_40":"2936701350873/500000000000","r_1_2":"2936830433099/500000000000","r_21_40":"587742107973/100000000000","r_23_40":"368076376707/62500000000","r_3_5":"2945963064937/500000000000","r_49_100":"5876395287409/1000000000000","r_51_100":"5875239454437/1000000000000","r_9_20":"1172831659841/200000000000","sharp":"1174965269013/200000000000","sharp_bins":["5879662386971/1000000000000","1469822749177/250000000000","5878908383079/1000000000000","1469628145853/250000000000","2939051983043/500000000000","734710327921/125000000000","2938623280381/500000000000","587679653191/100000000000","2938165427437/500000000000","5875849998153/1000000000000","5875352326723/1000000000000","2937418974101/500000000000","1174965269013/200000000000","1174965269013/200000000000","1174965269013/200000000000","1174965269013/200000000000"]},{"r_107_200":"60257266793/10000000000","r_113_200":"1205832305907/200000000000","r_19_40":"1505156524827/250000000000","r_1_2":"6020774193421/1000000000000","r_21_40":"753052810541/125000000000","r_23_40":"6035950099421/1000000000000","r_3_5":"3019284610869/500000000000","r_49_100":"3011754867453/500000000000","r_51_100":"1505575814899/250000000000","r_9_20":"3005764992729/500000000000","sharp":"1505355194691/250000000000","sharp_bins":["3013621325997/500000000000","6026878657213/1000000000000","3013250782019/500000000000","6026113954729/1000000000000","6025714126501/1000000000000","1506325488017/250000000000","1204974973643/200000000000","1204886966483/200000000000","602398021193/100000000000","3011754460667/500000000000","6023022758113/1000000000000","6022520641519/1000000000000","3011000478117/500000000000","752683033099/125000000000","1505355194691/250000000000","1505355194691/250000000000"]},{"r_107_200":"2944658425269/500000000000","r_113_200":"2946429195521/500000000000","r_19_40":"1470967252309/250000000000","r_1_2":"5884189251671/1000000000000","r_21_40":"5887969965027/1000000000000","r_23_40":"2949875553993/500000000000","r_3_5":"92226095569/15625000000","r_49_100":"2943435087303/500000000000","r_51_100":"2942887965651/500000000000","r_9_20":"234986044123/40000000000","sharp":"2942662680403/500000000000","sharp_bins":["2945128028249/500000000000","5889881699963/1000000000000","5889496075259/1000000000000","5889097223803/1000000000000","5888685513409/1000000000000","2944130518517/500000000000","5887821804879/1000000000000","5887368569179/1000000000000","5886899653259/1000000000000","1177283104881/200000000000","2942957276697/500000000000","2942698423811/500000000000","2942662680403/500000000000","2942662680403/500000000000","2942662680403/500000000000","2942662680403/500000000000"]},{"r_107_200":"5894535810113/1000000000000","r_113_200":"294904470673/50000000000","r_19_40":"294452171867/50000000000","r_1_2":"2944697168853/500000000000","r_21_40":"5893184890559/1000000000000","r_23_40":"5904955369679/1000000000000","r_3_5":"2953840801317/500000000000","r_49_100":"2946024295297/500000000000","r_51_100":"5890984890627/1000000000000","r_9_20":"587983941661/100000000000","sharp":"4712412829/800000000","sharp_bins":["2947746581559/500000000000","5895117360729/1000000000000","2947365134651/500000000000","5894329932529/1000000000000","5893916717879/1000000000000","5893490718621/1000000000000","2946524973767/500000000000","5892595156037/1000000000000","736515583783/125000000000","736454869603/125000000000","2945568194779/500000000000","5890617075717/1000000000000","4712412829/800000000","4712412829/800000000","4712412829/800000000","4712412829/800000000"]},{"r_107_200":"1203557996791/200000000000","r_113_200":"6021269278431/1000000000000","r_19_40":"6012528910949/1000000000000","r_1_2":"6012781164497/1000000000000","r_21_40":"6016470554999/1000000000000","r_23_40":"3013999941943/500000000000","r_3_5":"6030653107173/1000000000000","r_49_100":"3007718836837/500000000000","r_51_100":"1503581792543/250000000000","r_9_20":"6003439254037/1000000000000","sharp":"1202695586427/200000000000","sharp_bins":["3009631377667/500000000000","6018893183737/1000000000000","376157049607/62500000000","601812155847/100000000000","601771635979/100000000000","3008649237233/500000000000","6016866851919/1000000000000","188013156839/31250000000","6015959462191/1000000000000","6015483358683/1000000000000","187968477087/31250000000","6014482714747/1000000000000","3006978910259/500000000000","1202695586427/200000000000","1202695586427/200000000000","1202695586427/200000000000"]},{"r_107_200":"2952416349121/500000000000","r_113_200":"1477102498703/250000000000","r_19_40":"2949626287577/500000000000","r_1_2":"5899664272373/1000000000000","r_21_40":"2951736952507/500000000000","r_23_40":"2957610992641/500000000000","r_3_5":"739745312787/125000000000","r_49_100":"1475566302883/250000000000","r_51_100":"29506311563/5000000000","r_9_20":"5890077476327/1000000000000","sharp":"5900757844093/1000000000000","sharp_bins":["2952913323141/500000000000","5905447984781/1000000000000","295252899791/50000000000","2952327364073/500000000000","14760596371/2500000000","5903809550417/1000000000000","5903365752613/1000000000000","2951453952271/500000000000","2951217169171/500000000000","5901945519109/1000000000000","1180287965433/200000000000","1475229342353/250000000000","5900757844093/1000000000000","5900757844093/1000000000000","5900757844093/1000000000000","5900757844093/1000000000000"]},{"r_107_200":"750719948119/125000000000","r_113_200":"37557943459/6250000000","r_19_40":"1500094457471/250000000000","r_1_2":"1200140854687/200000000000","r_21_40":"6004428056497/1000000000000","r_23_40":"601597660121/100000000000","r_3_5":"3009325832139/500000000000","r_49_100":"3001655328993/500000000000","r_51_100":"6002264722807/1000000000000","r_9_20":"299563628951/50000000000","sharp":"1500365405703/250000000000","sharp_bins":["6007165701547/1000000000000","6006793964969/1000000000000","750801388471/125000000000","187687961553/31250000000","1501401632743/250000000000","6005185181/1000000000","150118715719/25000000000","600429790087/100000000000","37523958003/6250000000","11725297659/1953125000","3001428163303/500000000000","6002343519163/1000000000000","6001813436459/1000000000000","1500365405703/250000000000","1500365405703/250000000000","1500365405703/250000000000"]},{"r_107_200":"751205491901/125000000000","r_113_200":"3006583322997/500000000000","r_19_40":"6004219304891/1000000000000","r_1_2":"6004577512213/1000000000000","r_21_40":"375519309487/62500000000","r_23_40":"3009919877411/500000000000","r_3_5":"6022522685863/1000000000000","r_49_100":"600715381829/100000000000","r_51_100":"600614083481/100000000000","r_9_20":"239805470117/40000000000","sharp":"6005322784927/1000000000000","sharp_bins":["6011070549339/1000000000000","3005348653601/500000000000","6010312944887/1000000000000","1201983021611/200000000000","6009505373013/1000000000000","1502270634491/250000000000","6008644514591/1000000000000","6008192325483/1000000000000","3003863125829/500000000000","6007243934643/1000000000000","6006746433669/1000000000000","6006232217063/1000000000000","3002850371927/500000000000","6005322784927/1000000000000","6005322784927/1000000000000","6005322784927/1000000000000"]},{"r_107_200":"749087403159/125000000000","r_113_200":"5996249379101/1000000000000","r_19_40":"1496796160031/250000000000","r_1_2":"598759223127/100000000000","r_21_40":"5991354359573/1000000000000","r_23_40":"6002926192433/1000000000000","r_3_5":"1201125468541/200000000000","r_49_100":"2995071630977/500000000000","r_51_100":"1497292140949/250000000000","r_9_20":"2989032466947/500000000000","sharp":"1497101926017/250000000000","sharp_bins":["5994045632061/1000000000000","2996834845523/500000000000","749160262139/125000000000","1498220516691/250000000000","5992469247867/1000000000000","599204144869/100000000000","5991600905531/1000000000000","2995573076783/500000000000","5990675921391/1000000000000","2995095457307/500000000000","374355569527/62500000000","5989171412439/1000000000000","1497158917563/250000000000","1497101926017/250000000000","1497101926017/250000000000","1497101926017/250000000000"]},{"r_107_200":"5997051378341/1000000000000","r_113_200":"240024393161/40000000000","r_19_40":"748937476499/125000000000","r_1_2":"5991936066953/1000000000000","r_21_40":"2997851968323/500000000000","r_23_40":"3003627575069/500000000000","r_3_5":"1502490292637/250000000000","r_49_100":"2997229679127/500000000000","r_51_100":"5993514556533/1000000000000","r_9_20":"1460547434/244140625","sharp":"2996369000421/500000000000","sharp_bins":["119968277237/20000000000","2999018422151/500000000000","2998824084727/500000000000","7496558823/1250000000","299841658033/50000000000","1499101072293/250000000000","383741611/64000000","2997753423817/500000000000","374689721777/62500000000","2997274738963/500000000000","2997023310573/500000000000","93648873017/15625000000","749123886963/125000000000","2996369000421/500000000000","2996369000421/500000000000","2996369000421/500000000000"]},{"r_107_200":"3010562096957/500000000000","r_113_200":"6024679675311/1000000000000","r_19_40":"1503893600637/250000000000","r_1_2":"3008013084309/500000000000","r_21_40":"6019779311159/1000000000000","r_23_40":"6031255244379/1000000000000","r_3_5":"6033960973367/1000000000000","r_49_100":"6018513127457/1000000000000","r_51_100":"1203519517343/200000000000","r_9_20":"6006561169813/1000000000000","sharp":"6016736557553/1000000000000","sharp_bins":["3011305885017/500000000000","60222341471/10000000000","1204369081849/200000000000","6021443220489/1000000000000","602102914491/100000000000","301030100337/50000000000","3010079863343/500000000000","6019703315083/1000000000000","1504808261649/250000000000","1504686646601/250000000000","6018244982301/1000000000000","6017726718631/1000000000000","1504297814867/250000000000","6016736557553/1000000000000","6016736557553/1000000000000","6016736557553/1000000000000"]},{"r_107_200":"5983134454551/1000000000000","r_113_200":"5986735743947/1000000000000","r_19_40":"5977439161939/1000000000000","r_1_2":"5977962181619/1000000000000","r_21_40":"2990885767297/500000000000","r_23_40":"749168537139/125000000000","r_3_5":"1499022144759/250000000000","r_49_100":"5980425988213/1000000000000","r_51_100":"373722373887/62500000000","r_9_20":"5968336221467/1000000000000","sharp":"747352838497/125000000000","sharp_bins":["598443935791/100000000000","2992029060891/500000000000","1196732969667/200000000000","2991628886427/500000000000","1495709457527/250000000000","1495601282307/250000000000","5981957779779/1000000000000","239259850499/40000000000","2990510136779/500000000000","2990264013947/500000000000","5980020160673/1000000000000","5979494983189/1000000000000","5978952724949/1000000000000","747352838497/125000000000","747352838497/125000000000","747352838497/125000000000"]},{"r_107_200":"6009103065869/1000000000000","r_113_200":"3006346386701/500000000000","r_19_40":"240137214071/40000000000","r_1_2":"3001978628889/500000000000","r_21_40":"75096826277/12500000000","r_23_40":"376202703581/62500000000","r_3_5":"6021970474541/1000000000000","r_49_100":"1501598509023/250000000000","r_51_100":"6005543592191/1000000000000","r_9_20":"374649984081/62500000000","sharp":"3002361953261/500000000000","sharp_bins":["6010524637483/1000000000000","6010143466729/1000000000000","3004875320649/500000000000","6009345396017/1000000000000","1502231846397/250000000000","751061804949/125000000000","3004024379393/500000000000","3003794447359/500000000000","6007113590879/1000000000000","6006623544043/1000000000000","3003058379443/500000000000","3002797060701/500000000000","3002526757377/500000000000","3002361953261/500000000000","3002361953261/500000000000","3002361953261/500000000000"]},{"r_107_200":"2984380804653/500000000000","r_113_200":"1194480694599/200000000000","r_19_40":"5962921664169/1000000000000","r_1_2":"5963533081757/1000000000000","r_21_40":"745922908213/125000000000","r_23_40":"5978980773839/1000000000000","r_3_5":"747719079063/125000000000","r_49_100":"2982967538841/500000000000","r_51_100":"2982572885707/500000000000","r_9_20":"1190769542051/200000000000","sharp":"1491111882691/250000000000","sharp_bins":["5970004808169/1000000000000","5969618656761/1000000000000","5969218799123/1000000000000","2984403703523/500000000000","5968383152909/1000000000000","596794472717/100000000000","2983746451901/500000000000","2983513017007/500000000000","5966544377953/1000000000000","2983023487283/500000000000","5965533229699/1000000000000","745625308909/125000000000","11649324717/1953125000","1491111882691/250000000000","1491111882691/250000000000","1491111882691/250000000000"]},{"r_107_200":"2986657094977/500000000000","r_113_200":"2988482549357/500000000000","r_19_40":"2983718523297/500000000000","r_1_2":"298403820987/50000000000","r_21_40":"1194386602461/200000000000","r_23_40":"299175647883/50000000000","r_3_5":"5986290307619/1000000000000","r_49_100":"1492612966851/250000000000","r_51_100":"5969691535759/1000000000000","r_9_20":"1489595767871/250000000000","sharp":"298448926077/50000000000","sharp_bins":["5974574867973/1000000000000","5974187557909/1000000000000","74672331783/12500000000","5973373986613/1000000000000","2986474282481/500000000000","2986254485683/500000000000","2986027988913/500000000000","186612123121/31250000000","5971105117047/1000000000000","2985303275389/500000000000","5970091648641/1000000000000","596955974041/100000000000","149225259581/25000000000","298448926077/50000000000","298448926077/50000000000","298448926077/50000000000"]},{"r_107_200":"5953884260813/1000000000000","r_113_200":"2978783686983/500000000000","r_19_40":"5947899079671/1000000000000","r_1_2":"5948600550021/1000000000000","r_21_40":"5952491138587/1000000000000","r_23_40":"5964101982393/1000000000000","r_3_5":"5966906700363/1000000000000","r_49_100":"1487734593879/250000000000","r_51_100":"2975114965471/500000000000","r_9_20":"1484722713851/250000000000","sharp":"5949565240539/1000000000000","sharp_bins":["2977530186103/500000000000","5954668636281/1000000000000","2977132719857/500000000000","148846221627/25000000000","5953419272587/1000000000000","1488244189451/250000000000","5952519375627/1000000000000","2976023931157/500000000000","5951560586501/1000000000000","2975529001559/500000000000","5950538530903/1000000000000","5950002273877/1000000000000","5949565240539/1000000000000","5949565240539/1000000000000","5949565240539/1000000000000","5949565240539/1000000000000"]},{"r_107_200":"1191715423933/200000000000","r_113_200":"5962269631747/1000000000000","r_19_40":"1488138643847/250000000000","r_1_2":"2976641827601/500000000000","r_21_40":"2978590513857/500000000000","r_23_40":"5968775939371/1000000000000","r_3_5":"5971586379783/1000000000000","r_49_100":"5955595581707/1000000000000","r_51_100":"5954915619043/1000000000000","r_9_20":"2971782460157/500000000000","sharp":"1488559124339/250000000000","sharp_bins":["5959771244467/1000000000000","1191875663699/200000000000","5958973923627/1000000000000","5958556146533/1000000000000","1489531336647/250000000000","1489420404861/250000000000","1489305756083/250000000000","2978375147927/500000000000","5956261806831/1000000000000","2977879005481/500000000000","2977618665661/500000000000","5954699871553/1000000000000","1488559124339/250000000000","1488559124339/250000000000","1488559124339/250000000000","1488559124339/250000000000"]},{"r_107_200":"187086358073/31250000000","r_113_200":"2995220105657/500000000000","r_19_40":"5980778174993/1000000000000","r_1_2":"5981499829161/1000000000000","r_21_40":"1496343568119/250000000000","r_23_40":"1199379877839/200000000000","r_3_5":"5999692419769/1000000000000","r_49_100":"1196759249999/200000000000","r_51_100":"2991560825059/500000000000","r_9_20":"5971785881491/1000000000000","sharp":"5982366043521/1000000000000","sharp_bins":["374254761041/62500000000","5987685523503/1000000000000","93551268337/15625000000","374179079301/62500000000","5986436493077/1000000000000","1197198710023/200000000000","2992768602849/500000000000","5985065828827/1000000000000","5984579677093/1000000000000","1496019449909/250000000000","2991779804681/500000000000","2991512220879/500000000000","747808982259/125000000000","5982366043521/1000000000000","5982366043521/1000000000000","5982366043521/1000000000000"]},{"r_107_200":"297165436827/50000000000","r_113_200":"594704211621/100000000000","r_19_40":"1484284975559/250000000000","r_1_2":"296898002179/50000000000","r_21_40":"2970948948007/500000000000","r_23_40":"2976751469167/500000000000","r_3_5":"5956346707141/1000000000000","r_49_100":"11880413243/2000000000","r_51_100":"2969804476057/500000000000","r_9_20":"5928252235253/1000000000000","sharp":"1187791967913/200000000000","sharp_bins":["1188886301857/200000000000","743004329121/125000000000","1485906224633/250000000000","1188640594003/200000000000","594276742523/100000000000","2971159120667/500000000000","2970927549931/500000000000","742672097631/125000000000","2970441743317/500000000000","2970187003239/500000000000","5939847898751/1000000000000","1187860955659/200000000000","1187791967913/200000000000","1187791967913/200000000000","1187791967913/200000000000","1187791967913/200000000000"]},{"r_107_200":"5948091253741/1000000000000","r_113_200":"1487958593321/250000000000","r_19_40":"2970942550723/500000000000","r_1_2":"1188546482141/200000000000","r_21_40":"5946677329081/1000000000000","r_23_40":"5958267992039/1000000000000","r_3_5":"1192223555117/200000000000","r_49_100":"5944953739117/1000000000000","r_51_100":"5944384012949/1000000000000","r_9_20":"1483253691697/250000000000","sharp":"118874423593/20000000000","sharp_bins":["5949232813193/1000000000000","5948834703763/1000000000000","5948423730219/1000000000000","2974000277623/500000000000","5947563759913/1000000000000","5947113321337/1000000000000","5946648922029/1000000000000","1486542336263/250000000000","743209348967/125000000000","371572753443/62500000000","1188927338879/200000000000","2972046162811/500000000000","118874423593/20000000000","118874423593/20000000000","118874423593/20000000000","118874423593/20000000000"]},{"r_107_200":"2963765580883/500000000000","r_113_200":"1482826051191/250000000000","r_19_40":"1480304012737/250000000000","r_1_2":"5922128211863/1000000000000","r_21_40":"296305294493/50000000000","r_23_40":"5937713528631/1000000000000","r_3_5":"742573730097/125000000000","r_49_100":"5924307592527/1000000000000","r_51_100":"46279640571/7812500000","r_9_20":"5912469178687/1000000000000","sharp":"5923170042141/1000000000000","sharp_bins":["370536076989/62500000000","5928175757187/1000000000000","1481940562281/250000000000","2963667632547/500000000000","2963447746647/500000000000","1185288262789/200000000000","5925973360673/1000000000000","1185098005611/200000000000","2962495796753/500000000000","1184895346583/200000000000","5923945381547/1000000000000","2961698320399/500000000000","5923170042141/1000000000000","5923170042141/1000000000000","5923170042141/1000000000000","5923170042141/1000000000000"]},{"r_107_200":"2966223783237/500000000000","r_113_200":"742028864731/125000000000","r_19_40":"1185218917691/200000000000","r_1_2":"2963516864707/500000000000","r_21_40":"1482754751701/250000000000","r_23_40":"2971307140441/500000000000","r_3_5":"5945497028637/1000000000000","r_49_100":"2964594222349/500000000000","r_51_100":"1482175604851/250000000000","r_9_20":"5917363385441/1000000000000","sharp":"46313009597/7812500000","sharp_bins":["5933513243967/1000000000000","5933110472243/1000000000000","1186539131599/200000000000","46345838761/7812500000","1482956567363/250000000000","5931370765831/1000000000000","2965450741439/500000000000","370651051183/62500000000","5929917050697/1000000000000","1185880171509/200000000000","14822170437/2500000000","1185663621261/200000000000","46313009597/7812500000","46313009597/7812500000","46313009597/7812500000","46313009597/7812500000"]},{"r_107_200":"591116865559/100000000000","r_113_200":"5914981164601/1000000000000","r_19_40":"590470974497/100000000000","r_1_2":"369107019433/62500000000","r_21_40":"23084879313/3906250000","r_23_40":"148033388461/25000000000","r_3_5":"2962121304053/500000000000","r_49_100":"5907822374277/1000000000000","r_51_100":"1181478847801/200000000000","r_9_20":"5896140207667/1000000000000","sharp":"5906791449461/1000000000000","sharp_bins":["2956067060677/500000000000","36948299461/6250000000","5911309767137/1000000000000","5910878604669/1000000000000","47283470601/8000000000","5909975447749/1000000000000","2954751139421/500000000000","5909014307159/1000000000000","2954255366487/500000000000","738498842733/125000000000","1476863510283/250000000000","5906899856217/1000000000000","5906791449461/1000000000000","5906791449461/1000000000000","5906791449461/1000000000000","5906791449461/1000000000000"]},{"r_107_200":"1183246850623/200000000000","r_113_200":"2960028785837/500000000000","r_19_40":"5909737036449/1000000000000","r_1_2":"1477691583409/250000000000","r_21_40":"739348903453/125000000000","r_23_40":"5926387276781/1000000000000","r_3_5":"92645330363/15625000000","r_49_100":"92388318421/15625000000","r_51_100":"1182490275641/200000000000","r_9_20":"1475295358223/250000000000","sharp":"1477958965661/250000000000","sharp_bins":["5917220018153/1000000000000","591681246017/100000000000","1183278590423/200000000000","5915960419079/1000000000000","5915514261133/1000000000000","739381812193/125000000000","369661246073/62500000000","2957045284479/500000000000","1182717118983/200000000000","5913064202699/1000000000000","5912526100349/1000000000000","5911970515357/1000000000000","1477958965661/250000000000","1477958965661/250000000000","1477958965661/250000000000","1477958965661/250000000000"]},{"r_107_200":"1189391850171/200000000000","r_113_200":"5950772167471/1000000000000","r_19_40":"742562025997/125000000000","r_1_2":"2970757383373/500000000000","r_21_40":"5945521356019/1000000000000","r_23_40":"1489269244597/250000000000","r_3_5":"1489994553531/250000000000","r_49_100":"5943595933091/1000000000000","r_51_100":"2971595780079/500000000000","r_9_20":"1482953515507/250000000000","sharp":"742814525083/125000000000","sharp_bins":["743510428571/125000000000","5947676902133/1000000000000","5947258311627/1000000000000","2973413112983/500000000000","2973190664053/500000000000","2972961006397/500000000000","743181113523/125000000000","743120053057/125000000000","2972228418031/500000000000","5943936833221/1000000000000","5943400351417/1000000000000","594284650209/100000000000","742814525083/125000000000","742814525083/125000000000","742814525083/125000000000","742814525083/125000000000"]},{"r_107_200":"2949733872591/500000000000","r_113_200":"2951664707591/500000000000","r_19_40":"5892857132961/1000000000000","r_1_2":"5893947146369/1000000000000","r_21_40":"1179602158643/200000000000","r_23_40":"738700176669/125000000000","r_3_5":"5912542464413/1000000000000","r_49_100":"235838511023/40000000000","r_51_100":"36847801117/6250000000","r_9_20":"735560925273/125000000000","sharp":"5895047683737/1000000000000","sharp_bins":["2950182770273/500000000000","92186788069/15625000000","5899530351307/1000000000000","5899093521153/1000000000000","5898642802579/1000000000000","5898178357751/1000000000000","5897699071401/1000000000000","2948602430899/500000000000","2948347412761/500000000000","5896168432209/1000000000000","2947812552999/500000000000","2947532082717/500000000000","5895047683737/1000000000000","5895047683737/1000000000000","5895047683737/1000000000000","5895047683737/1000000000000"]},{"r_107_200":"5904637626163/1000000000000","r_113_200":"2954255273607/500000000000","r_19_40":"5897988502393/1000000000000","r_1_2":"1179820987183/200000000000","r_21_40":"1475794262749/250000000000","r_23_40":"369672441617/62500000000","r_3_5":"1479426830221/250000000000","r_49_100":"2950548592773/500000000000","r_51_100":"5900809232713/1000000000000","r_9_20":"1177926255771/200000000000","sharp":"368761933441/62500000000","sharp_bins":["5905550690047/1000000000000","92267784073/15625000000","1476178170111/250000000000","5904274424661/1000000000000","1475955568117/250000000000","5903356385637/1000000000000","1475718912871/250000000000","1475594997081/250000000000","737733561867/125000000000","1180268128459/200000000000","2950397927943/500000000000","5900233456041/1000000000000","368761933441/62500000000","368761933441/62500000000","368761933441/62500000000","368761933441/62500000000"]},{"r_107_200":"5882098572269/1000000000000","r_113_200":"735749679287/125000000000","r_19_40":"5875412043147/1000000000000","r_1_2":"5876526603629/1000000000000","r_21_40":"5880627912867/1000000000000","r_23_40":"5892208379909/1000000000000","r_3_5":"294758712181/50000000000","r_49_100":"2939234900261/500000000000","r_51_100":"5878243034883/1000000000000","r_9_20":"5867232139267/1000000000000","sharp":"5877643550089/1000000000000","sharp_bins":["5882894618111/1000000000000","1176495838647/200000000000","5882051043359/1000000000000","5881609734827/1000000000000","5881154753547/1000000000000","5880685825657/1000000000000","2940100977829/500000000000","45935179703/7812500000","5879188185621/1000000000000","2939328376563/500000000000","293905417921/50000000000","5877643550089/1000000000000","5877643550089/1000000000000","5877643550089/1000000000000","5877643550089/1000000000000","5877643550089/1000000000000"]},{"r_107_200":"1177485219297/200000000000","r_113_200":"2945668392777/500000000000","r_19_40":"1470175094217/250000000000","r_1_2":"5881841252187/1000000000000","r_21_40":"588595160099/100000000000","r_23_40":"5897525620107/1000000000000","r_3_5":"5900499141513/1000000000000","r_49_100":"2941880860969/500000000000","r_51_100":"2941780593097/500000000000","r_9_20":"146813280361/25000000000","sharp":"735368055479/125000000000","sharp_bins":["588823808087/100000000000","2943910594517/500000000000","5887391559711/1000000000000","2943474380023/500000000000","735811534627/125000000000","5886021837351/1000000000000","5885536447587/1000000000000","588503596649/100000000000","294225980843/50000000000","2941993323471/500000000000","1470859177897/250000000000","735368055479/125000000000","735368055479/125000000000","735368055479/125000000000","735368055479/125000000000","735368055479/125000000000"]},{"r_107_200":"5863785933341/1000000000000","r_113_200":"5867724895931/1000000000000","r_19_40":"5857055574053/1000000000000","r_1_2":"1464540150057/250000000000","r_21_40":"5862300519981/1000000000000","r_23_40":"5873871189077/1000000000000","r_3_5":"587686145643/100000000000","r_49_100":"1465008093673/250000000000","r_51_100":"91560826341/15625000000","r_9_20":"2924534043513/500000000000","sharp":"5859289176989/1000000000000","sharp_bins":["1466120099369/250000000000","2932030083687/500000000000","2931813799657/500000000000","5863181429181/1000000000000","5862721820047/1000000000000","1465561992339/250000000000","2930879586411/500000000000","18316422257/3125000000","146518379169/25000000000","1172039714231/200000000000","732455593959/125000000000","5859289176989/1000000000000","5859289176989/1000000000000","5859289176989/1000000000000","5859289176989/1000000000000","5859289176989/1000000000000"]},{"r_107_200":"366844675683/62500000000","r_113_200":"2936731682509/500000000000","r_19_40":"73284370163/12500000000","r_1_2":"5863878571731/1000000000000","r_21_40":"5868026198911/1000000000000","r_23_40":"2939794406249/500000000000","r_3_5":"2941292263091/500000000000","r_49_100":"2932864815061/500000000000","r_51_100":"5865613871761/1000000000000","r_9_20":"5854772063749/1000000000000","sharp":"1466248249703/250000000000","sharp_bins":["2935110810241/500000000000","2934900123839/500000000000","586936651841/100000000000","5868919170253/1000000000000","5868458366309/1000000000000","5867983305243/1000000000000","117349865681/20000000000","5866987995121/1000000000000","5866466788923/1000000000000","5865928931739/1000000000000","5865373841053/1000000000000","1466248249703/250000000000","1466248249703/250000000000","1466248249703/250000000000","1466248249703/250000000000","1466248249703/250000000000"]},{"r_107_200":"118063072861/20000000000","r_113_200":"1181419643159/200000000000","r_19_40":"589631424839/100000000000","r_1_2":"2948766253457/500000000000","r_21_40":"2950834127169/500000000000","r_23_40":"1182643942331/200000000000","r_3_5":"5916215202741/1000000000000","r_49_100":"2949692574047/500000000000","r_51_100":"5899262229541/1000000000000","r_9_20":"5888179630681/1000000000000","sharp":"5898595567979/1000000000000","sharp_bins":["5904013526233/1000000000000","2951796198097/500000000000","5903158497777/1000000000000","1180542280137/200000000000","5902250595267/1000000000000","5901775810101/1000000000000","2950643029101/500000000000","737597649917/125000000000","590026046201/100000000000","5899723099783/1000000000000","5899168770373/1000000000000","5898596678003/1000000000000","5898595567979/1000000000000","5898595567979/1000000000000","5898595567979/1000000000000","5898595567979/1000000000000"]},{"r_107_200":"5908304141927/1000000000000","r_113_200":"5912259570019/1000000000000","r_19_40":"1180285597709/200000000000","r_1_2":"236106863603/40000000000","r_21_40":"5906815298181/1000000000000","r_23_40":"5918358307103/1000000000000","r_3_5":"5921360873669/1000000000000","r_49_100":"5904501706221/1000000000000","r_51_100":"5904404362039/1000000000000","r_9_20":"736663201089/125000000000","sharp":"2951860845769/500000000000","sharp_bins":["738647517853/125000000000","2954378820919/500000000000","1181664472887/200000000000","5907873881217/1000000000000","5907411683719/1000000000000","5906935501157/1000000000000","1181288869767/200000000000","1476484521713/250000000000","1476353986427/250000000000","295243859041/50000000000","2952160725443/500000000000","9224606191/1562500000","2951860845769/500000000000","2951860845769/500000000000","2951860845769/500000000000","2951860845769/500000000000"]},{"r_107_200":"2956707588279/500000000000","r_113_200":"118347623529/20000000000","r_19_40":"2953251472779/500000000000","r_1_2":"2953885804809/500000000000","r_21_40":"5911922984551/1000000000000","r_23_40":"740432125663/125000000000","r_3_5":"2963233230591/500000000000","r_49_100":"236383171191/40000000000","r_51_100":"2954753654359/500000000000","r_9_20":"2949196586947/500000000000","sharp":"5908808929357/1000000000000","sharp_bins":["1182861453187/200000000000","5913883423871/1000000000000","2956723399183/500000000000","5912996960949/1000000000000","5912533404361/1000000000000","591205585847/100000000000","5911563340923/1000000000000","5911055712153/1000000000000","738816525587/125000000000","5909992075859/1000000000000","738679373167/125000000000","5908860141607/1000000000000","5908808929357/1000000000000","5908808929357/1000000000000","5908808929357/1000000000000","5908808929357/1000000000000"]},{"r_107_200":"1472775069513/250000000000","r_113_200":"5895095104701/1000000000000","r_19_40":"5884183102181/1000000000000","r_1_2":"5885413940391/1000000000000","r_21_40":"5889596715009/1000000000000","r_23_40":"1180227173577/200000000000","r_3_5":"5904161771219/1000000000000","r_49_100":"1471794392639/250000000000","r_51_100":"2943581419711/500000000000","r_9_20":"5876245662611/1000000000000","sharp":"235459127931/40000000000","sharp_bins":["1472968157111/250000000000","2945722752913/500000000000","2945502988101/500000000000","1178110557213/200000000000","736260762257/125000000000","2944802558479/500000000000","2944554572941/500000000000","147214946997/25000000000","2944035337771/500000000000","2943763403091/500000000000","5886965694919/1000000000000","235459127931/40000000000","235459127931/40000000000","235459127931/40000000000","235459127931/40000000000","235459127931/40000000000"]},{"r_107_200":"1179273649989/200000000000","r_113_200":"5900374209939/1000000000000","r_19_40":"5889414268613/1000000000000","r_1_2":"1472667534237/250000000000","r_21_40":"5894861136327/1000000000000","r_23_40":"738299172519/125000000000","r_3_5":"1181885326903/200000000000","r_49_100":"5892411936709/1000000000000","r_51_100":"2946211097297/500000000000","r_9_20":"2940743866789/500000000000","sharp":"589172239011/100000000000","sharp_bins":["2948578687583/500000000000","1179345770203/200000000000","5896287910187/1000000000000","2947916650829/500000000000","5895365187883/1000000000000","1473720693831/250000000000","1473596342183/250000000000","294693633193/50000000000","368334001183/62500000000","9207497983/1562500000","2946118079523/500000000000","589172239011/100000000000","589172239011/100000000000","589172239011/100000000000","589172239011/100000000000","589172239011/100000000000"]},{"r_107_200":"1174657690399/200000000000","r_113_200":"367332583223/62500000000","r_19_40":"1432219247/244140625","r_1_2":"733443773211/125000000000","r_21_40":"234870828429/40000000000","r_23_40":"5883300197517/1000000000000","r_3_5":"5886348966431/1000000000000","r_49_100":"5869279180699/1000000000000","r_51_100":"586931466153/100000000000","r_9_20":"2929310669/500000000","sharp":"2934311098997/500000000000","sharp_bins":["45890241071/7812500000","234940785317/40000000000","5873075736951/1000000000000","5872618227807/1000000000000","5872147077857/1000000000000","5871661527057/1000000000000","2935580425757/500000000000","5870644823377/1000000000000","1467528179361/250000000000","733695489733/125000000000","5868997715321/1000000000000","2934311098997/500000000000","2934311098997/500000000000","2934311098997/500000000000","2934311098997/500000000000","2934311098997/500000000000"]},{"r_107_200":"73483765487/12500000000","r_113_200":"2941373025321/500000000000","r_19_40":"5871744834867/1000000000000","r_1_2":"734118773189/125000000000","r_21_40":"5877179669473/1000000000000","r_23_40":"736088087041/125000000000","r_3_5":"11507346671/1953125000","r_49_100":"367166114559/62500000000","r_51_100":"5874718120103/1000000000000","r_9_20":"2932002629721/500000000000","sharp":"1468502784507/250000000000","sharp_bins":["146984535639/25000000000","5878948707321/1000000000000","587850330621/100000000000","2939022141417/500000000000","5877571609653/1000000000000","1175416905627/200000000000","1469145579017/250000000000","1175212949237/200000000000","293776554747/50000000000","2937490374013/500000000000","2937206498951/500000000000","1468502784507/250000000000","1468502784507/250000000000","1468502784507/250000000000","1468502784507/250000000000","1468502784507/250000000000"]},{"r_107_200":"5911891662717/1000000000000","r_113_200":"2957964842019/500000000000","r_19_40":"5904830658853/1000000000000","r_1_2":"5906160290889/1000000000000","r_21_40":"5910374431957/1000000000000","r_23_40":"2960941564089/500000000000","r_3_5":"5924937674741/1000000000000","r_49_100":"2953918427803/500000000000","r_51_100":"5907921177447/1000000000000","r_9_20":"5896938954987/1000000000000","sharp":"1476794419329/250000000000","sharp_bins":["1478182882353/250000000000","5912298928763/1000000000000","5911853888993/1000000000000","5911395167053/1000000000000","5910922924719/1000000000000","2955218186891/500000000000","5909934824171/1000000000000","5909417973811/1000000000000","5908885186031/1000000000000","1181667148373/200000000000","2953884535283/500000000000","1181436909443/200000000000","1476794419329/250000000000","1476794419329/250000000000","1476794419329/250000000000","1476794419329/250000000000"]},{"r_107_200":"591698375441/100000000000","r_113_200":"118420638309/20000000000","r_19_40":"5909888389289/1000000000000","r_1_2":"5911242078361/1000000000000","r_21_40":"1183092671769/200000000000","r_23_40":"5926963149821/1000000000000","r_3_5":"5930024440653/1000000000000","r_49_100":"2956448521971/500000000000","r_51_100":"2956502834253/500000000000","r_9_20":"2951004506293/500000000000","sharp":"5912248176509/1000000000000","sharp_bins":["739730062813/125000000000","5917406600037/1000000000000","5916960252969/1000000000000","5916500221073/1000000000000","1183205333171/200000000000","236621552039/40000000000","5915035938163/1000000000000","5914517776089/1000000000000","5913983679849/1000000000000","2956716466249/500000000000","591286496489/100000000000","1478069788479/250000000000","5912248176509/1000000000000","5912248176509/1000000000000","5912248176509/1000000000000","5912248176509/1000000000000"]},{"r_107_200":"1466412928781/250000000000","r_113_200":"2934874847451/500000000000","r_19_40":"5858689762577/1000000000000","r_1_2":"1464960429863/250000000000","r_21_40":"5864111481381/1000000000000","r_23_40":"587562541153/100000000000","r_3_5":"29393575647/5000000000","r_49_100":"117230446027/20000000000","r_51_100":"1465405309057/250000000000","r_9_20":"1462786857883/250000000000","sharp":"1172177574779/200000000000","sharp_bins":["733280053597/125000000000","117316033257/20000000000","2932675059731/500000000000","234595394327/40000000000","5864405722731/1000000000000","2931956102739/500000000000","5863403531301/1000000000000","234515168261/40000000000","1465584672459/250000000000","183180665929/31250000000","2930603082571/500000000000","1172177574779/200000000000","1172177574779/200000000000","1172177574779/200000000000","1172177574779/200000000000","1172177574779/200000000000"]},{"r_107_200":"2949970659363/500000000000","r_113_200":"5904030770893/1000000000000","r_19_40":"2946420027433/500000000000","r_1_2":"5894143451517/1000000000000","r_21_40":"2949202796697/500000000000","r_23_40":"738738342843/125000000000","r_3_5":"5912993599867/1000000000000","r_49_100":"5895766412087/1000000000000","r_51_100":"368495243793/62500000000","r_9_20":"5885140866623/1000000000000","sharp":"1179032312913/200000000000","sharp_bins":["5900692166901/1000000000000","368765862487/62500000000","1179960543223/200000000000","2949668992467/500000000000","368678723689/62500000000","2949183373181/500000000000","2948929385927/500000000000","1474333857659/250000000000","2948398003087/500000000000","2948119945323/500000000000","1473916595991/250000000000","1179032312913/200000000000","1179032312913/200000000000","1179032312913/200000000000","1179032312913/200000000000","1179032312913/200000000000"]},{"r_107_200":"5905133515357/1000000000000","r_113_200":"1181846707353/200000000000","r_19_40":"737249685697/125000000000","r_1_2":"5899324843557/1000000000000","r_21_40":"5903594484589/1000000000000","r_23_40":"1478772106663/250000000000","r_3_5":"46235800409/7812500000","r_49_100":"1475231684471/250000000000","r_51_100":"2950554070583/500000000000","r_9_20":"5890309278627/1000000000000","sharp":"5900332672893/1000000000000","sharp_bins":["5905902163793/1000000000000","2952731220979/500000000000","2952504998961/500000000000","369033993939/62500000000","5904064130097/1000000000000","184486560277/31250000000","2951530293061/500000000000","295126793881/50000000000","5901995088683/1000000000000","5901437613187/1000000000000","2950431376503/500000000000","5900332672893/1000000000000","5900332672893/1000000000000","5900332672893/1000000000000","5900332672893/1000000000000","5900332672893/1000000000000"]},{"r_107_200":"5882265743003/1000000000000","r_113_200":"45987466781/7812500000","r_19_40":"5875198644643/1000000000000","r_1_2":"1469105379003/250000000000","r_21_40":"1470178810511/250000000000","r_23_40":"1178442618579/200000000000","r_3_5":"117906477099/20000000000","r_49_100":"5878041623469/1000000000000","r_51_100":"1469552569393/250000000000","r_9_20":"5867683159101/1000000000000","sharp":"2938718612431/500000000000","sharp_bins":["5882905250951/1000000000000","5882462483973/1000000000000","735250863347/125000000000","1470384396127/250000000000","5881054362159/1000000000000","5880556735217/1000000000000","5880043933687/1000000000000","5879515467493/1000000000000","5878970799099/1000000000000","5878409264049/1000000000000","1469457493027/250000000000","2938718612431/500000000000","2938718612431/500000000000","2938718612431/500000000000","2938718612431/500000000000","2938718612431/500000000000"]},{"r_107_200":"5887618614427/1000000000000","r_113_200":"2945879894647/500000000000","r_19_40":"2940257921167/500000000000","r_1_2":"5881762756237/1000000000000","r_21_40":"2943032294279/500000000000","r_23_40":"2948778682559/500000000000","r_3_5":"5900675794599/1000000000000","r_49_100":"5883362292817/1000000000000","r_51_100":"1176710924723/200000000000","r_9_20":"1174601934771/200000000000","sharp":"5882769049183/1000000000000","sharp_bins":["5888276668251/1000000000000","1177566495999/200000000000","5887375474153/1000000000000","117738094359/20000000000","2943210028399/500000000000","5885920987327/1000000000000","588540674141/100000000000","367804801891/62500000000","5884330717681/1000000000000","1176753548333/200000000000","1470796753919/250000000000","5882769049183/1000000000000","5882769049183/1000000000000","5882769049183/1000000000000","5882769049183/1000000000000","5882769049183/1000000000000"]},{"r_107_200":"5892930577389/1000000000000","r_113_200":"2948541303539/500000000000","r_19_40":"735724105101/125000000000","r_1_2":"1471765881499/250000000000","r_21_40":"589137314401/100000000000","r_23_40":"368928764829/62500000000","r_3_5":"73824826517/12500000000","r_49_100":"2944321281399/500000000000","r_51_100":"5888858366493/1000000000000","r_9_20":"5878296367303/1000000000000","sharp":"2944030262637/500000000000","sharp_bins":["1473401778971/250000000000","2946580770013/500000000000","1473175785063/250000000000","235689239437/40000000000","5891744922877/1000000000000","1472811112227/250000000000","2945364398901/500000000000","235607899283/40000000000","2944824983461/500000000000","736135699097/125000000000","5888503476827/1000000000000","2944030262637/500000000000","2944030262637/500000000000","2944030262637/500000000000","2944030262637/500000000000","2944030262637/500000000000"]},{"r_107_200":"5869335349547/1000000000000","r_113_200":"587351785697/100000000000","r_19_40":"2931152118049/500000000000","r_1_2":"2931734941437/500000000000","r_21_40":"5867766316509/1000000000000","r_23_40":"5879254492249/1000000000000","r_3_5":"735299726649/125000000000","r_49_100":"5865067315391/1000000000000","r_51_100":"5865232896411/1000000000000","r_9_20":"2927491529549/500000000000","sharp":"2932215711971/500000000000","sharp_bins":["2934939491743/500000000000","366839392159/62500000000","2934484286697/500000000000","5868493207163/1000000000000","2934001822039/500000000000","293374977173/50000000000","5866980302181/1000000000000","5866445311879/1000000000000","1466473426471/250000000000","5865325054579/1000000000000","1466184699921/250000000000","2932215711971/500000000000","2932215711971/500000000000","2932215711971/500000000000","2932215711971/500000000000","2932215711971/500000000000"]},{"r_107_200":"5874951196937/1000000000000","r_113_200":"2939571849679/500000000000","r_19_40":"366742929511/62500000000","r_1_2":"1173815017109/200000000000","r_21_40":"2936689486921/500000000000","r_23_40":"1471215411139/250000000000","r_3_5":"235520460531/40000000000","r_49_100":"5870653252439/1000000000000","r_51_100":"5870840997609/1000000000000","r_9_20":"2930287147229/500000000000","sharp":"2935013834767/500000000000","sharp_bins":["5875511783467/1000000000000","1468765455517/250000000000","2937299429267/500000000000","91783159709/15625000000","2936815689981/500000000000","1174625198879/200000000000","2936302731451/500000000000","2936034589281/500000000000","2935758139469/500000000000","366934145869/62500000000","2935179393087/500000000000","2935013834767/500000000000","2935013834767/500000000000","2935013834767/500000000000","2935013834767/500000000000","2935013834767/500000000000"]},{"r_107_200":"1470092129917/250000000000","r_113_200":"5884572362239/1000000000000","r_19_40":"2936634321147/500000000000","r_1_2":"234979222953/40000000000","r_21_40":"1469698181557/250000000000","r_23_40":"2945135758603/500000000000","r_3_5":"5893429314219/1000000000000","r_49_100":"2938019362091/500000000000","r_51_100":"5876249688597/1000000000000","r_9_20":"5865964423927/1000000000000","sharp":"1468856256861/250000000000","sharp_bins":["5880948567507/1000000000000","5880497158577/1000000000000","147000818521/25000000000","1469888661081/250000000000","146976558491/25000000000","5878555487717/1000000000000","734754186031/125000000000","5877495735863/1000000000000","5876941372431/1000000000000","1175273993489/200000000000","5875780964723/1000000000000","1468856256861/250000000000","1468856256861/250000000000","1468856256861/250000000000","1468856256861/250000000000","1468856256861/250000000000"]},{"r_107_200":"5885744340563/1000000000000","r_113_200":"1177991839299/200000000000","r_19_40":"5878609626599/1000000000000","r_1_2":"117596900191/20000000000","r_21_40":"5884165098149/1000000000000","r_23_40":"9433023001/1600000000","r_3_5":"2949402439111/500000000000","r_49_100":"1470345802569/250000000000","r_51_100":"5881617193069/1000000000000","r_9_20":"5871314148123/1000000000000","sharp":"2940390719201/500000000000","sharp_bins":["5886343776699/1000000000000","588589095533/100000000000","294271255977/50000000000","1176989120183/200000000000","2942225935667/500000000000","588394359257/100000000000","2941710082907/500000000000","235315239491/40000000000","5882325203131/1000000000000","5881752382547/1000000000000","73514524631/12500000000","2940390719201/500000000000","2940390719201/500000000000","2940390719201/500000000000","2940390719201/500000000000","2940390719201/500000000000"]},{"r_107_200":"5891079078323/1000000000000","r_113_200":"2947652312189/500000000000","r_19_40":"5883910237833/1000000000000","r_1_2":"1471292201491/250000000000","r_21_40":"1177899301377/200000000000","r_23_40":"1475241412051/250000000000","r_3_5":"236165545443/40000000000","r_49_100":"5886687126143/1000000000000","r_51_100":"1177388785189/200000000000","r_9_20":"5876623872163/1000000000000","sharp":"1471524329207/250000000000","sharp_bins":["2945848914681/500000000000","5891243630301/1000000000000","2945388206123/500000000000","2945147754191/500000000000","2944900195941/500000000000","5889290725377/1000000000000","5888765911587/1000000000000","5888225348333/1000000000000","58876681861/10000000000","5887093993777/1000000000000","1177300443499/200000000000","1471524329207/250000000000","1471524329207/250000000000","1471524329207/250000000000","1471524329207/250000000000","1471524329207/250000000000"]},{"r_107_200":"5896372782791/1000000000000","r_113_200":"2950304348753/500000000000","r_19_40":"5889170523223/1000000000000","r_1_2":"2945226004921/500000000000","r_21_40":"736848375189/125000000000","r_23_40":"1476562597763/250000000000","r_3_5":"738678830621/125000000000","r_49_100":"184123453769/31250000000","r_51_100":"5892229934969/1000000000000","r_9_20":"1470473409529/250000000000","sharp":"184105397157/31250000000","sharp_bins":["147425269321/25000000000","1474138807671/250000000000","737010833249/125000000000","1179120882717/200000000000","5895107947957/1000000000000","2947298466307/500000000000","736758846479/125000000000","1473382216269/250000000000","2946485183569/500000000000","147309871167/25000000000","2945900875521/500000000000","184105397157/31250000000","184105397157/31250000000","184105397157/31250000000","184105397157/31250000000","184105397157/31250000000"]},{"r_107_200":"5872925597979/1000000000000","r_113_200":"2938596316589/500000000000","r_19_40":"5865868768863/1000000000000","r_1_2":"5867045710877/1000000000000","r_21_40":"183479006227/31250000000","r_23_40":"5882794497819/1000000000000","r_3_5":"5885991893189/1000000000000","r_49_100":"1173712609529/200000000000","r_51_100":"2934383615263/500000000000","r_9_20":"5858764682633/1000000000000","sharp":"5867885370043/1000000000000","sharp_bins":["2867883353/488281250","5872966408557/1000000000000","5872494550883/1000000000000","5872009048221/1000000000000","2935754608451/500000000000","366937162541/62500000000","5870464597491/1000000000000","5869918544551/1000000000000","5869356056029/1000000000000","5868776499257/1000000000000","1467044761089/250000000000","5867885370043/1000000000000","5867885370043/1000000000000","5867885370043/1000000000000","5867885370043/1000000000000","5867885370043/1000000000000"]},{"r_107_200":"5878377723683/1000000000000","r_113_200":"2941327909497/500000000000","r_19_40":"5871286334407/1000000000000","r_1_2":"5872486311527/1000000000000","r_21_40":"587677686469/100000000000","r_23_40":"1472059915277/250000000000","r_3_5":"2945722453333/500000000000","r_49_100":"5873984298273/1000000000000","r_51_100":"146855274959/25000000000","r_9_20":"2932095047077/500000000000","sharp":"5873319229087/1000000000000","sharp_bins":["183715542301/31250000000","5878437233207/1000000000000","5877963948341/1000000000000","1469369253617/250000000000","73462196869/12500000000","2938229849211/500000000000","5875928261779/1000000000000","293769038939/50000000000","5874816863337/1000000000000","587423588463/100000000000","2936818508083/500000000000","5873319229087/1000000000000","5873319229087/1000000000000","5873319229087/1000000000000","5873319229087/1000000000000","5873319229087/1000000000000"]},{"r_107_200":"5883777143631/1000000000000","r_113_200":"184002064947/31250000000","r_19_40":"5876651697751/1000000000000","r_1_2":"5877874546309/1000000000000","r_21_40":"5882172914071/1000000000000","r_23_40":"5893631716029/1000000000000","r_3_5":"5896844691227/1000000000000","r_49_100":"5879353191969/1000000000000","r_51_100":"2939801149489/500000000000","r_9_20":"733695454293/125000000000","sharp":"183709402021/31250000000","sharp_bins":["5884316987009/1000000000000","5883855464981/1000000000000","5883380774571/1000000000000","5882892432377/1000000000000","2941194878989/500000000000","2940936148759/500000000000","1470334863553/250000000000","2940395284663/500000000000","5880225256541/1000000000000","2939821443459/500000000000","47032341099/8000000000","183709402021/31250000000","183709402021/31250000000","183709402021/31250000000","183709402021/31250000000","183709402021/31250000000"]},{"r_107_200":"2944567524411/500000000000","r_113_200":"5893434490333/1000000000000","r_19_40":"5881976257/1000000000","r_1_2":"5883221715063/1000000000000","r_21_40":"5887527571639/1000000000000","r_23_40":"589898174027/100000000000","r_3_5":"118044044329/20000000000","r_49_100":"5884681086689/1000000000000","r_51_100":"735619050347/125000000000","r_9_20":"1468724184987/250000000000","sharp":"5884041527101/1000000000000","sharp_bins":["1472423754697/250000000000","184038504097/31250000000","5888756072143/1000000000000","1472066589923/250000000000","5887762315017/1000000000000","5887243485501/1000000000000","5886709276977/1000000000000","5886159032813/1000000000000","5885592366507/1000000000000","235400346041/40000000000","1176881413343/200000000000","5884041527101/1000000000000","5884041527101/1000000000000","5884041527101/1000000000000","5884041527101/1000000000000","5884041527101/1000000000000"]},{"r_107_200":"5894451877789/1000000000000","r_113_200":"2949380748719/500000000000","r_19_40":"5887260444399/1000000000000","r_1_2":"5888528250651/1000000000000","r_21_40":"2946420637209/500000000000","r_23_40":"1476072545571/250000000000","r_3_5":"5907517933383/1000000000000","r_49_100":"1472492104341/250000000000","r_51_100":"5890261744297/1000000000000","r_9_20":"588018983567/100000000000","sharp":"2944670825243/500000000000","sharp_bins":["589503188737/100000000000","5894567669599/1000000000000","2947045139343/500000000000","184174976051/31250000000","235723754297/40000000000","5892573698711/1000000000000","2946019082973/500000000000","5891486604627/1000000000000","5890918628111/1000000000000","2945166805649/500000000000","5889730737981/1000000000000","2944670825243/500000000000","2944670825243/500000000000","2944670825243/500000000000","2944670825243/500000000000","2944670825243/500000000000"]},{"r_107_200":"1481800820657/250000000000","r_113_200":"1186299136217/200000000000","r_19_40":"739976691171/125000000000","r_1_2":"92519182249/15625000000","r_21_40":"5925600421353/1000000000000","r_23_40":"5937018070823/1000000000000","r_3_5":"5940238250467/1000000000000","r_49_100":"37016303187/6250000000","r_51_100":"1480754991603/250000000000","r_9_20":"92384383723/15625000000","sharp":"2961052066333/500000000000","sharp_bins":["148198909569/25000000000","2963746687361/500000000000","5927017344879/1000000000000","5926527638669/1000000000000","2963011869547/500000000000","1185101063037/200000000000","5924971781223/1000000000000","1481105636787/250000000000","2961928396817/500000000000","740409261129/125000000000","740334236079/125000000000","2961052066333/500000000000","2961052066333/500000000000","2961052066333/500000000000","2961052066333/500000000000","2961052066333/500000000000"]},{"r_107_200":"2952474382193/500000000000","r_113_200":"1477319474711/250000000000","r_19_40":"5897693897857/1000000000000","r_1_2":"5899005732041/1000000000000","r_21_40":"1180666445731/200000000000","r_23_40":"2957384473739/500000000000","r_3_5":"5918010706769/1000000000000","r_49_100":"2950203818667/500000000000","r_51_100":"5900744490671/1000000000000","r_9_20":"1472660529559/250000000000","sharp":"2949903324739/500000000000","sharp_bins":["369098049839/62500000000","738137750829/125000000000","2952311021097/500000000000","5904128425621/1000000000000","295181024173/50000000000","1475774441737/250000000000","5902559689813/1000000000000","590200560189/100000000000","1475358779097/250000000000","5900847612159/1000000000000","2950121139973/500000000000","2949903324739/500000000000","2949903324739/500000000000","2949903324739/500000000000","2949903324739/500000000000","2949903324739/500000000000"]},{"r_107_200":"1176342792131/200000000000","r_113_200":"2943038478419/500000000000","r_19_40":"5874639120397/1000000000000","r_1_2":"117516969481/20000000000","r_21_40":"1470021184613/250000000000","r_23_40":"2945765410933/500000000000","r_3_5":"4605306181/781250000","r_49_100":"2938634656643/500000000000","r_51_100":"5877531863979/1000000000000","r_9_20":"733469400509/125000000000","sharp":"2938262166403/500000000000","sharp_bins":["294109647779/50000000000","5881722853521/1000000000000","5881239249961/1000000000000","2940370942347/500000000000","183757191201/31250000000","5879703234909/1000000000000","2939580479493/500000000000","2939301365217/500000000000","734753477983/125000000000","183669866309/31250000000","1175365157087/200000000000","2938262166403/500000000000","2938262166403/500000000000","2938262166403/500000000000","2938262166403/500000000000","2938262166403/500000000000"]},{"r_107_200":"1471773921099/250000000000","r_113_200":"5891468989673/1000000000000","r_19_40":"5879988219631/1000000000000","r_1_2":"735152452259/125000000000","r_21_40":"2942731650453/500000000000","r_23_40":"5896905212711/1000000000000","r_3_5":"5900173805027/1000000000000","r_49_100":"2941310888619/500000000000","r_51_100":"1176581188291/200000000000","r_9_20":"5873112297249/1000000000000","sharp":"235275616723/40000000000","sharp_bins":["1177519120563/200000000000","2943562074317/500000000000","5886639192167/1000000000000","5886140473957/1000000000000","5885627356537/1000000000000","2942549563713/500000000000","5884555510253/1000000000000","47071967571/8000000000","1470854928321/250000000000","2941413147361/500000000000","1470553763307/250000000000","235275616723/40000000000","235275616723/40000000000","235275616723/40000000000","235275616723/40000000000","235275616723/40000000000"]},{"r_107_200":"5892436161567/1000000000000","r_113_200":"2948409719753/500000000000","r_19_40":"5885296772163/1000000000000","r_1_2":"588654995909/100000000000","r_21_40":"5890800740659/1000000000000","r_23_40":"5902237840469/1000000000000","r_3_5":"2952756851003/500000000000","r_49_100":"5887933505297/1000000000000","r_51_100":"5888239088813/1000000000000","r_9_20":"2939214600343/500000000000","sharp":"5887215784449/1000000000000","sharp_bins":["5892956904927/1000000000000","589248413521/100000000000","736499732933/125000000000","5891497830991/1000000000000","2945491701087/500000000000","5890453868313/1000000000000","5889908951857/1000000000000","294467404789/50000000000","1472192645117/250000000000","2944087945413/500000000000","5887563391039/1000000000000","5887215784449/1000000000000","5887215784449/1000000000000","5887215784449/1000000000000","5887215784449/1000000000000","5887215784449/1000000000000"]},{"r_107_200":"737216960569/125000000000","r_113_200":"2951064300987/500000000000","r_19_40":"5890565065337/1000000000000","r_1_2":"5891839784719/1000000000000","r_21_40":"1474024337199/250000000000","r_23_40":"369220562883/62500000000","r_3_5":"591081190579/100000000000","r_49_100":"294660239351/50000000000","r_51_100":"117870631901/20000000000","r_9_20":"588370619531/100000000000","sharp":"5892500720091/1000000000000","sharp_bins":["5898277153429/1000000000000","1179560620889/200000000000","5897315554717/1000000000000","5896814246313/1000000000000","1179259709099/200000000000","5895767747341/1000000000000","2947610786587/500000000000","736832433451/125000000000","2947040356971/500000000000","5893484798273/1000000000000","5892871086469/1000000000000","5892500720091/1000000000000","5892500720091/1000000000000","5892500720091/1000000000000","5892500720091/1000000000000","5892500720091/1000000000000"]},{"r_107_200":"295149340361/50000000000","r_113_200":"1476847274347/250000000000","r_19_40":"5895785530127/1000000000000","r_1_2":"589708158239/100000000000","r_21_40":"5901345659241/1000000000000","r_23_40":"591277133617/100000000000","r_3_5":"118321222137/20000000000","r_49_100":"5898428078573/1000000000000","r_51_100":"5898775965853/1000000000000","r_9_20":"184029240111/31250000000","sharp":"2948868870099/500000000000","sharp_bins":["2951774501453/500000000000","236122948071/40000000000","5902584902301/1000000000000","92220036677/15625000000","590156540503/100000000000","2950516687131/500000000000","5900485975273/1000000000000","117998453087/20000000000","2949671348861/500000000000","737343199089/125000000000","5898130706907/1000000000000","2948868870099/500000000000","2948868870099/500000000000","2948868870099/500000000000","2948868870099/500000000000","2948868870099/500000000000"]},{"r_107_200":"293977564671/50000000000","r_113_200":"1176797679459/200000000000","r_19_40":"587256882881/100000000000","r_1_2":"1468440942451/250000000000","r_21_40":"1469474826359/250000000000","r_23_40":"2944666730539/500000000000","r_3_5":"5892642839527/1000000000000","r_49_100":"5875128519201/1000000000000","r_51_100":"2937701613391/500000000000","r_9_20":"2932942887293/500000000000","sharp":"2937124086139/500000000000","sharp_bins":["183749007387/31250000000","5879489302579/1000000000000","5878996948751/1000000000000","2939245196713/500000000000","367373081891/62500000000","2938716631741/500000000000","5876881639743/1000000000000","2938156923141/500000000000","1468932353281/250000000000","5875127721649/1000000000000","734313504097/125000000000","2937124086139/500000000000","2937124086139/500000000000","2937124086139/500000000000","2937124086139/500000000000","2937124086139/500000000000"]},{"r_107_200":"235398299521/40000000000","r_113_200":"5889404689813/1000000000000","r_19_40":"146948576479/25000000000","r_1_2":"5879159490983/1000000000000","r_21_40":"183853200843/31250000000","r_23_40":"29473664169/5000000000","r_3_5":"1179609940583/200000000000","r_49_100":"5880506141849/1000000000000","r_51_100":"5880801879131/1000000000000","r_9_20":"5871267460863/1000000000000","sharp":"367477520093/62500000000","sharp_bins":["5885396135941/1000000000000","183903620811/31250000000","1176884435263/200000000000","2941957144713/500000000000","1470847969603/250000000000","2941427254189/500000000000","73528769601/12500000000","2940866233443/500000000000","2940573367743/500000000000","1176108751427/200000000000","1175984559021/200000000000","367477520093/62500000000","367477520093/62500000000","367477520093/62500000000","367477520093/62500000000","367477520093/62500000000"]},{"r_107_200":"2945161066849/500000000000","r_113_200":"294738954433/50000000000","r_19_40":"2941638217231/500000000000","r_1_2":"588451410547/100000000000","r_21_40":"2944332062971/500000000000","r_23_40":"5900090129549/1000000000000","r_3_5":"1180682849689/200000000000","r_49_100":"1177168544583/200000000000","r_51_100":"5886159299443/1000000000000","r_9_20":"1469152161199/250000000000","sharp":"2942495720149/500000000000","sharp_bins":["5890782375889/1000000000000","1178060161479/200000000000","1177961164131/200000000000","2944648320971/500000000000","736096617987/125000000000","5888234292521/1000000000000","1177536015741/200000000000","1177421942793/200000000000","5886522729687/1000000000000","2942959255517/500000000000","5885296323659/1000000000000","2942495720149/500000000000","2942495720149/500000000000","2942495720149/500000000000","2942495720149/500000000000","2942495720149/500000000000"]},{"r_107_200":"2947822766213/500000000000","r_113_200":"2950055949643/500000000000","r_19_40":"5888569251567/1000000000000","r_1_2":"5889827910421/1000000000000","r_21_40":"5893984702951/1000000000000","r_23_40":"5905405659123/1000000000000","r_3_5":"2954368394623/500000000000","r_49_100":"5891138561451/1000000000000","r_51_100":"4713180629/800000000","r_9_20":"735238702111/125000000000","sharp":"5890301826407/1000000000000","sharp_bins":["589612725751/100000000000","5895644427849/1000000000000","5895148182357/1000000000000","2947318875593/500000000000","2947056403267/500000000000","5893572915329/1000000000000","1178603494123/200000000000","736555735759/125000000000","5891857693823/1000000000000","9205081689/1562500000","5890628915553/1000000000000","5890301826407/1000000000000","5890301826407/1000000000000","5890301826407/1000000000000","5890301826407/1000000000000","5890301826407/1000000000000"]},{"r_107_200":"5900927975787/1000000000000","r_113_200":"2952701708339/500000000000","r_19_40":"2946910898481/500000000000","r_1_2":"2947550596327/500000000000","r_21_40":"5899264448237/1000000000000","r_23_40":"738834965343/125000000000","r_3_5":"2957008813923/500000000000","r_49_100":"5758197213/976562500","r_51_100":"2948375813863/500000000000","r_9_20":"1177434131479/200000000000","sharp":"2947785883533/500000000000","sharp_bins":["295071553581/50000000000","2950473508897/500000000000","118008991031/20000000000","5899937906921/1000000000000","1179882351141/200000000000","2949435332891/500000000000","5898314032371/1000000000000","2948870635667/500000000000","1179430383113/200000000000","5896545354113/1000000000000","2947960428747/500000000000","2947785883533/500000000000","2947785883533/500000000000","2947785883533/500000000000","2947785883533/500000000000","2947785883533/500000000000"]},{"r_107_200":"5906152243011/1000000000000","r_113_200":"5910636568641/1000000000000","r_19_40":"29495082849/5000000000","r_1_2":"737539572733/125000000000","r_21_40":"5904486096703/1000000000000","r_23_40":"591589525793/100000000000","r_3_5":"2959619922903/500000000000","r_49_100":"5901591432941/1000000000000","r_51_100":"147549237373/25000000000","r_9_20":"736546775441/125000000000","sharp":"590078395813/100000000000","sharp_bins":["590667683147/100000000000","2953095784947/500000000000","5905692900529/1000000000000","2952590030647/500000000000","5904652723641/1000000000000","369006903527/62500000000","5903552657089/1000000000000","5902978743679/1000000000000","5902388249907/1000000000000","5901780566813/1000000000000","2950577483699/500000000000","590078395813/100000000000","590078395813/100000000000","590078395813/100000000000","590078395813/100000000000","590078395813/100000000000"]},{"r_107_200":"2941358451297/500000000000","r_113_200":"5887237597063/1000000000000","r_19_40":"2937918774791/500000000000","r_1_2":"5877038184673/1000000000000","r_21_40":"2940535978507/500000000000","r_23_40":"5892460955777/1000000000000","r_3_5":"2947913132149/500000000000","r_49_100":"2939165499783/500000000000","r_51_100":"5878637075499/1000000000000","r_9_20":"5869359064533/1000000000000","sharp":"1469321941913/250000000000","sharp_bins":["1470773252371/250000000000","1470650959651/250000000000","2941050476187/500000000000","5881584035201/1000000000000","5881052577317/1000000000000","367531619733/62500000000","5879943634127/1000000000000","587936517979/100000000000","1175753996299/200000000000","5878157383013/1000000000000","2938763388411/500000000000","1469321941913/250000000000","1469321941913/250000000000","1469321941913/250000000000","1469321941913/250000000000","1469321941913/250000000000"]},{"r_107_200":"588810625413/100000000000","r_113_200":"1473159117583/250000000000","r_19_40":"5881196220787/1000000000000","r_1_2":"2941208777799/500000000000","r_21_40":"45987956323/7812500000","r_23_40":"5897843419041/1000000000000","r_3_5":"590121594417/100000000000","r_49_100":"1470923226081/250000000000","r_51_100":"2942009625403/500000000000","r_9_20":"1468681254119/250000000000","sharp":"235306606539/40000000000","sharp_bins":["5888504708333/1000000000000","5888014259443/1000000000000","5887510099493/1000000000000","2943495956523/500000000000","235458367673/40000000000","735738909467/125000000000","4708278199/800000000","2942384029921/500000000000","2942085819773/500000000000","367722364611/62500000000","1470731509241/250000000000","235306606539/40000000000","235306606539/40000000000","235306606539/40000000000","235306606539/40000000000","235306606539/40000000000"]},{"r_107_200":"368340886399/62500000000","r_113_200":"5897993571619/1000000000000","r_19_40":"735814268457/125000000000","r_1_2":"36798474599/6250000000","r_21_40":"5891803563523/1000000000000","r_23_40":"5903183929737/1000000000000","r_3_5":"1181312685201/200000000000","r_49_100":"5889013883401/1000000000000","r_51_100":"5889360313447/1000000000000","r_9_20":"367503160343/62500000000","sharp":"5888001640941/1000000000000","sharp_bins":["5893874861501/1000000000000","2946691586453/500000000000","5892877778543/1000000000000","1473089590791/250000000000","5891824420003/1000000000000","5891275291879/1000000000000","5890710563079/1000000000000","5890129684303/1000000000000","736191510983/125000000000","2944458560923/500000000000","2944142091331/500000000000","5888001640941/1000000000000","5888001640941/1000000000000","5888001640941/1000000000000","5888001640941/1000000000000","5888001640941/1000000000000"]},{"r_107_200":"5898760993569/1000000000000","r_113_200":"2951654605387/500000000000","r_19_40":"5891791631231/1000000000000","r_1_2":"5893053626809/1000000000000","r_21_40":"294855386219/50000000000","r_23_40":"2954241401481/500000000000","r_3_5":"1182373805473/200000000000","r_49_100":"5894294240003/1000000000000","r_51_100":"1473665141547/250000000000","r_9_20":"5885336006427/1000000000000","sharp":"184165546933/31250000000","sharp_bins":["5899203774627/1000000000000","5898710884267/1000000000000","5898204294423/1000000000000","5897683690057/1000000000000","1179429713189/200000000000","2948299133911/500000000000","1179206476067/200000000000","5895450355929/1000000000000","2947425814361/500000000000","2947117774497/500000000000","1473400378791/250000000000","184165546933/31250000000","184165546933/31250000000","184165546933/31250000000","184165546933/31250000000","184165546933/31250000000"]},{"r_107_200":"2952008518351/500000000000","r_113_200":"1181714763383/200000000000","r_19_40":"1474254716851/250000000000","r_1_2":"737287611897/125000000000","r_21_40":"5902361216729/1000000000000","r_23_40":"591373047443/100000000000","r_3_5":"2958561630811/500000000000","r_49_100":"589952420157/100000000000","r_51_100":"2949955149279/500000000000","r_9_20":"368160718717/62500000000","sharp":"5898543048779/1000000000000","sharp_bins":["1476120480473/250000000000","2951993928311/500000000000","2951740049627/500000000000","5902958334997/1000000000000","1475605515047/250000000000","5901870623501/1000000000000","236052144399/40000000000","5900720473833/1000000000000","5900120651021/1000000000000","5899503494051/1000000000000","1474717100843/250000000000","5898543048779/1000000000000","5898543048779/1000000000000","5898543048779/1000000000000","5898543048779/1000000000000","5898543048779/1000000000000"]},{"r_107_200":"5909224590317/1000000000000","r_113_200":"5913789658847/1000000000000","r_19_40":"2951099077841/500000000000","r_1_2":"590350002799/100000000000","r_21_40":"5907566321641/1000000000000","r_23_40":"2959464609461/500000000000","r_3_5":"1480582098159/250000000000","r_49_100":"5904706064807/1000000000000","r_51_100":"2952555897639/500000000000","r_9_20":"736969917773/125000000000","sharp":"184491892603/31250000000","sharp_bins":["2954855779309/500000000000","1181843269367/200000000000","5908707451403/1000000000000","2954092278903/500000000000","5907647163967/1000000000000","1476773655377/250000000000","1476631628977/250000000000","2952971151593/500000000000","1476335355287/250000000000","5904723224561/1000000000000","184502722373/31250000000","184491892603/31250000000","184491892603/31250000000","184491892603/31250000000","184491892603/31250000000","184491892603/31250000000"]},{"r_107_200":"5914391775129/1000000000000","r_113_200":"1183792959241/200000000000","r_19_40":"5907337736383/1000000000000","r_1_2":"5908659207183/1000000000000","r_21_40":"5912731177861/1000000000000","r_23_40":"5924087098641/1000000000000","r_3_5":"2963746210933/500000000000","r_49_100":"5909848047057/1000000000000","r_51_100":"5910273221319/1000000000000","r_9_20":"590090779517/100000000000","sharp":"2954449098423/500000000000","sharp_bins":["1182980139859/200000000000","295720218903/50000000000","1182778876513/200000000000","5913370398599/1000000000000","1478207981423/250000000000","236491132737/40000000000","2955854581373/500000000000","5911123916499/1000000000000","738815252421/125000000000","5909902828403/1000000000000","5909265748197/1000000000000","2954449098423/500000000000","2954449098423/500000000000","2954449098423/500000000000","2954449098423/500000000000","2954449098423/500000000000"]},{"r_107_200":"5891168638249/1000000000000","r_113_200":"5895770051991/1000000000000","r_19_40":"2942198108271/500000000000","r_1_2":"183925635289/31250000000","r_21_40":"368097492279/62500000000","r_23_40":"59008591683/10000000000","r_3_5":"2952143865557/500000000000","r_49_100":"5886827189661/1000000000000","r_51_100":"5887181653111/1000000000000","r_9_20":"5878125485419/1000000000000","sharp":"294279808023/50000000000","sharp_bins":["2945757740827/500000000000","1472753741451/250000000000","5890500773781/1000000000000","5889972341351/1000000000000","1472357317009/250000000000","1177774207653/200000000000","18400928357/3125000000","1471926726713/250000000000","5887099884627/1000000000000","735809427821/125000000000","5885835483161/1000000000000","294279808023/50000000000","294279808023/50000000000","294279808023/50000000000","294279808023/50000000000","294279808023/50000000000"]},{"r_107_200":"1179300066833/200000000000","r_113_200":"368819395747/62500000000","r_19_40":"5889699100099/1000000000000","r_1_2":"5890942900817/1000000000000","r_21_40":"5894888922361/1000000000000","r_23_40":"2953091676117/500000000000","r_3_5":"1181923715623/200000000000","r_49_100":"1473033244493/250000000000","r_51_100":"1473126697007/250000000000","r_9_20":"2941717901617/500000000000","sharp":"5890918462663/1000000000000","sharp_bins":["1474217503909/250000000000","5896368321651/1000000000000","736981619787/125000000000","2947661681911/500000000000","368423696149/62500000000","5894219767857/1000000000000","5893644676287/1000000000000","1178610679217/200000000000","5892445277957/1000000000000","5891819738873/1000000000000","2945589369811/500000000000","5890918462663/1000000000000","5890918462663/1000000000000","5890918462663/1000000000000","5890918462663/1000000000000","5890918462663/1000000000000"]},{"r_107_200":"1475447289981/250000000000","r_113_200":"295320370259/50000000000","r_19_40":"2947479873983/500000000000","r_1_2":"5896223007099/1000000000000","r_21_40":"1180035043053/200000000000","r_23_40":"5911464155969/1000000000000","r_3_5":"5914905809119/1000000000000","r_49_100":"5897396360767/1000000000000","r_51_100":"5897789343501/1000000000000","r_9_20":"92011003219/15625000000","sharp":"5896198375801/1000000000000","sharp_bins":["2951090782581/500000000000","5901678729941/1000000000000","2950581116579/500000000000","2950315757777/500000000000","5900086177947/1000000000000","5899525707689/1000000000000","1474737382673/250000000000","5898357180907/1000000000000","368609250703/62500000000","2948560720337/500000000000","2948239714073/500000000000","5896198375801/1000000000000","5896198375801/1000000000000","5896198375801/1000000000000","5896198375801/1000000000000","5896198375801/1000000000000"]},{"r_107_200":"295351050223/50000000000","r_113_200":"5911647276513/1000000000000","r_19_40":"73752047789/12500000000","r_1_2":"147536160387/25000000000","r_21_40":"5905404608407/1000000000000","r_23_40":"2958343796701/500000000000","r_3_5":"92502117977/15625000000","r_49_100":"2951301523821/500000000000","r_51_100":"5903015120673/1000000000000","r_9_20":"5893916303829/1000000000000","sharp":"1180284344611/200000000000","sharp_bins":["590743620417/100000000000","73836653107/12500000000","5906414640367/1000000000000","2952941411419/500000000000","2952668198747/500000000000","1476193713297/250000000000","5904197617733/1000000000000","2951802113321/500000000000","5902994035071/1000000000000","5902366463999/1000000000000","5901723470389/1000000000000","1180284344611/200000000000","1180284344611/200000000000","1180284344611/200000000000","1180284344611/200000000000","1180284344611/200000000000"]},{"r_107_200":"5912212312661/1000000000000","r_113_200":"2958423134879/500000000000","r_19_40":"147633200289/25000000000","r_1_2":"5906629696127/1000000000000","r_21_40":"5910593583523/1000000000000","r_23_40":"118437399797/20000000000","r_3_5":"2962662003837/500000000000","r_49_100":"5907769677257/1000000000000","r_51_100":"2954100327483/500000000000","r_9_20":"73738610353/12500000000","sharp":"5906605013023/1000000000000","sharp_bins":["5912650169927/1000000000000","2956072565933/500000000000","1477906612787/250000000000","184721674173/31250000000","2955273050637/500000000000","23639934099/4000000000","184668914803/31250000000","2954405442603/500000000000","184631241147/31250000000","590757119121/100000000000","2953463631781/500000000000","5906605013023/1000000000000","5906605013023/1000000000000","5906605013023/1000000000000","5906605013023/1000000000000","5906605013023/1000000000000"]},{"r_107_200":"5917363384339/1000000000000","r_113_200":"1480501172117/250000000000","r_19_40":"591045260791/100000000000","r_1_2":"2955886572099/500000000000","r_21_40":"147893560977/25000000000","r_23_40":"2963505826889/500000000000","r_3_5":"5930471491587/1000000000000","r_49_100":"5912896546323/1000000000000","r_51_100":"1478336560713/250000000000","r_9_20":"5904222068059/1000000000000","sharp":"5911748540911/1000000000000","sharp_bins":["5917823761777/1000000000000","5917317678827/1000000000000","1479199491019/250000000000","369766504113/62500000000","369732224189/62500000000","1183030403933/200000000000","5914572795411/1000000000000","5913977452951/1000000000000","2956682676001/500000000000","1478183979411/250000000000","5912091102467/1000000000000","5911748540911/1000000000000","5911748540911/1000000000000","5911748540911/1000000000000","5911748540911/1000000000000","5911748540911/1000000000000"]},{"r_107_200":"736771595259/125000000000","r_113_200":"2949401312727/500000000000","r_19_40":"5887540634911/1000000000000","r_1_2":"5888765486903/1000000000000","r_21_40":"5892604536469/1000000000000","r_23_40":"1180755567293/200000000000","r_3_5":"5907262318567/1000000000000","r_49_100":"736238323599/125000000000","r_51_100":"5890286773809/1000000000000","r_9_20":"2940733243793/500000000000","sharp":"736053819429/125000000000","sharp_bins":["5894426246417/1000000000000","5893915758369/1000000000000","5893391456573/1000000000000","294642647529/50000000000","5892299727009/1000000000000","58917312309/10000000000","5891147003453/1000000000000","2945273207523/500000000000","1177985863747/200000000000","1472326445259/250000000000","5888680400013/1000000000000","736053819429/125000000000","736053819429/125000000000","736053819429/125000000000","736053819429/125000000000","736053819429/125000000000"]},{"r_107_200":"2949744198773/500000000000","r_113_200":"1180825259919/200000000000","r_19_40":"736603576437/125000000000","r_1_2":"1178814481153/200000000000","r_21_40":"1474479409921/250000000000","r_23_40":"5909085885259/1000000000000","r_3_5":"2956288348143/500000000000","r_49_100":"5895197328129/1000000000000","r_51_100":"1473899035207/250000000000","r_9_20":"5886761710873/1000000000000","sharp":"5893738888177/1000000000000","sharp_bins":["5899765363201/1000000000000","2949626880987/500000000000","2949364178441/500000000000","5898188758387/1000000000000","5897634454763/1000000000000","73713311161/12500000000","2948239807717/500000000000","5895877994977/1000000000000","184226871431/31250000000","1473658834923/250000000000","2947004473919/500000000000","5893738888177/1000000000000","5893738888177/1000000000000","5893738888177/1000000000000","5893738888177/1000000000000","5893738888177/1000000000000"]},{"r_107_200":"5904751943741/1000000000000","r_113_200":"5909397618401/1000000000000","r_19_40":"23592259901/4000000000","r_1_2":"5899327553851/1000000000000","r_21_40":"2951589372743/500000000000","r_23_40":"5914341410201/1000000000000","r_3_5":"2958919189641/500000000000","r_49_100":"5900436318389/1000000000000","r_51_100":"5900853646971/1000000000000","r_9_20":"2946002800377/500000000000","sharp":"1474748891113/250000000000","sharp_bins":["590505238671/100000000000","5904539699933/1000000000000","236160528811/40000000000","590347255913/100000000000","1180583441291/200000000000","5902346610977/1000000000000","368860019807/62500000000","1475289424753/250000000000","5900538612787/1000000000000","5899913094623/1000000000000","5899285728449/1000000000000","1474748891113/250000000000","1474748891113/250000000000","1474748891113/250000000000","1474748891113/250000000000","1474748891113/250000000000"]},{"r_107_200":"5909967845681/1000000000000","r_113_200":"5914620997679/1000000000000","r_19_40":"5903254232363/1000000000000","r_1_2":"5904535406721/1000000000000","r_21_40":"1181678461579/200000000000","r_23_40":"5919548830959/1000000000000","r_3_5":"2961525878831/500000000000","r_49_100":"2952814027213/500000000000","r_51_100":"5906063759341/1000000000000","r_9_20":"117944053439/20000000000","sharp":"1180841008459/200000000000","sharp_bins":["591029170611/100000000000","1181955593123/200000000000","5909250444247/1000000000000","5908708754359/1000000000000","184629762113/31250000000","23076487479/3906250000","5906993521141/1000000000000","5906389944147/1000000000000","2952884960187/500000000000","5905143470109/1000000000000","5904515169747/1000000000000","1180841008459/200000000000","1180841008459/200000000000","1180841008459/200000000000","1180841008459/200000000000","1180841008459/200000000000"]},{"r_107_200":"5915143337479/1000000000000","r_113_200":"5919803625467/1000000000000","r_19_40":"1477100928041/250000000000","r_1_2":"92339113231/15625000000","r_21_40":"5913565575241/1000000000000","r_23_40":"740589417449/125000000000","r_3_5":"5928223977151/1000000000000","r_49_100":"5910779847513/1000000000000","r_51_100":"1477808436741/250000000000","r_9_20":"2951180134447/500000000000","sharp":"5909374578141/1000000000000","sharp_bins":["1478872617759/250000000000","184842991101/31250000000","1182889438297/200000000000","5913904513127/1000000000000","5913347173551/1000000000000","2956387312633/500000000000","1478046603897/250000000000","5911581923749/1000000000000","59109610077/10000000000","5910333671033/1000000000000","1181940896467/200000000000","5909374578141/1000000000000","5909374578141/1000000000000","5909374578141/1000000000000","5909374578141/1000000000000","5909374578141/1000000000000"]},{"r_107_200":"7400348391/1250000000","r_113_200":"5924945799227/1000000000000","r_19_40":"5913513703243/1000000000000","r_1_2":"295741568159/50000000000","r_21_40":"2959349419941/500000000000","r_23_40":"1482460309587/250000000000","r_3_5":"741669417831/125000000000","r_49_100":"2957945994131/500000000000","r_51_100":"5916363900261/1000000000000","r_9_20":"2953739337283/500000000000","sharp":"739313057617/125000000000","sharp_bins":["740081121839/125000000000","1184026648323/200000000000","5919603754411/1000000000000","591906012743/100000000000","739812731977/125000000000","2958964197001/500000000000","47338714327/8000000000","5916733927947/1000000000000","5916112164383/1000000000000","1478870996623/250000000000","5914853954793/1000000000000","739313057617/125000000000","739313057617/125000000000","739313057617/125000000000","739313057617/125000000000","739313057617/125000000000"]},{"r_107_200":"1481343534149/250000000000","r_113_200":"1482511921763/250000000000","r_19_40":"2959292183251/500000000000","r_1_2":"1183983983419/200000000000","r_21_40":"5923792265681/1000000000000","r_23_40":"2967463349781/500000000000","r_3_5":"5938446028647/1000000000000","r_49_100":"74012057991/12500000000","r_51_100":"2960727190739/500000000000","r_9_20":"1478139511253/250000000000","sharp":"2959797425557/500000000000","sharp_bins":["2962883690441/500000000000","1481312677047/250000000000","370295018507/62500000000","5924175760009/1000000000000","1480904149197/250000000000","5923042262829/1000000000000","5922452308609/1000000000000","5921846117937/1000000000000","740152943899/125000000000","2960297288413/500000000000","236798549881/40000000000","2959797425557/500000000000","2959797425557/500000000000","2959797425557/500000000000","2959797425557/500000000000","2959797425557/500000000000"]},{"r_107_200":"5902415140563/1000000000000","r_113_200":"5907036363859/1000000000000","r_19_40":"2947948765423/500000000000","r_1_2":"5897139406617/1000000000000","r_21_40":"5900884716477/1000000000000","r_23_40":"184746437231/31250000000","r_3_5":"2957716166147/500000000000","r_49_100":"5898201802413/1000000000000","r_51_100":"5898623345239/1000000000000","r_9_20":"5890023167731/1000000000000","sharp":"5896478564789/1000000000000","sharp_bins":["1475638862827/250000000000","2951017030571/500000000000","2950749431983/500000000000","1475237342719/250000000000","2950192533929/500000000000","5899805493983/1000000000000","5899210066351/1000000000000","1474651234323/250000000000","1474499512221/250000000000","5897389411521/1000000000000","5896779020893/1000000000000","5896478564789/1000000000000","5896478564789/1000000000000","5896478564789/1000000000000","5896478564789/1000000000000","5896478564789/1000000000000"]},{"r_107_200":"5907656231739/1000000000000","r_113_200":"2956142394437/500000000000","r_19_40":"5901112444937/1000000000000","r_1_2":"5902372429909/1000000000000","r_21_40":"118122469249/20000000000","r_23_40":"23668476309/4000000000","r_3_5":"5920671257457/1000000000000","r_49_100":"2951709615797/500000000000","r_51_100":"1475964658279/250000000000","r_9_20":"5895245387649/1000000000000","sharp":"2950857428173/500000000000","sharp_bins":["5907820785031/1000000000000","2953649185667/500000000000","5906762163699/1000000000000","5906211674869/1000000000000","1476411598149/250000000000","5905065857519/1000000000000","147611737221/25000000000","5903863429461/1000000000000","147581390217/25000000000","73783075461/12500000000","5902034709749/1000000000000","2950857428173/500000000000","2950857428173/500000000000","2950857428173/500000000000","2950857428173/500000000000","2950857428173/500000000000"]},{"r_107_200":"236514269763/40000000000","r_113_200":"739686536637/125000000000","r_19_40":"5906287401347/1000000000000","r_1_2":"5907565265013/1000000000000","r_21_40":"2955660871379/500000000000","r_23_40":"592231107913/100000000000","r_3_5":"296293442299/50000000000","r_49_100":"369287283769/62500000000","r_51_100":"5909053622779/1000000000000","r_9_20":"2950213974213/500000000000","sharp":"5906911032377/1000000000000","sharp_bins":["5913045391497/1000000000000","739065249189/125000000000","5911984815579/1000000000000","5911433372109/1000000000000","1477716788159/250000000000","5910285699389/1000000000000","5909688433693/1000000000000","2954540744323/500000000000","1181694556059/200000000000","5907862319009/1000000000000","1476812525119/250000000000","5906911032377/1000000000000","5906911032377/1000000000000","5906911032377/1000000000000","5906911032377/1000000000000","5906911032377/1000000000000"]},{"r_107_200":"5918016836781/1000000000000","r_113_200":"2961329519449/500000000000","r_19_40":"5911422555397/1000000000000","r_1_2":"5912718067471/1000000000000","r_21_40":"1479119928887/250000000000","r_23_40":"5927462163651/1000000000000","r_3_5":"5931025266727/1000000000000","r_49_100":"5913733885513/1000000000000","r_51_100":"1478552117701/250000000000","r_9_20":"5905571000609/1000000000000","sharp":"5912067247487/1000000000000","sharp_bins":["2959114714323/500000000000","5917705085283/1000000000000","5917166976867/1000000000000","5916614619493/1000000000000","11832095009/2000000000","5915465175723/1000000000000","5914867056631/1000000000000","739282408769/125000000000","5913649718613/1000000000000","5913038412373/1000000000000","2956212673559/500000000000","5912067247487/1000000000000","5912067247487/1000000000000","5912067247487/1000000000000","5912067247487/1000000000000","5912067247487/1000000000000"]},{"r_107_200":"2961568406447/500000000000","r_113_200":"5927785333201/1000000000000","r_19_40":"739564775627/125000000000","r_1_2":"591783113583/100000000000","r_21_40":"9252496379/1562500000","r_23_40":"1186514528493/200000000000","r_3_5":"1484035208537/250000000000","r_49_100":"147970789179/25000000000","r_51_100":"1183864695401/200000000000","r_9_20":"5910674836639/1000000000000","sharp":"5917183799819/1000000000000","sharp_bins":["5923373199139/1000000000000","592284794889/100000000000","592230894937/100000000000","5921755718381/1000000000000","2960593874541/500000000000","5920604586931/1000000000000","1480001414391/250000000000","5919397073377/1000000000000","2959393361261/500000000000","369885913459/62500000000","739695093441/125000000000","5917183799819/1000000000000","5917183799819/1000000000000","5917183799819/1000000000000","5917183799819/1000000000000","5917183799819/1000000000000"]},{"r_107_200":"5899999754619/1000000000000","r_113_200":"1476138036743/250000000000","r_19_40":"1178730093941/200000000000","r_1_2":"1178974206417/200000000000","r_21_40":"737313957149/125000000000","r_23_40":"5909310178159/1000000000000","r_3_5":"1478226496377/250000000000","r_49_100":"2947944272473/500000000000","r_51_100":"5896313317309/1000000000000","r_9_20":"5887957991647/1000000000000","sharp":"147347074829/25000000000","sharp_bins":["368745893663/62500000000","5899404278849/1000000000000","294943015341/50000000000","23593207829/4000000000","5897728747641/1000000000000","2948571955679/500000000000","5896556947641/1000000000000","736996041727/125000000000","736922258239/125000000000","5894786139953/1000000000000","368387034497/62500000000","147347074829/25000000000","147347074829/25000000000","147347074829/25000000000","147347074829/25000000000","147347074829/25000000000"]},{"r_107_200":"590527334577/100000000000","r_113_200":"2954916474651/500000000000","r_19_40":"368681152451/62500000000","r_1_2":"737517073709/125000000000","r_21_40":"2951891456493/500000000000","r_23_40":"5914576238963/1000000000000","r_3_5":"1183635542201/200000000000","r_49_100":"1180227808907/200000000000","r_51_100":"2950790564801/500000000000","r_9_20":"5893212792461/1000000000000","sharp":"5899153424341/1000000000000","sharp_bins":["2952616472063/500000000000","295235096929/50000000000","5904156995591/1000000000000","5903597691327/1000000000000","1180604708997/200000000000","9443900457/1600000000","737731237189/125000000000","2950630178623/500000000000","2950334580427/500000000000","5900076304359/1000000000000","5899481783773/1000000000000","5899153424341/1000000000000","5899153424341/1000000000000","5899153424341/1000000000000","5899153424341/1000000000000","5899153424341/1000000000000"]},{"r_107_200":"2955249669803/500000000000","r_113_200":"5915065859997/1000000000000","r_19_40":"1476024831907/250000000000","r_1_2":"47242839077/8000000000","r_21_40":"2954503334123/500000000000","r_23_40":"5919794242769/1000000000000","r_3_5":"5923401164739/1000000000000","r_49_100":"5906342321839/1000000000000","r_51_100":"5906801584827/1000000000000","r_9_20":"1179684157307/200000000000","sharp":"1476094173401/250000000000","sharp_bins":["1182096784181/200000000000","5909951963433/1000000000000","1477351521087/250000000000","5908845861271/1000000000000","2954135407559/500000000000","5907684170421/1000000000000","738386924479/125000000000","1476626241799/250000000000","5905912880539/1000000000000","5905319131881/1000000000000","1180944743447/200000000000","1476094173401/250000000000","1476094173401/250000000000","1476094173401/250000000000","1476094173401/250000000000","1476094173401/250000000000"]},{"r_107_200":"5915684749361/1000000000000","r_113_200":"1480064462501/250000000000","r_19_40":"2954630118779/500000000000","r_1_2":"1477633243949/250000000000","r_21_40":"5914189949629/1000000000000","r_23_40":"592497116449/100000000000","r_3_5":"370536455019/62500000000","r_49_100":"1477876365591/250000000000","r_51_100":"591198172919/100000000000","r_9_20":"2951794545703/500000000000","sharp":"5909559832651/1000000000000","sharp_bins":["1478923540679/250000000000","2957580646513/500000000000","1478653629613/250000000000","739256677261/125000000000","5913477514583/1000000000000","5912890027739/1000000000000","1182460082007/200000000000","591170913653/100000000000","5911116203251/1000000000000","1182104321243/200000000000","5909925341433/1000000000000","5909559832651/1000000000000","5909559832651/1000000000000","5909559832651/1000000000000","5909559832651/1000000000000","5909559832651/1000000000000"]},{"r_107_200":"92512964747/15625000000","r_113_200":"5925409091309/1000000000000","r_19_40":"5914381333839/1000000000000","r_1_2":"369729439269/62500000000","r_21_40":"5919332924853/1000000000000","r_23_40":"593010718031/100000000000","r_3_5":"5933724236277/1000000000000","r_49_100":"5916628632587/1000000000000","r_51_100":"5917121728843/1000000000000","r_9_20":"5908717867221/1000000000000","sharp":"5914703005477/1000000000000","sharp_bins":["5920863837089/1000000000000","5920330094533/1000000000000","5919782464707/1000000000000","2959610264097/500000000000","1183728761879/200000000000","5918055523183/1000000000000","5917465105311/1000000000000","5916873030023/1000000000000","1183255858669/200000000000","1183136778259/200000000000","1478771704971/250000000000","5914703005477/1000000000000","5914703005477/1000000000000","5914703005477/1000000000000","5914703005477/1000000000000","5914703005477/1000000000000"]},{"r_107_200":"370370921119/62500000000","r_113_200":"5930520003287/1000000000000","r_19_40":"2959731512749/500000000000","r_1_2":"5920769452089/1000000000000","r_21_40":"5924436007423/1000000000000","r_23_40":"2967601357329/500000000000","r_3_5":"1484706115109/250000000000","r_49_100":"740214030469/125000000000","r_51_100":"2961110997569/500000000000","r_9_20":"1478451879277/250000000000","sharp":"1479951655449/250000000000","sharp_bins":["46296823119/7812500000","5925458782659/1000000000000","5924910337301/1000000000000","2962173802621/500000000000","5923770112653/1000000000000","2961590534643/500000000000","5922589893621/1000000000000","5921997059063/1000000000000","2960701280819/500000000000","5920806397363/1000000000000","740026070281/125000000000","1479951655449/250000000000","1479951655449/250000000000","1479951655449/250000000000","1479951655449/250000000000","1479951655449/250000000000"]},{"r_107_200":"1186200004661/200000000000","r_113_200":"5935590881401/1000000000000","r_19_40":"5924505599213/1000000000000","r_1_2":"5925828534487/1000000000000","r_21_40":"11581053687/1953125000","r_23_40":"2970129033763/500000000000","r_3_5":"2971942127817/500000000000","r_49_100":"370422286529/62500000000","r_51_100":"5927282816631/1000000000000","r_9_20":"184964322579/31250000000","sharp":"74060887103/12500000000","sharp_bins":["5931083020337/1000000000000","5930547648169/1000000000000","1185999685311/200000000000","2964717469547/500000000000","1185771342749/200000000000","1185653390989/200000000000","5927675063373/1000000000000","2963540755783/500000000000","5926486295549/1000000000000","5925889411341/1000000000000","740661356869/125000000000","74060887103/12500000000","74060887103/12500000000","74060887103/12500000000","74060887103/12500000000","74060887103/12500000000"]},{"r_107_200":"2968003657353/500000000000","r_113_200":"1188120710691/200000000000","r_19_40":"592949053957/100000000000","r_1_2":"185338433369/31250000000","r_21_40":"593450504453/100000000000","r_23_40":"5945255069691/1000000000000","r_3_5":"5948885561369/1000000000000","r_49_100":"2965871592973/500000000000","r_51_100":"1483071454897/250000000000","r_9_20":"5923851717851/1000000000000","sharp":"5929877701413/1000000000000","sharp_bins":["593611472723/100000000000","1483894645619/250000000000","148375715217/25000000000","5934464390981/1000000000000","2966942729571/500000000000","5933295012049/1000000000000","59327024319/10000000000","5932108190331/1000000000000","5931512283369/1000000000000","5930914707031/1000000000000","370644716083/62500000000","5929877701413/1000000000000","5929877701413/1000000000000","5929877701413/1000000000000","5929877701413/1000000000000","5929877701413/1000000000000"]},{"r_107_200":"5913277817369/1000000000000","r_113_200":"5917738221627/1000000000000","r_19_40":"92297219923/15625000000","r_1_2":"5908271441649/1000000000000","r_21_40":"591182490049/100000000000","r_23_40":"1480590760423/250000000000","r_3_5":"5926023962929/1000000000000","r_49_100":"184662563397/31250000000","r_51_100":"738709877407/125000000000","r_9_20":"5901528261367/1000000000000","sharp":"5906977581417/1000000000000","sharp_bins":["5913038123147/1000000000000","5912496666679/1000000000000","1477985319369/250000000000","5911373719159/1000000000000","5910803509741/1000000000000","1477557934689/250000000000","1477414600637/250000000000","1477270874363/250000000000","5908507019797/1000000000000","1181585793181/200000000000","5907349332093/1000000000000","5906977581417/1000000000000","5906977581417/1000000000000","5906977581417/1000000000000","5906977581417/1000000000000","5906977581417/1000000000000"]},{"r_107_200":"5918448546941/1000000000000","r_113_200":"1480728800753/250000000000","r_19_40":"5912169327143/1000000000000","r_1_2":"1182687039473/200000000000","r_21_40":"5916993601337/1000000000000","r_23_40":"5927525369593/1000000000000","r_3_5":"2965595536473/500000000000","r_49_100":"5914351395109/1000000000000","r_51_100":"295742236537/50000000000","r_9_20":"5906682698991/1000000000000","sharp":"2956074041571/500000000000","sharp_bins":["2959117247481/500000000000","369855762603/62500000000","29585679973/5000000000","739570954403/125000000000","1478999156247/250000000000","2957712025791/500000000000","5914849911347/1000000000000","5914274200619/1000000000000","236547876629/40000000000","5913118052987/1000000000000","5912537608721/1000000000000","2956074041571/500000000000","2956074041571/500000000000","2956074041571/500000000000","2956074041571/500000000000","2956074041571/500000000000"]},{"r_107_200":"2961789490833/500000000000","r_113_200":"74100644559/12500000000","r_19_40":"2958638434803/500000000000","r_1_2":"295927951201/50000000000","r_21_40":"740265264171/125000000000","r_23_40":"5932646922841/1000000000000","r_3_5":"371019822007/62500000000","r_49_100":"2959730449971/500000000000","r_51_100":"5919970410201/1000000000000","r_9_20":"5911797702047/1000000000000","sharp":"1479319682281/250000000000","sharp_bins":["5923390420777/1000000000000","5922847330291/1000000000000","2961145172967/500000000000","2960860613391/500000000000","5921149457209/1000000000000","5920576122991/1000000000000","592000122047/100000000000","2959712372991/500000000000","2959423347927/500000000000","5918267066407/1000000000000","1183537170791/200000000000","1479319682281/250000000000","1479319682281/250000000000","1479319682281/250000000000","1479319682281/250000000000","1479319682281/250000000000"]},{"r_107_200":"1180053385773/200000000000","r_113_200":"2952294105813/500000000000","r_19_40":"5894226654243/1000000000000","r_1_2":"589541937977/100000000000","r_21_40":"1474714955857/250000000000","r_23_40":"5909122320123/1000000000000","r_3_5":"2956411057849/500000000000","r_49_100":"2948168710291/500000000000","r_51_100":"5896782009891/1000000000000","r_9_20":"235555780221/40000000000","sharp":"73672374433/12500000000","sharp_bins":["2949838970829/500000000000","737391409041/125000000000","11797163369/2000000000","5898030628447/1000000000000","737184762601/125000000000","2948462049109/500000000000","5896368617303/1000000000000","1179162330937/200000000000","2947626603489/500000000000","736836658849/125000000000","5894131842729/1000000000000","73672374433/12500000000","73672374433/12500000000","73672374433/12500000000","73672374433/12500000000","73672374433/12500000000"]},{"r_107_200":"2952776665647/500000000000","r_113_200":"738735186393/125000000000","r_19_40":"5899488936541/1000000000000","r_1_2":"1475174526123/250000000000","r_21_40":"2952071996509/500000000000","r_23_40":"5914401878483/1000000000000","r_3_5":"5918106770851/1000000000000","r_49_100":"1180320427691/200000000000","r_51_100":"737757861079/125000000000","r_9_20":"5894162960081/1000000000000","sharp":"5899076853991/1000000000000","sharp_bins":["5904991229361/1000000000000","1476110920677/250000000000","590389321793/100000000000","2951670641537/500000000000","737848484347/125000000000","5902232989669/1000000000000","295083831219/50000000000","5901118775527/1000000000000","236022377589/40000000000","294999930679/50000000000","92178692089/15625000000","5899076853991/1000000000000","5899076853991/1000000000000","5899076853991/1000000000000","5899076853991/1000000000000","5899076853991/1000000000000"]},{"r_107_200":"2955395577841/500000000000","r_113_200":"2957562958789/500000000000","r_19_40":"5904703119191/1000000000000","r_1_2":"5905928562687/1000000000000","r_21_40":"2954689837337/500000000000","r_23_40":"1479908105187/250000000000","r_3_5":"2961671094697/500000000000","r_49_100":"147670465631/25000000000","r_51_100":"5907295412973/1000000000000","r_9_20":"5899383572073/1000000000000","sharp":"5904315596341/1000000000000","sharp_bins":["1477563970711/250000000000","5909707493413/1000000000000","2954578093233/500000000000","5908603407721/1000000000000","738506144227/125000000000","2953746710691/500000000000","5906936207043/1000000000000","2953188753709/500000000000","5905817319119/1000000000000","5905255638753/1000000000000","2952346231461/500000000000","5904315596341/1000000000000","5904315596341/1000000000000","5904315596341/1000000000000","5904315596341/1000000000000","5904315596341/1000000000000"]},{"r_107_200":"1183197617049/200000000000","r_113_200":"2960164562823/500000000000","r_19_40":"295493849329/50000000000","r_1_2":"1182223698033/200000000000","r_21_40":"5914574567077/1000000000000","r_23_40":"5924821584283/1000000000000","r_3_5":"592853596411/100000000000","r_49_100":"1182398929083/200000000000","r_51_100":"5912487304133/1000000000000","r_9_20":"2952282072607/500000000000","sharp":"5909513883647/1000000000000","sharp_bins":["5915479494671/1000000000000","5914930303317/1000000000000","591437819527/100000000000","2956912306917/500000000000","1182653911129/200000000000","2956356508667/500000000000","5912154995523/1000000000000","369474717927/62500000000","5911034487871/1000000000000","5910471995247/1000000000000","5909908005559/1000000000000","5909513883647/1000000000000","5909513883647/1000000000000","5909513883647/1000000000000","5909513883647/1000000000000","5909513883647/1000000000000"]},{"r_107_200":"5921144553457/1000000000000","r_113_200":"1185098310633/200000000000","r_19_40":"5915010966341/1000000000000","r_1_2":"184883384859/31250000000","r_21_40":"236789164091/40000000000","r_23_40":"5929969811913/1000000000000","r_3_5":"1483422135371/250000000000","r_49_100":"2958565314391/500000000000","r_51_100":"739704874007/125000000000","r_9_20":"590970510141/100000000000","sharp":"1182934428773/200000000000","sharp_bins":["1480165624593/250000000000","1480028136351/250000000000","739944959597/125000000000","1479751333323/250000000000","1479612377897/250000000000","5917892208293/1000000000000","5917333420031/1000000000000","2958386571709/500000000000","5916211375067/1000000000000","2957824055791/500000000000","5915083349563/1000000000000","1182934428773/200000000000","1182934428773/200000000000","1182934428773/200000000000","1182934428773/200000000000","1182934428773/200000000000"]},{"r_107_200":"1481565208751/250000000000","r_113_200":"5930613478419/1000000000000","r_19_40":"2960052664251/500000000000","r_1_2":"1184275661857/200000000000","r_21_40":"2962421776891/500000000000","r_23_40":"5935077386299/1000000000000","r_3_5":"5938800207201/1000000000000","r_49_100":"592222684717/100000000000","r_51_100":"5922750748513/1000000000000","r_9_20":"2957403352891/500000000000","sharp":"5919790646437/1000000000000","sharp_bins":["5925805167797/1000000000000","370328405817/62500000000","236988036157/40000000000","296207291929/50000000000","592358929367/100000000000","236921250633/40000000000","5922471751669/1000000000000","5921910747817/1000000000000","2960674125441/500000000000","5920784257467/1000000000000","5920218764173/1000000000000","5919790646437/1000000000000","5919790646437/1000000000000","5919790646437/1000000000000","5919790646437/1000000000000","5919790646437/1000000000000"]},{"r_107_200":"2965668612461/500000000000","r_113_200":"46372618751/7812500000","r_19_40":"2962580181627/500000000000","r_1_2":"592644876243/100000000000","r_21_40":"1482479553857/250000000000","r_23_40":"1188028922111/200000000000","r_3_5":"742983908433/125000000000","r_49_100":"2963641796309/500000000000","r_51_100":"2963911432777/500000000000","r_9_20":"5919869243559/1000000000000","sharp":"1184973936221/200000000000","sharp_bins":["37068173733/6250000000","5930356440189/1000000000000","5929802170121/1000000000000","741155802829/125000000000","1482172298589/250000000000","1482032620481/250000000000","5927570281957/1000000000000","2963504295537/500000000000","1481611351471/250000000000","5925880722993/1000000000000","5925314539/1000000000","1184973936221/200000000000","1184973936221/200000000000","1184973936221/200000000000","1184973936221/200000000000","1184973936221/200000000000"]},{"r_107_200":"295410962617/50000000000","r_113_200":"1478107414157/250000000000","r_19_40":"5902297797787/1000000000000","r_1_2":"2951749400361/500000000000","r_21_40":"5906848752559/1000000000000","r_23_40":"5916789236477/1000000000000","r_3_5":"1480132959089/250000000000","r_49_100":"5904349696413/1000000000000","r_51_100":"5904825408109/1000000000000","r_9_20":"5897149465043/1000000000000","sharp":"1475392089507/250000000000","sharp_bins":["1476838731657/250000000000","5906820648983/1000000000000","738285622743/125000000000","5905747922417/1000000000000","2952604733651/500000000000","1476167403373/250000000000","5904128357877/1000000000000","295179284867/50000000000","5903041628759/1000000000000","2951248074503/500000000000","5901949254949/1000000000000","1475392089507/250000000000","1475392089507/250000000000","1475392089507/250000000000","1475392089507/250000000000","1475392089507/250000000000"]},{"r_107_200":"5913443107321/1000000000000","r_113_200":"5917659814689/1000000000000","r_19_40":"2953749499463/500000000000","r_1_2":"738589453481/125000000000","r_21_40":"2956035281323/500000000000","r_23_40":"592200599683/100000000000","r_3_5":"5925753053169/1000000000000","r_49_100":"5909553087263/1000000000000","r_51_100":"2955022103053/500000000000","r_9_20":"5902356905019/1000000000000","sharp":"1476698786853/250000000000","sharp_bins":["5912606561707/1000000000000","2956035740657/500000000000","5911535009949/1000000000000","2955498572259/500000000000","5910457881919/1000000000000","2954958609523/500000000000","1181875030557/200000000000","5908831680021/1000000000000","5908286797629/1000000000000","5907740502481/1000000000000","1476798197861/250000000000","1476698786853/250000000000","1476698786853/250000000000","1476698786853/250000000000","1476698786853/250000000000","1476698786853/250000000000"]},{"r_107_200":"5918626196141/1000000000000","r_113_200":"5922848892431/1000000000000","r_19_40":"5912659997129/1000000000000","r_1_2":"739236505263/125000000000","r_21_40":"5917251709031/1000000000000","r_23_40":"5927181522549/1000000000000","r_3_5":"5930932769183/1000000000000","r_49_100":"36966975803/6250000000","r_51_100":"1183044498367/200000000000","r_9_20":"5907524408991/1000000000000","sharp":"2955990800217/500000000000","sharp_bins":["1479454322401/250000000000","5917281446237/1000000000000","2958372105221/500000000000","73952569739/12500000000","1478916387293/250000000000","369695257343/62500000000","1478645320239/250000000000","5914037036459/1000000000000","739186422609/125000000000","2956472155533/500000000000","1478098955977/250000000000","2955990800217/500000000000","2955990800217/500000000000","2955990800217/500000000000","2955990800217/500000000000","2955990800217/500000000000"]},{"r_107_200":"2961884462781/500000000000","r_113_200":"1185599460149/200000000000","r_19_40":"1183556238723/200000000000","r_1_2":"7398785557/1250000000","r_21_40":"5922392597133/1000000000000","r_23_40":"2966158114631/500000000000","r_3_5":"5936071403667/1000000000000","r_49_100":"5919839223341/1000000000000","r_51_100":"5920360668719/1000000000000","r_9_20":"5912652372763/1000000000000","sharp":"5917128118259/1000000000000","sharp_bins":["5922987516781/1000000000000","1184490189939/200000000000","5921912988839/1000000000000","5921373631117/1000000000000","236833314937/40000000000","370018169541/62500000000","2959873572849/500000000000","5919202169431/1000000000000","5918655780731/1000000000000","5918107976469/1000000000000","591755875351/100000000000","5917128118259/1000000000000","5917128118259/1000000000000","5917128118259/1000000000000","5917128118259/1000000000000","5917128118259/1000000000000"]},{"r_107_200":"5928871467203/1000000000000","r_113_200":"741638151787/125000000000","r_19_40":"5922862756163/1000000000000","r_1_2":"5924125006511/1000000000000","r_21_40":"5927493397571/1000000000000","r_23_40":"5937410295509/1000000000000","r_3_5":"5941169137861/1000000000000","r_49_100":"5924922541159/1000000000000","r_51_100":"5925458905901/1000000000000","r_9_20":"5917740959841/1000000000000","sharp":"59222348673/10000000000","sharp_bins":["5928117413261/1000000000000","1481895040331/250000000000","740880189299/125000000000","592650146937/100000000000","2962980011577/500000000000","1481354293159/250000000000","5924872914703/1000000000000","1481081811559/250000000000","5923780164111/1000000000000","2961615832599/500000000000","5922681746363/1000000000000","59222348673/10000000000","59222348673/10000000000","59222348673/10000000000","59222348673/10000000000","59222348673/10000000000"]},{"r_107_200":"2966963947441/500000000000","r_113_200":"593816674451/100000000000","r_19_40":"5927898683901/1000000000000","r_1_2":"5929175757739/1000000000000","r_21_40":"118650963443/20000000000","r_23_40":"5942457836479/1000000000000","r_3_5":"1486555030167/250000000000","r_49_100":"185311253027/31250000000","r_51_100":"1482627811913/250000000000","r_9_20":"5922784150063/1000000000000","sharp":"370455993881/62500000000","sharp_bins":["5933201113669/1000000000000","5932663210877/1000000000000","1483030977997/250000000000","2965791606953/500000000000","2965520556763/500000000000","2965248803871/500000000000","5929952693441/1000000000000","5929406367503/1000000000000","1482214656701/250000000000","1185661893643/200000000000","5927758888601/1000000000000","370455993881/62500000000","370455993881/62500000000","370455993881/62500000000","370455993881/62500000000","370455993881/62500000000"]},{"r_107_200":"1477701930339/250000000000","r_113_200":"5914901404391/1000000000000","r_19_40":"2952514706919/500000000000","r_1_2":"5906220674061/1000000000000","r_21_40":"23083889319/3906250000","r_23_40":"739887917173/125000000000","r_3_5":"296141795513/50000000000","r_49_100":"1181404157009/200000000000","r_51_100":"5907509527487/1000000000000","r_9_20":"590005504501/100000000000","sharp":"1475996494851/250000000000","sharp_bins":["5909642363711/1000000000000","2954561345103/500000000000","1181720340343/200000000000","2954039697693/500000000000","5907555768363/1000000000000","5907030817787/1000000000000","738313067599/125000000000","5905976934507/1000000000000","5905447996059/1000000000000","2952458861283/500000000000","738048263893/125000000000","1475996494851/250000000000","1475996494851/250000000000","1475996494851/250000000000","1475996494851/250000000000","1475996494851/250000000000"]},{"r_107_200":"2958009011279/500000000000","r_113_200":"5920117721317/1000000000000","r_19_40":"5910218016571/1000000000000","r_1_2":"2955712136273/500000000000","r_21_40":"5914684016231/1000000000000","r_23_40":"2962153367577/500000000000","r_3_5":"5928043411877/1000000000000","r_49_100":"5912211468231/1000000000000","r_51_100":"5912715005103/1000000000000","r_9_20":"11533690813/1953125000","sharp":"5909201208131/1000000000000","sharp_bins":["2957440704269/500000000000","739295121069/125000000000","5913839212131/1000000000000","739164517053/125000000000","2956395869287/500000000000","147806650393/25000000000","1182347792999/200000000000","5911210583529/1000000000000","2955340434223/500000000000","1182029963373/200000000000","5909617425901/1000000000000","5909201208131/1000000000000","5909201208131/1000000000000","5909201208131/1000000000000","5909201208131/1000000000000","5909201208131/1000000000000"]},{"r_107_200":"1480296949107/250000000000","r_113_200":"370330825407/62500000000","r_19_40":"1478841659559/250000000000","r_1_2":"5916587685781/1000000000000","r_21_40":"5919851938699/1000000000000","r_23_40":"5929469153143/1000000000000","r_3_5":"5933209669979/1000000000000","r_49_100":"2958681014231/500000000000","r_51_100":"1479470050313/250000000000","r_9_20":"5910404623619/1000000000000","sharp":"2957188164519/500000000000","sharp_bins":["1480019947819/250000000000","739944827921/125000000000","5919036137689/1000000000000","5918512331387/1000000000000","1183597440321/200000000000","2958730372741/500000000000","118338659203/20000000000","5916403842739/1000000000000","1478968347593/250000000000","739417700021/125000000000","5914808469241/1000000000000","2957188164519/500000000000","2957188164519/500000000000","2957188164519/500000000000","2957188164519/500000000000","2957188164519/500000000000"]},{"r_107_200":"2963158601851/500000000000","r_113_200":"1186085604729/200000000000","r_19_40":"148011885897/25000000000","r_1_2":"2960855535593/500000000000","r_21_40":"2962489796423/500000000000","r_23_40":"5934590758771/1000000000000","r_3_5":"2969167427343/500000000000","r_49_100":"592247262427/100000000000","r_51_100":"5923005274287/1000000000000","r_9_20":"5915519980033/1000000000000","sharp":"2959755748777/500000000000","sharp_bins":["1185047534163/200000000000","1481178953293/250000000000","5924192636533/1000000000000","5923668138047/1000000000000","1184628462971/200000000000","5922615164097/1000000000000","740260835363/125000000000","2960778434203/500000000000","236841028709/40000000000","5920493227981/1000000000000","5919959396287/1000000000000","2959755748777/500000000000","2959755748777/500000000000","2959755748777/500000000000","2959755748777/500000000000","2959755748777/500000000000"]},{"r_107_200":"5931406410167/1000000000000","r_113_200":"5935522341463/1000000000000","r_19_40":"5925544571543/1000000000000","r_1_2":"1481698647803/250000000000","r_21_40":"5930067143491/1000000000000","r_23_40":"5939671724509/1000000000000","r_3_5":"5943419141189/1000000000000","r_49_100":"5927543419177/1000000000000","r_51_100":"2964045193799/500000000000","r_9_20":"2960297961707/500000000000","sharp":"5924606874153/1000000000000","sharp_bins":["2965177605583/500000000000","5929832701601/1000000000000","5929308871927/1000000000000","5928783719289/1000000000000","23157254847/3906250000","5927729433693/1000000000000","1185440059001/200000000000","740833727737/125000000000","592613801149/100000000000","740700607613/125000000000","2962535183627/500000000000","5924606874153/1000000000000","5924606874153/1000000000000","5924606874153/1000000000000","5924606874153/1000000000000","5924606874153/1000000000000"]},{"r_107_200":"6073390846861/1000000000000","r_113_200":"1215628603591/200000000000","r_19_40":"6066017453311/1000000000000","r_1_2":"6067871257511/1000000000000","r_21_40":"971486333/160000000","r_23_40":"3041191737509/500000000000","r_3_5":"3042994039243/500000000000","r_49_100":"6068393848701/1000000000000","r_51_100":"6069423687149/1000000000000","r_9_20":"1515106954247/250000000000","sharp":"3033835154111/500000000000","sharp_bins":["6074555421613/1000000000000","6074021695781/1000000000000","6073475276149/1000000000000","1214583165053/200000000000","6072342912571/1000000000000","3035878036927/500000000000","758894365491/125000000000","6070538939297/1000000000000","6069908019761/1000000000000","3034635585591/500000000000","6068632501617/1000000000000","1213598401321/200000000000","3033835154111/500000000000","3033835154111/500000000000","3033835154111/500000000000","3033835154111/500000000000"]},{"r_107_200":"189902678507/31250000000","r_113_200":"6081636417247/1000000000000","r_19_40":"6069503178977/1000000000000","r_1_2":"3035684303567/500000000000","r_21_40":"6075285150369/1000000000000","r_23_40":"6085857734693/1000000000000","r_3_5":"1217892445621/200000000000","r_49_100":"3035938837713/500000000000","r_51_100":"6072920321519/1000000000000","r_9_20":"6063928772839/1000000000000","sharp":"607117259437/100000000000","sharp_bins":["6078070720017/1000000000000","3038768459651/500000000000","3038495232863/500000000000","30382155117/5000000000","3037929082007/500000000000","6075271425809/1000000000000","3037335212791/500000000000","6074054642677/1000000000000","6073423977919/1000000000000","1214557480579/200000000000","6072149009917/1000000000000","6071508794533/1000000000000","607117259437/100000000000","607117259437/100000000000","607117259437/100000000000","607117259437/100000000000"]},{"r_107_200":"1208277131957/200000000000","r_113_200":"302301972843/50000000000","r_19_40":"603446340447/100000000000","r_1_2":"6036146883287/1000000000000","r_21_40":"1509966336537/250000000000","r_23_40":"3025140817663/500000000000","r_3_5":"1210792868807/200000000000","r_49_100":"3018360827947/500000000000","r_51_100":"150940495917/25000000000","r_9_20":"6029089874919/1000000000000","sharp":"6035353124733/1000000000000","sharp_bins":["1510515160441/250000000000","3020757073633/500000000000","75511932089/12500000000","1510095381857/250000000000","6039794605909/1000000000000","301959840583/50000000000","6038596925907/1000000000000","377374711919/62500000000","6037392202179/1000000000000","120735747129/20000000000","6036180849629/1000000000000","6035572677821/1000000000000","6035353124733/1000000000000","6035353124733/1000000000000","6035353124733/1000000000000","6035353124733/1000000000000"]},{"r_107_200":"3012165079987/500000000000","r_113_200":"150721730121/25000000000","r_19_40":"601763999899/100000000000","r_1_2":"1504809329103/250000000000","r_21_40":"6022851952611/1000000000000","r_23_40":"6033107396023/1000000000000","r_3_5":"1207365731157/200000000000","r_49_100":"6019836839541/1000000000000","r_51_100":"120413380159/20000000000","r_9_20":"1202476132389/200000000000","sharp":"3009065386629/500000000000","sharp_bins":["6024683291153/1000000000000","1204826071223/200000000000","3011782089771/500000000000","3011493220541/500000000000","3011203055279/500000000000","6021824215841/1000000000000","3010620376667/500000000000","6020655719437/1000000000000","6020069110539/1000000000000","3009740461513/500000000000","6018891153277/1000000000000","3009149898831/500000000000","3009065386629/500000000000","3009065386629/500000000000","3009065386629/500000000000","3009065386629/500000000000"]},{"r_107_200":"3014119473523/500000000000","r_113_200":"1508194748749/250000000000","r_19_40":"3010767396093/500000000000","r_1_2":"6023145112519/1000000000000","r_21_40":"602676043753/100000000000","r_23_40":"1207399971501/200000000000","r_3_5":"3020361014661/500000000000","r_49_100":"376483201501/62500000000","r_51_100":"6024577068287/1000000000000","r_9_20":"6016287342237/1000000000000","sharp":"752755978629/125000000000","sharp_bins":["6028616836991/1000000000000","6028063689449/1000000000000","6027497339943/1000000000000","3013459731603/500000000000","1506584749827/250000000000","1506439243189/250000000000","6025173379961/1000000000000","376536763583/62500000000","6024001481253/1000000000000","6023413168129/1000000000000","6022823274339/1000000000000","3011115898131/500000000000","752755978629/125000000000","752755978629/125000000000","752755978629/125000000000","752755978629/125000000000"]},{"r_107_200":"187085277131/31250000000","r_113_200":"1497751569201/250000000000","r_19_40":"5980506096701/1000000000000","r_1_2":"747741762381/125000000000","r_21_40":"1197067340179/200000000000","r_23_40":"1498783832719/250000000000","r_3_5":"749865090541/125000000000","r_49_100":"186955537229/31250000000","r_51_100":"373955094137/62500000000","r_9_20":"5975486139139/1000000000000","sharp":"747521589257/125000000000","sharp_bins":["5986294932769/1000000000000","5985752090769/1000000000000","5985207847943/1000000000000","5984662201211/1000000000000","5984115147487/1000000000000","5983566683679/1000000000000","598301680669/100000000000","2991232756709/500000000000","1495478200189/250000000000","598135866559/100000000000","2990401552401/500000000000","5980246115267/1000000000000","747521589257/125000000000","747521589257/125000000000","747521589257/125000000000","747521589257/125000000000"]},{"r_107_200":"2995646380867/500000000000","r_113_200":"5995572093383/1000000000000","r_19_40":"1496263832157/250000000000","r_1_2":"1496623974429/250000000000","r_21_40":"5989899979429/1000000000000","r_23_40":"5999685776137/1000000000000","r_3_5":"150086798527/25000000000","r_49_100":"2993563284641/500000000000","r_51_100":"5987843887097/1000000000000","r_9_20":"5980045220569/1000000000000","sharp":"5984745679583/1000000000000","sharp_bins":["93607572499/15625000000","748792693643/125000000000","5989797057717/1000000000000","5989251162577/1000000000000","37429399129/6250000000","2994077574409/500000000000","5987605024017/1000000000000","2993526741569/500000000000","2993250261537/500000000000","5985946140717/1000000000000","119707806659/20000000000","5984833096653/1000000000000","5984745679583/1000000000000","5984745679583/1000000000000","5984745679583/1000000000000","5984745679583/1000000000000"]},{"r_107_200":"118876904057/20000000000","r_113_200":"5947853576711/1000000000000","r_19_40":"2969046418483/500000000000","r_1_2":"5939356464507/1000000000000","r_21_40":"92852209283/15625000000","r_23_40":"5951824955037/1000000000000","r_3_5":"1488879529417/250000000000","r_49_100":"2970017200617/500000000000","r_51_100":"5940617404657/1000000000000","r_9_20":"1483331866411/250000000000","sharp":"5936903466247/1000000000000","sharp_bins":["2971279180329/500000000000","5942049299869/1000000000000","237661559571/40000000000","1485256856563/250000000000","2970257304087/500000000000","742500066551/125000000000","5939485196319/1000000000000","2969484298633/500000000000","1187690146521/200000000000","1187586319937/200000000000","593741119509/100000000000","5936903466247/1000000000000","5936903466247/1000000000000","5936903466247/1000000000000","5936903466247/1000000000000","5936903466247/1000000000000"]},{"r_107_200":"5948780302503/1000000000000","r_113_200":"372049550817/62500000000","r_19_40":"5943010033513/1000000000000","r_1_2":"2972143488863/500000000000","r_21_40":"743434394581/125000000000","r_23_40":"372296934107/62500000000","r_3_5":"5960446537429/1000000000000","r_49_100":"5944952823543/1000000000000","r_51_100":"594554920133/100000000000","r_9_20":"1187650378391/200000000000","sharp":"2970923895923/500000000000","sharp_bins":["5947522599869/1000000000000","5947013010237/1000000000000","594650217011/100000000000","5945990076863/1000000000000","92898073873/15625000000","1188992424101/200000000000","2972223126063/500000000000","1188785824019/200000000000","5943410721769/1000000000000","5942891054499/1000000000000","5942370114877/1000000000000","1188369577453/200000000000","2970923895923/500000000000","2970923895923/500000000000","2970923895923/500000000000","2970923895923/500000000000"]},{"r_107_200":"5926061056683/1000000000000","r_113_200":"592993524657/100000000000","r_19_40":"5920529999337/1000000000000","r_1_2":"2960862405523/500000000000","r_21_40":"5924801308897/1000000000000","r_23_40":"2966904631449/500000000000","r_3_5":"371086833789/62500000000","r_49_100":"2961203151657/500000000000","r_51_100":"5922942674167/1000000000000","r_9_20":"5915904247287/1000000000000","sharp":"2959463136017/500000000000","sharp_bins":["296218161183/50000000000","5923871029297/1000000000000","5923377657889/1000000000000","236915324281/40000000000","592238737429/100000000000","2960945228633/500000000000","5921392353531/1000000000000","5920893060659/1000000000000","296019628811/50000000000","5919890885087/1000000000000","5919387995641/1000000000000","2959463136017/500000000000","2959463136017/500000000000","2959463136017/500000000000","2959463136017/500000000000","2959463136017/500000000000"]},{"r_107_200":"741395643527/125000000000","r_113_200":"2967522121549/500000000000","r_19_40":"592561523237/100000000000","r_1_2":"1185364689887/200000000000","r_21_40":"5929903812153/1000000000000","r_23_40":"2969452999957/500000000000","r_3_5":"2971244607699/500000000000","r_49_100":"740936643599/125000000000","r_51_100":"296402142011/50000000000","r_9_20":"740124453029/125000000000","sharp":"2962019999017/500000000000","sharp_bins":["2964748881309/500000000000","1482251235577/250000000000","2964255471967/500000000000","1482003941271/250000000000","1185503880669/200000000000","2963510928149/500000000000","5926523121519/1000000000000","740752899573/125000000000","2962761039531/500000000000","5925019753983/1000000000000","1184903245919/200000000000","2962019999017/500000000000","2962019999017/500000000000","2962019999017/500000000000","2962019999017/500000000000","2962019999017/500000000000"]},{"r_107_200":"2968108226993/500000000000","r_113_200":"1485025059607/250000000000","r_19_40":"5930648053423/1000000000000","r_1_2":"5931869546233/1000000000000","r_21_40":"2967476800129/500000000000","r_23_40":"5943949606023/1000000000000","r_3_5":"2973767885107/500000000000","r_49_100":"1186505495819/200000000000","r_51_100":"1483272598947/250000000000","r_9_20":"5926034792173/1000000000000","sharp":"5929101305139/1000000000000","sharp_bins":["237383180413/40000000000","593408609119/100000000000","5933591493081/1000000000000","2966547856793/500000000000","5932598750291/1000000000000","2966050300389/500000000000","47452810101/8000000000","1186220146681/200000000000","5930599010689/1000000000000","2965048039831/500000000000","5929591948439/1000000000000","5929101305139/1000000000000","5929101305139/1000000000000","5929101305139/1000000000000","5929101305139/1000000000000","5929101305139/1000000000000"]},{"r_107_200":"5968127929959/1000000000000","r_113_200":"2986077147101/500000000000","r_19_40":"2981145493069/500000000000","r_1_2":"5963619284139/1000000000000","r_21_40":"23867273253/4000000000","r_23_40":"1494014572519/250000000000","r_3_5":"2989880625163/500000000000","r_49_100":"238569497281/40000000000","r_51_100":"1192977158197/200000000000","r_9_20":"2978781963671/500000000000","sharp":"5961236012117/1000000000000","sharp_bins":["5966985444309/1000000000000","2983237040297/500000000000","596596146459/100000000000","5965447593679/1000000000000","2982466232619/500000000000","2982208038321/500000000000","2981949212629/500000000000","5963379508453/1000000000000","2981429661793/500000000000","5962337868013/1000000000000","5961815138369/1000000000000","5961291119649/1000000000000","5961236012117/1000000000000","5961236012117/1000000000000","5961236012117/1000000000000","5961236012117/1000000000000"]},{"r_107_200":"5946179501511/1000000000000","r_113_200":"5950071945987/1000000000000","r_19_40":"5940575412851/1000000000000","r_1_2":"2970911493327/500000000000","r_21_40":"5944913847377/1000000000000","r_23_40":"1190779232727/200000000000","r_3_5":"372342974713/62500000000","r_49_100":"1485614379659/250000000000","r_51_100":"5943046525393/1000000000000","r_9_20":"5935975472861/1000000000000","sharp":"5939085459479/1000000000000","sharp_bins":["1486150813433/250000000000","5944108727809/1000000000000","1485903255349/250000000000","5943116132083/1000000000000","5942618057457/1000000000000","59421187951/10000000000","594161834259/100000000000","5941116697503/1000000000000","5940613857409/1000000000000","5940109807799/1000000000000","593960455653/100000000000","5939098102843/1000000000000","5939085459479/1000000000000","5939085459479/1000000000000","5939085459479/1000000000000","5939085459479/1000000000000"]},{"r_107_200":"747191977709/125000000000","r_113_200":"1495391923459/250000000000","r_19_40":"1194333625597/200000000000","r_1_2":"5973021114993/1000000000000","r_21_40":"5976224433031/1000000000000","r_23_40":"2992721987239/500000000000","r_3_5":"748643673107/125000000000","r_49_100":"1493403934509/250000000000","r_51_100":"597428931299/100000000000","r_9_20":"5966957788303/1000000000000","sharp":"2985333144621/500000000000","sharp_bins":["747056301747/125000000000","1195187668507/200000000000","2987712509253/500000000000","5974910439273/1000000000000","5974394602219/1000000000000","74673468809/12500000000","1493339786037/250000000000","373302469867/62500000000","746539827907/125000000000","5971796457659/1000000000000","746409127217/125000000000","5970748288791/1000000000000","2985333144621/500000000000","2985333144621/500000000000","2985333144621/500000000000","2985333144621/500000000000"]},{"r_107_200":"2977993209221/500000000000","r_113_200":"5959886438087/1000000000000","r_19_40":"1487587155627/250000000000","r_1_2":"2975810756821/500000000000","r_21_40":"14886795793/2500000000","r_23_40":"5963685033053/1000000000000","r_3_5":"5967280783661/1000000000000","r_49_100":"2976116453353/500000000000","r_51_100":"744105924927/125000000000","r_9_20":"46451272489/7812500000","sharp":"5948914964839/1000000000000","sharp_bins":["5954470328361/1000000000000","595397483323/100000000000","1488369539117/250000000000","1190596059133/200000000000","595248124841/100000000000","5951981012287/1000000000000","47611836679/8000000000","743872120469/125000000000","5950473146489/1000000000000","47599744951/8000000000","1487365472129/250000000000","2974477227307/500000000000","5948914964839/1000000000000","5948914964839/1000000000000","5948914964839/1000000000000","5948914964839/1000000000000"]},{"r_107_200":"1483363342533/250000000000","r_113_200":"371076146951/62500000000","r_19_40":"5928049117169/1000000000000","r_1_2":"2964620840631/500000000000","r_21_40":"2966114778309/500000000000","r_23_40":"74261690067/12500000000","r_3_5":"5944412871177/1000000000000","r_49_100":"2964934310873/500000000000","r_51_100":"5930424311733/1000000000000","r_9_20":"1480898018197/250000000000","sharp":"5926173563827/1000000000000","sharp_bins":["5931496415663/1000000000000","2965508956909/500000000000","1482634575047/250000000000","5930057572561/1000000000000","2964787864361/500000000000","5929092766451/1000000000000","5928608683527/1000000000000","5928123467307/1000000000000","59276371229/10000000000","5927149651057/1000000000000","2963330524771/500000000000","5926173563827/1000000000000","5926173563827/1000000000000","5926173563827/1000000000000","5926173563827/1000000000000","5926173563827/1000000000000"]},{"r_107_200":"5965639358001/1000000000000","r_113_200":"5969545893713/1000000000000","r_19_40":"1489992450069/250000000000","r_1_2":"2980633625707/500000000000","r_21_40":"5964369154543/1000000000000","r_23_40":"5973318421623/1000000000000","r_3_5":"747114695773/125000000000","r_49_100":"2980927886957/500000000000","r_51_100":"5962495150237/1000000000000","r_9_20":"372212443399/62500000000","sharp":"5958591928851/1000000000000","sharp_bins":["5964182875919/1000000000000","2981843272951/500000000000","238527561339/40000000000","596269033623/100000000000","5962190451759/1000000000000","5961689377647/1000000000000","5961187111477/1000000000000","2980341825413/500000000000","5960178993271/1000000000000","595967312489/100000000000","2979583026523/500000000000","5958657776903/1000000000000","5958591928851/1000000000000","5958591928851/1000000000000","5958591928851/1000000000000","5958591928851/1000000000000"]},{"r_107_200":"5943473096033/1000000000000","r_113_200":"5947246829817/1000000000000","r_19_40":"1484508447857/250000000000","r_1_2":"2969625847893/500000000000","r_21_40":"5942246451917/1000000000000","r_23_40":"1190187944317/200000000000","r_3_5":"2977211414039/500000000000","r_49_100":"237594242701/40000000000","r_51_100":"5940437044941/1000000000000","r_9_20":"118671783723/20000000000","sharp":"2968108708853/500000000000","sharp_bins":["297078954709/50000000000","5941099473713/1000000000000","1485154684979/250000000000","5940136890577/1000000000000","148491348087/25000000000","5939169836409/1000000000000","296934231357/50000000000","742274785411/125000000000","2968855404891/500000000000","2968611103651/500000000000","593673247361/100000000000","5936241606467/1000000000000","2968108708853/500000000000","2968108708853/500000000000","2968108708853/500000000000","2968108708853/500000000000"]},{"r_107_200":"1487105789573/250000000000","r_113_200":"744025109021/125000000000","r_19_40":"2971483523949/500000000000","r_1_2":"5944197346833/1000000000000","r_21_40":"23231231359/3906250000","r_23_40":"744485200671/125000000000","r_3_5":"5959367085159/1000000000000","r_49_100":"5944790526389/1000000000000","r_51_100":"1486345982599/250000000000","r_9_20":"742316123097/125000000000","sharp":"1188236018703/200000000000","sharp_bins":["743320056047/125000000000","5946080318861/1000000000000","5945599075377/1000000000000","5945116715713/1000000000000","743079154707/125000000000","2972074319493/500000000000","1485915729371/250000000000","594317606089/100000000000","5942688074043/1000000000000","5942198957589/1000000000000","594170870929/100000000000","5941217326909/1000000000000","1188236018703/200000000000","1188236018703/200000000000","1188236018703/200000000000","1188236018703/200000000000"]},{"r_107_200":"5953334075209/1000000000000","r_113_200":"595711550547/100000000000","r_19_40":"5947861640581/1000000000000","r_1_2":"5949104148209/1000000000000","r_21_40":"5952104944389/1000000000000","r_23_40":"298039198293/50000000000","r_3_5":"5964271588201/1000000000000","r_49_100":"59496861997/10000000000","r_51_100":"5950291883083/1000000000000","r_9_20":"1485857582863/250000000000","sharp":"1189220796759/200000000000","sharp_bins":["1487875631387/250000000000","2975510960221/500000000000","2975270100409/500000000000","1190011472893/200000000000","594957340917/100000000000","1189817666543/200000000000","74357526661/12500000000","594811479753/100000000000","5947626331419/1000000000000","1486784183789/250000000000","2973323003253/500000000000","5946154143231/1000000000000","1189220796759/200000000000","1189220796759/200000000000","1189220796759/200000000000","1189220796759/200000000000"]},{"r_107_200":"74477579757/12500000000","r_113_200":"2980995633859/500000000000","r_19_40":"5952718097189/1000000000000","r_1_2":"2976986314479/500000000000","r_21_40":"5956976133781/1000000000000","r_23_40":"1193129469053/200000000000","r_3_5":"5969136883289/1000000000000","r_49_100":"2977271808613/500000000000","r_51_100":"5955161433379/1000000000000","r_9_20":"185884179651/31250000000","sharp":"2975494808041/500000000000","sharp_bins":["5956405859163/1000000000000","46530662589/7812500000","2977721324319/500000000000","5954959368693/1000000000000","23259667849/3906250000","2976994724187/500000000000","1190700560713/200000000000","744126877863/125000000000","297626305553/50000000000","23250140893/3906250000","5951544893313/1000000000000","2975526291469/500000000000","2975494808041/500000000000","2975494808041/500000000000","2975494808041/500000000000","2975494808041/500000000000"]},{"r_107_200":"596304035901/100000000000","r_113_200":"1491707111693/250000000000","r_19_40":"1489384174487/250000000000","r_1_2":"1191760614029/200000000000","r_21_40":"5961809079697/1000000000000","r_23_40":"5970472034873/1000000000000","r_3_5":"1493490816167/250000000000","r_49_100":"5959363060763/1000000000000","r_51_100":"2979996431681/500000000000","r_9_20":"5953119513129/1000000000000","sharp":"5955837269223/1000000000000","sharp_bins":["2980635366183/500000000000","372549329653/62500000000","596030670117/100000000000","5959823010323/1000000000000","372458637481/62500000000","2979426133537/500000000000","2979182605119/500000000000","2978938508649/500000000000","5957387692839/1000000000000","2978448618701/500000000000","5956405648753/1000000000000","5955912924657/1000000000000","5955837269223/1000000000000","5955837269223/1000000000000","5955837269223/1000000000000","5955837269223/1000000000000"]},{"r_107_200":"5967832254443/1000000000000","r_113_200":"298581165241/50000000000","r_19_40":"5962313650701/1000000000000","r_1_2":"5963591695741/1000000000000","r_21_40":"238664000807/40000000000","r_23_40":"5975254299157/1000000000000","r_3_5":"1494686753233/250000000000","r_49_100":"5964140745869/1000000000000","r_51_100":"2982391201267/500000000000","r_9_20":"5957903822481/1000000000000","sharp":"1490160794493/250000000000","sharp_bins":["238643736741/40000000000","93212680947/15625000000","5965128627041/1000000000000","186395142363/31250000000","1491039841031/250000000000","5963673050349/1000000000000","2981592806037/500000000000","1490674259383/250000000000","5962207331221/1000000000000","1490429123413/250000000000","5961224522591/1000000000000","1490182853951/250000000000","1490160794493/250000000000","1490160794493/250000000000","1490160794493/250000000000","1490160794493/250000000000"]},{"r_107_200":"5945631037033/1000000000000","r_113_200":"1189858294573/200000000000","r_19_40":"2970169278089/500000000000","r_1_2":"5941538563937/1000000000000","r_21_40":"5944441605507/1000000000000","r_23_40":"5952844030381/1000000000000","r_3_5":"2978111231121/500000000000","r_49_100":"594210311013/100000000000","r_51_100":"1188537495079/200000000000","r_9_20":"2968026269373/500000000000","sharp":"5938227752949/1000000000000","sharp_bins":["5943452585021/1000000000000","1485746798107/250000000000","594252075023/100000000000","5942053256401/1000000000000","371349044307/62500000000","1188223019293/200000000000","1188128884641/200000000000","5940172690093/1000000000000","5939699895089/1000000000000","5939226036147/1000000000000","2969375555609/500000000000","5938275113879/1000000000000","5938227752949/1000000000000","5938227752949/1000000000000","5938227752949/1000000000000","5938227752949/1000000000000"]},{"r_107_200":"5950569673673/1000000000000","r_113_200":"2977116943447/500000000000","r_19_40":"5945261146293/1000000000000","r_1_2":"1486618254077/250000000000","r_21_40":"743672377749/125000000000","r_23_40":"5957774753009/1000000000000","r_3_5":"5961155425259/1000000000000","r_49_100":"5947026832701/1000000000000","r_51_100":"11895246197/2000000000","r_9_20":"5940981443173/1000000000000","sharp":"1188636170057/200000000000","sharp_bins":["5948423529807/1000000000000","5947957653861/1000000000000","2973745363869/500000000000","1486755687353/250000000000","2973276858427/500000000000","1486520904721/250000000000","371600778723/62500000000","5945140239833/1000000000000","1486166739409/250000000000","1188838522187/200000000000","74296464971/12500000000","371452544469/62500000000","1188636170057/200000000000","1188636170057/200000000000","1188636170057/200000000000","1188636170057/200000000000"]},{"r_107_200":"2977734634489/500000000000","r_113_200":"1191827400833/200000000000","r_19_40":"5950145161711/1000000000000","r_1_2":"5951368713551/1000000000000","r_21_40":"2977138740127/500000000000","r_23_40":"596266606907/100000000000","r_3_5":"2983024379053/500000000000","r_49_100":"5951911862817/1000000000000","r_51_100":"5952519886059/1000000000000","r_9_20":"2972935988589/500000000000","sharp":"2974047627547/500000000000","sharp_bins":["5953355305341/1000000000000","186027780577/31250000000","148810540023/25000000000","2975976585343/500000000000","1487870921433/250000000000","595101313499/100000000000","1190108304491/200000000000","1190013769803/200000000000","5949595112629/1000000000000","1189824062251/200000000000","1189728888569/200000000000","5948167501087/1000000000000","2974047627547/500000000000","2974047627547/500000000000","2974047627547/500000000000","2974047627547/500000000000"]},{"r_107_200":"745041293801/125000000000","r_113_200":"5964001356219/1000000000000","r_19_40":"1190998224801/200000000000","r_1_2":"5956226178549/1000000000000","r_21_40":"2979568753213/500000000000","r_23_40":"5967518514139/1000000000000","r_3_5":"5970903000109/1000000000000","r_49_100":"2978379362017/500000000000","r_51_100":"5957378362241/1000000000000","r_9_20":"5950724657469/1000000000000","sharp":"5952971488519/1000000000000","sharp_bins":["1191649687707/200000000000","744722711579/125000000000","1191462779131/200000000000","297842252279/50000000000","5956375140379/1000000000000","5955904169097/1000000000000","5955432135653/1000000000000","2977479520451/500000000000","1488621220701/250000000000","1488502414829/250000000000","744191671049/125000000000","2976528001887/500000000000","5952971488519/1000000000000","5952971488519/1000000000000","5952971488519/1000000000000","5952971488519/1000000000000"]},{"r_107_200":"1193030590643/200000000000","r_113_200":"1492206745113/250000000000","r_19_40":"744974883207/125000000000","r_1_2":"1192209088827/200000000000","r_21_40":"5963959135057/1000000000000","r_23_40":"186635379007/31250000000","r_3_5":"597571819329/100000000000","r_49_100":"5961567449907/1000000000000","r_51_100":"5962198560561/1000000000000","r_9_20":"372221219601/62500000000","sharp":"2978904790161/500000000000","sharp_bins":["5963102961781/1000000000000","5962635828487/1000000000000","5962167643791/1000000000000","596169840567/100000000000","5961228112097/1000000000000","596075675223/100000000000","2980142164957/500000000000","5959810845969/1000000000000","5959336298357/1000000000000","1191772137007/200000000000","5958384003957/1000000000000","2978953124461/500000000000","2978904790161/500000000000","2978904790161/500000000000","2978904790161/500000000000","2978904790161/500000000000"]},{"r_107_200":"5969925652249/1000000000000","r_113_200":"2986801252393/500000000000","r_19_40":"298227872733/50000000000","r_1_2":"745726878439/125000000000","r_21_40":"2984365462031/500000000000","r_23_40":"2988547771073/500000000000","r_3_5":"373780188437/62500000000","r_49_100":"2983163265273/500000000000","r_51_100":"5966969014231/1000000000000","r_9_20":"298015249411/50000000000","sharp":"5962598089359/1000000000000","sharp_bins":["1193581509779/200000000000","2983720026479/500000000000","2983485752691/500000000000","5966501904143/1000000000000","5966031247217/1000000000000","596555952387/100000000000","1491271684469/250000000000","2982306445011/500000000000","596413797827/100000000000","5963662000579/1000000000000","745398119363/125000000000","5962706835097/1000000000000","5962598089359/1000000000000","5962598089359/1000000000000","5962598089359/1000000000000","5962598089359/1000000000000"]},{"r_107_200":"5974650730261/1000000000000","r_113_200":"5978330206077/1000000000000","r_19_40":"2984634294009/500000000000","r_1_2":"186579288053/31250000000","r_21_40":"5973455158049/1000000000000","r_23_40":"5981811036299/1000000000000","r_3_5":"5985199740627/1000000000000","r_49_100":"238841530431/40000000000","r_51_100":"298584600527/50000000000","r_9_20":"5965023378173/1000000000000","sharp":"5967339294003/1000000000000","sharp_bins":["5972664462363/1000000000000","597219662931/100000000000","373232984029/62500000000","2985628902903/500000000000","5970786811311/1000000000000","2985157375177/500000000000","5969841626639/1000000000000","5969367440919/1000000000000","2984446095579/500000000000","1193683175063/200000000000","1491984622837/250000000000","5967460033161/1000000000000","5967339294003/1000000000000","5967339294003/1000000000000","5967339294003/1000000000000","5967339294003/1000000000000"]},{"r_107_200":"595261153259/100000000000","r_113_200":"5956163516767/1000000000000","r_19_40":"1486862529933/250000000000","r_1_2":"5948642474359/1000000000000","r_21_40":"5951457741531/1000000000000","r_23_40":"297978404031/50000000000","r_3_5":"1490711278861/250000000000","r_49_100":"1487289712931/250000000000","r_51_100":"5949756515697/1000000000000","r_9_20":"5943325301569/1000000000000","sharp":"1486270052897/250000000000","sharp_bins":["5950185088051/1000000000000","1189946663761/200000000000","1487320140127/250000000000","594882680203/100000000000","5948372048627/1000000000000","5947916300529/1000000000000","47579676447/8000000000","3716876133/625000000","1486635767359/250000000000","743260415147/125000000000","5945622560439/1000000000000","371572549607/62500000000","1486270052897/250000000000","1486270052897/250000000000","1486270052897/250000000000","1486270052897/250000000000"]},{"r_107_200":"5957500436723/1000000000000","r_113_200":"1490263939717/250000000000","r_19_40":"5952324158121/1000000000000","r_1_2":"1488381921401/250000000000","r_21_40":"5956345568259/1000000000000","r_23_40":"2982224491723/500000000000","r_3_5":"2983863958679/500000000000","r_49_100":"5954033843387/1000000000000","r_51_100":"297732137983/50000000000","r_9_20":"5948205624577/1000000000000","sharp":"594998573533/100000000000","sharp_bins":["5955107197871/1000000000000","5954655001027/1000000000000","5954201814699/1000000000000","5953747627869/1000000000000","5953292445707/1000000000000","5952836268419/1000000000000","46502961673/7812500000","743990115127/125000000000","595146174717/100000000000","2975500784017/500000000000","5950540376099/1000000000000","5950078177747/1000000000000","594998573533/100000000000","594998573533/100000000000","594998573533/100000000000","594998573533/100000000000"]},{"r_107_200":"5962350801097/1000000000000","r_113_200":"1491477304353/250000000000","r_19_40":"5957160103737/1000000000000","r_1_2":"2979187315049/500000000000","r_21_40":"5961194934523/1000000000000","r_23_40":"5969291000719/1000000000000","r_3_5":"2986285810179/500000000000","r_49_100":"2979435315069/500000000000","r_51_100":"297974533009/50000000000","r_9_20":"2976524023757/500000000000","sharp":"595485305089/100000000000","sharp_bins":["1191998128443/200000000000","1191907609747/200000000000","1489771116353/250000000000","11637948987/1953125000","2979087150807/500000000000","2978858863201/500000000000","5957260153849/1000000000000","595680158209/100000000000","297817100463/50000000000","2977940715411/500000000000","5955419839341/1000000000000","5954957241093/1000000000000","595485305089/100000000000","595485305089/100000000000","595485305089/100000000000","595485305089/100000000000"]},{"r_107_200":"149179066637/25000000000","r_113_200":"1194144786857/200000000000","r_19_40":"596195799359/100000000000","r_1_2":"596318334523/100000000000","r_21_40":"5966005879407/1000000000000","r_23_40":"5974094176861/1000000000000","r_3_5":"1494344067711/250000000000","r_49_100":"2981834625023/500000000000","r_51_100":"2982150127659/500000000000","r_9_20":"1489463151139/250000000000","sharp":"2979841096229/500000000000","sharp_bins":["372802216119/62500000000","2982191249241/500000000000","2981964274467/500000000000","5963473598471/1000000000000","1490754413023/250000000000","93165011093/15625000000","5962102770193/1000000000000","5961643830951/1000000000000","5961183890363/1000000000000","1490180735981/250000000000","5960260984273/1000000000000","5959798017583/1000000000000","2979841096229/500000000000","2979841096229/500000000000","2979841096229/500000000000","2979841096229/500000000000"]},{"r_107_200":"597191700091/100000000000","r_113_200":"1867337801/312500000","r_19_40":"238667945249/40000000000","r_1_2":"2983967356139/500000000000","r_21_40":"597075934757/100000000000","r_23_40":"747354946057/125000000000","r_3_5":"2991061498889/500000000000","r_49_100":"1492102635249/250000000000","r_51_100":"5969052451269/1000000000000","r_9_20":"745325007611/125000000000","sharp":"5964454111811/1000000000000","sharp_bins":["1492405694279/250000000000","5969169471717/1000000000000","746089397/125000000","2984129939643/500000000000","5967803586491/1000000000000","1491836574437/250000000000","5966888011197/1000000000000","5966428724977/1000000000000","238638737489/40000000000","5965507143473/1000000000000","5965044836427/1000000000000","5964581522163/1000000000000","5964454111811/1000000000000","5964454111811/1000000000000","5964454111811/1000000000000","5964454111811/1000000000000"]},{"r_107_200":"5976631402467/1000000000000","r_113_200":"1196039566603/200000000000","r_19_40":"238855990003/40000000000","r_1_2":"149316159949/25000000000","r_21_40":"5975472955173/1000000000000","r_23_40":"1495886177227/250000000000","r_3_5":"1197365855383/200000000000","r_49_100":"5973112209421/1000000000000","r_51_100":"5973764894893/1000000000000","r_9_20":"2983654087729/500000000000","sharp":"2984593204433/500000000000","sharp_bins":["746796256219/125000000000","1493479106739/250000000000","1493365453431/250000000000","93328221867/15625000000","5972549589081/1000000000000","5972091982611/1000000000000","5971633378223/1000000000000","2985586887027/500000000000","1492678292061/250000000000","5970251556357/1000000000000","5969788931173/1000000000000","746165662333/125000000000","2984593204433/500000000000","2984593204433/500000000000","2984593204433/500000000000","2984593204433/500000000000"]},{"r_107_200":"5981308396709/1000000000000","r_113_200":"5984877063251/1000000000000","r_19_40":"5976063892851/1000000000000","r_1_2":"149433023409/25000000000","r_21_40":"5980149230997/1000000000000","r_23_40":"5988212120579/1000000000000","r_3_5":"5991497624607/1000000000000","r_49_100":"2988888397667/500000000000","r_51_100":"1494610029549/250000000000","r_9_20":"5971979491897/1000000000000","sharp":"5973881606033/1000000000000","sharp_bins":["5979079780377/1000000000000","2989312934843/500000000000","2989085484257/500000000000","5977715066401/1000000000000","2988629084049/500000000000","1494200068423/250000000000","5976341381327/1000000000000","1195176297829/200000000000","5975420595283/1000000000000","5974958695343/1000000000000","597449578217/100000000000","2987015930821/500000000000","5973881606033/1000000000000","5973881606033/1000000000000","5973881606033/1000000000000","5973881606033/1000000000000"]},{"r_107_200":"5985948260743/1000000000000","r_113_200":"2994759466991/500000000000","r_19_40":"598069133241/100000000000","r_1_2":"5981958601253/1000000000000","r_21_40":"5984788451183/1000000000000","r_23_40":"5992842086533/1000000000000","r_3_5":"5996128326651/1000000000000","r_49_100":"2991202286519/500000000000","r_51_100":"5983078395889/1000000000000","r_9_20":"1195322855897/200000000000","sharp":"2989269987283/500000000000","sharp_bins":["2991876122201/500000000000","2991649037471/500000000000","239313716601/40000000000","5982386754301/1000000000000","5981929597441/1000000000000","5981471444507/1000000000000","5981012293647/1000000000000","2990276071501/500000000000","5980090990713/1000000000000","2989814416207/500000000000","298958283051/50000000000","597870148231/100000000000","2989269987283/500000000000","2989269987283/500000000000","2989269987283/500000000000","2989269987283/500000000000"]},{"r_107_200":"596425950899/100000000000","r_113_200":"5967706625209/1000000000000","r_19_40":"5959216702753/1000000000000","r_1_2":"596040971373/100000000000","r_21_40":"5963140165997/1000000000000","r_23_40":"597095652627/100000000000","r_3_5":"74676681129/12500000000","r_49_100":"5960871009669/1000000000000","r_51_100":"238459602597/40000000000","r_9_20":"2977627813913/500000000000","sharp":"5956626024881/1000000000000","sharp_bins":["5961624310379/1000000000000","2980592853027/500000000000","5960746170071/1000000000000","1490076425277/250000000000","5959864297469/1000000000000","5959421957457/1000000000000","1489744669843/250000000000","5958534459393/1000000000000","1489522322459/250000000000","5957643177019/1000000000000","5957196119233/1000000000000","1191349622953/200000000000","5956626024881/1000000000000","5956626024881/1000000000000","5956626024881/1000000000000","5956626024881/1000000000000"]},{"r_107_200":"1193811326177/200000000000","r_113_200":"1493126614757/250000000000","r_19_40":"5964000470703/1000000000000","r_1_2":"5965203843337/1000000000000","r_21_40":"1491984103499/250000000000","r_23_40":"597574527861/100000000000","r_3_5":"5978924635697/1000000000000","r_49_100":"745706933143/125000000000","r_51_100":"5966285030447/1000000000000","r_9_20":"2980022904903/500000000000","sharp":"1192288436777/200000000000","sharp_bins":["2983227728377/500000000000","1491504126111/250000000000","5965576620243/1000000000000","745641975353/125000000000","1491173512623/250000000000","5964251361551/1000000000000","2981903867151/500000000000","745420395619/125000000000","5962917645893/1000000000000","5962471183343/1000000000000","5962023775593/1000000000000","1490393855233/250000000000","1192288436777/200000000000","1192288436777/200000000000","1192288436777/200000000000","1192288436777/200000000000"]},{"r_107_200":"1493449610431/250000000000","r_113_200":"5977250820197/1000000000000","r_19_40":"2984364605857/500000000000","r_1_2":"2984971422547/500000000000","r_21_40":"5972677403911/1000000000000","r_23_40":"74755980827/12500000000","r_3_5":"1196731814987/200000000000","r_49_100":"5970384816451/1000000000000","r_51_100":"5971024816421/1000000000000","r_9_20":"1491195278389/250000000000","sharp":"5966203331307/1000000000000","sharp_bins":["1492807827003/250000000000","5970792028057/1000000000000","5970351816059/1000000000000","5969910670687/1000000000000","23877874361/4000000000","119380511461/20000000000","596858161739/100000000000","2984068359753/500000000000","745961358983/125000000000","5967244080583/1000000000000","1491699085989/250000000000","5966347660271/1000000000000","5966203331307/1000000000000","5966203331307/1000000000000","5966203331307/1000000000000","5966203331307/1000000000000"]},{"r_107_200":"5978509056061/1000000000000","r_113_200":"5981963756789/1000000000000","r_19_40":"1194685435687/200000000000","r_1_2":"373415681597/62500000000","r_21_40":"1494346817869/250000000000","r_23_40":"299259007009/50000000000","r_3_5":"5988361801381/1000000000000","r_49_100":"5975083289009/1000000000000","r_51_100":"5975733589431/1000000000000","r_9_20":"2984742909221/500000000000","sharp":"597092706103/100000000000","sharp_bins":["5975969308551/1000000000000","5975529729931/1000000000000","1195017843837/200000000000","5974647774979/1000000000000","5974205395623/1000000000000","298688103971/50000000000","238932712987/40000000000","5972872627649/1000000000000","5972426480887/1000000000000","5971979390407/1000000000000","5971531354503/1000000000000","2985541185733/500000000000","597092706103/100000000000","597092706103/100000000000","597092706103/100000000000","597092706103/100000000000"]},{"r_107_200":"5983182565601/1000000000000","r_113_200":"119732787287/20000000000","r_19_40":"1494522114219/250000000000","r_1_2":"1494830528027/250000000000","r_21_40":"5982060107139/1000000000000","r_23_40":"5989844399777/1000000000000","r_3_5":"2996513458833/500000000000","r_49_100":"149493624267/25000000000","r_51_100":"9344383497/1562500000","r_9_20":"5974154006067/1000000000000","sharp":"2987806950553/500000000000","sharp_bins":["5980669992037/1000000000000","1196046028649/200000000000","747473670289/125000000000","59793476479/10000000000","74736312479/12500000000","2989230705939/500000000000","2989008443439/500000000000","5977571419611/1000000000000","5977125002693/1000000000000","93385588157/15625000000","5976229335971/1000000000000","5975780082753/1000000000000","2987806950553/500000000000","2987806950553/500000000000","2987806950553/500000000000","2987806950553/500000000000"]},{"r_107_200":"2993909467963/500000000000","r_113_200":"2995638805451/500000000000","r_19_40":"5982713009203/1000000000000","r_1_2":"747994553451/125000000000","r_21_40":"5986695875691/1000000000000","r_23_40":"2997235607769/500000000000","r_3_5":"599765439663/100000000000","r_49_100":"5984369824827/1000000000000","r_51_100":"2992520162993/500000000000","r_9_20":"597878563559/100000000000","sharp":"2990132000299/500000000000","sharp_bins":["5985333510861/1000000000000","5984893420081/1000000000000","598445239721/100000000000","5984010440909/1000000000000","5983567549489/1000000000000","2991561860629/500000000000","5982678954523/1000000000000","2991116622799/500000000000","747723323397/125000000000","1495334746271/250000000000","2990445218809/500000000000","5980440943073/1000000000000","2990132000299/500000000000","2990132000299/500000000000","2990132000299/500000000000","2990132000299/500000000000"]},{"r_107_200":"1198483664503/200000000000","r_113_200":"2997939327179/500000000000","r_19_40":"2993650493731/500000000000","r_1_2":"2994277002399/500000000000","r_21_40":"2995647365909/500000000000","r_23_40":"2999530373951/500000000000","r_3_5":"1500561100241/250000000000","r_49_100":"2994479002343/500000000000","r_51_100":"2994819203331/500000000000","r_9_20":"598338085607/100000000000","sharp":"5984877508489/1000000000000","sharp_bins":["5989960017349/1000000000000","1197903942491/200000000000","1497269618897/250000000000","1197727261081/200000000000","2994096600109/500000000000","5987749158337/1000000000000","598730417807/100000000000","74835728197/12500000000","5986411384169/1000000000000","5985963569033/1000000000000","748189351081/125000000000","598506510131/100000000000","5984877508489/1000000000000","5984877508489/1000000000000","5984877508489/1000000000000","5984877508489/1000000000000"]},{"r_107_200":"149924531499/25000000000","r_113_200":"6000443033107/1000000000000","r_19_40":"5991852920553/1000000000000","r_1_2":"599311537401/100000000000","r_21_40":"1498964302219/250000000000","r_23_40":"3001806769347/500000000000","r_3_5":"3003398737983/500000000000","r_49_100":"5993510040987/1000000000000","r_51_100":"5994200211639/1000000000000","r_9_20":"1496985048029/250000000000","sharp":"5989454952281/1000000000000","sharp_bins":["5994550044629/1000000000000","1198821910603/200000000000","5993668129609/1000000000000","2996612886533/500000000000","59927824817/10000000000","5992338253821/1000000000000","5991893087739/1000000000000","374465436239/62500000000","599099992291/100000000000","74881899033/12500000000","187190718041/31250000000","5989653085223/1000000000000","5989454952281/1000000000000","5989454952281/1000000000000","5989454952281/1000000000000","5989454952281/1000000000000"]},{"r_107_200":"3000753888491/500000000000","r_113_200":"240198831113/40000000000","r_19_40":"2998184417253/500000000000","r_1_2":"5997640561767/1000000000000","r_21_40":"3000191667473/500000000000","r_23_40":"6008129620727/1000000000000","r_3_5":"6011313656261/1000000000000","r_49_100":"5998025960721/1000000000000","r_51_100":"2999362884029/500000000000","r_9_20":"1198492733457/200000000000","sharp":"119879927089/20000000000","sharp_bins":["5999103617781/1000000000000","5998662966593/1000000000000","5998221383857/1000000000000","5997778868227/1000000000000","2998667709009/500000000000","5996891031543/1000000000000","5996445707111/1000000000000","5995999441121/1000000000000","5995552226477/1000000000000","599510406873/100000000000","299732748309/50000000000","5994204917127/1000000000000","119879927089/20000000000","119879927089/20000000000","119879927089/20000000000","119879927089/20000000000"]},{"r_107_200":"93843280623/15625000000","r_113_200":"240377362641/40000000000","r_19_40":"300041031369/50000000000","r_1_2":"6002101555719/1000000000000","r_21_40":"3002422583647/500000000000","r_23_40":"3006290584249/500000000000","r_3_5":"601576519607/100000000000","r_49_100":"24009910797/4000000000","r_51_100":"6003187090911/1000000000000","r_9_20":"1199384628459/200000000000","sharp":"2999236899217/500000000000","sharp_bins":["6003593024239/1000000000000","6003152228753/1000000000000","120054210041/20000000000","6002267842779/1000000000000","6001824249259/1000000000000","6001379719803/1000000000000","240037370109/40000000000","6000487844447/1000000000000","750005060993/125000000000","2999796094339/500000000000","5999142944951/1000000000000","5998692755063/1000000000000","2999236899217/500000000000","2999236899217/500000000000","2999236899217/500000000000","2999236899217/500000000000"]},{"r_107_200":"186806563873/31250000000","r_113_200":"598115633977/100000000000","r_19_40":"93326023479/15625000000","r_1_2":"238962996423/40000000000","r_21_40":"5976723819947/1000000000000","r_23_40":"1196846942161/200000000000","r_3_5":"2993657760199/500000000000","r_49_100":"1194893300031/200000000000","r_51_100":"2987561435793/500000000000","r_9_20":"2984538814129/500000000000","sharp":"597723142957/100000000000","sharp_bins":["1495536421057/250000000000","5981719745887/1000000000000","1495323232989/250000000000","2990432620447/500000000000","2990218335579/500000000000","1495001804723/250000000000","5979576878073/1000000000000","5979145653877/1000000000000","1195742708951/200000000000","5978280549151/1000000000000","5977846665511/1000000000000","2988705946139/500000000000","597723142957/100000000000","597723142957/100000000000","597723142957/100000000000","597723142957/100000000000"]},{"r_107_200":"5982462704399/1000000000000","r_113_200":"1197162150859/200000000000","r_19_40":"2988753462919/500000000000","r_1_2":"5978725651201/1000000000000","r_21_40":"1196275183601/200000000000","r_23_40":"5988878157791/1000000000000","r_3_5":"748994945449/125000000000","r_49_100":"5979108192109/1000000000000","r_51_100":"5979774146841/1000000000000","r_9_20":"1194745172311/200000000000","sharp":"239274943931/40000000000","sharp_bins":["5986800623827/1000000000000","748296807389/125000000000","598594741887/100000000000","2992759750781/500000000000","5985090705647/1000000000000","5984661027299/1000000000000","5984230460553/1000000000000","5983799010503/1000000000000","5983366675597/1000000000000","1196586690857/200000000000","5982499345011/1000000000000","299103217311/50000000000","239274943931/40000000000","239274943931/40000000000","239274943931/40000000000","239274943931/40000000000"]},{"r_107_200":"5987078842351/1000000000000","r_113_200":"1497607108663/250000000000","r_19_40":"747764027741/125000000000","r_1_2":"5983340105987/1000000000000","r_21_40":"2992995781167/500000000000","r_23_40":"1498371198437/250000000000","r_3_5":"2998283305581/500000000000","r_49_100":"598371366041/100000000000","r_51_100":"598438906981/100000000000","r_9_20":"1494584531579/250000000000","sharp":"5986479376749/1000000000000","sharp_bins":["5991418766747/1000000000000","1198198480513/200000000000","5990565162981/1000000000000","5990137046459/1000000000000","5989708051457/1000000000000","5989278174181/1000000000000","5988847408723/1000000000000","2994207880047/500000000000","1197596645349/200000000000","47900398457/8000000000","5987115499681/1000000000000","5986680302859/1000000000000","5986479376749/1000000000000","5986479376749/1000000000000","5986479376749/1000000000000","5986479376749/1000000000000"]},{"r_107_200":"5991658611129/1000000000000","r_113_200":"5995009536551/1000000000000","r_19_40":"74833519261/12500000000","r_1_2":"5987918425607/1000000000000","r_21_40":"5990570905499/1000000000000","r_23_40":"5998054776791/1000000000000","r_3_5":"1200227364683/200000000000","r_49_100":"748535382021/125000000000","r_51_100":"1497241947979/250000000000","r_9_20":"186966080301/31250000000","sharp":"2995524459047/500000000000","sharp_bins":["5996000269399/1000000000000","5995573732357/1000000000000","5995146320099/1000000000000","599471803109/100000000000","5994288863791/1000000000000","5993858814437/1000000000000","5993427877177/1000000000000","299649802847/50000000000","5992563352179/1000000000000","93627027521/15625000000","1198339056577/200000000000","374453744703/62500000000","2995524459047/500000000000","2995524459047/500000000000","2995524459047/500000000000","2995524459047/500000000000"]},{"r_107_200":"2998101142577/500000000000","r_113_200":"1199910867441/200000000000","r_19_40":"2995607576511/500000000000","r_1_2":"749057610169/125000000000","r_21_40":"5995114221011/1000000000000","r_23_40":"600258838679/100000000000","r_3_5":"6005670482781/1000000000000","r_49_100":"2996408325531/500000000000","r_51_100":"599351058533/100000000000","r_9_20":"748431932323/125000000000","sharp":"1199116499263/200000000000","sharp_bins":["3000272704909/500000000000","6000118726167/1000000000000","1499922791887/250000000000","749907841553/125000000000","299941670963/50000000000","5998403224319/1000000000000","374873258863/62500000000","2998770088287/500000000000","5997107327073/1000000000000","1499168397939/250000000000","5996238969073/1000000000000","2997901728737/500000000000","1199116499263/200000000000","1199116499263/200000000000","1199116499263/200000000000","1199116499263/200000000000"]},{"r_107_200":"6000580151801/1000000000000","r_113_200":"1500983381089/250000000000","r_19_40":"1199116503013/200000000000","r_1_2":"1499209331949/250000000000","r_21_40":"599949166887/100000000000","r_23_40":"6006956291273/1000000000000","r_3_5":"751254825777/125000000000","r_49_100":"374824004069/62500000000","r_51_100":"749735928073/125000000000","r_9_20":"2995915045527/500000000000","sharp":"5999950018899/1000000000000","sharp_bins":["375307812279/62500000000","3002249070177/500000000000","3002035204837/500000000000","6003641802893/1000000000000","240128492739/40000000000","3001390976357/500000000000","6002350699873/1000000000000","6001918564719/1000000000000","600148554571/100000000000","6001051641299/1000000000000","6000616849939/1000000000000","37501132313/6250000000","5999950018899/1000000000000","5999950018899/1000000000000","5999950018899/1000000000000","5999950018899/1000000000000"]},{"r_107_200":"747412784381/125000000000","r_113_200":"2991269726309/500000000000","r_19_40":"2987253197491/500000000000","r_1_2":"1195138151653/200000000000","r_21_40":"2989125903399/500000000000","r_23_40":"2992747240079/500000000000","r_3_5":"23392479913/3906250000","r_49_100":"747006593877/125000000000","r_51_100":"2988351922989/500000000000","r_9_20":"2985430884139/500000000000","sharp":"5978724055559/1000000000000","sharp_bins":["5983496830479/1000000000000","5983084638617/1000000000000","5982671624869/1000000000000","5982257784503/1000000000000","2990921557119/500000000000","1196285523563/200000000000","239240451753/40000000000","5980594140857/1000000000000","2990088078749/500000000000","2989878671167/500000000000","2989668846973/500000000000","5978917210917/1000000000000","5978724055559/1000000000000","5978724055559/1000000000000","5978724055559/1000000000000","5978724055559/1000000000000"]},{"r_107_200":"747993388579/125000000000","r_113_200":"2993592963511/500000000000","r_19_40":"5979140545489/1000000000000","r_1_2":"2990166898499/500000000000","r_21_40":"5982896114447/1000000000000","r_23_40":"5990130439911/1000000000000","r_3_5":"299655567671/50000000000","r_49_100":"2990343570401/500000000000","r_51_100":"1196269476883/200000000000","r_9_20":"5975502464839/1000000000000","sharp":"2991679435289/500000000000","sharp_bins":["5988143796311/1000000000000","74846642407/12500000000","5987318166999/1000000000000","2993452057471/500000000000","1496622308283/250000000000","5986073525247/1000000000000","5985656989877/1000000000000","5985239625613/1000000000000","1496205357761/250000000000","5984402404757/1000000000000","2991991272667/500000000000","37397261571/6250000000","2991679435289/500000000000","2991679435289/500000000000","2991679435289/500000000000","2991679435289/500000000000"]},{"r_107_200":"5988555512253/1000000000000","r_113_200":"1198359153393/200000000000","r_19_40":"1196747729623/200000000000","r_1_2":"5984940634311/1000000000000","r_21_40":"1197500811713/200000000000","r_23_40":"749341211423/125000000000","r_3_5":"1499427740599/250000000000","r_49_100":"1197057077907/200000000000","r_51_100":"5985954657281/1000000000000","r_9_20":"5980107266173/1000000000000","sharp":"748494672971/125000000000","sharp_bins":["5992754067263/1000000000000","599234147763/100000000000","1497982016581/250000000000","5991513828699/1000000000000","1497774690381/250000000000","2995341434207/500000000000","149756653699/25000000000","1497462149689/250000000000","5989430219389/1000000000000","5989011008449/1000000000000","149714774113/25000000000","1497042521547/250000000000","748494672971/125000000000","748494672971/125000000000","748494672971/125000000000","748494672971/125000000000"]},{"r_107_200":"6016926503061/1000000000000","r_113_200":"60202857463/10000000000","r_19_40":"6011885317499/1000000000000","r_1_2":"6013177432529/1000000000000","r_21_40":"6015836170669/1000000000000","r_23_40":"6023262687089/1000000000000","r_3_5":"3013173201431/500000000000","r_49_100":"6013487228947/1000000000000","r_51_100":"1503557312437/250000000000","r_9_20":"187755072749/31250000000","sharp":"3008126958691/500000000000","sharp_bins":["6021279005619/1000000000000","6020851377333/1000000000000","6020422877217/1000000000000","6019993503751/1000000000000","376222703463/62500000000","6019132128599/1000000000000","6018700117807/1000000000000","3009133613747/500000000000","11753580969/1953125000","6017398802171/1000000000000","6016963264087/1000000000000","376032927521/62500000000","3008126958691/500000000000","3008126958691/500000000000","3008126958691/500000000000","3008126958691/500000000000"]},{"r_107_200":"1204187022277/200000000000","r_113_200":"6024295338673/1000000000000","r_19_40":"6015883977069/1000000000000","r_1_2":"3008592509419/500000000000","r_21_40":"752480559197/125000000000","r_23_40":"6027260701307/1000000000000","r_3_5":"6030344348931/1000000000000","r_49_100":"6017485761499/1000000000000","r_51_100":"6018237114787/1000000000000","r_9_20":"6012168668947/1000000000000","sharp":"6020252258179/1000000000000","sharp_bins":["6025288901771/1000000000000","5883653459/976562500","6024432511243/1000000000000","602400300793/100000000000","3011786315277/500000000000","6023141375557/1000000000000","188209663671/31250000000","602227622069/100000000000","37636514523/6250000000","6021407544909/1000000000000","6020971882841/1000000000000","6020535335939/1000000000000","6020252258179/1000000000000","6020252258179/1000000000000","6020252258179/1000000000000","6020252258179/1000000000000"]},{"r_107_200":"6024913095523/1000000000000","r_113_200":"301413705943/50000000000","r_19_40":"3009926189703/500000000000","r_1_2":"3010581095353/500000000000","r_21_40":"752977776663/125000000000","r_23_40":"6031227859227/1000000000000","r_3_5":"6034311276317/1000000000000","r_49_100":"6021453952477/1000000000000","r_51_100":"6022214506547/1000000000000","r_9_20":"6016144875939/1000000000000","sharp":"3012110055861/500000000000","sharp_bins":["3014633965067/500000000000","6028840062851/1000000000000","1205682265081/200000000000","6027981716279/1000000000000","3013775616977/500000000000","6027119874899/1000000000000","6026687633699/1000000000000","3013127257337/500000000000","1205164103259/200000000000","6025385637031/1000000000000","120498997507/20000000000","3012256614859/500000000000","3012110055861/500000000000","3012110055861/500000000000","3012110055861/500000000000","3012110055861/500000000000"]}],"schema":"BCLD_GLOBAL_MATCHED_SOURCE_0118117_V1","scope":"All-frequency, all-eleven-pair matched source; no regional restart or phase-consistency refinement.","section7_uniform_finite_Weyl_refinement":true,"sharp_bands":[["0","51/4000"],["51/4000","51/2000"],["51/2000","153/4000"],["153/4000","51/1000"],["51/1000","51/800"],["51/800","153/2000"],["153/2000","357/4000"],["357/4000","51/500"],["51/500","459/4000"],["459/4000","51/400"],["51/400","561/4000"],["561/4000","153/1000"],["153/1000","663/4000"],["663/4000","357/2000"],["357/2000","153/800"],["153/800","51/250"]],"source_kind":"matched_only"}


==> anc/certificate/inputs/refined/SOURCE_RETUNED.json <==
{"frequency_pairs":[[0,0],[1,1],[2,2],[3,3],[4,4],[5,5],[0,1],[1,2],[2,3],[3,4],[4,5]],"kernels":[{"coefficients_checked":540,"lambda":"2","leaves":3,"r":"1/2","rho":"9/20","self_cap":"1618033989/1000000000","self_polynomial":["18033989/640000000","-854101967/2000000000","1618033989/1000000000"],"zero_coefficients":40},{"coefficients_checked":864,"lambda":"199/100","leaves":4,"r":"21/40","rho":"9/20","self_cap":"196956631/125000000","self_polynomial":["4058495580711/320000000000000","-28272735329/100000000000","196956631/125000000"],"zero_coefficients":11},{"coefficients_checked":864,"lambda":"197/100","leaves":4,"r":"1/2","rho":"23/50","self_cap":"1618033989/1000000000","self_polynomial":["18033989/640000000","-854101967/2000000000","1618033989/1000000000"],"zero_coefficients":11},{"coefficients_checked":648,"lambda":"19/10","leaves":3,"r":"9/20","rho":"19/40","self_cap":"214803557/125000000","self_polynomial":["1597165751077/20000000000000","-18522334683/25000000000","214803557/125000000"],"zero_coefficients":11},{"coefficients_checked":864,"lambda":"199/100","leaves":4,"r":"23/40","rho":"7/20","self_cap":"1503067131/1000000000","self_polynomial":["63703722971/2560000000000000","-9784897301/800000000000","1503067131/1000000000"],"zero_coefficients":11},{"coefficients_checked":864,"lambda":"199/100","leaves":4,"r":"3/5","rho":"1/5","self_cap":"25/17","self_polynomial":["0","2/17","25/17"],"zero_coefficients":11},{"coefficients_checked":648,"lambda":"199/100","leaves":3,"r":"1/2","rho":"9/20","self_cap":"1618033989/1000000000","self_polynomial":["18033989/640000000","-854101967/2000000000","1618033989/1000000000"],"zero_coefficients":11},{"coefficients_checked":648,"lambda":"197/100","leaves":3,"r":"3/5","rho":"7/20","self_cap":"25/17","self_polynomial":["0","2/17","25/17"],"zero_coefficients":11},{"coefficients_checked":720,"lambda":"2","leaves":4,"r":"19/40","rho":"23/50","self_cap":"333069367/200000000","self_polynomial":["25785245255207/512000000000000","-92672945713/160000000000","333069367/200000000"],"zero_coefficients":40},{"coefficients_checked":540,"lambda":"2","leaves":3,"r":"51/100","rho":"9/20","self_cap":"800265569/500000000","self_polynomial":["1060329227044369/50000000000000000","-921164945031/2500000000000","800265569/500000000"],"zero_coefficients":40},{"coefficients_checked":540,"lambda":"2","leaves":3,"r":"49/100","rho":"91/200","self_cap":"1636324261/1000000000","self_polynomial":["3621800849357061/100000000000000000","-2434428059339/5000000000000","1636324261/1000000000"],"zero_coefficients":40},{"coefficients_checked":360,"lambda":"2","leaves":2,"r":"107/200","rho":"7/20","self_cap":"194990491/125000000","self_polynomial":["1649751875794091/200000000000000000","-567173508541/2500000000000","194990491/125000000"],"zero_coefficients":40},{"coefficients_checked":180,"lambda":"2","leaves":1,"r":"113/200","rho":"1/5","self_cap":"379109559/250000000","self_polynomial":["276104234503799/400000000000000000","-323532401129/5000000000000","379109559/250000000"],"zero_coefficients":40},{"lambda":"99999/50000","new_certificate":true,"r":"23/40","rho":"1/20","self_cap":"1503067131/1000000000"},{"lambda":"199997/100000","new_certificate":true,"r":"23/40","rho":"1/10","self_cap":"1503067131/1000000000"},{"lambda":"24999/12500","new_certificate":true,"r":"23/40","rho":"3/20","self_cap":"1503067131/1000000000"},{"lambda":"6249/3125","new_certificate":true,"r":"23/40","rho":"1/5","self_cap":"1503067131/1000000000"},{"lambda":"199911/100000","new_certificate":true,"r":"23/40","rho":"1/4","self_cap":"1503067131/1000000000"},{"lambda":"199853/100000","new_certificate":true,"r":"23/40","rho":"7/25","self_cap":"1503067131/1000000000"},{"lambda":"999/500","new_certificate":true,"r":"23/40","rho":"3/10","self_cap":"1503067131/1000000000"},{"lambda":"24971/12500","new_certificate":true,"r":"23/40","rho":"31/100","self_cap":"1503067131/1000000000"},{"lambda":"199733/100000","new_certificate":true,"r":"23/40","rho":"8/25","self_cap":"1503067131/1000000000"},{"lambda":"99847/50000","new_certificate":true,"r":"23/40","rho":"33/100","self_cap":"1503067131/1000000000"},{"lambda":"199651/100000","new_certificate":true,"r":"23/40","rho":"17/50","self_cap":"1503067131/1000000000"},{"lambda":"199603/100000","new_certificate":true,"r":"23/40","rho":"7/20","self_cap":"1503067131/1000000000"},{"lambda":"199551/100000","new_certificate":true,"r":"23/40","rho":"9/25","self_cap":"1503067131/1000000000"},{"lambda":"199493/100000","new_certificate":true,"r":"23/40","rho":"37/100","self_cap":"1503067131/1000000000"},{"lambda":"199429/100000","new_certificate":true,"r":"23/40","rho":"19/50","self_cap":"1503067131/1000000000"},{"lambda":"199359/100000","new_certificate":true,"r":"23/40","rho":"39/100","self_cap":"1503067131/1000000000"},{"lambda":"99641/50000","new_certificate":true,"r":"23/40","rho":"2/5","self_cap":"1503067131/1000000000"},{"lambda":"199197/100000","new_certificate":true,"r":"23/40","rho":"41/100","self_cap":"1503067131/1000000000"},{"lambda":"39821/20000","new_certificate":true,"r":"23/40","rho":"21/50","self_cap":"1503067131/1000000000"},{"lambda":"199003/100000","new_certificate":true,"r":"23/40","rho":"43/100","self_cap":"1503067131/1000000000"},{"lambda":"98453/50000","new_certificate":true,"r":"23/40","rho":"11/25","self_cap":"1503067131/1000000000"},{"lambda":"48127/25000","new_certificate":true,"r":"23/40","rho":"9/20","self_cap":"1503067131/1000000000"},{"lambda":"199819/100000","new_certificate":true,"r":"3/5","rho":"1/20","self_cap":"25/17"},{"lambda":"24973/12500","new_certificate":true,"r":"3/5","rho":"1/10","self_cap":"25/17"},{"lambda":"199719/100000","new_certificate":true,"r":"3/5","rho":"3/20","self_cap":"25/17"},{"lambda":"49903/25000","new_certificate":true,"r":"3/5","rho":"1/5","self_cap":"25/17"},{"lambda":"24931/12500","new_certificate":true,"r":"3/5","rho":"1/4","self_cap":"25/17"},{"lambda":"12457/6250","new_certificate":true,"r":"3/5","rho":"7/25","self_cap":"25/17"},{"lambda":"99601/50000","new_certificate":true,"r":"3/5","rho":"3/10","self_cap":"25/17"},{"lambda":"9957/5000","new_certificate":true,"r":"3/5","rho":"31/100","self_cap":"25/17"},{"lambda":"99537/50000","new_certificate":true,"r":"3/5","rho":"8/25","self_cap":"25/17"},{"lambda":"99501/50000","new_certificate":true,"r":"3/5","rho":"33/100","self_cap":"25/17"},{"lambda":"7957/4000","new_certificate":true,"r":"3/5","rho":"17/50","self_cap":"25/17"},{"lambda":"198841/100000","new_certificate":true,"r":"3/5","rho":"7/20","self_cap":"25/17"},{"lambda":"198751/100000","new_certificate":true,"r":"3/5","rho":"9/25","self_cap":"25/17"},{"lambda":"99327/50000","new_certificate":true,"r":"3/5","rho":"37/100","self_cap":"25/17"},{"lambda":"198549/100000","new_certificate":true,"r":"3/5","rho":"19/50","self_cap":"25/17"},{"lambda":"49609/25000","new_certificate":true,"r":"3/5","rho":"39/100","self_cap":"25/17"},{"lambda":"198313/100000","new_certificate":true,"r":"3/5","rho":"2/5","self_cap":"25/17"},{"lambda":"198179/100000","new_certificate":true,"r":"3/5","rho":"41/100","self_cap":"25/17"},{"lambda":"198033/100000","new_certificate":true,"r":"3/5","rho":"21/50","self_cap":"25/17"},{"lambda":"49259/25000","new_certificate":true,"r":"3/5","rho":"43/100","self_cap":"25/17"},{"lambda":"193243/100000","new_certificate":true,"r":"3/5","rho":"11/25","self_cap":"25/17"},{"lambda":"94507/50000","new_certificate":true,"r":"3/5","rho":"9/20","self_cap":"25/17"}],"plan":{"initial_q":"1000002000001/1000000000000","rows":[{"height":"47/25","t_hi":"1/4000","t_lo":"0","time_index":0},{"height":"47/25","t_hi":"1/2000","t_lo":"1/4000","time_index":1},{"height":"47/25","t_hi":"3/4000","t_lo":"1/2000","time_index":2},{"height":"47/25","t_hi":"1/1000","t_lo":"3/4000","time_index":3},{"height":"187/100","t_hi":"1/800","t_lo":"1/1000","time_index":4},{"height":"187/100","t_hi":"3/2000","t_lo":"1/800","time_index":5},{"height":"187/100","t_hi":"7/4000","t_lo":"3/2000","time_index":6},{"height":"187/100","t_hi":"1/500","t_lo":"7/4000","time_index":7},{"height":"187/100","t_hi":"9/4000","t_lo":"1/500","time_index":8},{"height":"187/100","t_hi":"1/400","t_lo":"9/4000","time_index":9},{"height":"187/100","t_hi":"11/4000","t_lo":"1/400","time_index":10},{"height":"187/100","t_hi":"3/1000","t_lo":"11/4000","time_index":11},{"height":"93/50","t_hi":"13/4000","t_lo":"3/1000","time_index":12},{"height":"93/50","t_hi":"7/2000","t_lo":"13/4000","time_index":13},{"height":"93/50","t_hi":"3/800","t_lo":"7/2000","time_index":14},{"height":"93/50","t_hi":"1/250","t_lo":"3/800","time_index":15},{"height":"37/20","t_hi":"17/4000","t_lo":"1/250","time_index":16},{"height":"37/20","t_hi":"9/2000","t_lo":"17/4000","time_index":17},{"height":"37/20","t_hi":"19/4000","t_lo":"9/2000","time_index":18},{"height":"37/20","t_hi":"1/200","t_lo":"19/4000","time_index":19},{"height":"183/100","t_hi":"21/4000","t_lo":"1/200","time_index":20},{"height":"183/100","t_hi":"11/2000","t_lo":"21/4000","time_index":21},{"height":"183/100","t_hi":"23/4000","t_lo":"11/2000","time_index":22},{"height":"183/100","t_hi":"3/500","t_lo":"23/4000","time_index":23},{"height":"91/50","t_hi":"1/160","t_lo":"3/500","time_index":24},{"height":"91/50","t_hi":"13/2000","t_lo":"1/160","time_index":25},{"height":"91/50","t_hi":"27/4000","t_lo":"13/2000","time_index":26},{"height":"91/50","t_hi":"7/1000","t_lo":"27/4000","time_index":27},{"height":"181/100","t_hi":"29/4000","t_lo":"7/1000","time_index":28},{"height":"181/100","t_hi":"3/400","t_lo":"29/4000","time_index":29},{"height":"181/100","t_hi":"31/4000","t_lo":"3/400","time_index":30},{"height":"181/100","t_hi":"1/125","t_lo":"31/4000","time_index":31},{"height":"9/5","t_hi":"33/4000","t_lo":"1/125","time_index":32},{"height":"9/5","t_hi":"17/2000","t_lo":"33/4000","time_index":33},{"height":"9/5","t_hi":"7/800","t_lo":"17/2000","time_index":34},{"height":"9/5","t_hi":"9/1000","t_lo":"7/800","time_index":35},{"height":"9/5","t_hi":"37/4000","t_lo":"9/1000","time_index":36},{"height":"9/5","t_hi":"19/2000","t_lo":"37/4000","time_index":37},{"height":"9/5","t_hi":"39/4000","t_lo":"19/2000","time_index":38},{"height":"9/5","t_hi":"1/100","t_lo":"39/4000","time_index":39},{"height":"179/100","t_hi":"41/4000","t_lo":"1/100","time_index":40},{"height":"179/100","t_hi":"21/2000","t_lo":"41/4000","time_index":41},{"height":"179/100","t_hi":"43/4000","t_lo":"21/2000","time_index":42},{"height":"179/100","t_hi":"11/1000","t_lo":"43/4000","time_index":43},{"height":"89/50","t_hi":"9/800","t_lo":"11/1000","time_index":44},{"height":"89/50","t_hi":"23/2000","t_lo":"9/800","time_index":45},{"height":"89/50","t_hi":"47/4000","t_lo":"23/2000","time_index":46},{"height":"89/50","t_hi":"3/250","t_lo":"47/4000","time_index":47},{"height":"44/25","t_hi":"49/4000","t_lo":"3/250","time_index":48},{"height":"44/25","t_hi":"1/80","t_lo":"49/4000","time_index":49},{"height":"44/25","t_hi":"51/4000","t_lo":"1/80","time_index":50},{"height":"44/25","t_hi":"13/1000","t_lo":"51/4000","time_index":51},{"height":"7/4","t_hi":"53/4000","t_lo":"13/1000","time_index":52},{"height":"7/4","t_hi":"27/2000","t_lo":"53/4000","time_index":53},{"height":"7/4","t_hi":"11/800","t_lo":"27/2000","time_index":54},{"height":"7/4","t_hi":"7/500","t_lo":"11/800","time_index":55},{"height":"87/50","t_hi":"57/4000","t_lo":"7/500","time_index":56},{"height":"87/50","t_hi":"29/2000","t_lo":"57/4000","time_index":57},{"height":"87/50","t_hi":"59/4000","t_lo":"29/2000","time_index":58},{"height":"87/50","t_hi":"3/200","t_lo":"59/4000","time_index":59},{"height":"173/100","t_hi":"61/4000","t_lo":"3/200","time_index":60},{"height":"173/100","t_hi":"31/2000","t_lo":"61/4000","time_index":61},{"height":"173/100","t_hi":"63/4000","t_lo":"31/2000","time_index":62},{"height":"173/100","t_hi":"2/125","t_lo":"63/4000","time_index":63},{"height":"173/100","t_hi":"13/800","t_lo":"2/125","time_index":64},{"height":"173/100","t_hi":"33/2000","t_lo":"13/800","time_index":65},{"height":"173/100","t_hi":"67/4000","t_lo":"33/2000","time_index":66},{"height":"173/100","t_hi":"17/1000","t_lo":"67/4000","time_index":67},{"height":"43/25","t_hi":"69/4000","t_lo":"17/1000","time_index":68},{"height":"43/25","t_hi":"7/400","t_lo":"69/4000","time_index":69},{"height":"43/25","t_hi":"71/4000","t_lo":"7/400","time_index":70},{"height":"43/25","t_hi":"9/500","t_lo":"71/4000","time_index":71},{"height":"171/100","t_hi":"73/4000","t_lo":"9/500","time_index":72},{"height":"171/100","t_hi":"37/2000","t_lo":"73/4000","time_index":73},{"height":"171/100","t_hi":"3/160","t_lo":"37/2000","time_index":74},{"height":"171/100","t_hi":"19/1000","t_lo":"3/160","time_index":75},{"height":"17/10","t_hi":"77/4000","t_lo":"19/1000","time_index":76},{"height":"17/10","t_hi":"39/2000","t_lo":"77/4000","time_index":77},{"height":"17/10","t_hi":"79/4000","t_lo":"39/2000","time_index":78},{"height":"17/10","t_hi":"1/50","t_lo":"79/4000","time_index":79},{"height":"42/25","t_hi":"81/4000","t_lo":"1/50","time_index":80},{"height":"42/25","t_hi":"41/2000","t_lo":"81/4000","time_index":81},{"height":"42/25","t_hi":"83/4000","t_lo":"41/2000","time_index":82},{"height":"42/25","t_hi":"21/1000","t_lo":"83/4000","time_index":83},{"height":"167/100","t_hi":"17/800","t_lo":"21/1000","time_index":84},{"height":"167/100","t_hi":"43/2000","t_lo":"17/800","time_index":85},{"height":"167/100","t_hi":"87/4000","t_lo":"43/2000","time_index":86},{"height":"167/100","t_hi":"11/500","t_lo":"87/4000","time_index":87},{"height":"83/50","t_hi":"89/4000","t_lo":"11/500","time_index":88},{"height":"83/50","t_hi":"9/400","t_lo":"89/4000","time_index":89},{"height":"83/50","t_hi":"91/4000","t_lo":"9/400","time_index":90},{"height":"83/50","t_hi":"23/1000","t_lo":"91/4000","time_index":91},{"height":"83/50","t_hi":"93/4000","t_lo":"23/1000","time_index":92},{"height":"83/50","t_hi":"47/2000","t_lo":"93/4000","time_index":93},{"height":"83/50","t_hi":"19/800","t_lo":"47/2000","time_index":94},{"height":"83/50","t_hi":"3/125","t_lo":"19/800","time_index":95},{"height":"33/20","t_hi":"97/4000","t_lo":"3/125","time_index":96},{"height":"33/20","t_hi":"49/2000","t_lo":"97/4000","time_index":97},{"height":"33/20","t_hi":"99/4000","t_lo":"49/2000","time_index":98},{"height":"33/20","t_hi":"1/40","t_lo":"99/4000","time_index":99},{"height":"41/25","t_hi":"101/4000","t_lo":"1/40","time_index":100},{"height":"41/25","t_hi":"51/2000","t_lo":"101/4000","time_index":101},{"height":"41/25","t_hi":"103/4000","t_lo":"51/2000","time_index":102},{"height":"41/25","t_hi":"13/500","t_lo":"103/4000","time_index":103},{"height":"163/100","t_hi":"21/800","t_lo":"13/500","time_index":104},{"height":"163/100","t_hi":"53/2000","t_lo":"21/800","time_index":105},{"height":"163/100","t_hi":"107/4000","t_lo":"53/2000","time_index":106},{"height":"163/100","t_hi":"27/1000","t_lo":"107/4000","time_index":107},{"height":"161/100","t_hi":"109/4000","t_lo":"27/1000","time_index":108},{"height":"161/100","t_hi":"11/400","t_lo":"109/4000","time_index":109},{"height":"161/100","t_hi":"111/4000","t_lo":"11/400","time_index":110},{"height":"161/100","t_hi":"7/250","t_lo":"111/4000","time_index":111},{"height":"8/5","t_hi":"113/4000","t_lo":"7/250","time_index":112},{"height":"8/5","t_hi":"57/2000","t_lo":"113/4000","time_index":113},{"height":"8/5","t_hi":"23/800","t_lo":"57/2000","time_index":114},{"height":"8/5","t_hi":"29/1000","t_lo":"23/800","time_index":115},{"height":"159/100","t_hi":"117/4000","t_lo":"29/1000","time_index":116},{"height":"159/100","t_hi":"59/2000","t_lo":"117/4000","time_index":117},{"height":"159/100","t_hi":"119/4000","t_lo":"59/2000","time_index":118},{"height":"159/100","t_hi":"3/100","t_lo":"119/4000","time_index":119},{"height":"159/100","t_hi":"121/4000","t_lo":"3/100","time_index":120},{"height":"159/100","t_hi":"61/2000","t_lo":"121/4000","time_index":121},{"height":"159/100","t_hi":"123/4000","t_lo":"61/2000","time_index":122},{"height":"159/100","t_hi":"31/1000","t_lo":"123/4000","time_index":123},{"height":"79/50","t_hi":"1/32","t_lo":"31/1000","time_index":124},{"height":"79/50","t_hi":"63/2000","t_lo":"1/32","time_index":125},{"height":"79/50","t_hi":"127/4000","t_lo":"63/2000","time_index":126},{"height":"79/50","t_hi":"4/125","t_lo":"127/4000","time_index":127},{"height":"157/100","t_hi":"129/4000","t_lo":"4/125","time_index":128},{"height":"157/100","t_hi":"13/400","t_lo":"129/4000","time_index":129},{"height":"157/100","t_hi":"131/4000","t_lo":"13/400","time_index":130},{"height":"157/100","t_hi":"33/1000","t_lo":"131/4000","time_index":131},{"height":"31/20","t_hi":"133/4000","t_lo":"33/1000","time_index":132},{"height":"31/20","t_hi":"67/2000","t_lo":"133/4000","time_index":133},{"height":"31/20","t_hi":"27/800","t_lo":"67/2000","time_index":134},{"height":"31/20","t_hi":"17/500","t_lo":"27/800","time_index":135},{"height":"77/50","t_hi":"137/4000","t_lo":"17/500","time_index":136},{"height":"77/50","t_hi":"69/2000","t_lo":"137/4000","time_index":137},{"height":"77/50","t_hi":"139/4000","t_lo":"69/2000","time_index":138},{"height":"77/50","t_hi":"7/200","t_lo":"139/4000","time_index":139},{"height":"153/100","t_hi":"141/4000","t_lo":"7/200","time_index":140},{"height":"153/100","t_hi":"71/2000","t_lo":"141/4000","time_index":141},{"height":"153/100","t_hi":"143/4000","t_lo":"71/2000","time_index":142},{"height":"153/100","t_hi":"9/250","t_lo":"143/4000","time_index":143},{"height":"38/25","t_hi":"29/800","t_lo":"9/250","time_index":144},{"height":"38/25","t_hi":"73/2000","t_lo":"29/800","time_index":145},{"height":"38/25","t_hi":"147/4000","t_lo":"73/2000","time_index":146},{"height":"38/25","t_hi":"37/1000","t_lo":"147/4000","time_index":147},{"height":"8/5","t_hi":"149/4000","t_lo":"37/1000","time_index":148},{"height":"8/5","t_hi":"3/80","t_lo":"149/4000","time_index":149},{"height":"8/5","t_hi":"151/4000","t_lo":"3/80","time_index":150},{"height":"8/5","t_hi":"19/500","t_lo":"151/4000","time_index":151},{"height":"159/100","t_hi":"153/4000","t_lo":"19/500","time_index":152},{"height":"159/100","t_hi":"77/2000","t_lo":"153/4000","time_index":153},{"height":"159/100","t_hi":"31/800","t_lo":"77/2000","time_index":154},{"height":"159/100","t_hi":"39/1000","t_lo":"31/800","time_index":155},{"height":"39/25","t_hi":"157/4000","t_lo":"39/1000","time_index":156},{"height":"39/25","t_hi":"79/2000","t_lo":"157/4000","time_index":157},{"height":"39/25","t_hi":"159/4000","t_lo":"79/2000","time_index":158},{"height":"39/25","t_hi":"1/25","t_lo":"159/4000","time_index":159},{"height":"39/25","t_hi":"161/4000","t_lo":"1/25","time_index":160},{"height":"39/25","t_hi":"81/2000","t_lo":"161/4000","time_index":161},{"height":"39/25","t_hi":"163/4000","t_lo":"81/2000","time_index":162},{"height":"39/25","t_hi":"41/1000","t_lo":"163/4000","time_index":163},{"height":"153/100","t_hi":"33/800","t_lo":"41/1000","time_index":164},{"height":"153/100","t_hi":"83/2000","t_lo":"33/800","time_index":165},{"height":"153/100","t_hi":"167/4000","t_lo":"83/2000","time_index":166},{"height":"153/100","t_hi":"21/500","t_lo":"167/4000","time_index":167},{"height":"38/25","t_hi":"169/4000","t_lo":"21/500","time_index":168},{"height":"38/25","t_hi":"17/400","t_lo":"169/4000","time_index":169},{"height":"38/25","t_hi":"171/4000","t_lo":"17/400","time_index":170},{"height":"38/25","t_hi":"43/1000","t_lo":"171/4000","time_index":171},{"height":"151/100","t_hi":"173/4000","t_lo":"43/1000","time_index":172},{"height":"151/100","t_hi":"87/2000","t_lo":"173/4000","time_index":173},{"height":"151/100","t_hi":"7/160","t_lo":"87/2000","time_index":174},{"height":"151/100","t_hi":"11/250","t_lo":"7/160","time_index":175},{"height":"149/100","t_hi":"177/4000","t_lo":"11/250","time_index":176},{"height":"149/100","t_hi":"89/2000","t_lo":"177/4000","time_index":177},{"height":"149/100","t_hi":"179/4000","t_lo":"89/2000","time_index":178},{"height":"149/100","t_hi":"9/200","t_lo":"179/4000","time_index":179},{"height":"37/25","t_hi":"181/4000","t_lo":"9/200","time_index":180},{"height":"37/25","t_hi":"91/2000","t_lo":"181/4000","time_index":181},{"height":"37/25","t_hi":"183/4000","t_lo":"91/2000","time_index":182},{"height":"37/25","t_hi":"23/500","t_lo":"183/4000","time_index":183},{"height":"73/50","t_hi":"37/800","t_lo":"23/500","time_index":184},{"height":"73/50","t_hi":"93/2000","t_lo":"37/800","time_index":185},{"height":"73/50","t_hi":"187/4000","t_lo":"93/2000","time_index":186},{"height":"73/50","t_hi":"47/1000","t_lo":"187/4000","time_index":187},{"height":"29/20","t_hi":"189/4000","t_lo":"47/1000","time_index":188},{"height":"29/20","t_hi":"19/400","t_lo":"189/4000","time_index":189},{"height":"29/20","t_hi":"191/4000","t_lo":"19/400","time_index":190},{"height":"29/20","t_hi":"6/125","t_lo":"191/4000","time_index":191},{"height":"36/25","t_hi":"193/4000","t_lo":"6/125","time_index":192},{"height":"36/25","t_hi":"97/2000","t_lo":"193/4000","time_index":193},{"height":"36/25","t_hi":"39/800","t_lo":"97/2000","time_index":194},{"height":"36/25","t_hi":"49/1000","t_lo":"39/800","time_index":195},{"height":"71/50","t_hi":"197/4000","t_lo":"49/1000","time_index":196},{"height":"71/50","t_hi":"99/2000","t_lo":"197/4000","time_index":197},{"height":"71/50","t_hi":"199/4000","t_lo":"99/2000","time_index":198},{"height":"71/50","t_hi":"1/20","t_lo":"199/4000","time_index":199},{"height":"141/100","t_hi":"201/4000","t_lo":"1/20","time_index":200},{"height":"141/100","t_hi":"101/2000","t_lo":"201/4000","time_index":201},{"height":"141/100","t_hi":"203/4000","t_lo":"101/2000","time_index":202},{"height":"141/100","t_hi":"51/1000","t_lo":"203/4000","time_index":203},{"height":"7/5","t_hi":"41/800","t_lo":"51/1000","time_index":204},{"height":"7/5","t_hi":"103/2000","t_lo":"41/800","time_index":205},{"height":"7/5","t_hi":"207/4000","t_lo":"103/2000","time_index":206},{"height":"7/5","t_hi":"13/250","t_lo":"207/4000","time_index":207},{"height":"139/100","t_hi":"209/4000","t_lo":"13/250","time_index":208},{"height":"139/100","t_hi":"21/400","t_lo":"209/4000","time_index":209},{"height":"139/100","t_hi":"211/4000","t_lo":"21/400","time_index":210},{"height":"139/100","t_hi":"53/1000","t_lo":"211/4000","time_index":211},{"height":"137/100","t_hi":"213/4000","t_lo":"53/1000","time_index":212},{"height":"137/100","t_hi":"107/2000","t_lo":"213/4000","time_index":213},{"height":"137/100","t_hi":"43/800","t_lo":"107/2000","time_index":214},{"height":"137/100","t_hi":"27/500","t_lo":"43/800","time_index":215},{"height":"34/25","t_hi":"217/4000","t_lo":"27/500","time_index":216},{"height":"34/25","t_hi":"109/2000","t_lo":"217/4000","time_index":217},{"height":"34/25","t_hi":"219/4000","t_lo":"109/2000","time_index":218},{"height":"34/25","t_hi":"11/200","t_lo":"219/4000","time_index":219},{"height":"27/20","t_hi":"221/4000","t_lo":"11/200","time_index":220},{"height":"27/20","t_hi":"111/2000","t_lo":"221/4000","time_index":221},{"height":"27/20","t_hi":"223/4000","t_lo":"111/2000","time_index":222},{"height":"27/20","t_hi":"7/125","t_lo":"223/4000","time_index":223},{"height":"27/20","t_hi":"9/160","t_lo":"7/125","time_index":224},{"height":"27/20","t_hi":"113/2000","t_lo":"9/160","time_index":225},{"height":"27/20","t_hi":"227/4000","t_lo":"113/2000","time_index":226},{"height":"27/20","t_hi":"57/1000","t_lo":"227/4000","time_index":227},{"height":"67/50","t_hi":"229/4000","t_lo":"57/1000","time_index":228},{"height":"67/50","t_hi":"23/400","t_lo":"229/4000","time_index":229},{"height":"67/50","t_hi":"231/4000","t_lo":"23/400","time_index":230},{"height":"67/50","t_hi":"29/500","t_lo":"231/4000","time_index":231},{"height":"133/100","t_hi":"233/4000","t_lo":"29/500","time_index":232},{"height":"133/100","t_hi":"117/2000","t_lo":"233/4000","time_index":233},{"height":"133/100","t_hi":"47/800","t_lo":"117/2000","time_index":234},{"height":"133/100","t_hi":"59/1000","t_lo":"47/800","time_index":235},{"height":"133/100","t_hi":"237/4000","t_lo":"59/1000","time_index":236},{"height":"133/100","t_hi":"119/2000","t_lo":"237/4000","time_index":237},{"height":"133/100","t_hi":"239/4000","t_lo":"119/2000","time_index":238},{"height":"133/100","t_hi":"3/50","t_lo":"239/4000","time_index":239},{"height":"33/25","t_hi":"241/4000","t_lo":"3/50","time_index":240},{"height":"33/25","t_hi":"121/2000","t_lo":"241/4000","time_index":241},{"height":"33/25","t_hi":"243/4000","t_lo":"121/2000","time_index":242},{"height":"33/25","t_hi":"61/1000","t_lo":"243/4000","time_index":243},{"height":"131/100","t_hi":"49/800","t_lo":"61/1000","time_index":244},{"height":"131/100","t_hi":"123/2000","t_lo":"49/800","time_index":245},{"height":"131/100","t_hi":"247/4000","t_lo":"123/2000","time_index":246},{"height":"131/100","t_hi":"31/500","t_lo":"247/4000","time_index":247},{"height":"131/100","t_hi":"249/4000","t_lo":"31/500","time_index":248},{"height":"131/100","t_hi":"1/16","t_lo":"249/4000","time_index":249},{"height":"131/100","t_hi":"251/4000","t_lo":"1/16","time_index":250},{"height":"131/100","t_hi":"63/1000","t_lo":"251/4000","time_index":251},{"height":"13/10","t_hi":"253/4000","t_lo":"63/1000","time_index":252},{"height":"13/10","t_hi":"127/2000","t_lo":"253/4000","time_index":253},{"height":"13/10","t_hi":"51/800","t_lo":"127/2000","time_index":254},{"height":"13/10","t_hi":"8/125","t_lo":"51/800","time_index":255},{"height":"129/100","t_hi":"257/4000","t_lo":"8/125","time_index":256},{"height":"129/100","t_hi":"129/2000","t_lo":"257/4000","time_index":257},{"height":"129/100","t_hi":"259/4000","t_lo":"129/2000","time_index":258},{"height":"129/100","t_hi":"13/200","t_lo":"259/4000","time_index":259},{"height":"32/25","t_hi":"261/4000","t_lo":"13/200","time_index":260},{"height":"32/25","t_hi":"131/2000","t_lo":"261/4000","time_index":261},{"height":"27/20","t_hi":"263/4000","t_lo":"131/2000","time_index":262},{"height":"27/20","t_hi":"33/500","t_lo":"263/4000","time_index":263},{"height":"32/25","t_hi":"53/800","t_lo":"33/500","time_index":264},{"height":"32/25","t_hi":"133/2000","t_lo":"53/800","time_index":265},{"height":"67/50","t_hi":"267/4000","t_lo":"133/2000","time_index":266},{"height":"133/100","t_hi":"67/1000","t_lo":"267/4000","time_index":267},{"height":"127/100","t_hi":"269/4000","t_lo":"67/1000","time_index":268},{"height":"133/100","t_hi":"27/400","t_lo":"269/4000","time_index":269},{"height":"33/25","t_hi":"271/4000","t_lo":"27/400","time_index":270},{"height":"33/25","t_hi":"17/250","t_lo":"271/4000","time_index":271},{"height":"63/50","t_hi":"273/4000","t_lo":"17/250","time_index":272},{"height":"131/100","t_hi":"137/2000","t_lo":"273/4000","time_index":273},{"height":"131/100","t_hi":"11/160","t_lo":"137/2000","time_index":274},{"height":"131/100","t_hi":"69/1000","t_lo":"11/160","time_index":275},{"height":"13/10","t_hi":"277/4000","t_lo":"69/1000","time_index":276},{"height":"13/10","t_hi":"139/2000","t_lo":"277/4000","time_index":277},{"height":"13/10","t_hi":"279/4000","t_lo":"139/2000","time_index":278},{"height":"129/100","t_hi":"7/100","t_lo":"279/4000","time_index":279},{"height":"129/100","t_hi":"281/4000","t_lo":"7/100","time_index":280},{"height":"129/100","t_hi":"141/2000","t_lo":"281/4000","time_index":281},{"height":"32/25","t_hi":"283/4000","t_lo":"141/2000","time_index":282},{"height":"32/25","t_hi":"71/1000","t_lo":"283/4000","time_index":283},{"height":"32/25","t_hi":"57/800","t_lo":"71/1000","time_index":284},{"height":"127/100","t_hi":"143/2000","t_lo":"57/800","time_index":285},{"height":"127/100","t_hi":"287/4000","t_lo":"143/2000","time_index":286},{"height":"127/100","t_hi":"9/125","t_lo":"287/4000","time_index":287},{"height":"63/50","t_hi":"289/4000","t_lo":"9/125","time_index":288},{"height":"63/50","t_hi":"29/400","t_lo":"289/4000","time_index":289},{"height":"63/50","t_hi":"291/4000","t_lo":"29/400","time_index":290},{"height":"5/4","t_hi":"73/1000","t_lo":"291/4000","time_index":291},{"height":"5/4","t_hi":"293/4000","t_lo":"73/1000","time_index":292},{"height":"5/4","t_hi":"147/2000","t_lo":"293/4000","time_index":293},{"height":"31/25","t_hi":"59/800","t_lo":"147/2000","time_index":294},{"height":"31/25","t_hi":"37/500","t_lo":"59/800","time_index":295},{"height":"31/25","t_hi":"297/4000","t_lo":"37/500","time_index":296},{"height":"123/100","t_hi":"149/2000","t_lo":"297/4000","time_index":297},{"height":"123/100","t_hi":"299/4000","t_lo":"149/2000","time_index":298},{"height":"123/100","t_hi":"3/40","t_lo":"299/4000","time_index":299},{"height":"61/50","t_hi":"301/4000","t_lo":"3/40","time_index":300},{"height":"61/50","t_hi":"151/2000","t_lo":"301/4000","time_index":301},{"height":"61/50","t_hi":"303/4000","t_lo":"151/2000","time_index":302},{"height":"121/100","t_hi":"19/250","t_lo":"303/4000","time_index":303},{"height":"121/100","t_hi":"61/800","t_lo":"19/250","time_index":304},{"height":"121/100","t_hi":"153/2000","t_lo":"61/800","time_index":305},{"height":"6/5","t_hi":"307/4000","t_lo":"153/2000","time_index":306},{"height":"6/5","t_hi":"77/1000","t_lo":"307/4000","time_index":307},{"height":"6/5","t_hi":"309/4000","t_lo":"77/1000","time_index":308},{"height":"6/5","t_hi":"31/400","t_lo":"309/4000","time_index":309},{"height":"119/100","t_hi":"311/4000","t_lo":"31/400","time_index":310},{"height":"119/100","t_hi":"39/500","t_lo":"311/4000","time_index":311},{"height":"119/100","t_hi":"313/4000","t_lo":"39/500","time_index":312},{"height":"6/5","t_hi":"157/2000","t_lo":"313/4000","time_index":313},{"height":"6/5","t_hi":"63/800","t_lo":"157/2000","time_index":314},{"height":"59/50","t_hi":"79/1000","t_lo":"63/800","time_index":315},{"height":"119/100","t_hi":"317/4000","t_lo":"79/1000","time_index":316},{"height":"119/100","t_hi":"159/2000","t_lo":"317/4000","time_index":317},{"height":"119/100","t_hi":"319/4000","t_lo":"159/2000","time_index":318},{"height":"59/50","t_hi":"2/25","t_lo":"319/4000","time_index":319},{"height":"59/50","t_hi":"321/4000","t_lo":"2/25","time_index":320},{"height":"59/50","t_hi":"161/2000","t_lo":"321/4000","time_index":321},{"height":"117/100","t_hi":"323/4000","t_lo":"161/2000","time_index":322},{"height":"117/100","t_hi":"81/1000","t_lo":"323/4000","time_index":323},{"height":"117/100","t_hi":"13/160","t_lo":"81/1000","time_index":324},{"height":"29/25","t_hi":"163/2000","t_lo":"13/160","time_index":325},{"height":"29/25","t_hi":"327/4000","t_lo":"163/2000","time_index":326},{"height":"29/25","t_hi":"41/500","t_lo":"327/4000","time_index":327},{"height":"29/25","t_hi":"329/4000","t_lo":"41/500","time_index":328},{"height":"29/25","t_hi":"33/400","t_lo":"329/4000","time_index":329},{"height":"117/100","t_hi":"331/4000","t_lo":"33/400","time_index":330},{"height":"23/20","t_hi":"83/1000","t_lo":"331/4000","time_index":331},{"height":"23/20","t_hi":"333/4000","t_lo":"83/1000","time_index":332},{"height":"23/20","t_hi":"167/2000","t_lo":"333/4000","time_index":333},{"height":"23/20","t_hi":"67/800","t_lo":"167/2000","time_index":334},{"height":"29/25","t_hi":"21/250","t_lo":"67/800","time_index":335},{"height":"57/50","t_hi":"337/4000","t_lo":"21/250","time_index":336},{"height":"57/50","t_hi":"169/2000","t_lo":"337/4000","time_index":337},{"height":"57/50","t_hi":"339/4000","t_lo":"169/2000","time_index":338},{"height":"57/50","t_hi":"17/200","t_lo":"339/4000","time_index":339},{"height":"23/20","t_hi":"341/4000","t_lo":"17/200","time_index":340},{"height":"113/100","t_hi":"171/2000","t_lo":"341/4000","time_index":341},{"height":"113/100","t_hi":"343/4000","t_lo":"171/2000","time_index":342},{"height":"113/100","t_hi":"43/500","t_lo":"343/4000","time_index":343},{"height":"113/100","t_hi":"69/800","t_lo":"43/500","time_index":344},{"height":"57/50","t_hi":"173/2000","t_lo":"69/800","time_index":345},{"height":"57/50","t_hi":"347/4000","t_lo":"173/2000","time_index":346},{"height":"28/25","t_hi":"87/1000","t_lo":"347/4000","time_index":347},{"height":"28/25","t_hi":"349/4000","t_lo":"87/1000","time_index":348},{"height":"28/25","t_hi":"7/80","t_lo":"349/4000","time_index":349},{"height":"113/100","t_hi":"351/4000","t_lo":"7/80","time_index":350},{"height":"113/100","t_hi":"11/125","t_lo":"351/4000","time_index":351},{"height":"111/100","t_hi":"353/4000","t_lo":"11/125","time_index":352},{"height":"111/100","t_hi":"177/2000","t_lo":"353/4000","time_index":353},{"height":"111/100","t_hi":"71/800","t_lo":"177/2000","time_index":354},{"height":"111/100","t_hi":"89/1000","t_lo":"71/800","time_index":355},{"height":"28/25","t_hi":"357/4000","t_lo":"89/1000","time_index":356},{"height":"11/10","t_hi":"179/2000","t_lo":"357/4000","time_index":357},{"height":"11/10","t_hi":"359/4000","t_lo":"179/2000","time_index":358},{"height":"11/10","t_hi":"9/100","t_lo":"359/4000","time_index":359},{"height":"11/10","t_hi":"361/4000","t_lo":"9/100","time_index":360},{"height":"111/100","t_hi":"181/2000","t_lo":"361/4000","time_index":361},{"height":"111/100","t_hi":"363/4000","t_lo":"181/2000","time_index":362},{"height":"109/100","t_hi":"91/1000","t_lo":"363/4000","time_index":363},{"height":"109/100","t_hi":"73/800","t_lo":"91/1000","time_index":364},{"height":"109/100","t_hi":"183/2000","t_lo":"73/800","time_index":365},{"height":"109/100","t_hi":"367/4000","t_lo":"183/2000","time_index":366},{"height":"11/10","t_hi":"23/250","t_lo":"367/4000","time_index":367},{"height":"27/25","t_hi":"369/4000","t_lo":"23/250","time_index":368},{"height":"27/25","t_hi":"37/400","t_lo":"369/4000","time_index":369},{"height":"27/25","t_hi":"371/4000","t_lo":"37/400","time_index":370},{"height":"27/25","t_hi":"93/1000","t_lo":"371/4000","time_index":371},{"height":"109/100","t_hi":"373/4000","t_lo":"93/1000","time_index":372},{"height":"107/100","t_hi":"187/2000","t_lo":"373/4000","time_index":373},{"height":"107/100","t_hi":"3/32","t_lo":"187/2000","time_index":374},{"height":"107/100","t_hi":"47/500","t_lo":"3/32","time_index":375},{"height":"27/25","t_hi":"377/4000","t_lo":"47/500","time_index":376},{"height":"107/100","t_hi":"189/2000","t_lo":"377/4000","time_index":377},{"height":"27/25","t_hi":"379/4000","t_lo":"189/2000","time_index":378},{"height":"53/50","t_hi":"19/200","t_lo":"379/4000","time_index":379},{"height":"53/50","t_hi":"381/4000","t_lo":"19/200","time_index":380},{"height":"53/50","t_hi":"191/2000","t_lo":"381/4000","time_index":381},{"height":"107/100","t_hi":"383/4000","t_lo":"191/2000","time_index":382},{"height":"107/100","t_hi":"12/125","t_lo":"383/4000","time_index":383},{"height":"21/20","t_hi":"77/800","t_lo":"12/125","time_index":384},{"height":"21/20","t_hi":"193/2000","t_lo":"77/800","time_index":385},{"height":"21/20","t_hi":"387/4000","t_lo":"193/2000","time_index":386},{"height":"53/50","t_hi":"97/1000","t_lo":"387/4000","time_index":387},{"height":"53/50","t_hi":"389/4000","t_lo":"97/1000","time_index":388},{"height":"53/50","t_hi":"39/400","t_lo":"389/4000","time_index":389},{"height":"26/25","t_hi":"391/4000","t_lo":"39/400","time_index":390},{"height":"26/25","t_hi":"49/500","t_lo":"391/4000","time_index":391},{"height":"26/25","t_hi":"393/4000","t_lo":"49/500","time_index":392},{"height":"21/20","t_hi":"197/2000","t_lo":"393/4000","time_index":393},{"height":"21/20","t_hi":"79/800","t_lo":"197/2000","time_index":394},{"height":"103/100","t_hi":"99/1000","t_lo":"79/800","time_index":395},{"height":"103/100","t_hi":"397/4000","t_lo":"99/1000","time_index":396},{"height":"103/100","t_hi":"199/2000","t_lo":"397/4000","time_index":397},{"height":"103/100","t_hi":"399/4000","t_lo":"199/2000","time_index":398},{"height":"26/25","t_hi":"1/10","t_lo":"399/4000","time_index":399},{"height":"26/25","t_hi":"401/4000","t_lo":"1/10","time_index":400},{"height":"51/50","t_hi":"201/2000","t_lo":"401/4000","time_index":401},{"height":"51/50","t_hi":"403/4000","t_lo":"201/2000","time_index":402},{"height":"51/50","t_hi":"101/1000","t_lo":"403/4000","time_index":403},{"height":"51/50","t_hi":"81/800","t_lo":"101/1000","time_index":404},{"height":"103/100","t_hi":"203/2000","t_lo":"81/800","time_index":405},{"height":"101/100","t_hi":"407/4000","t_lo":"203/2000","time_index":406},{"height":"101/100","t_hi":"51/500","t_lo":"407/4000","time_index":407},{"height":"101/100","t_hi":"409/4000","t_lo":"51/500","time_index":408},{"height":"101/100","t_hi":"41/400","t_lo":"409/4000","time_index":409},{"height":"51/50","t_hi":"411/4000","t_lo":"41/400","time_index":410},{"height":"51/50","t_hi":"103/1000","t_lo":"411/4000","time_index":411},{"height":"1","t_hi":"413/4000","t_lo":"103/1000","time_index":412},{"height":"1","t_hi":"207/2000","t_lo":"413/4000","time_index":413},{"height":"1","t_hi":"83/800","t_lo":"207/2000","time_index":414},{"height":"1","t_hi":"13/125","t_lo":"83/800","time_index":415},{"height":"101/100","t_hi":"417/4000","t_lo":"13/125","time_index":416},{"height":"101/100","t_hi":"209/2000","t_lo":"417/4000","time_index":417},{"height":"99/100","t_hi":"419/4000","t_lo":"209/2000","time_index":418},{"height":"99/100","t_hi":"21/200","t_lo":"419/4000","time_index":419},{"height":"99/100","t_hi":"421/4000","t_lo":"21/200","time_index":420},{"height":"1","t_hi":"211/2000","t_lo":"421/4000","time_index":421},{"height":"1","t_hi":"423/4000","t_lo":"211/2000","time_index":422},{"height":"49/50","t_hi":"53/500","t_lo":"423/4000","time_index":423},{"height":"49/50","t_hi":"17/160","t_lo":"53/500","time_index":424},{"height":"49/50","t_hi":"213/2000","t_lo":"17/160","time_index":425},{"height":"49/50","t_hi":"427/4000","t_lo":"213/2000","time_index":426},{"height":"49/50","t_hi":"107/1000","t_lo":"427/4000","time_index":427},{"height":"49/50","t_hi":"429/4000","t_lo":"107/1000","time_index":428},{"height":"97/100","t_hi":"43/400","t_lo":"429/4000","time_index":429},{"height":"97/100","t_hi":"431/4000","t_lo":"43/400","time_index":430},{"height":"101/100","t_hi":"27/250","t_lo":"431/4000","time_index":431},{"height":"97/100","t_hi":"433/4000","t_lo":"27/250","time_index":432},{"height":"97/100","t_hi":"217/2000","t_lo":"433/4000","time_index":433},{"height":"1","t_hi":"87/800","t_lo":"217/2000","time_index":434},{"height":"101/100","t_hi":"109/1000","t_lo":"87/800","time_index":435},{"height":"19/20","t_hi":"437/4000","t_lo":"109/1000","time_index":436},{"height":"99/100","t_hi":"219/2000","t_lo":"437/4000","time_index":437},{"height":"49/50","t_hi":"439/4000","t_lo":"219/2000","time_index":438},{"height":"49/50","t_hi":"11/100","t_lo":"439/4000","time_index":439},{"height":"19/20","t_hi":"441/4000","t_lo":"11/100","time_index":440},{"height":"97/100","t_hi":"221/2000","t_lo":"441/4000","time_index":441},{"height":"97/100","t_hi":"443/4000","t_lo":"221/2000","time_index":442},{"height":"24/25","t_hi":"111/1000","t_lo":"443/4000","time_index":443},{"height":"24/25","t_hi":"89/800","t_lo":"111/1000","time_index":444},{"height":"19/20","t_hi":"223/2000","t_lo":"89/800","time_index":445},{"height":"19/20","t_hi":"447/4000","t_lo":"223/2000","time_index":446},{"height":"24/25","t_hi":"14/125","t_lo":"447/4000","time_index":447},{"height":"47/50","t_hi":"449/4000","t_lo":"14/125","time_index":448},{"height":"47/50","t_hi":"9/80","t_lo":"449/4000","time_index":449},{"height":"93/100","t_hi":"451/4000","t_lo":"9/80","time_index":450},{"height":"93/100","t_hi":"113/1000","t_lo":"451/4000","time_index":451},{"height":"23/25","t_hi":"453/4000","t_lo":"113/1000","time_index":452},{"height":"23/25","t_hi":"227/2000","t_lo":"453/4000","time_index":453},{"height":"93/100","t_hi":"91/800","t_lo":"227/2000","time_index":454},{"height":"93/100","t_hi":"57/500","t_lo":"91/800","time_index":455},{"height":"93/100","t_hi":"457/4000","t_lo":"57/500","time_index":456},{"height":"23/25","t_hi":"229/2000","t_lo":"457/4000","time_index":457},{"height":"23/25","t_hi":"459/4000","t_lo":"229/2000","time_index":458},{"height":"91/100","t_hi":"23/200","t_lo":"459/4000","time_index":459},{"height":"91/100","t_hi":"461/4000","t_lo":"23/200","time_index":460},{"height":"23/25","t_hi":"231/2000","t_lo":"461/4000","time_index":461},{"height":"23/25","t_hi":"463/4000","t_lo":"231/2000","time_index":462},{"height":"9/10","t_hi":"29/250","t_lo":"463/4000","time_index":463},{"height":"91/100","t_hi":"93/800","t_lo":"29/250","time_index":464},{"height":"91/100","t_hi":"233/2000","t_lo":"93/800","time_index":465},{"height":"9/10","t_hi":"467/4000","t_lo":"233/2000","time_index":466},{"height":"9/10","t_hi":"117/1000","t_lo":"467/4000","time_index":467},{"height":"9/10","t_hi":"469/4000","t_lo":"117/1000","time_index":468},{"height":"89/100","t_hi":"47/400","t_lo":"469/4000","time_index":469},{"height":"89/100","t_hi":"471/4000","t_lo":"47/400","time_index":470},{"height":"89/100","t_hi":"59/500","t_lo":"471/4000","time_index":471},{"height":"89/100","t_hi":"473/4000","t_lo":"59/500","time_index":472},{"height":"89/100","t_hi":"237/2000","t_lo":"473/4000","time_index":473},{"height":"89/100","t_hi":"19/160","t_lo":"237/2000","time_index":474},{"height":"22/25","t_hi":"119/1000","t_lo":"19/160","time_index":475},{"height":"22/25","t_hi":"477/4000","t_lo":"119/1000","time_index":476},{"height":"22/25","t_hi":"239/2000","t_lo":"477/4000","time_index":477},{"height":"22/25","t_hi":"479/4000","t_lo":"239/2000","time_index":478},{"height":"22/25","t_hi":"3/25","t_lo":"479/4000","time_index":479},{"height":"89/100","t_hi":"481/4000","t_lo":"3/25","time_index":480},{"height":"22/25","t_hi":"241/2000","t_lo":"481/4000","time_index":481},{"height":"87/100","t_hi":"483/4000","t_lo":"241/2000","time_index":482},{"height":"87/100","t_hi":"121/1000","t_lo":"483/4000","time_index":483},{"height":"87/100","t_hi":"97/800","t_lo":"121/1000","time_index":484},{"height":"87/100","t_hi":"243/2000","t_lo":"97/800","time_index":485},{"height":"87/100","t_hi":"487/4000","t_lo":"243/2000","time_index":486},{"height":"43/50","t_hi":"61/500","t_lo":"487/4000","time_index":487},{"height":"43/50","t_hi":"489/4000","t_lo":"61/500","time_index":488},{"height":"43/50","t_hi":"49/400","t_lo":"489/4000","time_index":489},{"height":"43/50","t_hi":"491/4000","t_lo":"49/400","time_index":490},{"height":"43/50","t_hi":"123/1000","t_lo":"491/4000","time_index":491},{"height":"43/50","t_hi":"493/4000","t_lo":"123/1000","time_index":492},{"height":"17/20","t_hi":"247/2000","t_lo":"493/4000","time_index":493},{"height":"17/20","t_hi":"99/800","t_lo":"247/2000","time_index":494},{"height":"17/20","t_hi":"31/250","t_lo":"99/800","time_index":495},{"height":"17/20","t_hi":"497/4000","t_lo":"31/250","time_index":496},{"height":"17/20","t_hi":"249/2000","t_lo":"497/4000","time_index":497},{"height":"17/20","t_hi":"499/4000","t_lo":"249/2000","time_index":498},{"height":"17/20","t_hi":"1/8","t_lo":"499/4000","time_index":499},{"height":"21/25","t_hi":"501/4000","t_lo":"1/8","time_index":500},{"height":"21/25","t_hi":"251/2000","t_lo":"501/4000","time_index":501},{"height":"21/25","t_hi":"503/4000","t_lo":"251/2000","time_index":502},{"height":"21/25","t_hi":"63/500","t_lo":"503/4000","time_index":503},{"height":"21/25","t_hi":"101/800","t_lo":"63/500","time_index":504},{"height":"21/25","t_hi":"253/2000","t_lo":"101/800","time_index":505},{"height":"83/100","t_hi":"507/4000","t_lo":"253/2000","time_index":506},{"height":"83/100","t_hi":"127/1000","t_lo":"507/4000","time_index":507},{"height":"83/100","t_hi":"509/4000","t_lo":"127/1000","time_index":508},{"height":"83/100","t_hi":"51/400","t_lo":"509/4000","time_index":509},{"height":"83/100","t_hi":"511/4000","t_lo":"51/400","time_index":510},{"height":"83/100","t_hi":"16/125","t_lo":"511/4000","time_index":511},{"height":"83/100","t_hi":"513/4000","t_lo":"16/125","time_index":512},{"height":"41/50","t_hi":"257/2000","t_lo":"513/4000","time_index":513},{"height":"41/50","t_hi":"103/800","t_lo":"257/2000","time_index":514},{"height":"41/50","t_hi":"129/1000","t_lo":"103/800","time_index":515},{"height":"41/50","t_hi":"517/4000","t_lo":"129/1000","time_index":516},{"height":"41/50","t_hi":"259/2000","t_lo":"517/4000","time_index":517},{"height":"81/100","t_hi":"519/4000","t_lo":"259/2000","time_index":518},{"height":"81/100","t_hi":"13/100","t_lo":"519/4000","time_index":519},{"height":"81/100","t_hi":"521/4000","t_lo":"13/100","time_index":520},{"height":"81/100","t_hi":"261/2000","t_lo":"521/4000","time_index":521},{"height":"81/100","t_hi":"523/4000","t_lo":"261/2000","time_index":522},{"height":"81/100","t_hi":"131/1000","t_lo":"523/4000","time_index":523},{"height":"81/100","t_hi":"21/160","t_lo":"131/1000","time_index":524},{"height":"81/100","t_hi":"263/2000","t_lo":"21/160","time_index":525},{"height":"4/5","t_hi":"527/4000","t_lo":"263/2000","time_index":526},{"height":"4/5","t_hi":"33/250","t_lo":"527/4000","time_index":527},{"height":"4/5","t_hi":"529/4000","t_lo":"33/250","time_index":528},{"height":"79/100","t_hi":"53/400","t_lo":"529/4000","time_index":529},{"height":"79/100","t_hi":"531/4000","t_lo":"53/400","time_index":530},{"height":"79/100","t_hi":"133/1000","t_lo":"531/4000","time_index":531},{"height":"79/100","t_hi":"533/4000","t_lo":"133/1000","time_index":532},{"height":"79/100","t_hi":"267/2000","t_lo":"533/4000","time_index":533},{"height":"79/100","t_hi":"107/800","t_lo":"267/2000","time_index":534},{"height":"79/100","t_hi":"67/500","t_lo":"107/800","time_index":535},{"height":"39/50","t_hi":"537/4000","t_lo":"67/500","time_index":536},{"height":"39/50","t_hi":"269/2000","t_lo":"537/4000","time_index":537},{"height":"39/50","t_hi":"539/4000","t_lo":"269/2000","time_index":538},{"height":"39/50","t_hi":"27/200","t_lo":"539/4000","time_index":539},{"height":"39/50","t_hi":"541/4000","t_lo":"27/200","time_index":540},{"height":"39/50","t_hi":"271/2000","t_lo":"541/4000","time_index":541},{"height":"77/100","t_hi":"543/4000","t_lo":"271/2000","time_index":542},{"height":"77/100","t_hi":"17/125","t_lo":"543/4000","time_index":543},{"height":"77/100","t_hi":"109/800","t_lo":"17/125","time_index":544},{"height":"77/100","t_hi":"273/2000","t_lo":"109/800","time_index":545},{"height":"77/100","t_hi":"547/4000","t_lo":"273/2000","time_index":546},{"height":"83/100","t_hi":"137/1000","t_lo":"547/4000","time_index":547},{"height":"83/100","t_hi":"549/4000","t_lo":"137/1000","time_index":548},{"height":"81/100","t_hi":"11/80","t_lo":"549/4000","time_index":549},{"height":"4/5","t_hi":"551/4000","t_lo":"11/80","time_index":550},{"height":"4/5","t_hi":"69/500","t_lo":"551/4000","time_index":551},{"height":"39/50","t_hi":"553/4000","t_lo":"69/500","time_index":552},{"height":"39/50","t_hi":"277/2000","t_lo":"553/4000","time_index":553},{"height":"19/25","t_hi":"111/800","t_lo":"277/2000","time_index":554},{"height":"19/25","t_hi":"139/1000","t_lo":"111/800","time_index":555},{"height":"3/4","t_hi":"557/4000","t_lo":"139/1000","time_index":556},{"height":"3/4","t_hi":"279/2000","t_lo":"557/4000","time_index":557},{"height":"3/4","t_hi":"559/4000","t_lo":"279/2000","time_index":558},{"height":"19/25","t_hi":"7/50","t_lo":"559/4000","time_index":559},{"height":"3/4","t_hi":"561/4000","t_lo":"7/50","time_index":560},{"height":"19/25","t_hi":"281/2000","t_lo":"561/4000","time_index":561},{"height":"3/4","t_hi":"563/4000","t_lo":"281/2000","time_index":562},{"height":"37/50","t_hi":"141/1000","t_lo":"563/4000","time_index":563},{"height":"3/4","t_hi":"113/800","t_lo":"141/1000","time_index":564},{"height":"37/50","t_hi":"283/2000","t_lo":"113/800","time_index":565},{"height":"37/50","t_hi":"567/4000","t_lo":"283/2000","time_index":566},{"height":"37/50","t_hi":"71/500","t_lo":"567/4000","time_index":567},{"height":"37/50","t_hi":"569/4000","t_lo":"71/500","time_index":568},{"height":"37/50","t_hi":"57/400","t_lo":"569/4000","time_index":569},{"height":"37/50","t_hi":"571/4000","t_lo":"57/400","time_index":570},{"height":"73/100","t_hi":"143/1000","t_lo":"571/4000","time_index":571},{"height":"73/100","t_hi":"573/4000","t_lo":"143/1000","time_index":572},{"height":"73/100","t_hi":"287/2000","t_lo":"573/4000","time_index":573},{"height":"73/100","t_hi":"23/160","t_lo":"287/2000","time_index":574},{"height":"73/100","t_hi":"18/125","t_lo":"23/160","time_index":575},{"height":"73/100","t_hi":"577/4000","t_lo":"18/125","time_index":576},{"height":"73/100","t_hi":"289/2000","t_lo":"577/4000","time_index":577},{"height":"18/25","t_hi":"579/4000","t_lo":"289/2000","time_index":578},{"height":"18/25","t_hi":"29/200","t_lo":"579/4000","time_index":579},{"height":"18/25","t_hi":"581/4000","t_lo":"29/200","time_index":580},{"height":"18/25","t_hi":"291/2000","t_lo":"581/4000","time_index":581},{"height":"18/25","t_hi":"583/4000","t_lo":"291/2000","time_index":582},{"height":"18/25","t_hi":"73/500","t_lo":"583/4000","time_index":583},{"height":"18/25","t_hi":"117/800","t_lo":"73/500","time_index":584},{"height":"18/25","t_hi":"293/2000","t_lo":"117/800","time_index":585},{"height":"71/100","t_hi":"587/4000","t_lo":"293/2000","time_index":586},{"height":"71/100","t_hi":"147/1000","t_lo":"587/4000","time_index":587},{"height":"71/100","t_hi":"589/4000","t_lo":"147/1000","time_index":588},{"height":"71/100","t_hi":"59/400","t_lo":"589/4000","time_index":589},{"height":"71/100","t_hi":"591/4000","t_lo":"59/400","time_index":590},{"height":"71/100","t_hi":"37/250","t_lo":"591/4000","time_index":591},{"height":"71/100","t_hi":"593/4000","t_lo":"37/250","time_index":592},{"height":"71/100","t_hi":"297/2000","t_lo":"593/4000","time_index":593},{"height":"71/100","t_hi":"119/800","t_lo":"297/2000","time_index":594},{"height":"71/100","t_hi":"149/1000","t_lo":"119/800","time_index":595},{"height":"7/10","t_hi":"597/4000","t_lo":"149/1000","time_index":596},{"height":"7/10","t_hi":"299/2000","t_lo":"597/4000","time_index":597},{"height":"7/10","t_hi":"599/4000","t_lo":"299/2000","time_index":598},{"height":"7/10","t_hi":"3/20","t_lo":"599/4000","time_index":599},{"height":"7/10","t_hi":"601/4000","t_lo":"3/20","time_index":600},{"height":"7/10","t_hi":"301/2000","t_lo":"601/4000","time_index":601},{"height":"69/100","t_hi":"603/4000","t_lo":"301/2000","time_index":602},{"height":"69/100","t_hi":"151/1000","t_lo":"603/4000","time_index":603},{"height":"69/100","t_hi":"121/800","t_lo":"151/1000","time_index":604},{"height":"7/10","t_hi":"303/2000","t_lo":"121/800","time_index":605},{"height":"7/10","t_hi":"607/4000","t_lo":"303/2000","time_index":606},{"height":"7/10","t_hi":"19/125","t_lo":"607/4000","time_index":607}],"schema":"COUPLED_TIMEZERO_PLAN_V1","step":"1/4000","strict_bound":"1511/10000","terminal_q":"1/100000000"},"rows":[{"r_107_200":"5951105082597/1000000000000","r_113_200":"5954992481303/1000000000000","r_19_40":"6038029849843/1000000000000","r_1_2":"5947176283369/1000000000000","r_21_40":"5950066629279/1000000000000","r_23_40":"6065042996863/1000000000000","r_3_5":"6070402249041/1000000000000","r_49_100":"6042348315791/1000000000000","r_51_100":"2974204688453/500000000000","r_9_20":"1188235390859/200000000000","sharp":"1202563557133/200000000000","sharp_bins":["1202563557133/200000000000","1202563557133/200000000000","1202563557133/200000000000","1202563557133/200000000000","1202563557133/200000000000","1202563557133/200000000000","1202563557133/200000000000","1202563557133/200000000000","1202563557133/200000000000","1202563557133/200000000000","1202563557133/200000000000","1202563557133/200000000000","1202563557133/200000000000","1202563557133/200000000000","1202563557133/200000000000","1202563557133/200000000000"]},{"r_107_200":"744305420103/125000000000","r_113_200":"2979164654487/500000000000","r_19_40":"6041312615481/1000000000000","r_1_2":"5950513593031/1000000000000","r_21_40":"5953403671751/1000000000000","r_23_40":"6068312830737/1000000000000","r_3_5":"121473384847/20000000000","r_49_100":"6045630438971/1000000000000","r_51_100":"5951745667147/1000000000000","r_9_20":"5944511849069/1000000000000","sharp":"1504070802913/250000000000","sharp_bins":["1504070802913/250000000000","1504070802913/250000000000","1504070802913/250000000000","1504070802913/250000000000","1504070802913/250000000000","1504070802913/250000000000","1504070802913/250000000000","1504070802913/250000000000","1504070802913/250000000000","1504070802913/250000000000","1504070802913/250000000000","1504070802913/250000000000","1504070802913/250000000000","1504070802913/250000000000","1504070802913/250000000000","1504070802913/250000000000"]},{"r_107_200":"2978881846103/500000000000","r_113_200":"5961648270127/1000000000000","r_19_40":"3022282651641/500000000000","r_1_2":"5953832835123/1000000000000","r_21_40":"2978361372531/500000000000","r_23_40":"6071552227249/1000000000000","r_3_5":"6076905749977/1000000000000","r_49_100":"6048882417373/1000000000000","r_51_100":"1191012787919/200000000000","r_9_20":"743478558443/125000000000","sharp":"6019717469399/1000000000000","sharp_bins":["6019717469399/1000000000000","6019717469399/1000000000000","6019717469399/1000000000000","6019717469399/1000000000000","6019717469399/1000000000000","6019717469399/1000000000000","6019717469399/1000000000000","6019717469399/1000000000000","6019717469399/1000000000000","6019717469399/1000000000000","6019717469399/1000000000000","6019717469399/1000000000000","6019717469399/1000000000000","6019717469399/1000000000000","6019717469399/1000000000000","6019717469399/1000000000000"]},{"r_107_200":"1490266629537/250000000000","r_113_200":"5964949805053/1000000000000","r_19_40":"1511947085937/250000000000","r_1_2":"297856722649/50000000000","r_21_40":"2980012145499/500000000000","r_23_40":"1518690405453/250000000000","r_3_5":"6080112208021/1000000000000","r_49_100":"6052104682213/1000000000000","r_51_100":"5958364636823/1000000000000","r_9_20":"5951127256441/1000000000000","sharp":"1505780248939/250000000000","sharp_bins":["1505780248939/250000000000","1505780248939/250000000000","1505780248939/250000000000","1505780248939/250000000000","1505780248939/250000000000","1505780248939/250000000000","1505780248939/250000000000","1505780248939/250000000000","1505780248939/250000000000","1505780248939/250000000000","1505780248939/250000000000","1505780248939/250000000000","1505780248939/250000000000","1505780248939/250000000000","1505780248939/250000000000","1505780248939/250000000000"]},{"r_107_200":"92952893691/15625000000","r_113_200":"2976332664747/500000000000","r_19_40":"120682806023/20000000000","r_1_2":"371565504577/62500000000","r_21_40":"2973986241791/500000000000","r_23_40":"757646621047/125000000000","r_3_5":"47396729829/7812500000","r_49_100":"754809666791/125000000000","r_51_100":"5946290892857/1000000000000","r_9_20":"5939149631313/1000000000000","sharp":"6009062881207/1000000000000","sharp_bins":["6009062881207/1000000000000","6009062881207/1000000000000","6009062881207/1000000000000","6009062881207/1000000000000","6009062881207/1000000000000","6009062881207/1000000000000","6009062881207/1000000000000","6009062881207/1000000000000","6009062881207/1000000000000","6009062881207/1000000000000","6009062881207/1000000000000","6009062881207/1000000000000","6009062881207/1000000000000","6009062881207/1000000000000","6009062881207/1000000000000","6009062881207/1000000000000"]},{"r_107_200":"297617250409/50000000000","r_113_200":"1489006009899/250000000000","r_19_40":"1509367603903/250000000000","r_1_2":"5948407450303/1000000000000","r_21_40":"2975665369521/500000000000","r_23_40":"3032244910917/500000000000","r_3_5":"6070094114937/1000000000000","r_49_100":"3020903353667/500000000000","r_51_100":"5949648930599/1000000000000","r_9_20":"37140660983/6250000000","sharp":"1202515107519/200000000000","sharp_bins":["1202515107519/200000000000","1202515107519/200000000000","1202515107519/200000000000","1202515107519/200000000000","1202515107519/200000000000","1202515107519/200000000000","1202515107519/200000000000","1202515107519/200000000000","1202515107519/200000000000","1202515107519/200000000000","1202515107519/200000000000","1202515107519/200000000000","1202515107519/200000000000","1202515107519/200000000000","1202515107519/200000000000","1202515107519/200000000000"]},{"r_107_200":"238227469387/40000000000","r_113_200":"93115074203/15625000000","r_19_40":"3020384878349/500000000000","r_1_2":"1487937153233/250000000000","r_21_40":"2977335444377/500000000000","r_23_40":"3033887773349/500000000000","r_3_5":"3036687819997/500000000000","r_49_100":"6045105240843/1000000000000","r_51_100":"5952988807723/1000000000000","r_9_20":"5945843464341/1000000000000","sharp":"376003520583/62500000000","sharp_bins":["376003520583/62500000000","376003520583/62500000000","376003520583/62500000000","376003520583/62500000000","376003520583/62500000000","376003520583/62500000000","376003520583/62500000000","376003520583/62500000000","376003520583/62500000000","376003520583/62500000000","376003520583/62500000000","376003520583/62500000000","376003520583/62500000000","376003520583/62500000000","376003520583/62500000000","376003520583/62500000000"]},{"r_107_200":"238360426271/40000000000","r_113_200":"1490671934369/250000000000","r_19_40":"3022019383571/500000000000","r_1_2":"1191014368861/200000000000","r_21_40":"372374575887/62500000000","r_23_40":"3035515295267/500000000000","r_3_5":"6076626441541/1000000000000","r_49_100":"6048373378283/1000000000000","r_51_100":"5956310806609/1000000000000","r_9_20":"5949163039323/1000000000000","sharp":"6019505705461/1000000000000","sharp_bins":["6019505705461/1000000000000","6019505705461/1000000000000","6019505705461/1000000000000","6019505705461/1000000000000","6019505705461/1000000000000","6019505705461/1000000000000","6019505705461/1000000000000","6019505705461/1000000000000","6019505705461/1000000000000","6019505705461/1000000000000","6019505705461/1000000000000","6019505705461/1000000000000","6019505705461/1000000000000","6019505705461/1000000000000","6019505705461/1000000000000","6019505705461/1000000000000"]},{"r_107_200":"5962316803699/1000000000000","r_113_200":"2982996516467/500000000000","r_19_40":"6047277881429/1000000000000","r_1_2":"744797146981/125000000000","r_21_40":"5961297745071/1000000000000","r_23_40":"189820481019/31250000000","r_3_5":"3039923479759/500000000000","r_49_100":"6051611554831/1000000000000","r_51_100":"595961495791/100000000000","r_9_20":"5952464517703/1000000000000","sharp":"3011462053387/500000000000","sharp_bins":["3011462053387/500000000000","3011462053387/500000000000","3011462053387/500000000000","3011462053387/500000000000","3011462053387/500000000000","3011462053387/500000000000","3011462053387/500000000000","3011462053387/500000000000","3011462053387/500000000000","3011462053387/500000000000","3011462053387/500000000000","3011462053387/500000000000","3011462053387/500000000000","3011462053387/500000000000","3011462053387/500000000000","3011462053387/500000000000"]},{"r_107_200":"1491401294059/250000000000","r_113_200":"5969280634817/1000000000000","r_19_40":"9680780041/1600000000","r_1_2":"1192332922111/200000000000","r_21_40":"5964584482677/1000000000000","r_23_40":"189920324491/31250000000","r_3_5":"760379703173/125000000000","r_49_100":"6054820197241/1000000000000","r_51_100":"5962901263853/1000000000000","r_9_20":"2977873953279/500000000000","sharp":"6026311965583/1000000000000","sharp_bins":["6026311965583/1000000000000","6026311965583/1000000000000","6026311965583/1000000000000","6026311965583/1000000000000","6026311965583/1000000000000","6026311965583/1000000000000","6026311965583/1000000000000","6026311965583/1000000000000","6026311965583/1000000000000","6026311965583/1000000000000","6026311965583/1000000000000","6026311965583/1000000000000","6026311965583/1000000000000","6026311965583/1000000000000","6026311965583/1000000000000","6026311965583/1000000000000"]},{"r_107_200":"373054745611/62500000000","r_113_200":"1194510139447/200000000000","r_19_40":"189177128683/31250000000","r_1_2":"2982467152969/500000000000","r_21_40":"5967853582841/1000000000000","r_23_40":"6080615986631/1000000000000","r_3_5":"1217239772517/200000000000","r_49_100":"1211599944863/200000000000","r_51_100":"2983084940587/500000000000","r_9_20":"2979506683579/500000000000","sharp":"3014834853111/500000000000","sharp_bins":["3014834853111/500000000000","3014834853111/500000000000","3014834853111/500000000000","3014834853111/500000000000","3014834853111/500000000000","3014834853111/500000000000","3014834853111/500000000000","3014834853111/500000000000","3014834853111/500000000000","3014834853111/500000000000","3014834853111/500000000000","3014834853111/500000000000","3014834853111/500000000000","3014834853111/500000000000","3014834853111/500000000000","3014834853111/500000000000"]},{"r_107_200":"5972129225459/1000000000000","r_113_200":"5975803380061/1000000000000","r_19_40":"6056820068349/1000000000000","r_1_2":"5968186425237/1000000000000","r_21_40":"2985552603569/500000000000","r_23_40":"3041876308101/500000000000","r_3_5":"380583192913/62500000000","r_49_100":"1212230109391/200000000000","r_51_100":"5969420972343/1000000000000","r_9_20":"2981130533223/500000000000","sharp":"6032997745093/1000000000000","sharp_bins":["6032997745093/1000000000000","6032997745093/1000000000000","6032997745093/1000000000000","6032997745093/1000000000000","6032997745093/1000000000000","6032997745093/1000000000000","6032997745093/1000000000000","6032997745093/1000000000000","6032997745093/1000000000000","6032997745093/1000000000000","6032997745093/1000000000000","6032997745093/1000000000000","6032997745093/1000000000000","6032997745093/1000000000000","6032997745093/1000000000000","6032997745093/1000000000000"]},{"r_107_200":"2980111677603/500000000000","r_113_200":"5963743041411/1000000000000","r_19_40":"6043542007049/1000000000000","r_1_2":"5956289452073/1000000000000","r_21_40":"5959274579779/1000000000000","r_23_40":"1517628420999/250000000000","r_3_5":"379772057683/62500000000","r_49_100":"6047753332969/1000000000000","r_51_100":"1191499756959/200000000000","r_9_20":"59505040481/10000000000","sharp":"1203864113451/200000000000","sharp_bins":["1203864113451/200000000000","1203864113451/200000000000","1203864113451/200000000000","1203864113451/200000000000","1203864113451/200000000000","1203864113451/200000000000","1203864113451/200000000000","1203864113451/200000000000","1203864113451/200000000000","1203864113451/200000000000","1203864113451/200000000000","1203864113451/200000000000","1203864113451/200000000000","1203864113451/200000000000","1203864113451/200000000000","1203864113451/200000000000"]},{"r_107_200":"298176627753/50000000000","r_113_200":"1193410414549/200000000000","r_19_40":"3023398541649/500000000000","r_1_2":"5959598337571/1000000000000","r_21_40":"298129103853/50000000000","r_23_40":"6073753987699/1000000000000","r_3_5":"379974222977/62500000000","r_49_100":"1512752012039/250000000000","r_51_100":"5960806715757/1000000000000","r_9_20":"1190761637241/200000000000","sharp":"6022753790143/1000000000000","sharp_bins":["6022753790143/1000000000000","6022753790143/1000000000000","6022753790143/1000000000000","6022753790143/1000000000000","6022753790143/1000000000000","6022753790143/1000000000000","6022753790143/1000000000000","6022753790143/1000000000000","6022753790143/1000000000000","6022753790143/1000000000000","6022753790143/1000000000000","6022753790143/1000000000000","6022753790143/1000000000000","6022753790143/1000000000000","6022753790143/1000000000000","6022753790143/1000000000000"]},{"r_107_200":"2983411991751/500000000000","r_113_200":"93286615821/15625000000","r_19_40":"1210004488727/200000000000","r_1_2":"5962889322041/1000000000000","r_21_40":"2982935891347/500000000000","r_23_40":"1519241060553/250000000000","r_3_5":"3041396064107/500000000000","r_49_100":"6054232980933/1000000000000","r_51_100":"5964096795819/1000000000000","r_9_20":"2978547118219/500000000000","sharp":"3013078114691/500000000000","sharp_bins":["3013078114691/500000000000","3013078114691/500000000000","3013078114691/500000000000","3013078114691/500000000000","3013078114691/500000000000","3013078114691/500000000000","3013078114691/500000000000","3013078114691/500000000000","3013078114691/500000000000","3013078114691/500000000000","3013078114691/500000000000","3013078114691/500000000000","3013078114691/500000000000","3013078114691/500000000000","3013078114691/500000000000","3013078114691/500000000000"]},{"r_107_200":"1194019561473/200000000000","r_113_200":"2986808613167/500000000000","r_19_40":"6053218509923/1000000000000","r_1_2":"149154064363/25000000000","r_21_40":"2984571931987/500000000000","r_23_40":"1216028974787/200000000000","r_3_5":"6085967031721/1000000000000","r_49_100":"75717856923/12500000000","r_51_100":"1193473838649/200000000000","r_9_20":"1490090592889/250000000000","sharp":"3014764156497/500000000000","sharp_bins":["3014764156497/500000000000","3014764156497/500000000000","3014764156497/500000000000","3014764156497/500000000000","3014764156497/500000000000","3014764156497/500000000000","3014764156497/500000000000","3014764156497/500000000000","3014764156497/500000000000","3014764156497/500000000000","3014764156497/500000000000","3014764156497/500000000000","3014764156497/500000000000","3014764156497/500000000000","3014764156497/500000000000","3014764156497/500000000000"]},{"r_107_200":"5958117506041/1000000000000","r_113_200":"5961482899047/1000000000000","r_19_40":"6039772507369/1000000000000","r_1_2":"1190833078909/200000000000","r_21_40":"1191424574013/200000000000","r_23_40":"1516629817959/250000000000","r_3_5":"1214560683671/200000000000","r_49_100":"755475565037/125000000000","r_51_100":"1488840300797/250000000000","r_9_20":"1487125510607/250000000000","sharp":"1503920438531/250000000000","sharp_bins":["1503920438531/250000000000","1503920438531/250000000000","1503920438531/250000000000","1503920438531/250000000000","1503920438531/250000000000","1503920438531/250000000000","1503920438531/250000000000","1503920438531/250000000000","1503920438531/250000000000","1503920438531/250000000000","1503920438531/250000000000","1503920438531/250000000000","1503920438531/250000000000","1503920438531/250000000000","1503920438531/250000000000","1503920438531/250000000000"]},{"r_107_200":"59614479321/10000000000","r_113_200":"2982406874019/500000000000","r_19_40":"6043073789833/1000000000000","r_1_2":"5957496045287/1000000000000","r_21_40":"1192090419177/200000000000","r_23_40":"6069806771/1000000000","r_3_5":"6076083035721/1000000000000","r_49_100":"6047106441391/1000000000000","r_51_100":"5958691197721/1000000000000","r_9_20":"5951827281821/1000000000000","sharp":"6019161159383/1000000000000","sharp_bins":["6019161159383/1000000000000","6019161159383/1000000000000","6019161159383/1000000000000","6019161159383/1000000000000","6019161159383/1000000000000","6019161159383/1000000000000","6019161159383/1000000000000","6019161159383/1000000000000","6019161159383/1000000000000","6019161159383/1000000000000","6019161159383/1000000000000","6019161159383/1000000000000","6019161159383/1000000000000","6019161159383/1000000000000","6019161159383/1000000000000","6019161159383/1000000000000"]},{"r_107_200":"1491190077001/250000000000","r_113_200":"5968126626987/1000000000000","r_19_40":"6046344676889/1000000000000","r_1_2":"2980404254329/500000000000","r_21_40":"5963763246409/1000000000000","r_23_40":"6073063538903/1000000000000","r_3_5":"189979121767/31250000000","r_49_100":"6050377895209/1000000000000","r_51_100":"238480122103/40000000000","r_9_20":"1488783537313/250000000000","sharp":"1505652274851/250000000000","sharp_bins":["1505652274851/250000000000","1505652274851/250000000000","1505652274851/250000000000","1505652274851/250000000000","1505652274851/250000000000","1505652274851/250000000000","1505652274851/250000000000","1505652274851/250000000000","1505652274851/250000000000","1505652274851/250000000000","1505652274851/250000000000","1505652274851/250000000000","1505652274851/250000000000","1505652274851/250000000000","1505652274851/250000000000","1505652274851/250000000000"]},{"r_107_200":"746006847941/125000000000","r_113_200":"597142168431/100000000000","r_19_40":"3024792801109/500000000000","r_1_2":"2982051468369/500000000000","r_21_40":"5967056471929/1000000000000","r_23_40":"1519072503429/250000000000","r_3_5":"760318804953/125000000000","r_49_100":"605361931613/100000000000","r_51_100":"596529691907/100000000000","r_9_20":"2979211400297/500000000000","sharp":"6026026014021/1000000000000","sharp_bins":["6026026014021/1000000000000","6026026014021/1000000000000","6026026014021/1000000000000","6026026014021/1000000000000","6026026014021/1000000000000","6026026014021/1000000000000","6026026014021/1000000000000","6026026014021/1000000000000","6026026014021/1000000000000","6026026014021/1000000000000","6026026014021/1000000000000","6026026014021/1000000000000","6026026014021/1000000000000","6026026014021/1000000000000","6026026014021/1000000000000","6026026014021/1000000000000"]},{"r_107_200":"5939198293663/1000000000000","r_113_200":"9507701411/1600000000","r_19_40":"3009094630561/500000000000","r_1_2":"5935134494793/1000000000000","r_21_40":"5938067999741/1000000000000","r_23_40":"755521089849/125000000000","r_3_5":"756373191179/125000000000","r_49_100":"1505451050217/250000000000","r_51_100":"2968160923/500000000","r_9_20":"370601161957/62500000000","sharp":"374596019049/62500000000","sharp_bins":["374596019049/62500000000","374596019049/62500000000","374596019049/62500000000","374596019049/62500000000","374596019049/62500000000","374596019049/62500000000","374596019049/62500000000","374596019049/62500000000","374596019049/62500000000","374596019049/62500000000","374596019049/62500000000","374596019049/62500000000","374596019049/62500000000","374596019049/62500000000","374596019049/62500000000","374596019049/62500000000"]},{"r_107_200":"742869500031/125000000000","r_113_200":"5946054522399/1000000000000","r_19_40":"6021717659093/1000000000000","r_1_2":"2969457099281/500000000000","r_21_40":"5941831569331/1000000000000","r_23_40":"1511922136029/250000000000","r_3_5":"6054494713813/1000000000000","r_49_100":"6025335783619/1000000000000","r_51_100":"2970047861023/500000000000","r_9_20":"5933418169977/1000000000000","sharp":"5997247697417/1000000000000","sharp_bins":["5997247697417/1000000000000","5997247697417/1000000000000","5997247697417/1000000000000","5997247697417/1000000000000","5997247697417/1000000000000","5997247697417/1000000000000","5997247697417/1000000000000","5997247697417/1000000000000","5997247697417/1000000000000","5997247697417/1000000000000","5997247697417/1000000000000","5997247697417/1000000000000","5997247697417/1000000000000","5997247697417/1000000000000","5997247697417/1000000000000","5997247697417/1000000000000"]},{"r_107_200":"2973346273051/500000000000","r_113_200":"5949774727081/1000000000000","r_19_40":"6025212326441/1000000000000","r_1_2":"297133620941/50000000000","r_21_40":"297278694721/50000000000","r_23_40":"6051174271273/1000000000000","r_3_5":"6057969784897/1000000000000","r_49_100":"120576670983/20000000000","r_51_100":"1188769640987/200000000000","r_9_20":"1484298965089/250000000000","sharp":"750115532141/125000000000","sharp_bins":["750115532141/125000000000","750115532141/125000000000","750115532141/125000000000","750115532141/125000000000","750115532141/125000000000","750115532141/125000000000","750115532141/125000000000","750115532141/125000000000","750115532141/125000000000","750115532141/125000000000","750115532141/125000000000","750115532141/125000000000","750115532141/125000000000","750115532141/125000000000","750115532141/125000000000","750115532141/125000000000"]},{"r_107_200":"2975203979091/500000000000","r_113_200":"5953474021381/1000000000000","r_19_40":"6028673758617/1000000000000","r_1_2":"594640918517/100000000000","r_21_40":"5949295002617/1000000000000","r_23_40":"6054626400351/1000000000000","r_3_5":"606141124343/100000000000","r_49_100":"6032297993687/1000000000000","r_51_100":"2973789661733/500000000000","r_9_20":"5940951696491/1000000000000","sharp":"6004566485679/1000000000000","sharp_bins":["6004566485679/1000000000000","6004566485679/1000000000000","6004566485679/1000000000000","6004566485679/1000000000000","6004566485679/1000000000000","6004566485679/1000000000000","6004566485679/1000000000000","6004566485679/1000000000000","6004566485679/1000000000000","6004566485679/1000000000000","6004566485679/1000000000000","6004566485679/1000000000000","6004566485679/1000000000000","6004566485679/1000000000000","6004566485679/1000000000000","6004566485679/1000000000000"]},{"r_107_200":"742079382667/125000000000","r_113_200":"5939670749199/1000000000000","r_19_40":"6013943611057/1000000000000","r_1_2":"5932537473063/1000000000000","r_21_40":"5935494635121/1000000000000","r_23_40":"6039625650691/1000000000000","r_3_5":"3023329803783/500000000000","r_49_100":"6017505914353/1000000000000","r_51_100":"5933714051337/1000000000000","r_9_20":"5927149935903/1000000000000","sharp":"5989298225577/1000000000000","sharp_bins":["5989298225577/1000000000000","5989298225577/1000000000000","5989298225577/1000000000000","5989298225577/1000000000000","5989298225577/1000000000000","5989298225577/1000000000000","5989298225577/1000000000000","5989298225577/1000000000000","5989298225577/1000000000000","5989298225577/1000000000000","5989298225577/1000000000000","5989298225577/1000000000000","5989298225577/1000000000000","5989298225577/1000000000000","5989298225577/1000000000000","5989298225577/1000000000000"]},{"r_107_200":"5940419434731/1000000000000","r_113_200":"2971719456117/500000000000","r_19_40":"6017524777907/1000000000000","r_1_2":"5936343835273/1000000000000","r_21_40":"371205323437/62500000000","r_23_40":"1208639929679/200000000000","r_3_5":"3025110834519/500000000000","r_49_100":"3010545271319/500000000000","r_51_100":"593751491991/100000000000","r_9_20":"5930975534429/1000000000000","sharp":"2996531473143/500000000000","sharp_bins":["2996531473143/500000000000","2996531473143/500000000000","2996531473143/500000000000","2996531473143/500000000000","2996531473143/500000000000","2996531473143/500000000000","2996531473143/500000000000","2996531473143/500000000000","2996531473143/500000000000","2996531473143/500000000000","2996531473143/500000000000","2996531473143/500000000000","2996531473143/500000000000","2996531473143/500000000000","2996531473143/500000000000","2996531473143/500000000000"]},{"r_107_200":"2972091245593/500000000000","r_113_200":"237887439371/40000000000","r_19_40":"6021071423857/1000000000000","r_1_2":"2970064278291/500000000000","r_21_40":"2971527155071/500000000000","r_23_40":"3023369376847/500000000000","r_3_5":"756718603609/125000000000","r_49_100":"6024640562133/1000000000000","r_51_100":"5941294234779/1000000000000","r_9_20":"118695581757/20000000000","sharp":"2998396019407/500000000000","sharp_bins":["2998396019407/500000000000","2998396019407/500000000000","2998396019407/500000000000","2998396019407/500000000000","2998396019407/500000000000","2998396019407/500000000000","2998396019407/500000000000","2998396019407/500000000000","2998396019407/500000000000","2998396019407/500000000000","2998396019407/500000000000","2998396019407/500000000000","2998396019407/500000000000","2998396019407/500000000000","2998396019407/500000000000","2998396019407/500000000000"]},{"r_107_200":"5947924105609/1000000000000","r_113_200":"1487727959867/250000000000","r_19_40":"753073007287/125000000000","r_1_2":"5943891513697/1000000000000","r_21_40":"2903711873/488281250","r_23_40":"6050243480551/1000000000000","r_3_5":"6057241601687/1000000000000","r_49_100":"1507039120749/250000000000","r_51_100":"237802074883/40000000000","r_9_20":"18558001489/3125000000","sharp":"6000486018873/1000000000000","sharp_bins":["6000486018873/1000000000000","6000486018873/1000000000000","6000486018873/1000000000000","6000486018873/1000000000000","6000486018873/1000000000000","6000486018873/1000000000000","6000486018873/1000000000000","6000486018873/1000000000000","6000486018873/1000000000000","6000486018873/1000000000000","6000486018873/1000000000000","6000486018873/1000000000000","6000486018873/1000000000000","6000486018873/1000000000000","6000486018873/1000000000000","6000486018873/1000000000000"]},{"r_107_200":"5933975644221/1000000000000","r_113_200":"371063000823/62500000000","r_19_40":"3004828149741/500000000000","r_1_2":"5929904948507/1000000000000","r_21_40":"5932854075479/1000000000000","r_23_40":"6035022652449/1000000000000","r_3_5":"3021132519561/500000000000","r_49_100":"6013166195989/1000000000000","r_51_100":"5931080512729/1000000000000","r_9_20":"2962321766697/500000000000","sharp":"5985018808791/1000000000000","sharp_bins":["5985018808791/1000000000000","5985018808791/1000000000000","5985018808791/1000000000000","5985018808791/1000000000000","5985018808791/1000000000000","5985018808791/1000000000000","5985018808791/1000000000000","5985018808791/1000000000000","5985018808791/1000000000000","5985018808791/1000000000000","5985018808791/1000000000000","5985018808791/1000000000000","5985018808791/1000000000000","5985018808791/1000000000000","5985018808791/1000000000000","5985018808791/1000000000000"]},{"r_107_200":"742223433697/125000000000","r_113_200":"2970401804891/500000000000","r_19_40":"3006645601653/500000000000","r_1_2":"5933738434753/1000000000000","r_21_40":"2968336116087/500000000000","r_23_40":"1509662987021/250000000000","r_3_5":"3022940591791/500000000000","r_49_100":"75210060507/12500000000","r_51_100":"5934908768887/1000000000000","r_9_20":"592849552293/100000000000","sharp":"5988837885297/1000000000000","sharp_bins":["5988837885297/1000000000000","5988837885297/1000000000000","5988837885297/1000000000000","5988837885297/1000000000000","5988837885297/1000000000000","5988837885297/1000000000000","5988837885297/1000000000000","5988837885297/1000000000000","5988837885297/1000000000000","5988837885297/1000000000000","5988837885297/1000000000000","5988837885297/1000000000000","5988837885297/1000000000000","5988837885297/1000000000000","5988837885297/1000000000000","5988837885297/1000000000000"]},{"r_107_200":"594157754707/100000000000","r_113_200":"1188915537769/200000000000","r_19_40":"3008445388161/500000000000","r_1_2":"5937549848321/1000000000000","r_21_40":"371279284341/62500000000","r_23_40":"6042245536407/1000000000000","r_3_5":"75618270211/12500000000","r_49_100":"376275504067/62500000000","r_51_100":"2969357518669/500000000000","r_9_20":"5932325035827/1000000000000","sharp":"5992620518021/1000000000000","sharp_bins":["5992620518021/1000000000000","5992620518021/1000000000000","5992620518021/1000000000000","5992620518021/1000000000000","5992620518021/1000000000000","5992620518021/1000000000000","5992620518021/1000000000000","5992620518021/1000000000000","5992620518021/1000000000000","5992620518021/1000000000000","5992620518021/1000000000000","5992620518021/1000000000000","5992620518021/1000000000000","5992620518021/1000000000000","5992620518021/1000000000000","5992620518021/1000000000000"]},{"r_107_200":"5945346154027/1000000000000","r_113_200":"2974165262399/500000000000","r_19_40":"3010227771327/500000000000","r_1_2":"5941339470709/1000000000000","r_21_40":"5944243305799/1000000000000","r_23_40":"3022901973033/500000000000","r_3_5":"756625858539/125000000000","r_49_100":"6023976394417/1000000000000","r_51_100":"148562489961/25000000000","r_9_20":"5936132359561/1000000000000","sharp":"2998183618713/500000000000","sharp_bins":["2998183618713/500000000000","2998183618713/500000000000","2998183618713/500000000000","2998183618713/500000000000","2998183618713/500000000000","2998183618713/500000000000","2998183618713/500000000000","2998183618713/500000000000","2998183618713/500000000000","2998183618713/500000000000","2998183618713/500000000000","2998183618713/500000000000","2998183618713/500000000000","2998183618713/500000000000","2998183618713/500000000000","2998183618713/500000000000"]},{"r_107_200":"5931294015393/1000000000000","r_113_200":"59343242629/10000000000","r_19_40":"46916605263/7812500000","r_1_2":"5927221377769/1000000000000","r_21_40":"5930155675123/1000000000000","r_23_40":"6030374319821/1000000000000","r_3_5":"6037798649631/1000000000000","r_49_100":"3004391726311/500000000000","r_51_100":"1482105898041/250000000000","r_9_20":"2961043301723/500000000000","sharp":"1196139170491/200000000000","sharp_bins":["1196139170491/200000000000","1196139170491/200000000000","1196139170491/200000000000","1196139170491/200000000000","1196139170491/200000000000","1196139170491/200000000000","1196139170491/200000000000","1196139170491/200000000000","1196139170491/200000000000","1196139170491/200000000000","1196139170491/200000000000","1196139170491/200000000000","1196139170491/200000000000","1196139170491/200000000000","1196139170491/200000000000","1196139170491/200000000000"]},{"r_107_200":"5935133582261/1000000000000","r_113_200":"1484536897399/250000000000","r_19_40":"1201803021649/200000000000","r_1_2":"2965541210897/500000000000","r_21_40":"2967000959319/500000000000","r_23_40":"6034060005163/1000000000000","r_3_5":"302073504691/50000000000","r_49_100":"1202495423321/200000000000","r_51_100":"1186455905353/200000000000","r_9_20":"5925965194491/1000000000000","sharp":"2992285158491/500000000000","sharp_bins":["2992285158491/500000000000","2992285158491/500000000000","2992285158491/500000000000","2992285158491/500000000000","2992285158491/500000000000","2992285158491/500000000000","2992285158491/500000000000","2992285158491/500000000000","2992285158491/500000000000","2992285158491/500000000000","2992285158491/500000000000","2992285158491/500000000000","2992285158491/500000000000","2992285158491/500000000000","2992285158491/500000000000","2992285158491/500000000000"]},{"r_107_200":"185592225949/31250000000","r_113_200":"2970974615413/500000000000","r_19_40":"240506743289/40000000000","r_1_2":"370932576381/62500000000","r_21_40":"1187565229503/200000000000","r_23_40":"6037709147291/1000000000000","r_3_5":"6045104996041/1000000000000","r_49_100":"601613452923/100000000000","r_51_100":"2968056650457/500000000000","r_9_20":"592982114253/100000000000","sharp":"5988407501721/1000000000000","sharp_bins":["5988407501721/1000000000000","5988407501721/1000000000000","5988407501721/1000000000000","5988407501721/1000000000000","5988407501721/1000000000000","5988407501721/1000000000000","5988407501721/1000000000000","5988407501721/1000000000000","5988407501721/1000000000000","5988407501721/1000000000000","5988407501721/1000000000000","5988407501721/1000000000000","5988407501721/1000000000000","5988407501721/1000000000000","5988407501721/1000000000000","5988407501721/1000000000000"]},{"r_107_200":"5942747112183/1000000000000","r_113_200":"2972864668383/500000000000","r_19_40":"1504071608687/250000000000","r_1_2":"5938737934629/1000000000000","r_21_40":"1188325703039/200000000000","r_23_40":"241652891593/40000000000","r_3_5":"6048703900559/1000000000000","r_49_100":"3009878115203/500000000000","r_51_100":"5939925069603/1000000000000","r_9_20":"5933654608787/1000000000000","sharp":"5992207952171/1000000000000","sharp_bins":["5992207952171/1000000000000","5992207952171/1000000000000","5992207952171/1000000000000","5992207952171/1000000000000","5992207952171/1000000000000","5992207952171/1000000000000","5992207952171/1000000000000","5992207952171/1000000000000","5992207952171/1000000000000","5992207952171/1000000000000","5992207952171/1000000000000","5992207952171/1000000000000","5992207952171/1000000000000","5992207952171/1000000000000","5992207952171/1000000000000","5992207952171/1000000000000"]},{"r_107_200":"5946521380211/1000000000000","r_113_200":"185921501801/31250000000","r_19_40":"6019869194207/1000000000000","r_1_2":"1485633178841/250000000000","r_21_40":"5945409175157/1000000000000","r_23_40":"6044899965583/1000000000000","r_3_5":"756533417603/125000000000","r_49_100":"6023342749289/1000000000000","r_51_100":"1485928746963/250000000000","r_9_20":"5937465754467/1000000000000","sharp":"1498993050761/250000000000","sharp_bins":["1498993050761/250000000000","1498993050761/250000000000","1498993050761/250000000000","1498993050761/250000000000","1498993050761/250000000000","1498993050761/250000000000","1498993050761/250000000000","1498993050761/250000000000","1498993050761/250000000000","1498993050761/250000000000","1498993050761/250000000000","1498993050761/250000000000","1498993050761/250000000000","1498993050761/250000000000","1498993050761/250000000000","1498993050761/250000000000"]},{"r_107_200":"5950273909827/1000000000000","r_113_200":"1190645053577/200000000000","r_19_40":"6023417378761/1000000000000","r_1_2":"5946305441597/1000000000000","r_21_40":"5949168003253/1000000000000","r_23_40":"3024221348549/500000000000","r_3_5":"756974479999/125000000000","r_49_100":"6026894604791/1000000000000","r_51_100":"46464710409/7812500000","r_9_20":"5941254460557/1000000000000","sharp":"299985038939/50000000000","sharp_bins":["299985038939/50000000000","299985038939/50000000000","299985038939/50000000000","299985038939/50000000000","299985038939/50000000000","299985038939/50000000000","299985038939/50000000000","299985038939/50000000000","299985038939/50000000000","299985038939/50000000000","299985038939/50000000000","299985038939/50000000000","299985038939/50000000000","299985038939/50000000000","299985038939/50000000000","299985038939/50000000000"]},{"r_107_200":"595392710531/100000000000","r_113_200":"2978433827369/500000000000","r_19_40":"6026931496693/1000000000000","r_1_2":"5949973726923/1000000000000","r_21_40":"5952825994369/1000000000000","r_23_40":"3025975498491/500000000000","r_3_5":"75741123891/12500000000","r_49_100":"753801538243/125000000000","r_51_100":"1487786957411/250000000000","r_9_20":"2972466070657/500000000000","sharp":"3001697096953/500000000000","sharp_bins":["3001697096953/500000000000","3001697096953/500000000000","3001697096953/500000000000","3001697096953/500000000000","3001697096953/500000000000","3001697096953/500000000000","3001697096953/500000000000","3001697096953/500000000000","3001697096953/500000000000","3001697096953/500000000000","3001697096953/500000000000","3001697096953/500000000000","3001697096953/500000000000","3001697096953/500000000000","3001697096953/500000000000","3001697096953/500000000000"]},{"r_107_200":"1489332874397/250000000000","r_113_200":"596027398367/100000000000","r_19_40":"6030412046543/1000000000000","r_1_2":"744172361643/125000000000","r_21_40":"1489057742529/250000000000","r_23_40":"756928171007/125000000000","r_3_5":"1515687514527/250000000000","r_49_100":"188559261001/31250000000","r_51_100":"5954553525501/1000000000000","r_9_20":"5948328202713/1000000000000","sharp":"3003526476587/500000000000","sharp_bins":["3003526476587/500000000000","3003526476587/500000000000","3003526476587/500000000000","3003526476587/500000000000","3003526476587/500000000000","3003526476587/500000000000","3003526476587/500000000000","3003526476587/500000000000","3003526476587/500000000000","3003526476587/500000000000","3003526476587/500000000000","3003526476587/500000000000","3003526476587/500000000000","3003526476587/500000000000","3003526476587/500000000000","3003526476587/500000000000"]},{"r_107_200":"2971963650117/500000000000","r_113_200":"1189378579497/200000000000","r_19_40":"6015711170969/1000000000000","r_1_2":"5939934909201/1000000000000","r_21_40":"1485699797877/250000000000","r_23_40":"3020214324437/500000000000","r_3_5":"3023974027847/500000000000","r_49_100":"1504783451081/250000000000","r_51_100":"594112520179/100000000000","r_9_20":"5934974676873/1000000000000","sharp":"1198365135853/200000000000","sharp_bins":["1198365135853/200000000000","1198365135853/200000000000","1198365135853/200000000000","1198365135853/200000000000","1198365135853/200000000000","1198365135853/200000000000","1198365135853/200000000000","1198365135853/200000000000","1198365135853/200000000000","1198365135853/200000000000","1198365135853/200000000000","1198365135853/200000000000","1198365135853/200000000000","1198365135853/200000000000","1198365135853/200000000000","1198365135853/200000000000"]},{"r_107_200":"5947707048751/1000000000000","r_113_200":"1190131465529/200000000000","r_19_40":"6019311802747/1000000000000","r_1_2":"92870854087/15625000000","r_21_40":"5946585569521/1000000000000","r_23_40":"6044025516247/1000000000000","r_3_5":"12103059641/2000000000","r_49_100":"75284229787/12500000000","r_51_100":"1486230050823/250000000000","r_9_20":"1484697361039/250000000000","sharp":"1498901846677/250000000000","sharp_bins":["1498901846677/250000000000","1498901846677/250000000000","1498901846677/250000000000","1498901846677/250000000000","1498901846677/250000000000","1498901846677/250000000000","1498901846677/250000000000","1498901846677/250000000000","1498901846677/250000000000","1498901846677/250000000000","1498901846677/250000000000","1498901846677/250000000000","1498901846677/250000000000","1498901846677/250000000000","1498901846677/250000000000","1498901846677/250000000000"]},{"r_107_200":"5951465187179/1000000000000","r_113_200":"5954400375177/1000000000000","r_19_40":"3011438788637/500000000000","r_1_2":"1486878123029/250000000000","r_21_40":"1190070048221/200000000000","r_23_40":"6047587154391/1000000000000","r_3_5":"6055076363877/1000000000000","r_49_100":"1205261603033/200000000000","r_51_100":"2974346681359/500000000000","r_9_20":"5942581916377/1000000000000","sharp":"5999353136123/1000000000000","sharp_bins":["5999353136123/1000000000000","5999353136123/1000000000000","5999353136123/1000000000000","5999353136123/1000000000000","5999353136123/1000000000000","5999353136123/1000000000000","5999353136123/1000000000000","5999353136123/1000000000000","5999353136123/1000000000000","5999353136123/1000000000000","5999353136123/1000000000000","5999353136123/1000000000000","5999353136123/1000000000000","5999353136123/1000000000000","5999353136123/1000000000000","5999353136123/1000000000000"]},{"r_107_200":"2977538376373/500000000000","r_113_200":"2979001922217/500000000000","r_19_40":"753301125901/125000000000","r_1_2":"5951135881067/1000000000000","r_21_40":"744245750803/125000000000","r_23_40":"378194630013/62500000000","r_3_5":"1211717640663/200000000000","r_49_100":"6029843214339/1000000000000","r_51_100":"119046284603/20000000000","r_9_20":"1486552450813/250000000000","sharp":"3001531723201/500000000000","sharp_bins":["3001531723201/500000000000","3001531723201/500000000000","3001531723201/500000000000","3001531723201/500000000000","3001531723201/500000000000","3001531723201/500000000000","3001531723201/500000000000","3001531723201/500000000000","3001531723201/500000000000","3001531723201/500000000000","3001531723201/500000000000","3001531723201/500000000000","3001531723201/500000000000","3001531723201/500000000000","3001531723201/500000000000","3001531723201/500000000000"]},{"r_107_200":"237651889307/40000000000","r_113_200":"2972138037503/500000000000","r_19_40":"375718513811/62500000000","r_1_2":"5937313077239/1000000000000","r_21_40":"1485041419807/250000000000","r_23_40":"754488979901/125000000000","r_3_5":"3021779111589/500000000000","r_49_100":"1202976600877/200000000000","r_51_100":"1187696232001/200000000000","r_9_20":"5932435931177/1000000000000","sharp":"5987548684473/1000000000000","sharp_bins":["5987548684473/1000000000000","5987548684473/1000000000000","5987548684473/1000000000000","5987548684473/1000000000000","5987548684473/1000000000000","5987548684473/1000000000000","5987548684473/1000000000000","5987548684473/1000000000000","5987548684473/1000000000000","5987548684473/1000000000000","5987548684473/1000000000000","5987548684473/1000000000000","5987548684473/1000000000000","5987548684473/1000000000000","5987548684473/1000000000000","5987548684473/1000000000000"]},{"r_107_200":"2972552345293/500000000000","r_113_200":"2974034074969/500000000000","r_19_40":"6015150366147/1000000000000","r_1_2":"5941140265313/1000000000000","r_21_40":"2971990012411/500000000000","r_23_40":"3019781932439/500000000000","r_3_5":"1511798618451/250000000000","r_49_100":"601854129749/100000000000","r_51_100":"5942303472929/1000000000000","r_9_20":"2968138556543/500000000000","sharp":"5991384944797/1000000000000","sharp_bins":["5991384944797/1000000000000","5991384944797/1000000000000","5991384944797/1000000000000","5991384944797/1000000000000","5991384944797/1000000000000","5991384944797/1000000000000","5991384944797/1000000000000","5991384944797/1000000000000","5991384944797/1000000000000","5991384944797/1000000000000","5991384944797/1000000000000","5991384944797/1000000000000","5991384944797/1000000000000","5991384944797/1000000000000","5991384944797/1000000000000","5991384944797/1000000000000"]},{"r_107_200":"237955603983/40000000000","r_113_200":"595183840767/100000000000","r_19_40":"3009384421697/500000000000","r_1_2":"2972472545953/500000000000","r_21_40":"2973886110469/500000000000","r_23_40":"1208635968729/200000000000","r_3_5":"6050794688443/1000000000000","r_49_100":"301108191619/50000000000","r_51_100":"5946103507461/1000000000000","r_9_20":"297004778327/50000000000","sharp":"5995184427819/1000000000000","sharp_bins":["5995184427819/1000000000000","5995184427819/1000000000000","5995184427819/1000000000000","5995184427819/1000000000000","5995184427819/1000000000000","5995184427819/1000000000000","5995184427819/1000000000000","5995184427819/1000000000000","5995184427819/1000000000000","5995184427819/1000000000000","5995184427819/1000000000000","5995184427819/1000000000000","5995184427819/1000000000000","5995184427819/1000000000000","5995184427819/1000000000000","5995184427819/1000000000000"]},{"r_107_200":"744081717917/125000000000","r_113_200":"5955587128897/1000000000000","r_19_40":"376397011241/62500000000","r_1_2":"2974363922439/500000000000","r_21_40":"5951542552551/1000000000000","r_23_40":"6046760306861/1000000000000","r_3_5":"6054359399031/1000000000000","r_49_100":"753218892117/125000000000","r_51_100":"5949881550309/1000000000000","r_9_20":"148597289629/25000000000","sharp":"5998947666953/1000000000000","sharp_bins":["5998947666953/1000000000000","5998947666953/1000000000000","5998947666953/1000000000000","5998947666953/1000000000000","5998947666953/1000000000000","5998947666953/1000000000000","5998947666953/1000000000000","5998947666953/1000000000000","5998947666953/1000000000000","5998947666953/1000000000000","5998947666953/1000000000000","5998947666953/1000000000000","5998947666953/1000000000000","5998947666953/1000000000000","5998947666953/1000000000000","5998947666953/1000000000000"]},{"r_107_200":"185004652531/31250000000","r_113_200":"1480819227423/250000000000","r_19_40":"299361251933/50000000000","r_1_2":"1183245835919/200000000000","r_21_40":"5919024232527/1000000000000","r_23_40":"1502821997687/250000000000","r_3_5":"376156872883/62500000000","r_49_100":"374407944069/62500000000","r_51_100":"5917310000309/1000000000000","r_9_20":"1182291842451/200000000000","sharp":"1192517727021/200000000000","sharp_bins":["1192517727021/200000000000","1192517727021/200000000000","1192517727021/200000000000","1192517727021/200000000000","1192517727021/200000000000","1192517727021/200000000000","1192517727021/200000000000","1192517727021/200000000000","1192517727021/200000000000","1192517727021/200000000000","1192517727021/200000000000","1192517727021/200000000000","1192517727021/200000000000","1192517727021/200000000000","1192517727021/200000000000","1192517727021/200000000000"]},{"r_107_200":"5924104638351/1000000000000","r_113_200":"2963607415033/500000000000","r_19_40":"5991145963319/1000000000000","r_1_2":"236808187293/40000000000","r_21_40":"5922986598059/1000000000000","r_23_40":"6015210405201/1000000000000","r_3_5":"3011209361979/500000000000","r_49_100":"599445289919/100000000000","r_51_100":"5921280400757/1000000000000","r_9_20":"5915448109913/1000000000000","sharp":"2983348654851/500000000000","sharp_bins":["2983348654851/500000000000","2983348654851/500000000000","2983348654851/500000000000","2983348654851/500000000000","2983348654851/500000000000","2983348654851/500000000000","2983348654851/500000000000","2983348654851/500000000000","2983348654851/500000000000","2983348654851/500000000000","2983348654851/500000000000","2983348654851/500000000000","2983348654851/500000000000","2983348654851/500000000000","2983348654851/500000000000","2983348654851/500000000000"]},{"r_107_200":"370502337017/62500000000","r_113_200":"148278250199/25000000000","r_19_40":"5995027185243/1000000000000","r_1_2":"185129901879/31250000000","r_21_40":"1185385172177/200000000000","r_23_40":"601909271291/100000000000","r_3_5":"6026287374057/1000000000000","r_49_100":"374896180963/62500000000","r_51_100":"1185045513493/200000000000","r_9_20":"5919413310967/1000000000000","sharp":"5970765134603/1000000000000","sharp_bins":["5970765134603/1000000000000","5970765134603/1000000000000","5970765134603/1000000000000","5970765134603/1000000000000","5970765134603/1000000000000","5970765134603/1000000000000","5970765134603/1000000000000","5970765134603/1000000000000","5970765134603/1000000000000","5970765134603/1000000000000","5970765134603/1000000000000","5970765134603/1000000000000","5970765134603/1000000000000","5970765134603/1000000000000","5970765134603/1000000000000","5970765134603/1000000000000"]},{"r_107_200":"5931947296187/1000000000000","r_113_200":"2967511297101/500000000000","r_19_40":"2999434654079/500000000000","r_1_2":"592808587001/100000000000","r_21_40":"5930842175467/1000000000000","r_23_40":"3011467760951/500000000000","r_3_5":"3015058262559/500000000000","r_49_100":"3001092849123/500000000000","r_51_100":"5929151656373/1000000000000","r_9_20":"740419372203/125000000000","sharp":"746849089999/125000000000","sharp_bins":["746849089999/125000000000","746849089999/125000000000","746849089999/125000000000","746849089999/125000000000","746849089999/125000000000","746849089999/125000000000","746849089999/125000000000","746849089999/125000000000","746849089999/125000000000","746849089999/125000000000","746849089999/125000000000","746849089999/125000000000","746849089999/125000000000","746849089999/125000000000","746849089999/125000000000","746849089999/125000000000"]},{"r_107_200":"2958630024091/500000000000","r_113_200":"5920414555183/1000000000000","r_19_40":"5982387377737/1000000000000","r_1_2":"5913410904147/1000000000000","r_21_40":"47329168857/8000000000","r_23_40":"1501596434733/250000000000","r_3_5":"3006644381363/500000000000","r_49_100":"1197147499743/200000000000","r_51_100":"5914434766317/1000000000000","r_9_20":"2954347494467/500000000000","sharp":"93092102487/15625000000","sharp_bins":["93092102487/15625000000","93092102487/15625000000","93092102487/15625000000","93092102487/15625000000","93092102487/15625000000","93092102487/15625000000","93092102487/15625000000","93092102487/15625000000","93092102487/15625000000","93092102487/15625000000","93092102487/15625000000","93092102487/15625000000","93092102487/15625000000","93092102487/15625000000","93092102487/15625000000","93092102487/15625000000"]},{"r_107_200":"5921245920579/1000000000000","r_113_200":"5924381677273/1000000000000","r_19_40":"11692128913/1953125000","r_1_2":"118348317629/20000000000","r_21_40":"59201382017/10000000000","r_23_40":"5869502241/976562500","r_3_5":"1504315303127/250000000000","r_49_100":"1197944938623/200000000000","r_51_100":"5918434717833/1000000000000","r_9_20":"2956356108789/500000000000","sharp":"5962064858287/1000000000000","sharp_bins":["5962064858287/1000000000000","5962064858287/1000000000000","5962064858287/1000000000000","5962064858287/1000000000000","5962064858287/1000000000000","5962064858287/1000000000000","5962064858287/1000000000000","5962064858287/1000000000000","5962064858287/1000000000000","5962064858287/1000000000000","5962064858287/1000000000000","5962064858287/1000000000000","5962064858287/1000000000000","5962064858287/1000000000000","5962064858287/1000000000000","5962064858287/1000000000000"]},{"r_107_200":"5925208753323/1000000000000","r_113_200":"5928326032177/1000000000000","r_19_40":"149757799459/25000000000","r_1_2":"1480349375249/250000000000","r_21_40":"592410716121/100000000000","r_23_40":"3007156897359/500000000000","r_3_5":"6021192598329/1000000000000","r_49_100":"5993671143417/1000000000000","r_51_100":"2961205702217/500000000000","r_9_20":"5916705727767/1000000000000","sharp":"298309667847/50000000000","sharp_bins":["298309667847/50000000000","298309667847/50000000000","298309667847/50000000000","298309667847/50000000000","298309667847/50000000000","298309667847/50000000000","298309667847/50000000000","298309667847/50000000000","298309667847/50000000000","298309667847/50000000000","298309667847/50000000000","298309667847/50000000000","298309667847/50000000000","298309667847/50000000000","298309667847/50000000000","298309667847/50000000000"]},{"r_107_200":"5929148291289/1000000000000","r_113_200":"5932247364097/1000000000000","r_19_40":"5994213923533/1000000000000","r_1_2":"2962677754637/500000000000","r_21_40":"741006591363/125000000000","r_23_40":"6018216864057/1000000000000","r_3_5":"30125417731/5000000000","r_49_100":"2998788735721/500000000000","r_51_100":"1481591143017/250000000000","r_9_20":"1184135053879/200000000000","sharp":"2985140341339/500000000000","sharp_bins":["2985140341339/500000000000","2985140341339/500000000000","2985140341339/500000000000","2985140341339/500000000000","2985140341339/500000000000","2985140341339/500000000000","2985140341339/500000000000","2985140341339/500000000000","2985140341339/500000000000","2985140341339/500000000000","2985140341339/500000000000","2985140341339/500000000000","2985140341339/500000000000","2985140341339/500000000000","2985140341339/500000000000","2985140341339/500000000000"]},{"r_107_200":"5914323284763/1000000000000","r_113_200":"591752552121/100000000000","r_19_40":"239099033839/40000000000","r_1_2":"5910561963033/1000000000000","r_21_40":"1478306785361/250000000000","r_23_40":"93771173971/15625000000","r_3_5":"6007980965941/1000000000000","r_49_100":"59808937427/10000000000","r_51_100":"1477882550557/250000000000","r_9_20":"5905893322233/1000000000000","sharp":"5953106447527/1000000000000","sharp_bins":["5953106447527/1000000000000","5953106447527/1000000000000","5953106447527/1000000000000","5953106447527/1000000000000","5953106447527/1000000000000","5953106447527/1000000000000","5953106447527/1000000000000","5953106447527/1000000000000","5953106447527/1000000000000","5953106447527/1000000000000","5953106447527/1000000000000","5953106447527/1000000000000","5953106447527/1000000000000","5953106447527/1000000000000","5953106447527/1000000000000","5953106447527/1000000000000"]},{"r_107_200":"369896240341/62500000000","r_113_200":"2960761272191/500000000000","r_19_40":"2990760735273/500000000000","r_1_2":"5914597118441/1000000000000","r_21_40":"2958624795961/500000000000","r_23_40":"6005403440987/1000000000000","r_3_5":"187875579567/31250000000","r_49_100":"1196988700407/200000000000","r_51_100":"5915560398987/1000000000000","r_9_20":"5909939557951/1000000000000","sharp":"5957339786407/1000000000000","sharp_bins":["5957339786407/1000000000000","5957339786407/1000000000000","5957339786407/1000000000000","5957339786407/1000000000000","5957339786407/1000000000000","5957339786407/1000000000000","5957339786407/1000000000000","5957339786407/1000000000000","5957339786407/1000000000000","5957339786407/1000000000000","5957339786407/1000000000000","5957339786407/1000000000000","5957339786407/1000000000000","5957339786407/1000000000000","5957339786407/1000000000000","5957339786407/1000000000000"]},{"r_107_200":"370145807323/62500000000","r_113_200":"5925496362371/1000000000000","r_19_40":"119710509433/20000000000","r_1_2":"5918608466109/1000000000000","r_21_40":"236849938417/40000000000","r_23_40":"600940971621/100000000000","r_3_5":"6016014080619/1000000000000","r_49_100":"2994475773653/500000000000","r_51_100":"2959783441507/500000000000","r_9_20":"2956980817507/500000000000","sharp":"1192306069739/200000000000","sharp_bins":["1192306069739/200000000000","1192306069739/200000000000","1192306069739/200000000000","1192306069739/200000000000","1192306069739/200000000000","1192306069739/200000000000","1192306069739/200000000000","1192306069739/200000000000","1192306069739/200000000000","1192306069739/200000000000","1192306069739/200000000000","1192306069739/200000000000","1192306069739/200000000000","1192306069739/200000000000","1192306069739/200000000000","1192306069739/200000000000"]},{"r_107_200":"2963151264209/500000000000","r_113_200":"5929447001509/1000000000000","r_19_40":"5989488488377/1000000000000","r_1_2":"5922596037593/1000000000000","r_21_40":"5925223776287/1000000000000","r_23_40":"6013374603097/1000000000000","r_3_5":"752496026669/125000000000","r_49_100":"5992918518327/1000000000000","r_51_100":"2961774842457/500000000000","r_9_20":"369872474349/62500000000","sharp":"2982839389981/500000000000","sharp_bins":["2982839389981/500000000000","2982839389981/500000000000","2982839389981/500000000000","2982839389981/500000000000","2982839389981/500000000000","2982839389981/500000000000","2982839389981/500000000000","2982839389981/500000000000","2982839389981/500000000000","2982839389981/500000000000","2982839389981/500000000000","2982839389981/500000000000","2982839389981/500000000000","2982839389981/500000000000","2982839389981/500000000000","2982839389981/500000000000"]},{"r_107_200":"5911325510319/1000000000000","r_113_200":"2957303744021/500000000000","r_19_40":"5972510249901/1000000000000","r_1_2":"2953819326267/500000000000","r_21_40":"369390135959/62500000000","r_23_40":"299802456139/50000000000","r_3_5":"6002609392123/1000000000000","r_49_100":"5975995779231/1000000000000","r_51_100":"369287092017/62500000000","r_9_20":"2951527892669/500000000000","sharp":"5948223744547/1000000000000","sharp_bins":["5948223744547/1000000000000","5948223744547/1000000000000","5948223744547/1000000000000","5948223744547/1000000000000","5948223744547/1000000000000","5948223744547/1000000000000","5948223744547/1000000000000","5948223744547/1000000000000","5948223744547/1000000000000","5948223744547/1000000000000","5948223744547/1000000000000","5948223744547/1000000000000","5948223744547/1000000000000","5948223744547/1000000000000","5948223744547/1000000000000","5948223744547/1000000000000"]},{"r_107_200":"5915374560453/1000000000000","r_113_200":"369914770713/62500000000","r_19_40":"747077510017/125000000000","r_1_2":"295585294853/50000000000","r_21_40":"1478574199597/250000000000","r_23_40":"3000081750119/500000000000","r_3_5":"1201342690293/200000000000","r_49_100":"1495027332341/250000000000","r_51_100":"5912656001339/1000000000000","r_9_20":"5907133277923/1000000000000","sharp":"5952521566221/1000000000000","sharp_bins":["5952521566221/1000000000000","5952521566221/1000000000000","5952521566221/1000000000000","5952521566221/1000000000000","5952521566221/1000000000000","5952521566221/1000000000000","5952521566221/1000000000000","5952521566221/1000000000000","5952521566221/1000000000000","5952521566221/1000000000000","5952521566221/1000000000000","5952521566221/1000000000000","5952521566221/1000000000000","5952521566221/1000000000000","5952521566221/1000000000000","5952521566221/1000000000000"]},{"r_107_200":"236775923633/40000000000","r_113_200":"1480660012383/250000000000","r_19_40":"5980687289709/1000000000000","r_1_2":"739468398803/125000000000","r_21_40":"1479581444671/250000000000","r_23_40":"1501058710003/250000000000","r_3_5":"300538722873/50000000000","r_49_100":"2992090085349/500000000000","r_51_100":"5916692704027/1000000000000","r_9_20":"5911184328991/1000000000000","sharp":"2978387804581/500000000000","sharp_bins":["2978387804581/500000000000","2978387804581/500000000000","2978387804581/500000000000","2978387804581/500000000000","2978387804581/500000000000","2978387804581/500000000000","2978387804581/500000000000","2978387804581/500000000000","2978387804581/500000000000","2978387804581/500000000000","2978387804581/500000000000","2978387804581/500000000000","2978387804581/500000000000","2978387804581/500000000000","2978387804581/500000000000","2978387804581/500000000000"]},{"r_107_200":"1480849496667/250000000000","r_113_200":"5926620421137/1000000000000","r_19_40":"2992356268131/500000000000","r_1_2":"92496320859/15625000000","r_21_40":"2961165517761/500000000000","r_23_40":"6008263803921/1000000000000","r_3_5":"3007396536307/500000000000","r_49_100":"1497052240393/250000000000","r_51_100":"5920705549649/1000000000000","r_9_20":"1478802772999/250000000000","sharp":"596098653751/100000000000","sharp_bins":["596098653751/100000000000","596098653751/100000000000","596098653751/100000000000","596098653751/100000000000","596098653751/100000000000","596098653751/100000000000","596098653751/100000000000","596098653751/100000000000","596098653751/100000000000","596098653751/100000000000","596098653751/100000000000","596098653751/100000000000","596098653751/100000000000","596098653751/100000000000","596098653751/100000000000","596098653751/100000000000"]},{"r_107_200":"296368720109/50000000000","r_113_200":"2965288798771/500000000000","r_19_40":"149717411607/25000000000","r_1_2":"2961879044273/500000000000","r_21_40":"5926312724081/1000000000000","r_23_40":"6012251040589/1000000000000","r_3_5":"240750797849/40000000000","r_49_100":"2996098173583/500000000000","r_51_100":"370293418433/62500000000","r_9_20":"739901716227/125000000000","sharp":"1193031000443/200000000000","sharp_bins":["1193031000443/200000000000","1193031000443/200000000000","1193031000443/200000000000","1193031000443/200000000000","1193031000443/200000000000","1193031000443/200000000000","1193031000443/200000000000","1193031000443/200000000000","1193031000443/200000000000","1193031000443/200000000000","1193031000443/200000000000","1193031000443/200000000000","1193031000443/200000000000","1193031000443/200000000000","1193031000443/200000000000","1193031000443/200000000000"]},{"r_107_200":"593132735537/100000000000","r_113_200":"5934511594557/1000000000000","r_19_40":"1198527941077/200000000000","r_1_2":"740965984017/125000000000","r_21_40":"5930270863157/1000000000000","r_23_40":"601619718573/100000000000","r_3_5":"3011352857337/500000000000","r_49_100":"1499035739947/250000000000","r_51_100":"2964330079969/500000000000","r_9_20":"5923192267969/1000000000000","sharp":"5969281641329/1000000000000","sharp_bins":["5969281641329/1000000000000","5969281641329/1000000000000","5969281641329/1000000000000","5969281641329/1000000000000","5969281641329/1000000000000","5969281641329/1000000000000","5969281641329/1000000000000","5969281641329/1000000000000","5969281641329/1000000000000","5969281641329/1000000000000","5969281641329/1000000000000","5969281641329/1000000000000","5969281641329/1000000000000","5969281641329/1000000000000","5969281641329/1000000000000","5969281641329/1000000000000"]},{"r_107_200":"5935257136863/1000000000000","r_113_200":"1484605674817/250000000000","r_19_40":"1199308575791/200000000000","r_1_2":"2965837090293/500000000000","r_21_40":"5934205744533/1000000000000","r_23_40":"94064107231/15625000000","r_3_5":"3013300501023/500000000000","r_49_100":"12000098839/2000000000","r_51_100":"5932602238249/1000000000000","r_9_20":"5927147006771/1000000000000","sharp":"9557387329/1600000000","sharp_bins":["9557387329/1600000000","9557387329/1600000000","9557387329/1600000000","9557387329/1600000000","9557387329/1600000000","9557387329/1600000000","9557387329/1600000000","9557387329/1600000000","9557387329/1600000000","9557387329/1600000000","9557387329/1600000000","9557387329/1600000000","9557387329/1600000000","9557387329/1600000000","9557387329/1600000000","9557387329/1600000000"]},{"r_107_200":"5939163628651/1000000000000","r_113_200":"742788849019/125000000000","r_19_40":"6000406591921/1000000000000","r_1_2":"5935596898243/1000000000000","r_21_40":"14845293127/2500000000","r_23_40":"6023968682697/1000000000000","r_3_5":"1507614104983/250000000000","r_49_100":"3001958166957/500000000000","r_51_100":"1187304162693/200000000000","r_9_20":"5931077834533/1000000000000","sharp":"5977411933397/1000000000000","sharp_bins":["5977411933397/1000000000000","5977411933397/1000000000000","5977411933397/1000000000000","5977411933397/1000000000000","5977411933397/1000000000000","5977411933397/1000000000000","5977411933397/1000000000000","5977411933397/1000000000000","5977411933397/1000000000000","5977411933397/1000000000000","5977411933397/1000000000000","5977411933397/1000000000000","5977411933397/1000000000000","5977411933397/1000000000000","5977411933397/1000000000000","5977411933397/1000000000000"]},{"r_107_200":"2962236046261/500000000000","r_113_200":"1481914216009/250000000000","r_19_40":"74799125473/12500000000","r_1_2":"2960462866341/500000000000","r_21_40":"5923396049029/1000000000000","r_23_40":"6007152998229/1000000000000","r_3_5":"187925204593/31250000000","r_49_100":"5987400711131/1000000000000","r_51_100":"23687399987/4000000000","r_9_20":"5916460313319/1000000000000","sharp":"2980236349661/500000000000","sharp_bins":["2980236349661/500000000000","2980236349661/500000000000","2980236349661/500000000000","2980236349661/500000000000","2980236349661/500000000000","2980236349661/500000000000","2980236349661/500000000000","2980236349661/500000000000","2980236349661/500000000000","2980236349661/500000000000","2980236349661/500000000000","2980236349661/500000000000","2980236349661/500000000000","2980236349661/500000000000","2980236349661/500000000000","2980236349661/500000000000"]},{"r_107_200":"5928455151579/1000000000000","r_113_200":"92681576609/15625000000","r_19_40":"1197586949417/200000000000","r_1_2":"2962462550369/500000000000","r_21_40":"1481846021673/250000000000","r_23_40":"6011162516213/1000000000000","r_3_5":"752200764003/125000000000","r_49_100":"2995704467669/500000000000","r_51_100":"237033812319/40000000000","r_9_20":"592046747491/100000000000","sharp":"2982330550011/500000000000","sharp_bins":["2982330550011/500000000000","2982330550011/500000000000","2982330550011/500000000000","2982330550011/500000000000","2982330550011/500000000000","2982330550011/500000000000","2982330550011/500000000000","2982330550011/500000000000","2982330550011/500000000000","2982330550011/500000000000","2982330550011/500000000000","2982330550011/500000000000","2982330550011/500000000000","2982330550011/500000000000","2982330550011/500000000000","2982330550011/500000000000"]},{"r_107_200":"2966207432311/500000000000","r_113_200":"5935561878797/1000000000000","r_19_40":"5991898440079/1000000000000","r_1_2":"5928900820911/1000000000000","r_21_40":"5931348694717/1000000000000","r_23_40":"1203026121493/200000000000","r_3_5":"301078211777/50000000000","r_49_100":"2997688028553/500000000000","r_51_100":"2964908528711/500000000000","r_9_20":"5924450671573/1000000000000","sharp":"746100918353/125000000000","sharp_bins":["746100918353/125000000000","746100918353/125000000000","746100918353/125000000000","746100918353/125000000000","746100918353/125000000000","746100918353/125000000000","746100918353/125000000000","746100918353/125000000000","746100918353/125000000000","746100918353/125000000000","746100918353/125000000000","746100918353/125000000000","746100918353/125000000000","746100918353/125000000000","746100918353/125000000000","746100918353/125000000000"]},{"r_107_200":"1484087747099/250000000000","r_113_200":"5939479547279/1000000000000","r_19_40":"1498955435343/250000000000","r_1_2":"2966426325903/500000000000","r_21_40":"2967644815153/500000000000","r_23_40":"752382237569/125000000000","r_3_5":"3012740773359/500000000000","r_49_100":"2999651350831/500000000000","r_51_100":"2966882501549/500000000000","r_9_20":"5928409665497/1000000000000","sharp":"1493228017667/250000000000","sharp_bins":["1493228017667/250000000000","1493228017667/250000000000","1493228017667/250000000000","1493228017667/250000000000","1493228017667/250000000000","1493228017667/250000000000","1493228017667/250000000000","1493228017667/250000000000","1493228017667/250000000000","1493228017667/250000000000","1493228017667/250000000000","1493228017667/250000000000","1493228017667/250000000000","1493228017667/250000000000","1493228017667/250000000000","1493228017667/250000000000"]},{"r_107_200":"2960770400299/500000000000","r_113_200":"1184935051157/200000000000","r_19_40":"5979012128447/1000000000000","r_1_2":"1183612323667/200000000000","r_21_40":"1480109325419/250000000000","r_23_40":"187562543387/31250000000","r_3_5":"6008383948863/1000000000000","r_49_100":"5982501560873/1000000000000","r_51_100":"5918974299887/1000000000000","r_9_20":"1478416572109/250000000000","sharp":"5955737416419/1000000000000","sharp_bins":["5955737416419/1000000000000","5955737416419/1000000000000","5955737416419/1000000000000","5955737416419/1000000000000","5955737416419/1000000000000","5955737416419/1000000000000","5955737416419/1000000000000","5955737416419/1000000000000","5955737416419/1000000000000","5955737416419/1000000000000","5955737416419/1000000000000","5955737416419/1000000000000","5955737416419/1000000000000","5955737416419/1000000000000","5955737416419/1000000000000","5955737416419/1000000000000"]},{"r_107_200":"2962777261937/500000000000","r_113_200":"185270939323/31250000000","r_19_40":"747885006071/125000000000","r_1_2":"5922091114563/1000000000000","r_21_40":"1481113964111/250000000000","r_23_40":"1501518877529/250000000000","r_3_5":"6012448523997/1000000000000","r_49_100":"187080402461/31250000000","r_51_100":"5923000011097/1000000000000","r_9_20":"236708103831/40000000000","sharp":"5959988794703/1000000000000","sharp_bins":["5959988794703/1000000000000","5959988794703/1000000000000","5959988794703/1000000000000","5959988794703/1000000000000","5959988794703/1000000000000","5959988794703/1000000000000","5959988794703/1000000000000","5959988794703/1000000000000","5959988794703/1000000000000","5959988794703/1000000000000","5959988794703/1000000000000","5959988794703/1000000000000","5959988794703/1000000000000","5959988794703/1000000000000","5959988794703/1000000000000","5959988794703/1000000000000"]},{"r_107_200":"5929544464179/1000000000000","r_113_200":"5932641364613/1000000000000","r_19_40":"2993552988419/500000000000","r_1_2":"2963048263239/500000000000","r_21_40":"1482112636573/250000000000","r_23_40":"3005053611041/500000000000","r_3_5":"1504117668249/250000000000","r_49_100":"2995301059577/500000000000","r_51_100":"5927001722039/1000000000000","r_9_20":"1184342901747/200000000000","sharp":"5964197040847/1000000000000","sharp_bins":["5964197040847/1000000000000","5964197040847/1000000000000","5964197040847/1000000000000","5964197040847/1000000000000","5964197040847/1000000000000","5964197040847/1000000000000","5964197040847/1000000000000","5964197040847/1000000000000","5964197040847/1000000000000","5964197040847/1000000000000","5964197040847/1000000000000","5964197040847/1000000000000","5964197040847/1000000000000","5964197040847/1000000000000","5964197040847/1000000000000","5964197040847/1000000000000"]},{"r_107_200":"1186702126937/200000000000","r_113_200":"742073648189/125000000000","r_19_40":"59910905557/10000000000","r_1_2":"2965038935139/500000000000","r_21_40":"741552673147/125000000000","r_23_40":"1503524292683/250000000000","r_3_5":"6020451042929/1000000000000","r_49_100":"5994589925197/1000000000000","r_51_100":"5930979448001/1000000000000","r_9_20":"5925702047979/1000000000000","sharp":"59683628037/10000000000","sharp_bins":["59683628037/10000000000","59683628037/10000000000","59683628037/10000000000","59683628037/10000000000","59683628037/10000000000","59683628037/10000000000","59683628037/10000000000","59683628037/10000000000","59683628037/10000000000","59683628037/10000000000","59683628037/10000000000","59683628037/10000000000","59683628037/10000000000","59683628037/10000000000","59683628037/10000000000","59683628037/10000000000"]},{"r_107_200":"1479632914639/250000000000","r_113_200":"5921664763127/1000000000000","r_19_40":"5974013206563/1000000000000","r_1_2":"2957582262229/500000000000","r_21_40":"5917447687391/1000000000000","r_23_40":"749599512881/125000000000","r_3_5":"1500776488587/250000000000","r_49_100":"2988742113159/500000000000","r_51_100":"5916041783741/1000000000000","r_9_20":"5910815521827/1000000000000","sharp":"5950769418223/1000000000000","sharp_bins":["5950769418223/1000000000000","5950769418223/1000000000000","5950769418223/1000000000000","5950769418223/1000000000000","5950769418223/1000000000000","5950769418223/1000000000000","5950769418223/1000000000000","5950769418223/1000000000000","5950769418223/1000000000000","5950769418223/1000000000000","5950769418223/1000000000000","5950769418223/1000000000000","5950769418223/1000000000000","5950769418223/1000000000000","5950769418223/1000000000000","5950769418223/1000000000000"]},{"r_107_200":"1445941446/244140625","r_113_200":"592569074711/100000000000","r_19_40":"1494536427673/250000000000","r_1_2":"2959612282273/500000000000","r_21_40":"740187145641/125000000000","r_23_40":"6000936106731/1000000000000","r_3_5":"6007236841817/1000000000000","r_49_100":"5981620226379/1000000000000","r_51_100":"5920098193067/1000000000000","r_9_20":"5914881333749/1000000000000","sharp":"2977542960607/500000000000","sharp_bins":["2977542960607/500000000000","2977542960607/500000000000","2977542960607/500000000000","2977542960607/500000000000","2977542960607/500000000000","2977542960607/500000000000","2977542960607/500000000000","2977542960607/500000000000","2977542960607/500000000000","2977542960607/500000000000","2977542960607/500000000000","2977542960607/500000000000","2977542960607/500000000000","2977542960607/500000000000","2977542960607/500000000000","2977542960607/500000000000"]},{"r_107_200":"5926596445803/1000000000000","r_113_200":"2964846397513/500000000000","r_19_40":"1196447044359/200000000000","r_1_2":"5923260077493/1000000000000","r_21_40":"1481380584047/250000000000","r_23_40":"6005032692133/1000000000000","r_3_5":"1202264858567/200000000000","r_49_100":"1197142629417/200000000000","r_51_100":"5924130159643/1000000000000","r_9_20":"2959461158729/500000000000","sharp":"5959358284213/1000000000000","sharp_bins":["5959358284213/1000000000000","5959358284213/1000000000000","5959358284213/1000000000000","5959358284213/1000000000000","5959358284213/1000000000000","5959358284213/1000000000000","5959358284213/1000000000000","5959358284213/1000000000000","5959358284213/1000000000000","5959358284213/1000000000000","5959358284213/1000000000000","5959358284213/1000000000000","5959358284213/1000000000000","5959358284213/1000000000000","5959358284213/1000000000000","5959358284213/1000000000000"]},{"r_107_200":"5930592940819/1000000000000","r_113_200":"1483417833981/250000000000","r_19_40":"119725648017/20000000000","r_1_2":"5927271501483/1000000000000","r_21_40":"2964761817597/500000000000","r_23_40":"6009086524221/1000000000000","r_3_5":"751921121623/125000000000","r_49_100":"5989763650079/1000000000000","r_51_100":"5928138120257/1000000000000","r_9_20":"5922938916799/1000000000000","sharp":"5963587174631/1000000000000","sharp_bins":["5963587174631/1000000000000","5963587174631/1000000000000","5963587174631/1000000000000","5963587174631/1000000000000","5963587174631/1000000000000","5963587174631/1000000000000","5963587174631/1000000000000","5963587174631/1000000000000","5963587174631/1000000000000","5963587174631/1000000000000","5963587174631/1000000000000","5963587174631/1000000000000","5963587174631/1000000000000","5963587174631/1000000000000","5963587174631/1000000000000","5963587174631/1000000000000"]},{"r_107_200":"1179133812197/200000000000","r_113_200":"2949437425367/500000000000","r_19_40":"5946195552883/1000000000000","r_1_2":"1473115906237/250000000000","r_21_40":"1178930856059/200000000000","r_23_40":"1492101183243/250000000000","r_3_5":"2987415319023/500000000000","r_49_100":"2974791597547/500000000000","r_51_100":"92082791401/15625000000","r_9_20":"5888178296379/1000000000000","sharp":"5922299672669/1000000000000","sharp_bins":["5922299672669/1000000000000","5922299672669/1000000000000","5922299672669/1000000000000","5922299672669/1000000000000","5922299672669/1000000000000","5922299672669/1000000000000","5922299672669/1000000000000","5922299672669/1000000000000","5922299672669/1000000000000","5922299672669/1000000000000","5922299672669/1000000000000","5922299672669/1000000000000","5922299672669/1000000000000","5922299672669/1000000000000","5922299672669/1000000000000","5922299672669/1000000000000"]},{"r_107_200":"5899879517577/1000000000000","r_113_200":"2951533141371/500000000000","r_19_40":"5950649248147/1000000000000","r_1_2":"5896690076063/1000000000000","r_21_40":"2949435049703/500000000000","r_23_40":"5972870936871/1000000000000","r_3_5":"5979287619273/1000000000000","r_49_100":"2977020570107/500000000000","r_51_100":"5897521407333/1000000000000","r_9_20":"2946204941363/500000000000","sharp":"5926943054451/1000000000000","sharp_bins":["5926943054451/1000000000000","5926943054451/1000000000000","5926943054451/1000000000000","5926943054451/1000000000000","5926943054451/1000000000000","5926943054451/1000000000000","5926943054451/1000000000000","5926943054451/1000000000000","5926943054451/1000000000000","5926943054451/1000000000000","5926943054451/1000000000000","5926943054451/1000000000000","5926943054451/1000000000000","5926943054451/1000000000000","5926943054451/1000000000000","5926943054451/1000000000000"]},{"r_107_200":"5904064906003/1000000000000","r_113_200":"5907232935069/1000000000000","r_19_40":"5955054921653/1000000000000","r_1_2":"295044557039/50000000000","r_21_40":"2951530378609/500000000000","r_23_40":"1195457731783/200000000000","r_3_5":"5983696099167/1000000000000","r_49_100":"5958450971749/1000000000000","r_51_100":"590171886553/100000000000","r_9_20":"2948307892897/500000000000","sharp":"5931537227423/1000000000000","sharp_bins":["5931537227423/1000000000000","5931537227423/1000000000000","5931537227423/1000000000000","5931537227423/1000000000000","5931537227423/1000000000000","5931537227423/1000000000000","5931537227423/1000000000000","5931537227423/1000000000000","5931537227423/1000000000000","5931537227423/1000000000000","5931537227423/1000000000000","5931537227423/1000000000000","5931537227423/1000000000000","5931537227423/1000000000000","5931537227423/1000000000000","5931537227423/1000000000000"]},{"r_107_200":"5908225387191/1000000000000","r_113_200":"5911374965647/1000000000000","r_19_40":"2979706666377/500000000000","r_1_2":"5905066983851/1000000000000","r_21_40":"2953613207857/500000000000","r_23_40":"5981658662601/1000000000000","r_3_5":"5988056841833/1000000000000","r_49_100":"372675840609/62500000000","r_51_100":"2952945593947/500000000000","r_9_20":"5900796175207/1000000000000","sharp":"2968041478793/500000000000","sharp_bins":["2968041478793/500000000000","2968041478793/500000000000","2968041478793/500000000000","2968041478793/500000000000","2968041478793/500000000000","2968041478793/500000000000","2968041478793/500000000000","2968041478793/500000000000","2968041478793/500000000000","2968041478793/500000000000","2968041478793/500000000000","2968041478793/500000000000","2968041478793/500000000000","2968041478793/500000000000","2968041478793/500000000000","2968041478793/500000000000"]},{"r_107_200":"5892389170451/1000000000000","r_113_200":"2947776706669/500000000000","r_19_40":"185645999419/31250000000","r_1_2":"1472322060467/250000000000","r_21_40":"5891428570829/1000000000000","r_23_40":"5962596733611/1000000000000","r_3_5":"119381574399/20000000000","r_49_100":"1486007249403/250000000000","r_51_100":"5890111211777/1000000000000","r_9_20":"1177009197301/200000000000","sharp":"5916727836779/1000000000000","sharp_bins":["5916727836779/1000000000000","5916727836779/1000000000000","5916727836779/1000000000000","5916727836779/1000000000000","5916727836779/1000000000000","5916727836779/1000000000000","5916727836779/1000000000000","5916727836779/1000000000000","5916727836779/1000000000000","5916727836779/1000000000000","5916727836779/1000000000000","5916727836779/1000000000000","5916727836779/1000000000000","5916727836779/1000000000000","5916727836779/1000000000000","5916727836779/1000000000000"]},{"r_107_200":"737079165629/125000000000","r_113_200":"2949889591601/500000000000","r_19_40":"1486299743583/250000000000","r_1_2":"5893547780617/1000000000000","r_21_40":"736959753581/125000000000","r_23_40":"5967138021763/1000000000000","r_3_5":"5973610664231/1000000000000","r_49_100":"5948560439667/1000000000000","r_51_100":"5894367296053/1000000000000","r_9_20":"1177861948559/200000000000","sharp":"5921445612671/1000000000000","sharp_bins":["5921445612671/1000000000000","5921445612671/1000000000000","5921445612671/1000000000000","5921445612671/1000000000000","5921445612671/1000000000000","5921445612671/1000000000000","5921445612671/1000000000000","5921445612671/1000000000000","5921445612671/1000000000000","5921445612671/1000000000000","5921445612671/1000000000000","5921445612671/1000000000000","5921445612671/1000000000000","5921445612671/1000000000000","5921445612671/1000000000000","5921445612671/1000000000000"]},{"r_107_200":"737606512441/125000000000","r_113_200":"5903979858067/1000000000000","r_19_40":"297483838919/50000000000","r_1_2":"2948890811157/500000000000","r_21_40":"2949951005549/500000000000","r_23_40":"5971629650151/1000000000000","r_3_5":"5978092929703/1000000000000","r_49_100":"1488260649869/250000000000","r_51_100":"368662360507/62500000000","r_9_20":"736693439119/125000000000","sharp":"1481528250499/250000000000","sharp_bins":["1481528250499/250000000000","1481528250499/250000000000","1481528250499/250000000000","1481528250499/250000000000","1481528250499/250000000000","1481528250499/250000000000","1481528250499/250000000000","1481528250499/250000000000","1481528250499/250000000000","1481528250499/250000000000","1481528250499/250000000000","1481528250499/250000000000","1481528250499/250000000000","1481528250499/250000000000","1481528250499/250000000000","1481528250499/250000000000"]},{"r_107_200":"5905045660561/1000000000000","r_113_200":"1181631120307/200000000000","r_19_40":"1190821235029/200000000000","r_1_2":"737748742181/125000000000","r_21_40":"1180820137179/200000000000","r_23_40":"5976072404529/1000000000000","r_3_5":"747815787839/125000000000","r_49_100":"1489369064833/250000000000","r_51_100":"295140139867/50000000000","r_9_20":"2948879736167/500000000000","sharp":"2965365396531/500000000000","sharp_bins":["2965365396531/500000000000","2965365396531/500000000000","2965365396531/500000000000","2965365396531/500000000000","2965365396531/500000000000","2965365396531/500000000000","2965365396531/500000000000","2965365396531/500000000000","2965365396531/500000000000","2965365396531/500000000000","2965365396531/500000000000","2965365396531/500000000000","2965365396531/500000000000","2965365396531/500000000000","2965365396531/500000000000","2965365396531/500000000000"]},{"r_107_200":"1177814498349/200000000000","r_113_200":"1473048974057/250000000000","r_19_40":"2967506782731/500000000000","r_1_2":"367877521921/62500000000","r_21_40":"2944082432071/500000000000","r_23_40":"595672127019/100000000000","r_3_5":"1192592191337/200000000000","r_49_100":"371146134383/62500000000","r_51_100":"5886884669007/1000000000000","r_9_20":"588186868193/100000000000","sharp":"2955490908113/500000000000","sharp_bins":["2955490908113/500000000000","2955490908113/500000000000","2955490908113/500000000000","2955490908113/500000000000","2955490908113/500000000000","2955490908113/500000000000","2955490908113/500000000000","2955490908113/500000000000","2955490908113/500000000000","2955490908113/500000000000","2955490908113/500000000000","2955490908113/500000000000","2955490908113/500000000000","2955490908113/500000000000","2955490908113/500000000000","2955490908113/500000000000"]},{"r_107_200":"1178670151463/200000000000","r_113_200":"1179291283571/200000000000","r_19_40":"1187923144189/200000000000","r_1_2":"1178066643583/200000000000","r_21_40":"2946224190503/500000000000","r_23_40":"5961339169547/1000000000000","r_3_5":"5967570815409/1000000000000","r_49_100":"742868119563/125000000000","r_51_100":"5891174497319/1000000000000","r_9_20":"2943082507319/500000000000","sharp":"5915776047149/1000000000000","sharp_bins":["5915776047149/1000000000000","5915776047149/1000000000000","5915776047149/1000000000000","5915776047149/1000000000000","5915776047149/1000000000000","5915776047149/1000000000000","5915776047149/1000000000000","5915776047149/1000000000000","5915776047149/1000000000000","5915776047149/1000000000000","5915776047149/1000000000000","5915776047149/1000000000000","5915776047149/1000000000000","5915776047149/1000000000000","5915776047149/1000000000000","5915776047149/1000000000000"]},{"r_107_200":"5897603477401/1000000000000","r_113_200":"5900691674913/1000000000000","r_19_40":"5944167487787/1000000000000","r_1_2":"2947300114043/500000000000","r_21_40":"5896706255163/1000000000000","r_23_40":"1193181240019/200000000000","r_3_5":"1194425955971/200000000000","r_49_100":"5947501279333/1000000000000","r_51_100":"2947719273861/500000000000","r_9_20":"184076100193/31250000000","sharp":"1480129670009/250000000000","sharp_bins":["1480129670009/250000000000","1480129670009/250000000000","1480129670009/250000000000","1480129670009/250000000000","1480129670009/250000000000","1480129670009/250000000000","1480129670009/250000000000","1480129670009/250000000000","1480129670009/250000000000","1480129670009/250000000000","1480129670009/250000000000","1480129670009/250000000000","1480129670009/250000000000","1480129670009/250000000000","1480129670009/250000000000","1480129670009/250000000000"]},{"r_107_200":"1180366108049/200000000000","r_113_200":"1180980310751/200000000000","r_19_40":"5948669670481/1000000000000","r_1_2":"5898841272237/1000000000000","r_21_40":"5900938375603/1000000000000","r_23_40":"5970423170499/1000000000000","r_3_5":"1195327731859/200000000000","r_49_100":"1190401584763/200000000000","r_51_100":"737459588799/125000000000","r_9_20":"5894679151817/1000000000000","sharp":"2962605263083/500000000000","sharp_bins":["2962605263083/500000000000","2962605263083/500000000000","2962605263083/500000000000","2962605263083/500000000000","2962605263083/500000000000","2962605263083/500000000000","2962605263083/500000000000","2962605263083/500000000000","2962605263083/500000000000","2962605263083/500000000000","2962605263083/500000000000","2962605263083/500000000000","2962605263083/500000000000","2962605263083/500000000000","2962605263083/500000000000","2962605263083/500000000000"]},{"r_107_200":"5906032096521/1000000000000","r_113_200":"59090862021/10000000000","r_19_40":"5953123057267/1000000000000","r_1_2":"295152825241/50000000000","r_21_40":"5905144894099/1000000000000","r_23_40":"2987445436567/500000000000","r_3_5":"373818640419/62500000000","r_49_100":"5956465678889/1000000000000","r_51_100":"2951944569369/500000000000","r_9_20":"5898897010823/1000000000000","sharp":"2964926190263/500000000000","sharp_bins":["2964926190263/500000000000","2964926190263/500000000000","2964926190263/500000000000","2964926190263/500000000000","2964926190263/500000000000","2964926190263/500000000000","2964926190263/500000000000","2964926190263/500000000000","2964926190263/500000000000","2964926190263/500000000000","2964926190263/500000000000","2964926190263/500000000000","2964926190263/500000000000","2964926190263/500000000000","2964926190263/500000000000","2964926190263/500000000000"]},{"r_107_200":"46173503429/7812500000","r_113_200":"1478311477281/250000000000","r_19_40":"5957528420041/1000000000000","r_1_2":"5907246222841/1000000000000","r_21_40":"5909326104611/1000000000000","r_23_40":"5979310083999/1000000000000","r_3_5":"5985509318667/1000000000000","r_49_100":"5960875317151/1000000000000","r_51_100":"2954038064297/500000000000","r_9_20":"5903089085253/1000000000000","sharp":"185451406929/31250000000","sharp_bins":["185451406929/31250000000","185451406929/31250000000","185451406929/31250000000","185451406929/31250000000","185451406929/31250000000","185451406929/31250000000","185451406929/31250000000","185451406929/31250000000","185451406929/31250000000","185451406929/31250000000","185451406929/31250000000","185451406929/31250000000","185451406929/31250000000","185451406929/31250000000","185451406929/31250000000","185451406929/31250000000"]},{"r_107_200":"1182871917441/200000000000","r_113_200":"5917380692211/1000000000000","r_19_40":"298094325761/50000000000","r_1_2":"59114104493/10000000000","r_21_40":"5913482027839/1000000000000","r_23_40":"299184078179/50000000000","r_3_5":"1197974527251/200000000000","r_49_100":"5965237595711/1000000000000","r_51_100":"5912237702051/1000000000000","r_9_20":"590725540257/100000000000","sharp":"5938989212869/1000000000000","sharp_bins":["5938989212869/1000000000000","5938989212869/1000000000000","5938989212869/1000000000000","5938989212869/1000000000000","5938989212869/1000000000000","5938989212869/1000000000000","5938989212869/1000000000000","5938989212869/1000000000000","5938989212869/1000000000000","5938989212869/1000000000000","5938989212869/1000000000000","5938989212869/1000000000000","5938989212869/1000000000000","5938989212869/1000000000000","5938989212869/1000000000000","5938989212869/1000000000000"]},{"r_107_200":"5918485703247/1000000000000","r_113_200":"23685962841/4000000000","r_19_40":"1491549520943/250000000000","r_1_2":"369721834363/62500000000","r_21_40":"2958806413363/500000000000","r_23_40":"74850075711/12500000000","r_3_5":"5994188945041/1000000000000","r_49_100":"2984776628113/500000000000","r_51_100":"5916374023679/1000000000000","r_9_20":"1182279226619/200000000000","sharp":"1485871425391/250000000000","sharp_bins":["1485871425391/250000000000","1485871425391/250000000000","1485871425391/250000000000","1485871425391/250000000000","1485871425391/250000000000","1485871425391/250000000000","1485871425391/250000000000","1485871425391/250000000000","1485871425391/250000000000","1485871425391/250000000000","1485871425391/250000000000","1485871425391/250000000000","1485871425391/250000000000","1485871425391/250000000000","1485871425391/250000000000","1485871425391/250000000000"]},{"r_107_200":"737851736947/125000000000","r_113_200":"295291255037/50000000000","r_19_40":"5947648111749/1000000000000","r_1_2":"2949950971179/500000000000","r_21_40":"5901949602039/1000000000000","r_23_40":"5969186391669/1000000000000","r_3_5":"74690251423/12500000000","r_49_100":"743868168527/125000000000","r_51_100":"5900725146923/1000000000000","r_9_20":"736973038661/125000000000","sharp":"5924303810051/1000000000000","sharp_bins":["5924303810051/1000000000000","5924303810051/1000000000000","5924303810051/1000000000000","5924303810051/1000000000000","5924303810051/1000000000000","5924303810051/1000000000000","5924303810051/1000000000000","5924303810051/1000000000000","5924303810051/1000000000000","5924303810051/1000000000000","5924303810051/1000000000000","5924303810051/1000000000000","5924303810051/1000000000000","5924303810051/1000000000000","5924303810051/1000000000000","5924303810051/1000000000000"]},{"r_107_200":"590702368261/100000000000","r_113_200":"1477504711233/250000000000","r_19_40":"744015705511/125000000000","r_1_2":"1180824867169/200000000000","r_21_40":"5906164036233/1000000000000","r_23_40":"1194735852433/200000000000","r_3_5":"1195941171329/200000000000","r_49_100":"5955427430177/1000000000000","r_51_100":"1180989010279/200000000000","r_9_20":"1180001652757/200000000000","sharp":"2964484903437/500000000000","sharp_bins":["2964484903437/500000000000","2964484903437/500000000000","2964484903437/500000000000","2964484903437/500000000000","2964484903437/500000000000","2964484903437/500000000000","2964484903437/500000000000","2964484903437/500000000000","2964484903437/500000000000","2964484903437/500000000000","2964484903437/500000000000","2964484903437/500000000000","2964484903437/500000000000","2964484903437/500000000000","2964484903437/500000000000","2964484903437/500000000000"]},{"r_107_200":"2955603984019/500000000000","r_113_200":"5914187354693/1000000000000","r_19_40":"2978277383833/500000000000","r_1_2":"5908320935297/1000000000000","r_21_40":"1477588219193/250000000000","r_23_40":"1494530812617/250000000000","r_3_5":"2992071344421/500000000000","r_49_100":"5959861009289/1000000000000","r_51_100":"5909139234787/1000000000000","r_9_20":"1180841233097/200000000000","sharp":"2966793100669/500000000000","sharp_bins":["2966793100669/500000000000","2966793100669/500000000000","2966793100669/500000000000","2966793100669/500000000000","2966793100669/500000000000","2966793100669/500000000000","2966793100669/500000000000","2966793100669/500000000000","2966793100669/500000000000","2966793100669/500000000000","2966793100669/500000000000","2966793100669/500000000000","2966793100669/500000000000","2966793100669/500000000000","2966793100669/500000000000","2966793100669/500000000000"]},{"r_107_200":"5915367050399/1000000000000","r_113_200":"1479582731269/250000000000","r_19_40":"5960936245123/1000000000000","r_1_2":"5912492043511/1000000000000","r_21_40":"5914516423463/1000000000000","r_23_40":"5982519123271/1000000000000","r_3_5":"5988531377709/1000000000000","r_49_100":"596424684889/100000000000","r_51_100":"5913307998757/1000000000000","r_9_20":"2954189161059/500000000000","sharp":"5938153762801/1000000000000","sharp_bins":["5938153762801/1000000000000","5938153762801/1000000000000","5938153762801/1000000000000","5938153762801/1000000000000","5938153762801/1000000000000","5938153762801/1000000000000","5938153762801/1000000000000","5938153762801/1000000000000","5938153762801/1000000000000","5938153762801/1000000000000","5938153762801/1000000000000","5938153762801/1000000000000","5938153762801/1000000000000","5938153762801/1000000000000","5938153762801/1000000000000","5938153762801/1000000000000"]},{"r_107_200":"1474889309289/250000000000","r_113_200":"2951243217677/500000000000","r_19_40":"1485525732957/250000000000","r_1_2":"589670759189/100000000000","r_21_40":"5898704828429/1000000000000","r_23_40":"238535957133/40000000000","r_3_5":"1492318999479/250000000000","r_49_100":"5945313053537/1000000000000","r_51_100":"29487588481/5000000000","r_9_20":"736578602953/125000000000","sharp":"14796718283/2500000000","sharp_bins":["14796718283/2500000000","14796718283/2500000000","14796718283/2500000000","14796718283/2500000000","14796718283/2500000000","14796718283/2500000000","14796718283/2500000000","14796718283/2500000000","14796718283/2500000000","14796718283/2500000000","14796718283/2500000000","14796718283/2500000000","14796718283/2500000000","14796718283/2500000000","14796718283/2500000000","14796718283/2500000000"]},{"r_107_200":"295190044077/50000000000","r_113_200":"5906714310817/1000000000000","r_19_40":"5946654062343/1000000000000","r_1_2":"1475240769463/250000000000","r_21_40":"590295284191/100000000000","r_23_40":"5967967036273/1000000000000","r_3_5":"1194767581693/200000000000","r_49_100":"2974934637809/500000000000","r_51_100":"5901770917749/1000000000000","r_9_20":"1179377012071/200000000000","sharp":"740428516063/125000000000","sharp_bins":["740428516063/125000000000","740428516063/125000000000","740428516063/125000000000","740428516063/125000000000","740428516063/125000000000","740428516063/125000000000","740428516063/125000000000","740428516063/125000000000","740428516063/125000000000","740428516063/125000000000","740428516063/125000000000","740428516063/125000000000","740428516063/125000000000","740428516063/125000000000","740428516063/125000000000","740428516063/125000000000"]},{"r_107_200":"2954009426171/500000000000","r_113_200":"2955458390743/500000000000","r_19_40":"2975577806831/500000000000","r_1_2":"738149075437/125000000000","r_21_40":"2953587546173/500000000000","r_23_40":"1194497016077/200000000000","r_3_5":"5978349721767/1000000000000","r_49_100":"5954375820693/1000000000000","r_51_100":"5905998250037/1000000000000","r_9_20":"590111508529/100000000000","sharp":"5928118159301/1000000000000","sharp_bins":["5928118159301/1000000000000","5928118159301/1000000000000","5928118159301/1000000000000","5928118159301/1000000000000","5928118159301/1000000000000","5928118159301/1000000000000","5928118159301/1000000000000","5928118159301/1000000000000","5928118159301/1000000000000","5928118159301/1000000000000","5928118159301/1000000000000","5928118159301/1000000000000","5928118159301/1000000000000","5928118159301/1000000000000","5928118159301/1000000000000","5928118159301/1000000000000"]},{"r_107_200":"5912211311833/1000000000000","r_113_200":"1478773501657/250000000000","r_19_40":"5955608370747/1000000000000","r_1_2":"5909396334827/1000000000000","r_21_40":"738921467887/125000000000","r_23_40":"5976953849707/1000000000000","r_3_5":"747851528433/125000000000","r_49_100":"5958833474441/1000000000000","r_51_100":"46173436391/7812500000","r_9_20":"59053190691/10000000000","sharp":"296637909867/50000000000","sharp_bins":["296637909867/50000000000","296637909867/50000000000","296637909867/50000000000","296637909867/50000000000","296637909867/50000000000","296637909867/50000000000","296637909867/50000000000","296637909867/50000000000","296637909867/50000000000","296637909867/50000000000","296637909867/50000000000","296637909867/50000000000","296637909867/50000000000","296637909867/50000000000","296637909867/50000000000","296637909867/50000000000"]},{"r_107_200":"5896261505591/1000000000000","r_113_200":"5899111456657/1000000000000","r_19_40":"371030414217/62500000000","r_1_2":"5893465490253/1000000000000","r_21_40":"1473855022919/250000000000","r_23_40":"595754192657/100000000000","r_3_5":"1490816306441/250000000000","r_49_100":"296979816577/50000000000","r_51_100":"5894242459867/1000000000000","r_9_20":"588941236669/100000000000","sharp":"739125231929/125000000000","sharp_bins":["739125231929/125000000000","739125231929/125000000000","739125231929/125000000000","739125231929/125000000000","739125231929/125000000000","739125231929/125000000000","739125231929/125000000000","739125231929/125000000000","739125231929/125000000000","739125231929/125000000000","739125231929/125000000000","739125231929/125000000000","739125231929/125000000000","739125231929/125000000000","739125231929/125000000000","739125231929/125000000000"]},{"r_107_200":"2950269855781/500000000000","r_113_200":"3689608857/625000000","r_19_40":"2970556419131/500000000000","r_1_2":"5897754731331/1000000000000","r_21_40":"2949851188377/500000000000","r_23_40":"2981093392359/500000000000","r_3_5":"2983952424317/500000000000","r_49_100":"2972114132541/500000000000","r_51_100":"1474632389243/250000000000","r_9_20":"5893701527329/1000000000000","sharp":"369863686477/62500000000","sharp_bins":["369863686477/62500000000","369863686477/62500000000","369863686477/62500000000","369863686477/62500000000","369863686477/62500000000","369863686477/62500000000","369863686477/62500000000","369863686477/62500000000","369863686477/62500000000","369863686477/62500000000","369863686477/62500000000","369863686477/62500000000","369863686477/62500000000","369863686477/62500000000","369863686477/62500000000","369863686477/62500000000"]},{"r_107_200":"5904791934409/1000000000000","r_113_200":"5907611173469/1000000000000","r_19_40":"1189137653849/200000000000","r_1_2":"5902017708527/1000000000000","r_21_40":"5903958591719/1000000000000","r_23_40":"372923772913/62500000000","r_3_5":"5972493156401/1000000000000","r_49_100":"5948809316659/1000000000000","r_51_100":"5902790461627/1000000000000","r_9_20":"1474491045177/250000000000","sharp":"1480646028669/250000000000","sharp_bins":["1480646028669/250000000000","1480646028669/250000000000","1480646028669/250000000000","1480646028669/250000000000","1480646028669/250000000000","1480646028669/250000000000","1480646028669/250000000000","1480646028669/250000000000","1480646028669/250000000000","1480646028669/250000000000","1480646028669/250000000000","1480646028669/250000000000","1480646028669/250000000000","1480646028669/250000000000","1480646028669/250000000000","1480646028669/250000000000"]},{"r_107_200":"2954509029109/500000000000","r_113_200":"5911822345533/1000000000000","r_19_40":"148755343207/25000000000","r_1_2":"590625430871/100000000000","r_21_40":"2954094310709/500000000000","r_23_40":"93301929441/15625000000","r_3_5":"2988515480831/500000000000","r_49_100":"5953340294877/1000000000000","r_51_100":"2953512529939/500000000000","r_9_20":"5902200217973/1000000000000","sharp":"592729806329/100000000000","sharp_bins":["592729806329/100000000000","592729806329/100000000000","592729806329/100000000000","592729806329/100000000000","592729806329/100000000000","592729806329/100000000000","592729806329/100000000000","592729806329/100000000000","592729806329/100000000000","592729806329/100000000000","592729806329/100000000000","592729806329/100000000000","592729806329/100000000000","592729806329/100000000000","592729806329/100000000000","592729806329/100000000000"]},{"r_107_200":"1174361240991/200000000000","r_113_200":"1174918194419/200000000000","r_19_40":"36907715321/6250000000","r_1_2":"1467267133551/250000000000","r_21_40":"1467756488593/250000000000","r_23_40":"2962779892981/500000000000","r_3_5":"5931043816519/1000000000000","r_49_100":"5908182451757/1000000000000","r_51_100":"1467459675507/250000000000","r_9_20":"234603244359/40000000000","sharp":"73511865349/12500000000","sharp_bins":["73511865349/12500000000","73511865349/12500000000","73511865349/12500000000","73511865349/12500000000","73511865349/12500000000","73511865349/12500000000","73511865349/12500000000","73511865349/12500000000","73511865349/12500000000","73511865349/12500000000","73511865349/12500000000","73511865349/12500000000","73511865349/12500000000","73511865349/12500000000","73511865349/12500000000","73511865349/12500000000"]},{"r_107_200":"5876267397847/1000000000000","r_113_200":"5879035955557/1000000000000","r_19_40":"5910238210973/1000000000000","r_1_2":"2936770303323/500000000000","r_21_40":"5875491451223/1000000000000","r_23_40":"5930588531819/1000000000000","r_3_5":"5936069112401/1000000000000","r_49_100":"5913193226731/1000000000000","r_51_100":"367144295809/62500000000","r_9_20":"5869552884199/1000000000000","sharp":"1471537678241/250000000000","sharp_bins":["1471537678241/250000000000","1471537678241/250000000000","1471537678241/250000000000","1471537678241/250000000000","1471537678241/250000000000","1471537678241/250000000000","1471537678241/250000000000","1471537678241/250000000000","1471537678241/250000000000","1471537678241/250000000000","1471537678241/250000000000","1471537678241/250000000000","1471537678241/250000000000","1471537678241/250000000000","1471537678241/250000000000","1471537678241/250000000000"]},{"r_107_200":"5880701480111/1000000000000","r_113_200":"1176690822187/200000000000","r_19_40":"5915185081423/1000000000000","r_1_2":"2938992643743/500000000000","r_21_40":"5879929745149/1000000000000","r_23_40":"2967779922887/500000000000","r_3_5":"2970518462951/500000000000","r_49_100":"5918147000977/1000000000000","r_51_100":"5878751442619/1000000000000","r_9_20":"5873997023267/1000000000000","sharp":"1178258808501/200000000000","sharp_bins":["1178258808501/200000000000","1178258808501/200000000000","1178258808501/200000000000","1178258808501/200000000000","1178258808501/200000000000","1178258808501/200000000000","1178258808501/200000000000","1178258808501/200000000000","1178258808501/200000000000","1178258808501/200000000000","1178258808501/200000000000","1178258808501/200000000000","1178258808501/200000000000","1178258808501/200000000000","1178258808501/200000000000","1178258808501/200000000000"]},{"r_107_200":"5885108335909/1000000000000","r_113_200":"1471961330073/250000000000","r_19_40":"1480018998377/250000000000","r_1_2":"5882402463721/1000000000000","r_21_40":"5884340721103/1000000000000","r_23_40":"1485118665747/250000000000","r_3_5":"2972974096427/500000000000","r_49_100":"592304470609/100000000000","r_51_100":"1176633343443/200000000000","r_9_20":"1175682683513/200000000000","sharp":"5896380154489/1000000000000","sharp_bins":["5896380154489/1000000000000","5896380154489/1000000000000","5896380154489/1000000000000","5896380154489/1000000000000","5896380154489/1000000000000","5896380154489/1000000000000","5896380154489/1000000000000","5896380154489/1000000000000","5896380154489/1000000000000","5896380154489/1000000000000","5896380154489/1000000000000","5896380154489/1000000000000","5896380154489/1000000000000","5896380154489/1000000000000","5896380154489/1000000000000","5896380154489/1000000000000"]},{"r_107_200":"733524274683/125000000000","r_113_200":"2935442414047/500000000000","r_19_40":"1474718163969/250000000000","r_1_2":"1173098225381/200000000000","r_21_40":"5867426761799/1000000000000","r_23_40":"5918920132867/1000000000000","r_3_5":"5924331863279/1000000000000","r_49_100":"737724153739/125000000000","r_51_100":"586627641043/100000000000","r_9_20":"5861539498803/1000000000000","sharp":"2937350477237/500000000000","sharp_bins":["2937350477237/500000000000","2937350477237/500000000000","2937350477237/500000000000","2937350477237/500000000000","2937350477237/500000000000","2937350477237/500000000000","2937350477237/500000000000","2937350477237/500000000000","2937350477237/500000000000","2937350477237/500000000000","2937350477237/500000000000","2937350477237/500000000000","2937350477237/500000000000","2937350477237/500000000000","2937350477237/500000000000","2937350477237/500000000000"]},{"r_107_200":"734086589411/125000000000","r_113_200":"5875367401049/1000000000000","r_19_40":"1180792560873/200000000000","r_1_2":"2934999831473/500000000000","r_21_40":"5871929328519/1000000000000","r_23_40":"2962018573001/500000000000","r_3_5":"5929445924061/1000000000000","r_49_100":"2953445287753/500000000000","r_51_100":"2935391630253/500000000000","r_9_20":"183313968857/31250000000","sharp":"587998902321/100000000000","sharp_bins":["587998902321/100000000000","587998902321/100000000000","587998902321/100000000000","587998902321/100000000000","587998902321/100000000000","587998902321/100000000000","587998902321/100000000000","587998902321/100000000000","587998902321/100000000000","587998902321/100000000000","587998902321/100000000000","587998902321/100000000000","587998902321/100000000000","587998902321/100000000000","587998902321/100000000000","587998902321/100000000000"]},{"r_107_200":"5877163671979/1000000000000","r_113_200":"5879822698601/1000000000000","r_19_40":"1181798930393/200000000000","r_1_2":"5874480364281/1000000000000","r_21_40":"5876404243731/1000000000000","r_23_40":"592909530213/100000000000","r_3_5":"2967250537223/500000000000","r_49_100":"2955964753501/500000000000","r_51_100":"5875262341477/1000000000000","r_9_20":"5870526435167/1000000000000","sharp":"5885217518343/1000000000000","sharp_bins":["5885217518343/1000000000000","5885217518343/1000000000000","5885217518343/1000000000000","5885217518343/1000000000000","5885217518343/1000000000000","5885217518343/1000000000000","5885217518343/1000000000000","5885217518343/1000000000000","5885217518343/1000000000000","5885217518343/1000000000000","5885217518343/1000000000000","5885217518343/1000000000000","5885217518343/1000000000000","5885217518343/1000000000000","5885217518343/1000000000000","5885217518343/1000000000000"]},{"r_107_200":"5881607367407/1000000000000","r_113_200":"2942125508463/500000000000","r_19_40":"2956984578701/500000000000","r_1_2":"2939466767429/500000000000","r_21_40":"5880851808559/1000000000000","r_23_40":"5934095564393/1000000000000","r_3_5":"2969749139121/500000000000","r_49_100":"23112933531/3906250000","r_51_100":"5879713956219/1000000000000","r_9_20":"5874978102787/1000000000000","sharp":"5890387405797/1000000000000","sharp_bins":["5890387405797/1000000000000","5890387405797/1000000000000","5890387405797/1000000000000","5890387405797/1000000000000","5890387405797/1000000000000","5890387405797/1000000000000","5890387405797/1000000000000","5890387405797/1000000000000","5890387405797/1000000000000","5890387405797/1000000000000","5890387405797/1000000000000","5890387405797/1000000000000","5890387405797/1000000000000","5890387405797/1000000000000","5890387405797/1000000000000","5890387405797/1000000000000"]},{"r_107_200":"5864534484567/1000000000000","r_113_200":"5867112279669/1000000000000","r_19_40":"5892410989919/1000000000000","r_1_2":"1172372957807/200000000000","r_21_40":"1465944238963/250000000000","r_23_40":"1478044286313/250000000000","r_3_5":"18492301847/3125000000","r_49_100":"2947657179187/500000000000","r_51_100":"2931317318723/500000000000","r_9_20":"732240791747/125000000000","sharp":"2934159390761/500000000000","sharp_bins":["2934159390761/500000000000","2934159390761/500000000000","2934159390761/500000000000","2934159390761/500000000000","2934159390761/500000000000","2934159390761/500000000000","2934159390761/500000000000","2934159390761/500000000000","2934159390761/500000000000","2934159390761/500000000000","2934159390761/500000000000","2934159390761/500000000000","2934159390761/500000000000","2934159390761/500000000000","2934159390761/500000000000","2934159390761/500000000000"]},{"r_107_200":"5869070885241/1000000000000","r_113_200":"2935816564621/500000000000","r_19_40":"5897589410363/1000000000000","r_1_2":"2933205167927/500000000000","r_21_40":"5868317137873/1000000000000","r_23_40":"184918262231/31250000000","r_3_5":"5922741280609/1000000000000","r_49_100":"295025004027/50000000000","r_51_100":"5867178689399/1000000000000","r_9_20":"146561751243/25000000000","sharp":"2936847770941/500000000000","sharp_bins":["2936847770941/500000000000","2936847770941/500000000000","2936847770941/500000000000","2936847770941/500000000000","2936847770941/500000000000","2936847770941/500000000000","2936847770941/500000000000","2936847770941/500000000000","2936847770941/500000000000","2936847770941/500000000000","2936847770941/500000000000","2936847770941/500000000000","2936847770941/500000000000","2936847770941/500000000000","2936847770941/500000000000","2936847770941/500000000000"]},{"r_107_200":"5873579552121/1000000000000","r_113_200":"1175225306417/200000000000","r_19_40":"5902708080091/1000000000000","r_1_2":"1467731970933/250000000000","r_21_40":"2936414749193/500000000000","r_23_40":"5922531316307/1000000000000","r_3_5":"2963942796561/500000000000","r_49_100":"5905625937671/1000000000000","r_51_100":"1174338961299/200000000000","r_9_20":"5866985537117/1000000000000","sharp":"5879011270869/1000000000000","sharp_bins":["5879011270869/1000000000000","5879011270869/1000000000000","5879011270869/1000000000000","5879011270869/1000000000000","5879011270869/1000000000000","5879011270869/1000000000000","5879011270869/1000000000000","5879011270869/1000000000000","5879011270869/1000000000000","5879011270869/1000000000000","5879011270869/1000000000000","5879011270869/1000000000000","5879011270869/1000000000000","5879011270869/1000000000000","5879011270869/1000000000000","5879011270869/1000000000000"]},{"r_107_200":"5878060375161/1000000000000","r_113_200":"73507404699/12500000000","r_19_40":"738470998313/125000000000","r_1_2":"2937708662759/500000000000","r_21_40":"2938656964077/500000000000","r_23_40":"2963809455937/500000000000","r_3_5":"593297052113/100000000000","r_49_100":"5910692917981/1000000000000","r_51_100":"5876182880741/1000000000000","r_9_20":"5871472693477/1000000000000","sharp":"294213348157/50000000000","sharp_bins":["294213348157/50000000000","294213348157/50000000000","294213348157/50000000000","294213348157/50000000000","294213348157/50000000000","294213348157/50000000000","294213348157/50000000000","294213348157/50000000000","294213348157/50000000000","294213348157/50000000000","294213348157/50000000000","294213348157/50000000000","294213348157/50000000000","294213348157/50000000000","294213348157/50000000000","294213348157/50000000000"]},{"r_107_200":"1470628412303/250000000000","r_113_200":"2942515475947/500000000000","r_19_40":"1182554019253/200000000000","r_1_2":"1469969740011/250000000000","r_21_40":"5881770723253/1000000000000","r_23_40":"5932648149203/1000000000000","r_3_5":"1187599407281/200000000000","r_49_100":"5915701988943/1000000000000","r_51_100":"18377010031/3125000000","r_9_20":"5875931822337/1000000000000","sharp":"5889463592581/1000000000000","sharp_bins":["5889463592581/1000000000000","5889463592581/1000000000000","5889463592581/1000000000000","5889463592581/1000000000000","5889463592581/1000000000000","5889463592581/1000000000000","5889463592581/1000000000000","5889463592581/1000000000000","5889463592581/1000000000000","5889463592581/1000000000000","5889463592581/1000000000000","5889463592581/1000000000000","5889463592581/1000000000000","5889463592581/1000000000000","5889463592581/1000000000000","5889463592581/1000000000000"]},{"r_107_200":"1177387890509/200000000000","r_113_200":"5889442341577/1000000000000","r_19_40":"2958857677831/500000000000","r_1_2":"1176862572419/200000000000","r_21_40":"1177239992189/200000000000","r_23_40":"5937619979003/1000000000000","r_3_5":"1485741522577/250000000000","r_49_100":"5920654097653/1000000000000","r_51_100":"29425379349/5000000000","r_9_20":"5880362993969/1000000000000","sharp":"5894602112669/1000000000000","sharp_bins":["5894602112669/1000000000000","5894602112669/1000000000000","5894602112669/1000000000000","5894602112669/1000000000000","5894602112669/1000000000000","5894602112669/1000000000000","5894602112669/1000000000000","5894602112669/1000000000000","5894602112669/1000000000000","5894602112669/1000000000000","5894602112669/1000000000000","5894602112669/1000000000000","5894602112669/1000000000000","5894602112669/1000000000000","5894602112669/1000000000000","5894602112669/1000000000000"]},{"r_107_200":"5891332720861/1000000000000","r_113_200":"2946910866199/500000000000","r_19_40":"2961302345587/500000000000","r_1_2":"5888713695977/1000000000000","r_21_40":"5890596496357/1000000000000","r_23_40":"5942535332139/1000000000000","r_3_5":"371742413397/62500000000","r_49_100":"23146680357/3906250000","r_51_100":"2944737799623/500000000000","r_9_20":"58847605303/10000000000","sharp":"2949841728517/500000000000","sharp_bins":["2949841728517/500000000000","2949841728517/500000000000","2949841728517/500000000000","2949841728517/500000000000","2949841728517/500000000000","2949841728517/500000000000","2949841728517/500000000000","2949841728517/500000000000","2949841728517/500000000000","2949841728517/500000000000","2949841728517/500000000000","2949841728517/500000000000","2949841728517/500000000000","2949841728517/500000000000","2949841728517/500000000000","2949841728517/500000000000"]},{"r_107_200":"1179139787603/200000000000","r_113_200":"2949087172681/500000000000","r_19_40":"370464938137/62500000000","r_1_2":"2946543614597/500000000000","r_21_40":"589496589759/100000000000","r_23_40":"148684878009/25000000000","r_3_5":"1488183880231/250000000000","r_49_100":"5930391118347/1000000000000","r_51_100":"5893848087873/1000000000000","r_9_20":"5889130556653/1000000000000","sharp":"5904708540183/1000000000000","sharp_bins":["5904708540183/1000000000000","5904708540183/1000000000000","5904708540183/1000000000000","5904708540183/1000000000000","5904708540183/1000000000000","5904708540183/1000000000000","5904708540183/1000000000000","5904708540183/1000000000000","5904708540183/1000000000000","5904708540183/1000000000000","5904708540183/1000000000000","5904708540183/1000000000000","5904708540183/1000000000000","5904708540183/1000000000000","5904708540183/1000000000000","5904708540183/1000000000000"]},{"r_107_200":"5878952846663/1000000000000","r_113_200":"1176273085439/200000000000","r_19_40":"1476638279499/250000000000","r_1_2":"5876343349381/1000000000000","r_21_40":"367387023443/62500000000","r_23_40":"1481497506427/250000000000","r_3_5":"5931402257903/1000000000000","r_49_100":"1181896934977/200000000000","r_51_100":"1175418569341/200000000000","r_9_20":"2936196838819/500000000000","sharp":"1470805786231/250000000000","sharp_bins":["1470805786231/250000000000","1470805786231/250000000000","1470805786231/250000000000","1470805786231/250000000000","1470805786231/250000000000","1470805786231/250000000000","1470805786231/250000000000","1470805786231/250000000000","1470805786231/250000000000","1470805786231/250000000000","1470805786231/250000000000","1470805786231/250000000000","1470805786231/250000000000","1470805786231/250000000000","1470805786231/250000000000","1470805786231/250000000000"]},{"r_107_200":"1470853979757/250000000000","r_113_200":"735726810967/125000000000","r_19_40":"5911582828171/1000000000000","r_1_2":"5880813661627/1000000000000","r_21_40":"1470664616601/250000000000","r_23_40":"5931049118409/1000000000000","r_3_5":"1187291670929/200000000000","r_49_100":"5914521246101/1000000000000","r_51_100":"5881562101953/1000000000000","r_9_20":"2938430303071/500000000000","sharp":"5888447104399/1000000000000","sharp_bins":["5888447104399/1000000000000","5888447104399/1000000000000","5888447104399/1000000000000","5888447104399/1000000000000","5888447104399/1000000000000","5888447104399/1000000000000","5888447104399/1000000000000","5888447104399/1000000000000","5888447104399/1000000000000","5888447104399/1000000000000","5888447104399/1000000000000","5888447104399/1000000000000","5888447104399/1000000000000","5888447104399/1000000000000","5888447104399/1000000000000","5888447104399/1000000000000"]},{"r_107_200":"23551403553/4000000000","r_113_200":"1472558934203/250000000000","r_19_40":"2958277619669/500000000000","r_1_2":"5885255611279/1000000000000","r_21_40":"2943548185791/500000000000","r_23_40":"5936050340027/1000000000000","r_3_5":"5941456527829/1000000000000","r_49_100":"369968775411/62500000000","r_51_100":"1471500764523/250000000000","r_9_20":"5881298948307/1000000000000","sharp":"2946806250877/500000000000","sharp_bins":["2946806250877/500000000000","2946806250877/500000000000","2946806250877/500000000000","2946806250877/500000000000","2946806250877/500000000000","2946806250877/500000000000","2946806250877/500000000000","2946806250877/500000000000","2946806250877/500000000000","2946806250877/500000000000","2946806250877/500000000000","2946806250877/500000000000","2946806250877/500000000000","2946806250877/500000000000","2946806250877/500000000000","2946806250877/500000000000"]},{"r_107_200":"5892253443461/1000000000000","r_113_200":"5894625103847/1000000000000","r_19_40":"2960735642789/500000000000","r_1_2":"5889664628839/1000000000000","r_21_40":"368218856467/62500000000","r_23_40":"5940994629097/1000000000000","r_3_5":"5946397716613/1000000000000","r_49_100":"5924423091197/1000000000000","r_51_100":"2945205608461/500000000000","r_9_20":"1471425951619/250000000000","sharp":"1474680069567/250000000000","sharp_bins":["1474680069567/250000000000","1474680069567/250000000000","1474680069567/250000000000","1474680069567/250000000000","1474680069567/250000000000","1474680069567/250000000000","1474680069567/250000000000","1474680069567/250000000000","1474680069567/250000000000","1474680069567/250000000000","1474680069567/250000000000","1474680069567/250000000000","1474680069567/250000000000","1474680069567/250000000000","1474680069567/250000000000","1474680069567/250000000000"]},{"r_107_200":"1468828457241/250000000000","r_113_200":"734706848011/125000000000","r_19_40":"295011198919/50000000000","r_1_2":"2936368959107/500000000000","r_21_40":"367160384299/62500000000","r_23_40":"5919226282873/1000000000000","r_3_5":"2962358168149/500000000000","r_49_100":"2951577935439/500000000000","r_51_100":"5873472473581/1000000000000","r_9_20":"293439187777/50000000000","sharp":"1175379466849/200000000000","sharp_bins":["1175379466849/200000000000","1175379466849/200000000000","1175379466849/200000000000","1175379466849/200000000000","1175379466849/200000000000","1175379466849/200000000000","1175379466849/200000000000","1175379466849/200000000000","1175379466849/200000000000","1175379466849/200000000000","1175379466849/200000000000","1175379466849/200000000000","1175379466849/200000000000","1175379466849/200000000000","1175379466849/200000000000","1175379466849/200000000000"]},{"r_107_200":"5879814326257/1000000000000","r_113_200":"2941070935541/500000000000","r_19_40":"1181068014781/200000000000","r_1_2":"5877244876873/1000000000000","r_21_40":"5879069431867/1000000000000","r_23_40":"592437456209/100000000000","r_3_5":"189755563/32000000","r_49_100":"92316856551/15625000000","r_51_100":"5877978549121/1000000000000","r_9_20":"2936643356599/500000000000","sharp":"5882208521231/1000000000000","sharp_bins":["5882208521231/1000000000000","5882208521231/1000000000000","5882208521231/1000000000000","5882208521231/1000000000000","5882208521231/1000000000000","5882208521231/1000000000000","5882208521231/1000000000000","5882208521231/1000000000000","5882208521231/1000000000000","5882208521231/1000000000000","5882208521231/1000000000000","5882208521231/1000000000000","5882208521231/1000000000000","5882208521231/1000000000000","5882208521231/1000000000000","5882208521231/1000000000000"]},{"r_107_200":"5884286839289/1000000000000","r_113_200":"5886601247383/1000000000000","r_19_40":"738799682181/125000000000","r_1_2":"294086180767/50000000000","r_21_40":"5883544654511/1000000000000","r_23_40":"5929463537689/1000000000000","r_3_5":"5934946995971/1000000000000","r_49_100":"591334294349/100000000000","r_51_100":"1470614115567/250000000000","r_9_20":"1175552250939/200000000000","sharp":"1471864930637/250000000000","sharp_bins":["1471864930637/250000000000","1471864930637/250000000000","1471864930637/250000000000","1471864930637/250000000000","1471864930637/250000000000","1471864930637/250000000000","1471864930637/250000000000","1471864930637/250000000000","1471864930637/250000000000","1471864930637/250000000000","1471864930637/250000000000","1471864930637/250000000000","1471864930637/250000000000","1471864930637/250000000000","1471864930637/250000000000","1471864930637/250000000000"]},{"r_107_200":"184022848991/31250000000","r_113_200":"5891032731733/1000000000000","r_19_40":"2957698545469/500000000000","r_1_2":"45985733693/7812500000","r_21_40":"5887991610307/1000000000000","r_23_40":"5934494176153/1000000000000","r_3_5":"5939974260053/1000000000000","r_49_100":"1479587301573/250000000000","r_51_100":"2943452998899/500000000000","r_9_20":"2941103566443/500000000000","sharp":"2946325953701/500000000000","sharp_bins":["2946325953701/500000000000","2946325953701/500000000000","2946325953701/500000000000","2946325953701/500000000000","2946325953701/500000000000","2946325953701/500000000000","2946325953701/500000000000","2946325953701/500000000000","2946325953701/500000000000","2946325953701/500000000000","2946325953701/500000000000","2946325953701/500000000000","2946325953701/500000000000","2946325953701/500000000000","2946325953701/500000000000","2946325953701/500000000000"]},{"r_107_200":"5849245220263/1000000000000","r_113_200":"365720947839/62500000000","r_19_40":"293267041629/50000000000","r_1_2":"2923371620363/500000000000","r_21_40":"2924266875807/500000000000","r_23_40":"5883442524647/1000000000000","r_3_5":"5889011736037/1000000000000","r_49_100":"1467035133917/250000000000","r_51_100":"5847449273903/1000000000000","r_9_20":"2921391458847/500000000000","sharp":"365595256413/62500000000","sharp_bins":["365595256413/62500000000","365595256413/62500000000","365595256413/62500000000","365595256413/62500000000","365595256413/62500000000","365595256413/62500000000","365595256413/62500000000","365595256413/62500000000","365595256413/62500000000","365595256413/62500000000","365595256413/62500000000","365595256413/62500000000","365595256413/62500000000","365595256413/62500000000","365595256413/62500000000","365595256413/62500000000"]},{"r_107_200":"2926971489283/500000000000","r_113_200":"2928109802209/500000000000","r_19_40":"2935446676961/500000000000","r_1_2":"5851447283201/1000000000000","r_21_40":"2926617179333/500000000000","r_23_40":"1177806945091/200000000000","r_3_5":"5894600838727/1000000000000","r_49_100":"5873701020187/1000000000000","r_51_100":"5852152467979/1000000000000","r_9_20":"584748275023/100000000000","sharp":"5854134064381/1000000000000","sharp_bins":["5854134064381/1000000000000","5854134064381/1000000000000","5854134064381/1000000000000","5854134064381/1000000000000","5854134064381/1000000000000","5854134064381/1000000000000","5854134064381/1000000000000","5854134064381/1000000000000","5854134064381/1000000000000","5854134064381/1000000000000","5854134064381/1000000000000","5854134064381/1000000000000","5854134064381/1000000000000","5854134064381/1000000000000","5854134064381/1000000000000","5854134064381/1000000000000"]},{"r_107_200":"5858609788513/1000000000000","r_113_200":"5860873472557/1000000000000","r_19_40":"5876379910087/1000000000000","r_1_2":"1464030007111/250000000000","r_21_40":"5857903905803/1000000000000","r_23_40":"2947280157039/500000000000","r_3_5":"5900123273813/1000000000000","r_49_100":"5879195418851/1000000000000","r_51_100":"5856824454661/1000000000000","r_9_20":"1463037737271/250000000000","sharp":"5858713646777/1000000000000","sharp_bins":["5858713646777/1000000000000","5858713646777/1000000000000","5858713646777/1000000000000","5858713646777/1000000000000","5858713646777/1000000000000","5858713646777/1000000000000","5858713646777/1000000000000","5858713646777/1000000000000","5858713646777/1000000000000","5858713646777/1000000000000","5858713646777/1000000000000","5858713646777/1000000000000","5858713646777/1000000000000","5858713646777/1000000000000","5858713646777/1000000000000","5858713646777/1000000000000"]},{"r_107_200":"5863244681343/1000000000000","r_113_200":"5865495843171/1000000000000","r_19_40":"1470450403217/250000000000","r_1_2":"5860760462859/1000000000000","r_21_40":"1172508282191/200000000000","r_23_40":"2950010203583/500000000000","r_3_5":"5905580158573/1000000000000","r_49_100":"5884624844307/1000000000000","r_51_100":"5861464232697/1000000000000","r_9_20":"5856786444563/1000000000000","sharp":"732907733387/125000000000","sharp_bins":["732907733387/125000000000","732907733387/125000000000","732907733387/125000000000","732907733387/125000000000","732907733387/125000000000","732907733387/125000000000","732907733387/125000000000","732907733387/125000000000","732907733387/125000000000","732907733387/125000000000","732907733387/125000000000","732907733387/125000000000","732907733387/125000000000","732907733387/125000000000","732907733387/125000000000","732907733387/125000000000"]},{"r_107_200":"2922628469073/500000000000","r_113_200":"730938708053/125000000000","r_19_40":"5858193630679/1000000000000","r_1_2":"5842813919559/1000000000000","r_21_40":"5844559271917/1000000000000","r_23_40":"5876006186747/1000000000000","r_3_5":"1176287210793/200000000000","r_49_100":"5860976305983/1000000000000","r_51_100":"5843482937841/1000000000000","r_9_20":"1167763819361/200000000000","sharp":"5845565602039/1000000000000","sharp_bins":["5845565602039/1000000000000","5845565602039/1000000000000","5845565602039/1000000000000","5845565602039/1000000000000","5845565602039/1000000000000","5845565602039/1000000000000","5845565602039/1000000000000","5845565602039/1000000000000","5845565602039/1000000000000","5845565602039/1000000000000","5845565602039/1000000000000","5845565602039/1000000000000","5845565602039/1000000000000","5845565602039/1000000000000","5845565602039/1000000000000","5845565602039/1000000000000"]},{"r_107_200":"5849995475399/1000000000000","r_113_200":"5852235732661/1000000000000","r_19_40":"5863845620189/1000000000000","r_1_2":"1461889526113/250000000000","r_21_40":"5849300444823/1000000000000","r_23_40":"735212480421/125000000000","r_3_5":"5887127537373/1000000000000","r_49_100":"5866636351199/1000000000000","r_51_100":"2924113163329/500000000000","r_9_20":"2921779153387/500000000000","sharp":"5850216631517/1000000000000","sharp_bins":["5850216631517/1000000000000","5850216631517/1000000000000","5850216631517/1000000000000","5850216631517/1000000000000","5850216631517/1000000000000","5850216631517/1000000000000","5850216631517/1000000000000","5850216631517/1000000000000","5850216631517/1000000000000","5850216631517/1000000000000","5850216631517/1000000000000","5850216631517/1000000000000","5850216631517/1000000000000","5850216631517/1000000000000","5850216631517/1000000000000","5850216631517/1000000000000"]},{"r_107_200":"1170940891407/200000000000","r_113_200":"2928466256447/500000000000","r_19_40":"5869429977573/1000000000000","r_1_2":"36576703123/6250000000","r_21_40":"182937874531/31250000000","r_23_40":"2943662602707/500000000000","r_3_5":"5892750664893/1000000000000","r_49_100":"5872228642529/1000000000000","r_51_100":"5852939986491/1000000000000","r_9_20":"233930701717/40000000000","sharp":"731854839429/125000000000","sharp_bins":["731854839429/125000000000","731854839429/125000000000","731854839429/125000000000","731854839429/125000000000","731854839429/125000000000","731854839429/125000000000","731854839429/125000000000","731854839429/125000000000","731854839429/125000000000","731854839429/125000000000","731854839429/125000000000","731854839429/125000000000","731854839429/125000000000","731854839429/125000000000","731854839429/125000000000","731854839429/125000000000"]},{"r_107_200":"5859382067701/1000000000000","r_113_200":"1465399572473/250000000000","r_19_40":"2937473924281/500000000000","r_1_2":"5856955182021/1000000000000","r_21_40":"5858692045193/1000000000000","r_23_40":"147322085589/25000000000","r_3_5":"117966131757/20000000000","r_49_100":"2938877163281/500000000000","r_51_100":"5857622024043/1000000000000","r_9_20":"2926472372749/500000000000","sharp":"1171885999499/200000000000","sharp_bins":["1171885999499/200000000000","1171885999499/200000000000","1171885999499/200000000000","1171885999499/200000000000","1171885999499/200000000000","1171885999499/200000000000","1171885999499/200000000000","1171885999499/200000000000","1171885999499/200000000000","1171885999499/200000000000","1171885999499/200000000000","1171885999499/200000000000","1171885999499/200000000000","1171885999499/200000000000","1171885999499/200000000000","1171885999499/200000000000"]},{"r_107_200":"5841212185329/1000000000000","r_113_200":"730424309813/125000000000","r_19_40":"2925564662893/500000000000","r_1_2":"729850515887/125000000000","r_21_40":"1168101332397/200000000000","r_23_40":"1467116439091/250000000000","r_3_5":"5873763593671/1000000000000","r_49_100":"2926845213349/500000000000","r_51_100":"2919729473357/500000000000","r_9_20":"1166958144639/200000000000","sharp":"1168309237079/200000000000","sharp_bins":["1168309237079/200000000000","1168309237079/200000000000","1168309237079/200000000000","1168309237079/200000000000","1168309237079/200000000000","1168309237079/200000000000","1168309237079/200000000000","1168309237079/200000000000","1168309237079/200000000000","1168309237079/200000000000","1168309237079/200000000000","1168309237079/200000000000","1168309237079/200000000000","1168309237079/200000000000","1168309237079/200000000000","1168309237079/200000000000"]},{"r_107_200":"2922996034413/500000000000","r_113_200":"5848162440637/1000000000000","r_19_40":"2928312569141/500000000000","r_1_2":"2921794450661/500000000000","r_21_40":"2922644413799/500000000000","r_23_40":"734282881603/125000000000","r_3_5":"367472479057/62500000000","r_49_100":"1171890459121/200000000000","r_51_100":"5844243085319/1000000000000","r_9_20":"2919784912823/500000000000","sharp":"2923119423393/500000000000","sharp_bins":["2923119423393/500000000000","2923119423393/500000000000","2923119423393/500000000000","2923119423393/500000000000","2923119423393/500000000000","2923119423393/500000000000","2923119423393/500000000000","2923119423393/500000000000","2923119423393/500000000000","2923119423393/500000000000","2923119423393/500000000000","2923119423393/500000000000","2923119423393/500000000000","2923119423393/500000000000","2923119423393/500000000000","2923119423393/500000000000"]},{"r_107_200":"5850741953373/1000000000000","r_113_200":"1170580133901/200000000000","r_19_40":"5862309857443/1000000000000","r_1_2":"584834344899/100000000000","r_21_40":"5850040921511/1000000000000","r_23_40":"2939995162919/500000000000","r_3_5":"5885285644963/1000000000000","r_49_100":"183285771749/31250000000","r_51_100":"2924498528541/500000000000","r_9_20":"730539815831/125000000000","sharp":"1170180423203/200000000000","sharp_bins":["1170180423203/200000000000","1170180423203/200000000000","1170180423203/200000000000","1170180423203/200000000000","1170180423203/200000000000","1170180423203/200000000000","1170180423203/200000000000","1170180423203/200000000000","1170180423203/200000000000","1170180423203/200000000000","1170180423203/200000000000","1170180423203/200000000000","1170180423203/200000000000","1170180423203/200000000000","1170180423203/200000000000","1170180423203/200000000000"]},{"r_107_200":"2927731136001/500000000000","r_113_200":"2928804797067/500000000000","r_19_40":"5867926409291/1000000000000","r_1_2":"731633525889/125000000000","r_21_40":"5854763377953/1000000000000","r_23_40":"367853047563/62500000000","r_3_5":"5890942720113/1000000000000","r_49_100":"2935384404617/500000000000","r_51_100":"365857581119/62500000000","r_9_20":"116980745349/20000000000","sharp":"234221457113/40000000000","sharp_bins":["234221457113/40000000000","234221457113/40000000000","234221457113/40000000000","234221457113/40000000000","234221457113/40000000000","234221457113/40000000000","234221457113/40000000000","234221457113/40000000000","234221457113/40000000000","234221457113/40000000000","234221457113/40000000000","234221457113/40000000000","234221457113/40000000000","234221457113/40000000000","234221457113/40000000000","234221457113/40000000000"]},{"r_107_200":"2918546916437/500000000000","r_113_200":"5839222465851/1000000000000","r_19_40":"2923463282967/500000000000","r_1_2":"2917357421829/500000000000","r_21_40":"5836389080701/1000000000000","r_23_40":"5860820305773/1000000000000","r_3_5":"5865884776473/1000000000000","r_49_100":"2924222011129/500000000000","r_51_100":"116707495259/20000000000","r_9_20":"2915345528141/500000000000","sharp":"116748829451/20000000000","sharp_bins":["116748829451/20000000000","116748829451/20000000000","116748829451/20000000000","116748829451/20000000000","116748829451/20000000000","116748829451/20000000000","116748829451/20000000000","116748829451/20000000000","116748829451/20000000000","116748829451/20000000000","116748829451/20000000000","116748829451/20000000000","116748829451/20000000000","116748829451/20000000000","116748829451/20000000000","116748829451/20000000000"]},{"r_107_200":"1168383131057/200000000000","r_113_200":"2922016510837/500000000000","r_19_40":"2925839262383/500000000000","r_1_2":"5839540797037/1000000000000","r_21_40":"5841212888201/1000000000000","r_23_40":"2933361749991/500000000000","r_3_5":"5871788248331/1000000000000","r_49_100":"2926597702503/500000000000","r_51_100":"5840200333239/1000000000000","r_9_20":"2917755344399/500000000000","sharp":"365136016039/62500000000","sharp_bins":["365136016039/62500000000","365136016039/62500000000","365136016039/62500000000","365136016039/62500000000","365136016039/62500000000","365136016039/62500000000","365136016039/62500000000","365136016039/62500000000","365136016039/62500000000","365136016039/62500000000","365136016039/62500000000","365136016039/62500000000","365136016039/62500000000","365136016039/62500000000","365136016039/62500000000","365136016039/62500000000"]},{"r_107_200":"45677399833/7812500000","r_113_200":"5848813539679/1000000000000","r_19_40":"5856399767531/1000000000000","r_1_2":"5844336230939/1000000000000","r_21_40":"5846006327307/1000000000000","r_23_40":"5872554893543/1000000000000","r_3_5":"5877619842283/1000000000000","r_49_100":"5857916127619/1000000000000","r_51_100":"5844995440447/1000000000000","r_9_20":"5840299635129/1000000000000","sharp":"2923440672997/500000000000","sharp_bins":["2923440672997/500000000000","2923440672997/500000000000","2923440672997/500000000000","2923440672997/500000000000","2923440672997/500000000000","2923440672997/500000000000","2923440672997/500000000000","2923440672997/500000000000","2923440672997/500000000000","2923440672997/500000000000","2923440672997/500000000000","2923440672997/500000000000","2923440672997/500000000000","2923440672997/500000000000","2923440672997/500000000000","2923440672997/500000000000"]},{"r_107_200":"234058742067/40000000000","r_113_200":"365847760343/62500000000","r_19_40":"5861090457983/1000000000000","r_1_2":"584910129761/100000000000","r_21_40":"5850769547793/1000000000000","r_23_40":"1469578927057/250000000000","r_3_5":"5883380780829/1000000000000","r_49_100":"732954773267/125000000000","r_51_100":"1169952047167/200000000000","r_9_20":"1461264512973/250000000000","sharp":"2925778446429/500000000000","sharp_bins":["2925778446429/500000000000","2925778446429/500000000000","2925778446429/500000000000","2925778446429/500000000000","2925778446429/500000000000","2925778446429/500000000000","2925778446429/500000000000","2925778446429/500000000000","2925778446429/500000000000","2925778446429/500000000000","2925778446429/500000000000","2925778446429/500000000000","2925778446429/500000000000","2925778446429/500000000000","2925778446429/500000000000","2925778446429/500000000000"]},{"r_107_200":"1201894081777/200000000000","r_113_200":"751490294847/125000000000","r_19_40":"756401986027/125000000000","r_1_2":"48054320109/8000000000","r_21_40":"1502185634021/250000000000","r_23_40":"6071909939857/1000000000000","r_3_5":"121543721629/20000000000","r_49_100":"6054329769329/1000000000000","r_51_100":"6007601315827/1000000000000","r_9_20":"6002444991713/1000000000000","sharp":"3016708435597/500000000000","sharp_bins":["3016708435597/500000000000","3016708435597/500000000000","3016708435597/500000000000","3016708435597/500000000000","3016708435597/500000000000","3016708435597/500000000000","3016708435597/500000000000","3016708435597/500000000000","3016708435597/500000000000","3016708435597/500000000000","3016708435597/500000000000","3016708435597/500000000000","3016708435597/500000000000","3016708435597/500000000000","3016708435597/500000000000","3016708435597/500000000000"]},{"r_107_200":"3006378872079/500000000000","r_113_200":"3007607317417/500000000000","r_19_40":"3027346421631/500000000000","r_1_2":"1502516558997/250000000000","r_21_40":"6012027315893/1000000000000","r_23_40":"6075396314609/1000000000000","r_3_5":"3040333975207/500000000000","r_49_100":"757226290801/125000000000","r_51_100":"6010881310841/1000000000000","r_9_20":"300284876669/50000000000","sharp":"1207410043857/200000000000","sharp_bins":["1207410043857/200000000000","1207410043857/200000000000","1207410043857/200000000000","1207410043857/200000000000","1207410043857/200000000000","1207410043857/200000000000","1207410043857/200000000000","1207410043857/200000000000","1207410043857/200000000000","1207410043857/200000000000","1207410043857/200000000000","1207410043857/200000000000","1207410043857/200000000000","1207410043857/200000000000","1207410043857/200000000000","1207410043857/200000000000"]},{"r_107_200":"1504006281799/250000000000","r_113_200":"752310879121/125000000000","r_19_40":"6058136257459/1000000000000","r_1_2":"6013322465101/1000000000000","r_21_40":"1203058424679/200000000000","r_23_40":"75985609169/12500000000","r_3_5":"608411582973/100000000000","r_49_100":"606125725601/100000000000","r_51_100":"1503535328953/250000000000","r_9_20":"6008930128371/1000000000000","sharp":"6040648991633/1000000000000","sharp_bins":["6040648991633/1000000000000","6040648991633/1000000000000","6040648991633/1000000000000","6040648991633/1000000000000","6040648991633/1000000000000","6040648991633/1000000000000","6040648991633/1000000000000","6040648991633/1000000000000","6040648991633/1000000000000","6040648991633/1000000000000","6040648991633/1000000000000","6040648991633/1000000000000","6040648991633/1000000000000","6040648991633/1000000000000","6040648991633/1000000000000","6040648991633/1000000000000"]},{"r_107_200":"6019269092381/1000000000000","r_113_200":"6021736207279/1000000000000","r_19_40":"6061546603269/1000000000000","r_1_2":"6016555107583/1000000000000","r_21_40":"6018533454757/1000000000000","r_23_40":"6082267672489/1000000000000","r_3_5":"6087530195729/1000000000000","r_49_100":"303233551563/50000000000","r_51_100":"6017377772131/1000000000000","r_9_20":"6012139026021/1000000000000","sharp":"6044213666711/1000000000000","sharp_bins":["6044213666711/1000000000000","6044213666711/1000000000000","6044213666711/1000000000000","6044213666711/1000000000000","6044213666711/1000000000000","6044213666711/1000000000000","6044213666711/1000000000000","6044213666711/1000000000000","6044213666711/1000000000000","6044213666711/1000000000000","6044213666711/1000000000000","6044213666711/1000000000000","6044213666711/1000000000000","6044213666711/1000000000000","6044213666711/1000000000000","6044213666711/1000000000000"]},{"r_107_200":"6007239602133/1000000000000","r_113_200":"1201916164621/200000000000","r_19_40":"1209437846101/200000000000","r_1_2":"6004580884561/1000000000000","r_21_40":"6006517939287/1000000000000","r_23_40":"6067663951287/1000000000000","r_3_5":"1518225134239/250000000000","r_49_100":"756286127189/125000000000","r_51_100":"6005378755573/1000000000000","r_9_20":"600024397891/100000000000","sharp":"6029480227183/1000000000000","sharp_bins":["6029480227183/1000000000000","6029480227183/1000000000000","6029480227183/1000000000000","6029480227183/1000000000000","6029480227183/1000000000000","6029480227183/1000000000000","6029480227183/1000000000000","6029480227183/1000000000000","6029480227183/1000000000000","6029480227183/1000000000000","6029480227183/1000000000000","6029480227183/1000000000000","6029480227183/1000000000000","6029480227183/1000000000000","6029480227183/1000000000000","6029480227183/1000000000000"]},{"r_107_200":"601055051739/100000000000","r_113_200":"1202579414279/200000000000","r_19_40":"1512679094529/250000000000","r_1_2":"6007880197617/1000000000000","r_21_40":"3756141343/625000000","r_23_40":"758900250309/125000000000","r_3_5":"6076434392199/1000000000000","r_49_100":"6053819835797/1000000000000","r_51_100":"9388565557/1562500000","r_9_20":"1200703848823/200000000000","sharp":"377072746123/62500000000","sharp_bins":["377072746123/62500000000","377072746123/62500000000","377072746123/62500000000","377072746123/62500000000","377072746123/62500000000","377072746123/62500000000","377072746123/62500000000","377072746123/62500000000","377072746123/62500000000","377072746123/62500000000","377072746123/62500000000","377072746123/62500000000","377072746123/62500000000","377072746123/62500000000","377072746123/62500000000","377072746123/62500000000"]},{"r_107_200":"187932541291/31250000000","r_113_200":"3008096641571/500000000000","r_19_40":"121084184883/20000000000","r_1_2":"6011159363713/1000000000000","r_21_40":"751639278573/125000000000","r_23_40":"3037352672533/500000000000","r_3_5":"6079933502751/1000000000000","r_49_100":"1514329071249/250000000000","r_51_100":"6011965012657/1000000000000","r_9_20":"1201354882857/200000000000","sharp":"754601540797/125000000000","sharp_bins":["754601540797/125000000000","754601540797/125000000000","754601540797/125000000000","754601540797/125000000000","754601540797/125000000000","754601540797/125000000000","754601540797/125000000000","754601540797/125000000000","754601540797/125000000000","754601540797/125000000000","754601540797/125000000000","754601540797/125000000000","754601540797/125000000000","754601540797/125000000000","754601540797/125000000000","754601540797/125000000000"]},{"r_107_200":"3008556019927/500000000000","r_113_200":"3009734741071/500000000000","r_19_40":"6057668313939/1000000000000","r_1_2":"240576736449/40000000000","r_21_40":"1504095551331/250000000000","r_23_40":"6078174467909/1000000000000","r_3_5":"6083398357887/1000000000000","r_49_100":"3030389425557/500000000000","r_51_100":"240609118073/40000000000","r_9_20":"6010009520871/1000000000000","sharp":"6040425883801/1000000000000","sharp_bins":["6040425883801/1000000000000","6040425883801/1000000000000","6040425883801/1000000000000","6040425883801/1000000000000","6040425883801/1000000000000","6040425883801/1000000000000","6040425883801/1000000000000","6040425883801/1000000000000","6040425883801/1000000000000","6040425883801/1000000000000","6040425883801/1000000000000","6040425883801/1000000000000","6040425883801/1000000000000","6040425883801/1000000000000","6040425883801/1000000000000","6040425883801/1000000000000"]},{"r_107_200":"5972467382797/1000000000000","r_113_200":"1493631699681/250000000000","r_19_40":"3001928339179/500000000000","r_1_2":"373123874579/62500000000","r_21_40":"2985885669971/500000000000","r_23_40":"6023150627451/1000000000000","r_3_5":"6028630605131/1000000000000","r_49_100":"6006913059811/1000000000000","r_51_100":"5970706185079/1000000000000","r_9_20":"186432346847/31250000000","sharp":"5984946570613/1000000000000","sharp_bins":["5984946570613/1000000000000","5984946570613/1000000000000","5984946570613/1000000000000","5984946570613/1000000000000","5984946570613/1000000000000","5984946570613/1000000000000","5984946570613/1000000000000","5984946570613/1000000000000","5984946570613/1000000000000","5984946570613/1000000000000","5984946570613/1000000000000","5984946570613/1000000000000","5984946570613/1000000000000","5984946570613/1000000000000","5984946570613/1000000000000","5984946570613/1000000000000"]},{"r_107_200":"5976023274747/1000000000000","r_113_200":"5978088642507/1000000000000","r_19_40":"3003926906023/500000000000","r_1_2":"1493381277179/250000000000","r_21_40":"746915520179/125000000000","r_23_40":"150679226129/25000000000","r_3_5":"6032644359441/1000000000000","r_49_100":"187841081993/31250000000","r_51_100":"1493563378917/250000000000","r_9_20":"119387058397/20000000000","sharp":"93579850953/15625000000","sharp_bins":["93579850953/15625000000","93579850953/15625000000","93579850953/15625000000","93579850953/15625000000","93579850953/15625000000","93579850953/15625000000","93579850953/15625000000","93579850953/15625000000","93579850953/15625000000","93579850953/15625000000","93579850953/15625000000","93579850953/15625000000","93579850953/15625000000","93579850953/15625000000","93579850953/15625000000","93579850953/15625000000"]},{"r_107_200":"2989778585981/500000000000","r_113_200":"299081428957/50000000000","r_19_40":"6011809749323/1000000000000","r_1_2":"5977046191911/1000000000000","r_21_40":"747356871331/125000000000","r_23_40":"6031145760421/1000000000000","r_3_5":"3018308186669/500000000000","r_49_100":"3007437448253/500000000000","r_51_100":"59777788181/10000000000","r_9_20":"5972848755239/1000000000000","sharp":"5993232039421/1000000000000","sharp_bins":["5993232039421/1000000000000","5993232039421/1000000000000","5993232039421/1000000000000","5993232039421/1000000000000","5993232039421/1000000000000","5993232039421/1000000000000","5993232039421/1000000000000","5993232039421/1000000000000","5993232039421/1000000000000","5993232039421/1000000000000","5993232039421/1000000000000","5993232039421/1000000000000","5993232039421/1000000000000","5993232039421/1000000000000","5993232039421/1000000000000","5993232039421/1000000000000"]},{"r_107_200":"598306908941/100000000000","r_113_200":"5985146621169/1000000000000","r_19_40":"6015725101401/1000000000000","r_1_2":"5980545260479/1000000000000","r_21_40":"2991181891669/500000000000","r_23_40":"6035081388433/1000000000000","r_3_5":"6040547262477/1000000000000","r_49_100":"1203758897987/200000000000","r_51_100":"5981282109263/1000000000000","r_9_20":"2988161313203/500000000000","sharp":"599731192363/100000000000","sharp_bins":["599731192363/100000000000","599731192363/100000000000","599731192363/100000000000","599731192363/100000000000","599731192363/100000000000","599731192363/100000000000","599731192363/100000000000","599731192363/100000000000","599731192363/100000000000","599731192363/100000000000","599731192363/100000000000","599731192363/100000000000","599731192363/100000000000","599731192363/100000000000","599731192363/100000000000","599731192363/100000000000"]},{"r_107_200":"2993279734833/500000000000","r_113_200":"5988643209199/1000000000000","r_19_40":"601960046803/100000000000","r_1_2":"1196804551701/200000000000","r_21_40":"187057845081/31250000000","r_23_40":"1207795306581/200000000000","r_3_5":"3022218815509/500000000000","r_49_100":"6022674004527/1000000000000","r_51_100":"1496190958223/250000000000","r_9_20":"2989887489137/500000000000","sharp":"1500337679963/250000000000","sharp_bins":["1500337679963/250000000000","1500337679963/250000000000","1500337679963/250000000000","1500337679963/250000000000","1500337679963/250000000000","1500337679963/250000000000","1500337679963/250000000000","1500337679963/250000000000","1500337679963/250000000000","1500337679963/250000000000","1500337679963/250000000000","1500337679963/250000000000","1500337679963/250000000000","1500337679963/250000000000","1500337679963/250000000000","1500337679963/250000000000"]},{"r_107_200":"1497507084739/250000000000","r_113_200":"5992118367101/1000000000000","r_19_40":"6023436437683/1000000000000","r_1_2":"1197495742957/200000000000","r_21_40":"5989316775393/1000000000000","r_23_40":"6042831786249/1000000000000","r_3_5":"3024144035909/500000000000","r_49_100":"3013257014733/500000000000","r_51_100":"5988224017067/1000000000000","r_9_20":"5983205842967/1000000000000","sharp":"750668627877/125000000000","sharp_bins":["750668627877/125000000000","750668627877/125000000000","750668627877/125000000000","750668627877/125000000000","750668627877/125000000000","750668627877/125000000000","750668627877/125000000000","750668627877/125000000000","750668627877/125000000000","750668627877/125000000000","750668627877/125000000000","750668627877/125000000000","750668627877/125000000000","750668627877/125000000000","750668627877/125000000000","750668627877/125000000000"]},{"r_107_200":"1198695113263/200000000000","r_113_200":"5995571961413/1000000000000","r_19_40":"6027233587781/1000000000000","r_1_2":"2995456500659/500000000000","r_21_40":"299638042581/50000000000","r_23_40":"3023323864897/500000000000","r_3_5":"1210419833329/200000000000","r_49_100":"3015157571441/500000000000","r_51_100":"5991662532941/1000000000000","r_9_20":"2993307548371/500000000000","sharp":"9389542839/1562500000","sharp_bins":["9389542839/1562500000","9389542839/1562500000","9389542839/1562500000","9389542839/1562500000","9389542839/1562500000","9389542839/1562500000","9389542839/1562500000","9389542839/1562500000","9389542839/1562500000","9389542839/1562500000","9389542839/1562500000","9389542839/1562500000","9389542839/1562500000","9389542839/1562500000","9389542839/1562500000","9389542839/1562500000"]},{"r_107_200":"2998450802739/500000000000","r_113_200":"5999004443993/1000000000000","r_19_40":"6030992485011/1000000000000","r_1_2":"5994326073213/1000000000000","r_21_40":"5996183725489/1000000000000","r_23_40":"1512606233529/250000000000","r_3_5":"378491967907/62500000000","r_49_100":"3017038956083/500000000000","r_51_100":"374692489707/62500000000","r_9_20":"239600127813/40000000000","sharp":"6013226474761/1000000000000","sharp_bins":["6013226474761/1000000000000","6013226474761/1000000000000","6013226474761/1000000000000","6013226474761/1000000000000","6013226474761/1000000000000","6013226474761/1000000000000","6013226474761/1000000000000","6013226474761/1000000000000","6013226474761/1000000000000","6013226474761/1000000000000","6013226474761/1000000000000","6013226474761/1000000000000","6013226474761/1000000000000","6013226474761/1000000000000","6013226474761/1000000000000","6013226474761/1000000000000"]},{"r_107_200":"1189552133517/200000000000","r_113_200":"92964603273/15625000000","r_19_40":"5971972838947/1000000000000","r_1_2":"1189080489581/200000000000","r_21_40":"5947088425757/1000000000000","r_23_40":"2995214208919/500000000000","r_3_5":"5995679465907/1000000000000","r_49_100":"5974947833069/1000000000000","r_51_100":"297302987501/50000000000","r_9_20":"5941198485717/1000000000000","sharp":"2976295284879/500000000000","sharp_bins":["2976295284879/500000000000","2976295284879/500000000000","2976295284879/500000000000","2976295284879/500000000000","2976295284879/500000000000","2976295284879/500000000000","2976295284879/500000000000","2976295284879/500000000000","2976295284879/500000000000","2976295284879/500000000000","2976295284879/500000000000","2976295284879/500000000000","2976295284879/500000000000","2976295284879/500000000000","2976295284879/500000000000","2976295284879/500000000000"]},{"r_107_200":"1487961540363/250000000000","r_113_200":"595381456267/100000000000","r_19_40":"2988171531727/500000000000","r_1_2":"2974743685079/500000000000","r_21_40":"5951174453241/1000000000000","r_23_40":"5994826983777/1000000000000","r_3_5":"3000037678139/500000000000","r_49_100":"149483079809/25000000000","r_51_100":"5950145462407/1000000000000","r_9_20":"2972636754357/500000000000","sharp":"5957133096031/1000000000000","sharp_bins":["5957133096031/1000000000000","5957133096031/1000000000000","5957133096031/1000000000000","5957133096031/1000000000000","5957133096031/1000000000000","5957133096031/1000000000000","5957133096031/1000000000000","5957133096031/1000000000000","5957133096031/1000000000000","5957133096031/1000000000000","5957133096031/1000000000000","5957133096031/1000000000000","5957133096031/1000000000000","5957133096031/1000000000000","5957133096031/1000000000000","5957133096031/1000000000000"]},{"r_107_200":"5955905285153/1000000000000","r_113_200":"5957868341297/1000000000000","r_19_40":"747583299157/125000000000","r_1_2":"5953545769699/1000000000000","r_21_40":"11631316523/1953125000","r_23_40":"5999178091857/1000000000000","r_3_5":"750552966963/125000000000","r_49_100":"2991825777879/500000000000","r_51_100":"5954204690381/1000000000000","r_9_20":"743665240627/125000000000","sharp":"5961627563263/1000000000000","sharp_bins":["5961627563263/1000000000000","5961627563263/1000000000000","5961627563263/1000000000000","5961627563263/1000000000000","5961627563263/1000000000000","5961627563263/1000000000000","5961627563263/1000000000000","5961627563263/1000000000000","5961627563263/1000000000000","5961627563263/1000000000000","5961627563263/1000000000000","5961627563263/1000000000000","5961627563263/1000000000000","5961627563263/1000000000000","5961627563263/1000000000000","5961627563263/1000000000000"]},{"r_107_200":"5959938325143/1000000000000","r_113_200":"5961896228627/1000000000000","r_19_40":"1496235886541/250000000000","r_1_2":"5957577936131/1000000000000","r_21_40":"1191853506553/200000000000","r_23_40":"6003482464229/1000000000000","r_3_5":"6008725326877/1000000000000","r_49_100":"5987933641837/1000000000000","r_51_100":"595823772267/100000000000","r_9_20":"297667201377/50000000000","sharp":"2983037348057/500000000000","sharp_bins":["2983037348057/500000000000","2983037348057/500000000000","2983037348057/500000000000","2983037348057/500000000000","2983037348057/500000000000","2983037348057/500000000000","2983037348057/500000000000","2983037348057/500000000000","2983037348057/500000000000","2983037348057/500000000000","2983037348057/500000000000","2983037348057/500000000000","2983037348057/500000000000","2983037348057/500000000000","2983037348057/500000000000","2983037348057/500000000000"]},{"r_107_200":"743070628483/125000000000","r_113_200":"5946499143087/1000000000000","r_19_40":"5966618432259/1000000000000","r_1_2":"1188444066117/200000000000","r_21_40":"2971943781341/500000000000","r_23_40":"2992449337371/500000000000","r_3_5":"1497487473363/250000000000","r_49_100":"2984795633087/500000000000","r_51_100":"2971443850167/500000000000","r_9_20":"1187598718311/200000000000","sharp":"5947207129857/1000000000000","sharp_bins":["5947207129857/1000000000000","5947207129857/1000000000000","5947207129857/1000000000000","5947207129857/1000000000000","5947207129857/1000000000000","5947207129857/1000000000000","5947207129857/1000000000000","5947207129857/1000000000000","5947207129857/1000000000000","5947207129857/1000000000000","5947207129857/1000000000000","5947207129857/1000000000000","5947207129857/1000000000000","5947207129857/1000000000000","5947207129857/1000000000000","5947207129857/1000000000000"]},{"r_107_200":"2974341883063/500000000000","r_113_200":"5950612901479/1000000000000","r_19_40":"5971059056259/1000000000000","r_1_2":"5946337894491/1000000000000","r_21_40":"5948006612459/1000000000000","r_23_40":"9358388903/1562500000","r_3_5":"5994418728447/1000000000000","r_49_100":"597403701893/100000000000","r_51_100":"5947006234429/1000000000000","r_9_20":"2971050393843/500000000000","sharp":"595182097531/100000000000","sharp_bins":["595182097531/100000000000","595182097531/100000000000","595182097531/100000000000","595182097531/100000000000","595182097531/100000000000","595182097531/100000000000","595182097531/100000000000","595182097531/100000000000","595182097531/100000000000","595182097531/100000000000","595182097531/100000000000","595182097531/100000000000","595182097531/100000000000","595182097531/100000000000","595182097531/100000000000","595182097531/100000000000"]},{"r_107_200":"744096996171/125000000000","r_113_200":"238188012629/40000000000","r_19_40":"746931460727/125000000000","r_1_2":"595042877769/100000000000","r_21_40":"744012384939/125000000000","r_23_40":"5993790551769/1000000000000","r_3_5":"2999419466313/500000000000","r_49_100":"239137387021/40000000000","r_51_100":"1190219624641/200000000000","r_9_20":"743272653323/125000000000","sharp":"18613705159/3125000000","sharp_bins":["18613705159/3125000000","18613705159/3125000000","18613705159/3125000000","18613705159/3125000000","18613705159/3125000000","18613705159/3125000000","18613705159/3125000000","18613705159/3125000000","18613705159/3125000000","18613705159/3125000000","18613705159/3125000000","18613705159/3125000000","18613705159/3125000000","18613705159/3125000000","18613705159/3125000000","18613705159/3125000000"]},{"r_107_200":"1489210449757/250000000000","r_113_200":"1191752308879/200000000000","r_19_40":"5979797059159/1000000000000","r_1_2":"2977246572293/500000000000","r_21_40":"5956165126147/1000000000000","r_23_40":"1199632875787/200000000000","r_3_5":"6003211249219/1000000000000","r_49_100":"2991392487479/500000000000","r_51_100":"2977581765121/500000000000","r_9_20":"5950235076089/1000000000000","sharp":"5960901901737/1000000000000","sharp_bins":["5960901901737/1000000000000","5960901901737/1000000000000","5960901901737/1000000000000","5960901901737/1000000000000","5960901901737/1000000000000","5960901901737/1000000000000","5960901901737/1000000000000","5960901901737/1000000000000","5960901901737/1000000000000","5960901901737/1000000000000","5960901901737/1000000000000","5960901901737/1000000000000","5960901901737/1000000000000","5960901901737/1000000000000","5960901901737/1000000000000","5960901901737/1000000000000"]},{"r_107_200":"2970655090011/500000000000","r_113_200":"92862825927/15625000000","r_19_40":"2980584149021/500000000000","r_1_2":"5938986945983/1000000000000","r_21_40":"594064182309/100000000000","r_23_40":"5979257874519/1000000000000","r_3_5":"374003449699/62500000000","r_49_100":"1192824748097/200000000000","r_51_100":"1187933545011/200000000000","r_9_20":"1483682475839/250000000000","sharp":"1188348858937/200000000000","sharp_bins":["1188348858937/200000000000","1188348858937/200000000000","1188348858937/200000000000","1188348858937/200000000000","1188348858937/200000000000","1188348858937/200000000000","1188348858937/200000000000","1188348858937/200000000000","1188348858937/200000000000","1188348858937/200000000000","1188348858937/200000000000","1188348858937/200000000000","1188348858937/200000000000","1188348858937/200000000000","1188348858937/200000000000","1188348858937/200000000000"]},{"r_107_200":"1486365698467/250000000000","r_113_200":"297368455293/50000000000","r_19_40":"2982840443827/500000000000","r_1_2":"5943137821499/1000000000000","r_21_40":"1486198642861/250000000000","r_23_40":"5983801426227/1000000000000","r_3_5":"5988598924517/1000000000000","r_49_100":"5968641544423/1000000000000","r_51_100":"2971909877099/500000000000","r_9_20":"2969434963769/500000000000","sharp":"2973215470579/500000000000","sharp_bins":["2973215470579/500000000000","2973215470579/500000000000","2973215470579/500000000000","2973215470579/500000000000","2973215470579/500000000000","2973215470579/500000000000","2973215470579/500000000000","2973215470579/500000000000","2973215470579/500000000000","2973215470579/500000000000","2973215470579/500000000000","2973215470579/500000000000","2973215470579/500000000000","2973215470579/500000000000","2973215470579/500000000000","2973215470579/500000000000"]},{"r_107_200":"5949588572309/1000000000000","r_113_200":"743936337733/125000000000","r_19_40":"5970144354097/1000000000000","r_1_2":"5947261721663/1000000000000","r_21_40":"2974460219159/500000000000","r_23_40":"2994147633643/500000000000","r_3_5":"5993092871837/1000000000000","r_49_100":"2986555061189/500000000000","r_51_100":"5947944840289/1000000000000","r_9_20":"1485745727047/250000000000","sharp":"743883409781/125000000000","sharp_bins":["743883409781/125000000000","743883409781/125000000000","743883409781/125000000000","743883409781/125000000000","743883409781/125000000000","743883409781/125000000000","743883409781/125000000000","743883409781/125000000000","743883409781/125000000000","743883409781/125000000000","743883409781/125000000000","743883409781/125000000000","743883409781/125000000000","743883409781/125000000000","743883409781/125000000000","743883409781/125000000000"]},{"r_107_200":"2976843767759/500000000000","r_113_200":"2977792832483/500000000000","r_19_40":"2987279728319/500000000000","r_1_2":"1487839667369/250000000000","r_21_40":"744127430587/125000000000","r_23_40":"5992740161463/1000000000000","r_3_5":"119950756031/20000000000","r_49_100":"1195506046879/200000000000","r_51_100":"5952043005539/1000000000000","r_9_20":"5947068871933/1000000000000","sharp":"2977827036127/500000000000","sharp_bins":["2977827036127/500000000000","2977827036127/500000000000","2977827036127/500000000000","2977827036127/500000000000","2977827036127/500000000000","2977827036127/500000000000","2977827036127/500000000000","2977827036127/500000000000","2977827036127/500000000000","2977827036127/500000000000","2977827036127/500000000000","2977827036127/500000000000","2977827036127/500000000000","2977827036127/500000000000","2977827036127/500000000000","2977827036127/500000000000"]},{"r_107_200":"1479354026711/250000000000","r_113_200":"5919330582809/1000000000000","r_19_40":"593072247317/100000000000","r_1_2":"591516172549/100000000000","r_21_40":"5916772573007/1000000000000","r_23_40":"2974118353501/500000000000","r_3_5":"2976333966771/500000000000","r_49_100":"1186727843829/200000000000","r_51_100":"5777178551/976562500","r_9_20":"1182173438519/200000000000","sharp":"5916278033243/1000000000000","sharp_bins":["5916278033243/1000000000000","5916278033243/1000000000000","5916278033243/1000000000000","5916278033243/1000000000000","5916278033243/1000000000000","5916278033243/1000000000000","5916278033243/1000000000000","5916278033243/1000000000000","5916278033243/1000000000000","5916278033243/1000000000000","5916278033243/1000000000000","5916278033243/1000000000000","5916278033243/1000000000000","5916278033243/1000000000000","5916278033243/1000000000000","5916278033243/1000000000000"]},{"r_107_200":"2960878429659/500000000000","r_113_200":"5923667333163/1000000000000","r_19_40":"370974912327/62500000000","r_1_2":"1183900154571/200000000000","r_21_40":"2960556709659/500000000000","r_23_40":"2976574618721/500000000000","r_3_5":"5957583306533/1000000000000","r_49_100":"1187704208811/200000000000","r_51_100":"236806836087/40000000000","r_9_20":"5915194809013/1000000000000","sharp":"5920544905333/1000000000000","sharp_bins":["5920544905333/1000000000000","5920544905333/1000000000000","5920544905333/1000000000000","5920544905333/1000000000000","5920544905333/1000000000000","5920544905333/1000000000000","5920544905333/1000000000000","5920544905333/1000000000000","5920544905333/1000000000000","5920544905333/1000000000000","5920544905333/1000000000000","5920544905333/1000000000000","5920544905333/1000000000000","5920544905333/1000000000000","5920544905333/1000000000000","5920544905333/1000000000000"]},{"r_107_200":"5926069517511/1000000000000","r_113_200":"1481994042371/250000000000","r_19_40":"1188083973611/200000000000","r_1_2":"2961905790427/500000000000","r_21_40":"5925426124351/1000000000000","r_23_40":"5958006281793/1000000000000","r_3_5":"1192488620727/200000000000","r_49_100":"5943347908099/1000000000000","r_51_100":"5924482764059/1000000000000","r_9_20":"1479873531669/250000000000","sharp":"1481196078621/250000000000","sharp_bins":["1481196078621/250000000000","1481196078621/250000000000","1481196078621/250000000000","1481196078621/250000000000","1481196078621/250000000000","1481196078621/250000000000","1481196078621/250000000000","1481196078621/250000000000","1481196078621/250000000000","1481196078621/250000000000","1481196078621/250000000000","1481196078621/250000000000","1481196078621/250000000000","1481196078621/250000000000","1481196078621/250000000000","1481196078621/250000000000"]},{"r_107_200":"5930354102069/1000000000000","r_113_200":"5932257109861/1000000000000","r_19_40":"371574197247/62500000000","r_1_2":"1185618834611/200000000000","r_21_40":"296485535479/50000000000","r_23_40":"2981404357579/500000000000","r_3_5":"5967248200699/1000000000000","r_49_100":"1189624136481/200000000000","r_51_100":"1482191611153/250000000000","r_9_20":"2961882586407/500000000000","sharp":"2964498141553/500000000000","sharp_bins":["2964498141553/500000000000","2964498141553/500000000000","2964498141553/500000000000","2964498141553/500000000000","2964498141553/500000000000","2964498141553/500000000000","2964498141553/500000000000","2964498141553/500000000000","2964498141553/500000000000","2964498141553/500000000000","2964498141553/500000000000","2964498141553/500000000000","2964498141553/500000000000","2964498141553/500000000000","2964498141553/500000000000","2964498141553/500000000000"]},{"r_107_200":"1478459422439/250000000000","r_113_200":"1183145232417/200000000000","r_19_40":"5924603537069/1000000000000","r_1_2":"5911595654601/1000000000000","r_21_40":"369575231/62500000","r_23_40":"5941950490739/1000000000000","r_3_5":"5946203672597/1000000000000","r_49_100":"5927483762127/1000000000000","r_51_100":"1182452831007/200000000000","r_9_20":"11814504283/2000000000","sharp":"5912730316139/1000000000000","sharp_bins":["5912730316139/1000000000000","5912730316139/1000000000000","5912730316139/1000000000000","5912730316139/1000000000000","5912730316139/1000000000000","5912730316139/1000000000000","5912730316139/1000000000000","5912730316139/1000000000000","5912730316139/1000000000000","5912730316139/1000000000000","5912730316139/1000000000000","5912730316139/1000000000000","5912730316139/1000000000000","5912730316139/1000000000000","5912730316139/1000000000000","5912730316139/1000000000000"]},{"r_107_200":"5918215406771/1000000000000","r_113_200":"1184020097327/200000000000","r_19_40":"741195253153/125000000000","r_1_2":"1478992799241/250000000000","r_21_40":"1183516267293/200000000000","r_23_40":"2973473295351/500000000000","r_3_5":"5951203800419/1000000000000","r_49_100":"5932448170943/1000000000000","r_51_100":"5916640772109/1000000000000","r_9_20":"5911615635581/1000000000000","sharp":"591703439689/100000000000","sharp_bins":["591703439689/100000000000","591703439689/100000000000","591703439689/100000000000","591703439689/100000000000","591703439689/100000000000","591703439689/100000000000","591703439689/100000000000","591703439689/100000000000","591703439689/100000000000","591703439689/100000000000","591703439689/100000000000","591703439689/100000000000","591703439689/100000000000","591703439689/100000000000","591703439689/100000000000","591703439689/100000000000"]},{"r_107_200":"2961282228291/500000000000","r_113_200":"5924446318923/1000000000000","r_19_40":"741808042379/125000000000","r_1_2":"1184063586337/200000000000","r_21_40":"1480482566037/250000000000","r_23_40":"1487971467871/250000000000","r_3_5":"5956147011153/1000000000000","r_49_100":"5937356295687/1000000000000","r_51_100":"5920988616393/1000000000000","r_9_20":"2957975137417/500000000000","sharp":"29606552201/5000000000","sharp_bins":["29606552201/5000000000","29606552201/5000000000","29606552201/5000000000","29606552201/5000000000","29606552201/5000000000","29606552201/5000000000","29606552201/5000000000","29606552201/5000000000","29606552201/5000000000","29606552201/5000000000","29606552201/5000000000","29606552201/5000000000","29606552201/5000000000","29606552201/5000000000","29606552201/5000000000","29606552201/5000000000"]},{"r_107_200":"2963442637121/500000000000","r_113_200":"5928764090761/1000000000000","r_19_40":"2969655687171/500000000000","r_1_2":"5924636297013/1000000000000","r_21_40":"296312545753/50000000000","r_23_40":"5956769233809/1000000000000","r_3_5":"5961034206313/1000000000000","r_49_100":"742776129129/125000000000","r_51_100":"740663515659/125000000000","r_9_20":"370016031263/62500000000","sharp":"592555888049/100000000000","sharp_bins":["592555888049/100000000000","592555888049/100000000000","592555888049/100000000000","592555888049/100000000000","592555888049/100000000000","592555888049/100000000000","592555888049/100000000000","592555888049/100000000000","592555888049/100000000000","592555888049/100000000000","592555888049/100000000000","592555888049/100000000000","592555888049/100000000000","592555888049/100000000000","592555888049/100000000000","592555888049/100000000000"]},{"r_107_200":"2944172756113/500000000000","r_113_200":"5890189730263/1000000000000","r_19_40":"5896329555479/1000000000000","r_1_2":"5886146986329/1000000000000","r_21_40":"1471940243743/250000000000","r_23_40":"1476920543661/250000000000","r_3_5":"738963917207/125000000000","r_49_100":"737248562773/125000000000","r_51_100":"2943407351281/500000000000","r_9_20":"14704404499/2500000000","sharp":"1471900892703/250000000000","sharp_bins":["1471900892703/250000000000","1471900892703/250000000000","1471900892703/250000000000","1471900892703/250000000000","1471900892703/250000000000","1471900892703/250000000000","1471900892703/250000000000","1471900892703/250000000000","1471900892703/250000000000","1471900892703/250000000000","1471900892703/250000000000","1471900892703/250000000000","1471900892703/250000000000","1471900892703/250000000000","1471900892703/250000000000","1471900892703/250000000000"]},{"r_107_200":"1473231285223/250000000000","r_113_200":"1178953216521/200000000000","r_19_40":"2950417457293/500000000000","r_1_2":"294536225583/50000000000","r_21_40":"2946170308851/500000000000","r_23_40":"5913099855273/1000000000000","r_3_5":"369820935033/62500000000","r_49_100":"2951247507853/500000000000","r_51_100":"46026510897/7812500000","r_9_20":"5886326610649/1000000000000","sharp":"2946053862211/500000000000","sharp_bins":["2946053862211/500000000000","2946053862211/500000000000","2946053862211/500000000000","2946053862211/500000000000","2946053862211/500000000000","2946053862211/500000000000","2946053862211/500000000000","2946053862211/500000000000","2946053862211/500000000000","2946053862211/500000000000","2946053862211/500000000000","2946053862211/500000000000","2946053862211/500000000000","2946053862211/500000000000","2946053862211/500000000000","2946053862211/500000000000"]},{"r_107_200":"5897473862389/1000000000000","r_113_200":"5899311746357/1000000000000","r_19_40":"5905309083191/1000000000000","r_1_2":"589527093907/100000000000","r_21_40":"589688928993/100000000000","r_23_40":"5918453919873/1000000000000","r_3_5":"5922494854837/1000000000000","r_49_100":"295348518769/50000000000","r_51_100":"589594103567/100000000000","r_9_20":"736357528667/125000000000","sharp":"5896581569491/1000000000000","sharp_bins":["5896581569491/1000000000000","5896581569491/1000000000000","5896581569491/1000000000000","5896581569491/1000000000000","5896581569491/1000000000000","5896581569491/1000000000000","5896581569491/1000000000000","5896581569491/1000000000000","5896581569491/1000000000000","5896581569491/1000000000000","5896581569491/1000000000000","5896581569491/1000000000000","5896581569491/1000000000000","5896581569491/1000000000000","5896581569491/1000000000000","5896581569491/1000000000000"]},{"r_107_200":"5901985941033/1000000000000","r_113_200":"147595530609/25000000000","r_19_40":"2954872926261/500000000000","r_1_2":"1179956055229/200000000000","r_21_40":"5901401179951/1000000000000","r_23_40":"2961872702367/500000000000","r_3_5":"5927792057757/1000000000000","r_49_100":"2955704234307/500000000000","r_51_100":"2950225851747/500000000000","r_9_20":"2947678172613/500000000000","sharp":"1475254817857/250000000000","sharp_bins":["1475254817857/250000000000","1475254817857/250000000000","1475254817857/250000000000","1475254817857/250000000000","1475254817857/250000000000","1475254817857/250000000000","1475254817857/250000000000","1475254817857/250000000000","1475254817857/250000000000","1475254817857/250000000000","1475254817857/250000000000","1475254817857/250000000000","1475254817857/250000000000","1475254817857/250000000000","1475254817857/250000000000","1475254817857/250000000000"]},{"r_107_200":"735551137191/125000000000","r_113_200":"735778171641/125000000000","r_19_40":"1178449374069/200000000000","r_1_2":"2941103024133/500000000000","r_21_40":"5883822083911/1000000000000","r_23_40":"737616448821/125000000000","r_3_5":"2952310986371/500000000000","r_49_100":"5893913013883/1000000000000","r_51_100":"2941440391591/500000000000","r_9_20":"1469443622729/250000000000","sharp":"2941850153433/500000000000","sharp_bins":["2941850153433/500000000000","2941850153433/500000000000","2941850153433/500000000000","2941850153433/500000000000","2941850153433/500000000000","2941850153433/500000000000","2941850153433/500000000000","2941850153433/500000000000","2941850153433/500000000000","2941850153433/500000000000","2941850153433/500000000000","2941850153433/500000000000","2941850153433/500000000000","2941850153433/500000000000","2941850153433/500000000000","2941850153433/500000000000"]},{"r_107_200":"5889029057199/1000000000000","r_113_200":"294542132361/50000000000","r_19_40":"2948396393023/500000000000","r_1_2":"5886823401653/1000000000000","r_21_40":"5888441857333/1000000000000","r_23_40":"2953056057499/500000000000","r_3_5":"2955070884141/500000000000","r_49_100":"1179692055503/200000000000","r_51_100":"367968717753/62500000000","r_9_20":"2941189238737/500000000000","sharp":"5888245069239/1000000000000","sharp_bins":["5888245069239/1000000000000","5888245069239/1000000000000","5888245069239/1000000000000","5888245069239/1000000000000","5888245069239/1000000000000","5888245069239/1000000000000","5888245069239/1000000000000","5888245069239/1000000000000","5888245069239/1000000000000","5888245069239/1000000000000","5888245069239/1000000000000","5888245069239/1000000000000","5888245069239/1000000000000","5888245069239/1000000000000","5888245069239/1000000000000","5888245069239/1000000000000"]},{"r_107_200":"2946809393351/500000000000","r_113_200":"5895429860923/1000000000000","r_19_40":"5901308277947/1000000000000","r_1_2":"1178282077461/200000000000","r_21_40":"2946515676881/500000000000","r_23_40":"5911560580951/1000000000000","r_3_5":"1478899066503/250000000000","r_49_100":"737872141653/125000000000","r_51_100":"147302196199/25000000000","r_9_20":"5886952071879/1000000000000","sharp":"5892760214653/1000000000000","sharp_bins":["5892760214653/1000000000000","5892760214653/1000000000000","5892760214653/1000000000000","5892760214653/1000000000000","5892760214653/1000000000000","5892760214653/1000000000000","5892760214653/1000000000000","5892760214653/1000000000000","5892760214653/1000000000000","5892760214653/1000000000000","5892760214653/1000000000000","5892760214653/1000000000000","5892760214653/1000000000000","5892760214653/1000000000000","5892760214653/1000000000000","5892760214653/1000000000000"]},{"r_107_200":"5898177559313/1000000000000","r_113_200":"5899986322487/1000000000000","r_19_40":"1476448138997/250000000000","r_1_2":"5895966240883/1000000000000","r_21_40":"2948794917677/500000000000","r_23_40":"5916944931263/1000000000000","r_3_5":"1184197306767/200000000000","r_49_100":"46152053167/7812500000","r_51_100":"5896645120951/1000000000000","r_9_20":"589149446263/100000000000","sharp":"589724500197/100000000000","sharp_bins":["589724500197/100000000000","589724500197/100000000000","589724500197/100000000000","589724500197/100000000000","589724500197/100000000000","589724500197/100000000000","589724500197/100000000000","589724500197/100000000000","589724500197/100000000000","589724500197/100000000000","589724500197/100000000000","589724500197/100000000000","589724500197/100000000000","589724500197/100000000000","589724500197/100000000000","589724500197/100000000000"]},{"r_107_200":"1176082242493/200000000000","r_113_200":"1176437869097/200000000000","r_19_40":"5888090400531/1000000000000","r_1_2":"5878190622471/1000000000000","r_21_40":"5879811352931/1000000000000","r_23_40":"2948389769169/500000000000","r_3_5":"2949306404651/500000000000","r_49_100":"368109720039/62500000000","r_51_100":"2939437257921/500000000000","r_9_20":"2936854880869/500000000000","sharp":"5879712726649/1000000000000","sharp_bins":["5879712726649/1000000000000","5879712726649/1000000000000","5879712726649/1000000000000","5879712726649/1000000000000","5879712726649/1000000000000","5879712726649/1000000000000","5879712726649/1000000000000","5879712726649/1000000000000","5879712726649/1000000000000","5879712726649/1000000000000","5879712726649/1000000000000","5879712726649/1000000000000","5879712726649/1000000000000","5879712726649/1000000000000","5879712726649/1000000000000","5879712726649/1000000000000"]},{"r_107_200":"5885072177859/1000000000000","r_113_200":"2943424077057/500000000000","r_19_40":"5892677523111/1000000000000","r_1_2":"367678027071/62500000000","r_21_40":"5884471883153/1000000000000","r_23_40":"590136163289/100000000000","r_3_5":"2951593040947/500000000000","r_49_100":"736793022521/125000000000","r_51_100":"588353386183/100000000000","r_9_20":"2939176802607/500000000000","sharp":"2942149339989/500000000000","sharp_bins":["2942149339989/500000000000","2942149339989/500000000000","2942149339989/500000000000","2942149339989/500000000000","2942149339989/500000000000","2942149339989/500000000000","2942149339989/500000000000","2942149339989/500000000000","2942149339989/500000000000","2942149339989/500000000000","2942149339989/500000000000","2942149339989/500000000000","2942149339989/500000000000","2942149339989/500000000000","2942149339989/500000000000","2942149339989/500000000000"]},{"r_107_200":"5889702481011/1000000000000","r_113_200":"368217279147/62500000000","r_19_40":"2948616896387/500000000000","r_1_2":"5887475451737/1000000000000","r_21_40":"5889101708111/1000000000000","r_23_40":"2952956624219/500000000000","r_3_5":"295422079751/50000000000","r_49_100":"2949450999917/500000000000","r_51_100":"5888162443471/1000000000000","r_9_20":"2941483321921/500000000000","sharp":"736106822919/125000000000","sharp_bins":["736106822919/125000000000","736106822919/125000000000","736106822919/125000000000","736106822919/125000000000","736106822919/125000000000","736106822919/125000000000","736106822919/125000000000","736106822919/125000000000","736106822919/125000000000","736106822919/125000000000","736106822919/125000000000","736106822919/125000000000","736106822919/125000000000","736106822919/125000000000","736106822919/125000000000","736106822919/125000000000"]},{"r_107_200":"589430227459/100000000000","r_113_200":"5896074432091/1000000000000","r_19_40":"1475439843641/250000000000","r_1_2":"2946035916983/500000000000","r_21_40":"73671262267/12500000000","r_23_40":"1182086908573/200000000000","r_3_5":"1478481946767/250000000000","r_49_100":"590342914389/100000000000","r_51_100":"5892760415647/1000000000000","r_9_20":"2943774518243/500000000000","sharp":"5893380591231/1000000000000","sharp_bins":["5893380591231/1000000000000","5893380591231/1000000000000","5893380591231/1000000000000","5893380591231/1000000000000","5893380591231/1000000000000","5893380591231/1000000000000","5893380591231/1000000000000","5893380591231/1000000000000","5893380591231/1000000000000","5893380591231/1000000000000","5893380591231/1000000000000","5893380591231/1000000000000","5893380591231/1000000000000","5893380591231/1000000000000","5893380591231/1000000000000","5893380591231/1000000000000"]},{"r_107_200":"5852843680379/1000000000000","r_113_200":"5854567325957/1000000000000","r_19_40":"2930251720481/500000000000","r_1_2":"5850602334883/1000000000000","r_21_40":"292612668143/50000000000","r_23_40":"2934637909949/500000000000","r_3_5":"2935544188551/500000000000","r_49_100":"732773261247/125000000000","r_51_100":"2925655486139/500000000000","r_9_20":"5846081699097/1000000000000","sharp":"5852530122187/1000000000000","sharp_bins":["5852530122187/1000000000000","5852530122187/1000000000000","5852530122187/1000000000000","5852530122187/1000000000000","5852530122187/1000000000000","5852530122187/1000000000000","5852530122187/1000000000000","5852530122187/1000000000000","5852530122187/1000000000000","5852530122187/1000000000000","5852530122187/1000000000000","5852530122187/1000000000000","5852530122187/1000000000000","5852530122187/1000000000000","5852530122187/1000000000000","5852530122187/1000000000000"]},{"r_107_200":"5857722129449/1000000000000","r_113_200":"5859443705167/1000000000000","r_19_40":"5865310121423/1000000000000","r_1_2":"5855477556229/1000000000000","r_21_40":"2928565782359/500000000000","r_23_40":"1468519494817/250000000000","r_3_5":"5875881653639/1000000000000","r_49_100":"366687161691/62500000000","r_51_100":"5856187813061/1000000000000","r_9_20":"5850942205293/1000000000000","sharp":"5857331969471/1000000000000","sharp_bins":["5857331969471/1000000000000","5857331969471/1000000000000","5857331969471/1000000000000","5857331969471/1000000000000","5857331969471/1000000000000","5857331969471/1000000000000","5857331969471/1000000000000","5857331969471/1000000000000","5857331969471/1000000000000","5857331969471/1000000000000","5857331969471/1000000000000","5857331969471/1000000000000","5857331969471/1000000000000","5857331969471/1000000000000","5857331969471/1000000000000","5857331969471/1000000000000"]},{"r_107_200":"5862568649499/1000000000000","r_113_200":"5864288323263/1000000000000","r_19_40":"2935042317633/500000000000","r_1_2":"5860320719861/1000000000000","r_21_40":"2930988895489/500000000000","r_23_40":"1469712082921/250000000000","r_3_5":"735080414129/125000000000","r_49_100":"1174354185073/200000000000","r_51_100":"293051631081/50000000000","r_9_20":"1463942662721/250000000000","sharp":"5862102480549/1000000000000","sharp_bins":["5862102480549/1000000000000","5862102480549/1000000000000","5862102480549/1000000000000","5862102480549/1000000000000","5862102480549/1000000000000","5862102480549/1000000000000","5862102480549/1000000000000","5862102480549/1000000000000","5862102480549/1000000000000","5862102480549/1000000000000","5862102480549/1000000000000","5862102480549/1000000000000","5862102480549/1000000000000","5862102480549/1000000000000","5862102480549/1000000000000","5862102480549/1000000000000"]},{"r_107_200":"5867383315267/1000000000000","r_113_200":"2934550628697/500000000000","r_19_40":"2937413529993/500000000000","r_1_2":"1173026379579/200000000000","r_21_40":"5866792115631/1000000000000","r_23_40":"1470896740957/250000000000","r_3_5":"5885373444363/1000000000000","r_49_100":"293825759191/50000000000","r_51_100":"1466461367709/250000000000","r_9_20":"1465141776003/250000000000","sharp":"2933420865043/500000000000","sharp_bins":["2933420865043/500000000000","2933420865043/500000000000","2933420865043/500000000000","2933420865043/500000000000","2933420865043/500000000000","2933420865043/500000000000","2933420865043/500000000000","2933420865043/500000000000","2933420865043/500000000000","2933420865043/500000000000","2933420865043/500000000000","2933420865043/500000000000","2933420865043/500000000000","2933420865043/500000000000","2933420865043/500000000000","2933420865043/500000000000"]},{"r_107_200":"292421014519/50000000000","r_113_200":"5850114993599/1000000000000","r_19_40":"5855913842119/1000000000000","r_1_2":"2923076131599/500000000000","r_21_40":"5847830381093/1000000000000","r_23_40":"2932356905081/500000000000","r_3_5":"2933263668073/500000000000","r_49_100":"5857605172587/1000000000000","r_51_100":"5846882307321/1000000000000","r_9_20":"2920790969743/500000000000","sharp":"182755047717/31250000000","sharp_bins":["182755047717/31250000000","182755047717/31250000000","182755047717/31250000000","182755047717/31250000000","182755047717/31250000000","182755047717/31250000000","182755047717/31250000000","182755047717/31250000000","182755047717/31250000000","182755047717/31250000000","182755047717/31250000000","182755047717/31250000000","182755047717/31250000000","182755047717/31250000000","182755047717/31250000000","182755047717/31250000000"]},{"r_107_200":"1463335828003/250000000000","r_113_200":"2927518222563/500000000000","r_19_40":"2930382685843/500000000000","r_1_2":"2925535803461/500000000000","r_21_40":"365797067653/62500000000","r_23_40":"2934781125221/500000000000","r_3_5":"1174273517243/200000000000","r_49_100":"5862458735499/1000000000000","r_51_100":"5851803361503/1000000000000","r_9_20":"1169297178873/200000000000","sharp":"1463252091681/250000000000","sharp_bins":["1463252091681/250000000000","1463252091681/250000000000","1463252091681/250000000000","1463252091681/250000000000","1463252091681/250000000000","1463252091681/250000000000","1463252091681/250000000000","1463252091681/250000000000","1463252091681/250000000000","1463252091681/250000000000","1463252091681/250000000000","1463252091681/250000000000","1463252091681/250000000000","1463252091681/250000000000","1463252091681/250000000000","1463252091681/250000000000"]},{"r_107_200":"3661396231/625000000","r_113_200":"732490712057/125000000000","r_19_40":"146639607563/25000000000","r_1_2":"731994808107/125000000000","r_21_40":"1464410843443/250000000000","r_23_40":"5874378430847/1000000000000","r_3_5":"1175235151639/200000000000","r_49_100":"14668199259/2500000000","r_51_100":"2928345976557/500000000000","r_9_20":"5851357373419/1000000000000","sharp":"1464455857143/250000000000","sharp_bins":["1464455857143/250000000000","1464455857143/250000000000","1464455857143/250000000000","1464455857143/250000000000","1464455857143/250000000000","1464455857143/250000000000","1464455857143/250000000000","1464455857143/250000000000","1464455857143/250000000000","1464455857143/250000000000","1464455857143/250000000000","1464455857143/250000000000","1464455857143/250000000000","1464455857143/250000000000","1464455857143/250000000000","1464455857143/250000000000"]},{"r_107_200":"1465773106731/250000000000","r_113_200":"5864782908553/1000000000000","r_19_40":"5870370811517/1000000000000","r_1_2":"5860813003793/1000000000000","r_21_40":"5862501419777/1000000000000","r_23_40":"5879162521367/1000000000000","r_3_5":"2940476009921/500000000000","r_49_100":"2936034126541/500000000000","r_51_100":"5861548248161/1000000000000","r_9_20":"183006142079/31250000000","sharp":"5862606878797/1000000000000","sharp_bins":["5862606878797/1000000000000","5862606878797/1000000000000","5862606878797/1000000000000","5862606878797/1000000000000","5862606878797/1000000000000","5862606878797/1000000000000","5862606878797/1000000000000","5862606878797/1000000000000","5862606878797/1000000000000","5862606878797/1000000000000","5862606878797/1000000000000","5862606878797/1000000000000","5862606878797/1000000000000","5862606878797/1000000000000","5862606878797/1000000000000","5862606878797/1000000000000"]},{"r_107_200":"5843914562931/1000000000000","r_113_200":"5845591830683/1000000000000","r_19_40":"5851230477471/1000000000000","r_1_2":"2920814564899/500000000000","r_21_40":"2921664089411/500000000000","r_23_40":"1172013530863/200000000000","r_3_5":"5861863607043/1000000000000","r_49_100":"731618371781/125000000000","r_51_100":"2921179245451/500000000000","r_9_20":"1167399155341/200000000000","sharp":"5843700049357/1000000000000","sharp_bins":["5843700049357/1000000000000","5843700049357/1000000000000","5843700049357/1000000000000","5843700049357/1000000000000","5843700049357/1000000000000","5843700049357/1000000000000","5843700049357/1000000000000","5843700049357/1000000000000","5843700049357/1000000000000","5843700049357/1000000000000","5843700049357/1000000000000","5843700049357/1000000000000","5843700049357/1000000000000","5843700049357/1000000000000","5843700049357/1000000000000","5843700049357/1000000000000"]},{"r_107_200":"1462220724829/250000000000","r_113_200":"5850559030839/1000000000000","r_19_40":"5856127474299/1000000000000","r_1_2":"2923296624923/500000000000","r_21_40":"2924148010209/500000000000","r_23_40":"586496299719/100000000000","r_3_5":"1466687821147/250000000000","r_49_100":"5857846260741/1000000000000","r_51_100":"584732436203/100000000000","r_9_20":"292097189631/50000000000","sharp":"11423032147/1953125000","sharp_bins":["11423032147/1953125000","11423032147/1953125000","11423032147/1953125000","11423032147/1953125000","11423032147/1953125000","11423032147/1953125000","11423032147/1953125000","11423032147/1953125000","11423032147/1953125000","11423032147/1953125000","11423032147/1953125000","11423032147/1953125000","11423032147/1953125000","11423032147/1953125000","11423032147/1953125000","11423032147/1953125000"]},{"r_107_200":"2926909220491/500000000000","r_113_200":"2927746798227/500000000000","r_19_40":"732623930933/125000000000","r_1_2":"5851524461179/1000000000000","r_21_40":"2926615511643/500000000000","r_23_40":"586982563361/100000000000","r_3_5":"5871606432137/1000000000000","r_49_100":"2931356260943/500000000000","r_51_100":"5852257347409/1000000000000","r_9_20":"365428682761/62500000000","sharp":"2926726328357/500000000000","sharp_bins":["2926726328357/500000000000","2926726328357/500000000000","2926726328357/500000000000","2926726328357/500000000000","2926726328357/500000000000","2926726328357/500000000000","2926726328357/500000000000","2926726328357/500000000000","2926726328357/500000000000","2926726328357/500000000000","2926726328357/500000000000","2926726328357/500000000000","2926726328357/500000000000","2926726328357/500000000000","2926726328357/500000000000","2926726328357/500000000000"]},{"r_107_200":"1464680370677/250000000000","r_113_200":"5860395819361/1000000000000","r_19_40":"5865822705539/1000000000000","r_1_2":"585642306151/100000000000","r_21_40":"1171626696627/200000000000","r_23_40":"5874655865601/1000000000000","r_3_5":"5876429349313/1000000000000","r_49_100":"5867546065751/1000000000000","r_51_100":"5857157743993/1000000000000","r_9_20":"5851741471599/1000000000000","sharp":"5858280938383/1000000000000","sharp_bins":["5858280938383/1000000000000","5858280938383/1000000000000","5858280938383/1000000000000","5858280938383/1000000000000","5858280938383/1000000000000","5858280938383/1000000000000","5858280938383/1000000000000","5858280938383/1000000000000","5858280938383/1000000000000","5858280938383/1000000000000","5858280938383/1000000000000","5858280938383/1000000000000","5858280938383/1000000000000","5858280938383/1000000000000","5858280938383/1000000000000","5858280938383/1000000000000"]},{"r_107_200":"364954770019/62500000000","r_113_200":"2920464654451/500000000000","r_19_40":"1461601652299/250000000000","r_1_2":"5836963843963/1000000000000","r_21_40":"2919342628403/500000000000","r_23_40":"5855289166593/1000000000000","r_3_5":"5857078125609/1000000000000","r_49_100":"5848149580319/1000000000000","r_51_100":"5837693997007/1000000000000","r_9_20":"5832273739717/1000000000000","sharp":"2919548692667/500000000000","sharp_bins":["2919548692667/500000000000","2919548692667/500000000000","2919548692667/500000000000","2919548692667/500000000000","2919548692667/500000000000","2919548692667/500000000000","2919548692667/500000000000","2919548692667/500000000000","2919548692667/500000000000","2919548692667/500000000000","2919548692667/500000000000","2919548692667/500000000000","2919548692667/500000000000","2919548692667/500000000000","2919548692667/500000000000","2919548692667/500000000000"]},{"r_107_200":"5844336560791/1000000000000","r_113_200":"2922993387119/500000000000","r_19_40":"2925699827551/500000000000","r_1_2":"730252679661/125000000000","r_21_40":"5843745428687/1000000000000","r_23_40":"1465068966619/250000000000","r_3_5":"5862056000361/1000000000000","r_49_100":"1463286093441/250000000000","r_51_100":"2921376462203/500000000000","r_9_20":"5837317174011/1000000000000","sharp":"2922041415869/500000000000","sharp_bins":["2922041415869/500000000000","2922041415869/500000000000","2922041415869/500000000000","2922041415869/500000000000","2922041415869/500000000000","2922041415869/500000000000","2922041415869/500000000000","2922041415869/500000000000","2922041415869/500000000000","2922041415869/500000000000","2922041415869/500000000000","2922041415869/500000000000","2922041415869/500000000000","2922041415869/500000000000","2922041415869/500000000000","2922041415869/500000000000"]},{"r_107_200":"233972709583/40000000000","r_113_200":"5850967323057/1000000000000","r_19_40":"1171261890621/200000000000","r_1_2":"5846997735859/1000000000000","r_21_40":"584872586633/100000000000","r_23_40":"1466296424121/250000000000","r_3_5":"146673973653/25000000000","r_49_100":"2929028353321/500000000000","r_51_100":"1169546232663/200000000000","r_9_20":"5842276713117/1000000000000","sharp":"5848988898639/1000000000000","sharp_bins":["5848988898639/1000000000000","5848988898639/1000000000000","5848988898639/1000000000000","5848988898639/1000000000000","5848988898639/1000000000000","5848988898639/1000000000000","5848988898639/1000000000000","5848988898639/1000000000000","5848988898639/1000000000000","5848988898639/1000000000000","5848988898639/1000000000000","5848988898639/1000000000000","5848988898639/1000000000000","5848988898639/1000000000000","5848988898639/1000000000000","5848988898639/1000000000000"]},{"r_107_200":"731783247927/125000000000","r_113_200":"2927957545957/500000000000","r_19_40":"586118610677/100000000000","r_1_2":"2925970498459/500000000000","r_21_40":"5853673328797/1000000000000","r_23_40":"2935031335749/500000000000","r_3_5":"5871829204259/1000000000000","r_49_100":"5862935887387/1000000000000","r_51_100":"1463169096169/250000000000","r_9_20":"1461800813773/250000000000","sharp":"1170772522339/200000000000","sharp_bins":["1170772522339/200000000000","1170772522339/200000000000","1170772522339/200000000000","1170772522339/200000000000","1170772522339/200000000000","1170772522339/200000000000","1170772522339/200000000000","1170772522339/200000000000","1170772522339/200000000000","1170772522339/200000000000","1170772522339/200000000000","1170772522339/200000000000","1170772522339/200000000000","1170772522339/200000000000","1170772522339/200000000000","1170772522339/200000000000"]},{"r_107_200":"2903723285421/500000000000","r_113_200":"5809148869403/1000000000000","r_19_40":"5814352046567/1000000000000","r_1_2":"2902516856397/500000000000","r_21_40":"5806825481543/1000000000000","r_23_40":"727941292359/125000000000","r_3_5":"2912681222177/500000000000","r_49_100":"18175434887/3125000000","r_51_100":"5805779769513/1000000000000","r_9_20":"5800207375079/1000000000000","sharp":"5807625576287/1000000000000","sharp_bins":["5807625576287/1000000000000","5807625576287/1000000000000","5807625576287/1000000000000","5807625576287/1000000000000","5807625576287/1000000000000","5807625576287/1000000000000","5807625576287/1000000000000","5807625576287/1000000000000","5807625576287/1000000000000","5807625576287/1000000000000","5807625576287/1000000000000","5807625576287/1000000000000","5807625576287/1000000000000","5807625576287/1000000000000","5807625576287/1000000000000","5807625576287/1000000000000"]},{"r_107_200":"2906481601869/500000000000","r_113_200":"5814653709501/1000000000000","r_19_40":"2909910673743/500000000000","r_1_2":"5810556802919/1000000000000","r_21_40":"5812344682487/1000000000000","r_23_40":"1457241748959/250000000000","r_3_5":"2915391164887/500000000000","r_49_100":"5821607131501/1000000000000","r_51_100":"5811301763771/1000000000000","r_9_20":"5805726780779/1000000000000","sharp":"1162614029353/200000000000","sharp_bins":["1162614029353/200000000000","1162614029353/200000000000","1162614029353/200000000000","1162614029353/200000000000","1162614029353/200000000000","1162614029353/200000000000","1162614029353/200000000000","1162614029353/200000000000","1162614029353/200000000000","1162614029353/200000000000","1162614029353/200000000000","1162614029353/200000000000","1162614029353/200000000000","1162614029353/200000000000","1162614029353/200000000000","1162614029353/200000000000"]},{"r_107_200":"5818440191309/1000000000000","r_113_200":"363757454829/62500000000","r_19_40":"364078142743/62500000000","r_1_2":"5816039923403/1000000000000","r_21_40":"5817824133007/1000000000000","r_23_40":"1458591049627/250000000000","r_3_5":"2918081558939/500000000000","r_49_100":"5827034800681/1000000000000","r_51_100":"145419596721/25000000000","r_9_20":"2905602999661/500000000000","sharp":"1163695104441/200000000000","sharp_bins":["1163695104441/200000000000","1163695104441/200000000000","1163695104441/200000000000","1163695104441/200000000000","1163695104441/200000000000","1163695104441/200000000000","1163695104441/200000000000","1163695104441/200000000000","1163695104441/200000000000","1163695104441/200000000000","1163695104441/200000000000","1163695104441/200000000000","1163695104441/200000000000","1163695104441/200000000000","1163695104441/200000000000","1163695104441/200000000000"]},{"r_107_200":"2911938923069/500000000000","r_113_200":"5825545881663/1000000000000","r_19_40":"5830639185171/1000000000000","r_1_2":"1455370847579/250000000000","r_21_40":"1455816036693/250000000000","r_23_40":"2919861134297/500000000000","r_3_5":"5841505127549/1000000000000","r_49_100":"1166484500047/200000000000","r_51_100":"5822226399879/1000000000000","r_9_20":"5816645349799/1000000000000","sharp":"145596050469/25000000000","sharp_bins":["145596050469/25000000000","145596050469/25000000000","145596050469/25000000000","145596050469/25000000000","145596050469/25000000000","145596050469/25000000000","145596050469/25000000000","145596050469/25000000000","145596050469/25000000000","145596050469/25000000000","145596050469/25000000000","145596050469/25000000000","145596050469/25000000000","145596050469/25000000000","145596050469/25000000000","145596050469/25000000000"]},{"r_107_200":"1160415800981/200000000000","r_113_200":"5803801084161/1000000000000","r_19_40":"5808769190659/1000000000000","r_1_2":"2899821219377/500000000000","r_21_40":"725180814319/125000000000","r_23_40":"1454509814971/250000000000","r_3_5":"1454969503957/250000000000","r_49_100":"726322556197/125000000000","r_51_100":"290019328561/50000000000","r_9_20":"724341806891/125000000000","sharp":"2901149805449/500000000000","sharp_bins":["2901149805449/500000000000","2901149805449/500000000000","2901149805449/500000000000","2901149805449/500000000000","2901149805449/500000000000","2901149805449/500000000000","2901149805449/500000000000","2901149805449/500000000000","2901149805449/500000000000","2901149805449/500000000000","2901149805449/500000000000","2901149805449/500000000000","2901149805449/500000000000","2901149805449/500000000000","2901149805449/500000000000","2901149805449/500000000000"]},{"r_107_200":"5807648930757/1000000000000","r_113_200":"5809359882699/1000000000000","r_19_40":"2907145948861/500000000000","r_1_2":"5805218168743/1000000000000","r_21_40":"1451754691283/250000000000","r_23_40":"1164706229207/200000000000","r_3_5":"2912676942541/500000000000","r_49_100":"5816102028401/1000000000000","r_51_100":"5805961390389/1000000000000","r_9_20":"1160061100387/200000000000","sharp":"2903898985083/500000000000","sharp_bins":["2903898985083/500000000000","2903898985083/500000000000","2903898985083/500000000000","2903898985083/500000000000","2903898985083/500000000000","2903898985083/500000000000","2903898985083/500000000000","2903898985083/500000000000","2903898985083/500000000000","2903898985083/500000000000","2903898985083/500000000000","2903898985083/500000000000","2903898985083/500000000000","2903898985083/500000000000","2903898985083/500000000000","2903898985083/500000000000"]},{"r_107_200":"1453295290281/250000000000","r_113_200":"2907440619787/500000000000","r_19_40":"5819776417677/1000000000000","r_1_2":"5810756006347/1000000000000","r_21_40":"5812553253819/1000000000000","r_23_40":"5828985388147/1000000000000","r_3_5":"2915396179929/500000000000","r_49_100":"727698179697/125000000000","r_51_100":"2905749181447/500000000000","r_9_20":"5805838604977/1000000000000","sharp":"5813259128071/1000000000000","sharp_bins":["5813259128071/1000000000000","5813259128071/1000000000000","5813259128071/1000000000000","5813259128071/1000000000000","5813259128071/1000000000000","5813259128071/1000000000000","5813259128071/1000000000000","5813259128071/1000000000000","5813259128071/1000000000000","5813259128071/1000000000000","5813259128071/1000000000000","5813259128071/1000000000000","5813259128071/1000000000000","5813259128071/1000000000000","5813259128071/1000000000000","5813259128071/1000000000000"]},{"r_107_200":"2909337102909/500000000000","r_113_200":"1164072749309/200000000000","r_19_40":"5825221107301/1000000000000","r_1_2":"5816254373181/1000000000000","r_21_40":"727256058051/125000000000","r_23_40":"145860014941/25000000000","r_3_5":"5836192124717/1000000000000","r_49_100":"5827029067739/1000000000000","r_51_100":"5816995934741/1000000000000","r_9_20":"5811332074697/1000000000000","sharp":"5818681557377/1000000000000","sharp_bins":["5818681557377/1000000000000","5818681557377/1000000000000","5818681557377/1000000000000","5818681557377/1000000000000","5818681557377/1000000000000","5818681557377/1000000000000","5818681557377/1000000000000","5818681557377/1000000000000","5818681557377/1000000000000","5818681557377/1000000000000","5818681557377/1000000000000","5818681557377/1000000000000","5818681557377/1000000000000","5818681557377/1000000000000","5818681557377/1000000000000","5818681557377/1000000000000"]},{"r_107_200":"2898307930639/500000000000","r_113_200":"5798345813367/1000000000000","r_19_40":"181346056529/31250000000","r_1_2":"1448535522861/250000000000","r_21_40":"5795957280253/1000000000000","r_23_40":"5812458062767/1000000000000","r_3_5":"1162855246659/200000000000","r_49_100":"5804915301351/1000000000000","r_51_100":"5794895841633/1000000000000","r_9_20":"2894577698443/500000000000","sharp":"5796877046963/1000000000000","sharp_bins":["5796877046963/1000000000000","5796877046963/1000000000000","5796877046963/1000000000000","5796877046963/1000000000000","5796877046963/1000000000000","5796877046963/1000000000000","5796877046963/1000000000000","5796877046963/1000000000000","5796877046963/1000000000000","5796877046963/1000000000000","5796877046963/1000000000000","5796877046963/1000000000000","5796877046963/1000000000000","5796877046963/1000000000000","5796877046963/1000000000000","5796877046963/1000000000000"]},{"r_107_200":"5802239732343/1000000000000","r_113_200":"5803959128937/1000000000000","r_19_40":"5808650565053/1000000000000","r_1_2":"724971380299/125000000000","r_21_40":"5801583302261/1000000000000","r_23_40":"1163601178259/200000000000","r_3_5":"2909904276611/500000000000","r_49_100":"1452622780097/250000000000","r_51_100":"1160104823149/200000000000","r_9_20":"2897389337321/500000000000","sharp":"2901214940941/500000000000","sharp_bins":["2901214940941/500000000000","2901214940941/500000000000","2901214940941/500000000000","2901214940941/500000000000","2901214940941/500000000000","2901214940941/500000000000","2901214940941/500000000000","2901214940941/500000000000","2901214940941/500000000000","2901214940941/500000000000","2901214940941/500000000000","2901214940941/500000000000","2901214940941/500000000000","2901214940941/500000000000","2901214940941/500000000000","2901214940941/500000000000"]},{"r_107_200":"1161565121053/200000000000","r_113_200":"2904767346527/500000000000","r_19_40":"5814188842253/1000000000000","r_1_2":"5805361809559/1000000000000","r_21_40":"145179281581/25000000000","r_23_40":"5823515752187/1000000000000","r_3_5":"582530314999/100000000000","r_49_100":"5816028473581/1000000000000","r_51_100":"5806114248101/1000000000000","r_9_20":"5800363735711/1000000000000","sharp":"2903972602033/500000000000","sharp_bins":["2903972602033/500000000000","2903972602033/500000000000","2903972602033/500000000000","2903972602033/500000000000","2903972602033/500000000000","2903972602033/500000000000","2903972602033/500000000000","2903972602033/500000000000","2903972602033/500000000000","2903972602033/500000000000","2903972602033/500000000000","2903972602033/500000000000","2903972602033/500000000000","2903972602033/500000000000","2903972602033/500000000000","2903972602033/500000000000"]},{"r_107_200":"2906686886827/500000000000","r_113_200":"1453768198989/250000000000","r_19_40":"5819688949939/1000000000000","r_1_2":"1162182937961/200000000000","r_21_40":"5812721457791/1000000000000","r_23_40":"233159517913/40000000000","r_3_5":"5830760323383/1000000000000","r_49_100":"5821527669843/1000000000000","r_51_100":"2905833267353/500000000000","r_9_20":"2902955439841/500000000000","sharp":"1162684662169/200000000000","sharp_bins":["1162684662169/200000000000","1162684662169/200000000000","1162684662169/200000000000","1162684662169/200000000000","1162684662169/200000000000","1162684662169/200000000000","1162684662169/200000000000","1162684662169/200000000000","1162684662169/200000000000","1162684662169/200000000000","1162684662169/200000000000","1162684662169/200000000000","1162684662169/200000000000","1162684662169/200000000000","1162684662169/200000000000","1162684662169/200000000000"]},{"r_107_200":"1163776584211/200000000000","r_113_200":"5820572178207/1000000000000","r_19_40":"2912574733489/500000000000","r_1_2":"1454107076439/250000000000","r_21_40":"2909116275729/500000000000","r_23_40":"5834421233409/1000000000000","r_3_5":"5836178879839/1000000000000","r_49_100":"728373413909/125000000000","r_51_100":"581717961499/100000000000","r_9_20":"5811418653173/1000000000000","sharp":"2909431431087/500000000000","sharp_bins":["2909431431087/500000000000","2909431431087/500000000000","2909431431087/500000000000","2909431431087/500000000000","2909431431087/500000000000","2909431431087/500000000000","2909431431087/500000000000","2909431431087/500000000000","2909431431087/500000000000","2909431431087/500000000000","2909431431087/500000000000","2909431431087/500000000000","2909431431087/500000000000","2909431431087/500000000000","2909431431087/500000000000","2909431431087/500000000000"]},{"r_107_200":"1456087693383/250000000000","r_113_200":"182063458317/31250000000","r_19_40":"5830567929409/1000000000000","r_1_2":"5821900276259/1000000000000","r_21_40":"2911851119321/500000000000","r_23_40":"2919906726933/500000000000","r_3_5":"5841556753989/1000000000000","r_49_100":"364525310907/62500000000","r_51_100":"5822651137377/1000000000000","r_9_20":"2908442270723/500000000000","sharp":"291213076997/50000000000","sharp_bins":["291213076997/50000000000","291213076997/50000000000","291213076997/50000000000","291213076997/50000000000","291213076997/50000000000","291213076997/50000000000","291213076997/50000000000","291213076997/50000000000","291213076997/50000000000","291213076997/50000000000","291213076997/50000000000","291213076997/50000000000","291213076997/50000000000","291213076997/50000000000","291213076997/50000000000","291213076997/50000000000"]},{"r_107_200":"2914890777883/500000000000","r_113_200":"2915726158791/500000000000","r_19_40":"291797445093/50000000000","r_1_2":"2913667501791/500000000000","r_21_40":"5829134796541/1000000000000","r_23_40":"5845168668087/1000000000000","r_3_5":"1461724464137/250000000000","r_49_100":"4670228127/800000000","r_51_100":"1165617091049/200000000000","r_9_20":"1455578291203/250000000000","sharp":"1457405911997/250000000000","sharp_bins":["1457405911997/250000000000","1457405911997/250000000000","1457405911997/250000000000","1457405911997/250000000000","1457405911997/250000000000","1457405911997/250000000000","1457405911997/250000000000","1457405911997/250000000000","1457405911997/250000000000","1457405911997/250000000000","1457405911997/250000000000","1457405911997/250000000000","1457405911997/250000000000","1457405911997/250000000000","1457405911997/250000000000","1457405911997/250000000000"]},{"r_107_200":"1458793824979/250000000000","r_113_200":"583683716199/100000000000","r_19_40":"5841292429529/1000000000000","r_1_2":"2916366261371/500000000000","r_21_40":"2917265129077/500000000000","r_23_40":"2925243457507/500000000000","r_3_5":"5852202224561/1000000000000","r_49_100":"5843127908547/1000000000000","r_51_100":"233339304113/40000000000","r_9_20":"5827704561331/1000000000000","sharp":"583494922259/100000000000","sharp_bins":["583494922259/100000000000","583494922259/100000000000","583494922259/100000000000","583494922259/100000000000","583494922259/100000000000","583494922259/100000000000","583494922259/100000000000","583494922259/100000000000","583494922259/100000000000","583494922259/100000000000","583494922259/100000000000","583494922259/100000000000","583494922259/100000000000","583494922259/100000000000","583494922259/100000000000","583494922259/100000000000"]},{"r_107_200":"5813525446273/1000000000000","r_113_200":"5815230314489/1000000000000","r_19_40":"5819564656787/1000000000000","r_1_2":"5811039218073/1000000000000","r_21_40":"1453214822363/250000000000","r_23_40":"1165794329639/200000000000","r_3_5":"1166139982279/200000000000","r_49_100":"5821439050319/1000000000000","r_51_100":"5811803138903/1000000000000","r_9_20":"2902973569013/500000000000","sharp":"1162710227933/200000000000","sharp_bins":["1162710227933/200000000000","1162710227933/200000000000","1162710227933/200000000000","1162710227933/200000000000","1162710227933/200000000000","1162710227933/200000000000","1162710227933/200000000000","1162710227933/200000000000","1162710227933/200000000000","1162710227933/200000000000","1162710227933/200000000000","1162710227933/200000000000","1162710227933/200000000000","1162710227933/200000000000","1162710227933/200000000000","1162710227933/200000000000"]},{"r_107_200":"727381350769/125000000000","r_113_200":"5820746677851/1000000000000","r_19_40":"582504117507/100000000000","r_1_2":"2908284133507/500000000000","r_21_40":"1163677288341/200000000000","r_23_40":"1458605810579/250000000000","r_3_5":"5836137364651/1000000000000","r_49_100":"2913457454761/500000000000","r_51_100":"5817331913067/1000000000000","r_9_20":"1162293884999/200000000000","sharp":"5819007932741/1000000000000","sharp_bins":["5819007932741/1000000000000","5819007932741/1000000000000","5819007932741/1000000000000","5819007932741/1000000000000","5819007932741/1000000000000","5819007932741/1000000000000","5819007932741/1000000000000","5819007932741/1000000000000","5819007932741/1000000000000","5819007932741/1000000000000","5819007932741/1000000000000","5819007932741/1000000000000","5819007932741/1000000000000","5819007932741/1000000000000","5819007932741/1000000000000","5819007932741/1000000000000"]},{"r_107_200":"1456133509599/250000000000","r_113_200":"2913110665629/500000000000","r_19_40":"233218991041/40000000000","r_1_2":"2911027410601/500000000000","r_21_40":"2911935674439/500000000000","r_23_40":"1459958238089/250000000000","r_3_5":"5841533336691/1000000000000","r_49_100":"5832347932853/1000000000000","r_51_100":"5822818283357/1000000000000","r_9_20":"2908474481177/500000000000","sharp":"582442300083/100000000000","sharp_bins":["582442300083/100000000000","582442300083/100000000000","582442300083/100000000000","582442300083/100000000000","582442300083/100000000000","582442300083/100000000000","582442300083/100000000000","582442300083/100000000000","582442300083/100000000000","582442300083/100000000000","582442300083/100000000000","582442300083/100000000000","582442300083/100000000000","582442300083/100000000000","582442300083/100000000000","582442300083/100000000000"]},{"r_107_200":"2914989899617/500000000000","r_113_200":"1166331747399/200000000000","r_19_40":"5835870507811/1000000000000","r_1_2":"5827503743579/1000000000000","r_21_40":"5829318728327/1000000000000","r_23_40":"1169041047527/200000000000","r_3_5":"5846892114249/1000000000000","r_49_100":"5837743092027/1000000000000","r_51_100":"1165653411169/200000000000","r_9_20":"2911195433759/500000000000","sharp":"1457450273489/250000000000","sharp_bins":["1457450273489/250000000000","1457450273489/250000000000","1457450273489/250000000000","1457450273489/250000000000","1457450273489/250000000000","1457450273489/250000000000","1457450273489/250000000000","1457450273489/250000000000","1457450273489/250000000000","1457450273489/250000000000","1457450273489/250000000000","1457450273489/250000000000","1457450273489/250000000000","1457450273489/250000000000","1457450273489/250000000000","1457450273489/250000000000"]},{"r_107_200":"5808056310739/1000000000000","r_113_200":"5809787041583/1000000000000","r_19_40":"1453467168319/250000000000","r_1_2":"5805539094873/1000000000000","r_21_40":"725923458013/125000000000","r_23_40":"5823406182317/1000000000000","r_3_5":"582511775127/100000000000","r_49_100":"1163156153097/200000000000","r_51_100":"5806322260613/1000000000000","r_9_20":"1450092538073/250000000000","sharp":"5808129485831/1000000000000","sharp_bins":["5808129485831/1000000000000","5808129485831/1000000000000","5808129485831/1000000000000","5808129485831/1000000000000","5808129485831/1000000000000","5808129485831/1000000000000","5808129485831/1000000000000","5808129485831/1000000000000","5808129485831/1000000000000","5808129485831/1000000000000","5808129485831/1000000000000","5808129485831/1000000000000","5808129485831/1000000000000","5808129485831/1000000000000","5808129485831/1000000000000","5808129485831/1000000000000"]},{"r_107_200":"5813636423273/1000000000000","r_113_200":"5815358749697/1000000000000","r_19_40":"1163880016891/200000000000","r_1_2":"5811122196863/1000000000000","r_21_40":"5812969430689/1000000000000","r_23_40":"5828914432581/1000000000000","r_3_5":"5830612278329/1000000000000","r_49_100":"2910655857877/500000000000","r_51_100":"5811905336581/1000000000000","r_9_20":"5805945613231/1000000000000","sharp":"726705182583/125000000000","sharp_bins":["726705182583/125000000000","726705182583/125000000000","726705182583/125000000000","726705182583/125000000000","726705182583/125000000000","726705182583/125000000000","726705182583/125000000000","726705182583/125000000000","726705182583/125000000000","726705182583/125000000000","726705182583/125000000000","726705182583/125000000000","726705182583/125000000000","726705182583/125000000000","726705182583/125000000000","726705182583/125000000000"]},{"r_107_200":"2909589112929/500000000000","r_113_200":"582089237033/100000000000","r_19_40":"5824892774353/1000000000000","r_1_2":"72708335401/12500000000","r_21_40":"5818512830419/1000000000000","r_23_40":"583438439289/100000000000","r_3_5":"729508593507/125000000000","r_49_100":"1456700986599/250000000000","r_51_100":"5817449977059/1000000000000","r_9_20":"5811482616941/1000000000000","sharp":"5819115609643/1000000000000","sharp_bins":["5819115609643/1000000000000","5819115609643/1000000000000","5819115609643/1000000000000","5819115609643/1000000000000","5819115609643/1000000000000","5819115609643/1000000000000","5819115609643/1000000000000","5819115609643/1000000000000","5819115609643/1000000000000","5819115609643/1000000000000","5819115609643/1000000000000","5819115609643/1000000000000","5819115609643/1000000000000","5819115609643/1000000000000","5819115609643/1000000000000","5819115609643/1000000000000"]},{"r_107_200":"2912338473317/500000000000","r_113_200":"233055333739/40000000000","r_19_40":"364396347609/62500000000","r_1_2":"5822168002201/1000000000000","r_21_40":"5824013024443/1000000000000","r_23_40":"364988220741/62500000000","r_3_5":"2920741409363/500000000000","r_49_100":"5832252361327/1000000000000","r_51_100":"5822951246021/1000000000000","r_9_20":"2908487941877/500000000000","sharp":"2912273530963/500000000000","sharp_bins":["2912273530963/500000000000","2912273530963/500000000000","2912273530963/500000000000","2912273530963/500000000000","2912273530963/500000000000","2912273530963/500000000000","2912273530963/500000000000","2912273530963/500000000000","2912273530963/500000000000","2912273530963/500000000000","2912273530963/500000000000","2912273530963/500000000000","2912273530963/500000000000","2912273530963/500000000000","2912273530963/500000000000","2912273530963/500000000000"]},{"r_107_200":"1166027585869/200000000000","r_113_200":"1166367358093/200000000000","r_19_40":"72946902971/12500000000","r_1_2":"5827631288009/1000000000000","r_21_40":"728684428341/125000000000","r_23_40":"5845200964973/1000000000000","r_3_5":"5846859407411/1000000000000","r_49_100":"1459415665983/250000000000","r_51_100":"2914207329591/500000000000","r_9_20":"1455607821561/250000000000","sharp":"2914970634699/500000000000","sharp_bins":["2914970634699/500000000000","2914970634699/500000000000","2914970634699/500000000000","2914970634699/500000000000","2914970634699/500000000000","2914970634699/500000000000","2914970634699/500000000000","2914970634699/500000000000","2914970634699/500000000000","2914970634699/500000000000","2914970634699/500000000000","2914970634699/500000000000","2914970634699/500000000000","2914970634699/500000000000","2914970634699/500000000000","2914970634699/500000000000"]},{"r_107_200":"5835561335239/1000000000000","r_113_200":"5837252869661/1000000000000","r_19_40":"5841124976937/1000000000000","r_1_2":"7291321067/1250000000","r_21_40":"5834900199407/1000000000000","r_23_40":"2925276430473/500000000000","r_3_5":"5852198680601/1000000000000","r_49_100":"233721401141/40000000000","r_51_100":"2916920189953/500000000000","r_9_20":"1165569798199/200000000000","sharp":"5835298396809/1000000000000","sharp_bins":["5835298396809/1000000000000","5835298396809/1000000000000","5835298396809/1000000000000","5835298396809/1000000000000","5835298396809/1000000000000","5835298396809/1000000000000","5835298396809/1000000000000","5835298396809/1000000000000","5835298396809/1000000000000","5835298396809/1000000000000","5835298396809/1000000000000","5835298396809/1000000000000","5835298396809/1000000000000","5835298396809/1000000000000","5835298396809/1000000000000","5835298396809/1000000000000"]},{"r_107_200":"5840947592693/1000000000000","r_113_200":"365164500377/62500000000","r_19_40":"2923230111503/500000000000","r_1_2":"5838445130367/1000000000000","r_21_40":"5840287771831/1000000000000","r_23_40":"2927933828437/500000000000","r_3_5":"732187634067/125000000000","r_49_100":"116967397967/20000000000","r_51_100":"291961441943/50000000000","r_9_20":"291661471561/50000000000","sharp":"5840618874863/1000000000000","sharp_bins":["5840618874863/1000000000000","5840618874863/1000000000000","5840618874863/1000000000000","5840618874863/1000000000000","5840618874863/1000000000000","5840618874863/1000000000000","5840618874863/1000000000000","5840618874863/1000000000000","5840618874863/1000000000000","5840618874863/1000000000000","5840618874863/1000000000000","5840618874863/1000000000000","5840618874863/1000000000000","5840618874863/1000000000000","5840618874863/1000000000000","5840618874863/1000000000000"]},{"r_107_200":"5846244411281/1000000000000","r_113_200":"5847923892573/1000000000000","r_19_40":"5851701781109/1000000000000","r_1_2":"292187086059/50000000000","r_21_40":"2922792614337/500000000000","r_23_40":"1172219036843/200000000000","r_3_5":"1465679548531/250000000000","r_49_100":"585361185799/100000000000","r_51_100":"5844526216577/1000000000000","r_9_20":"1425418854/244140625","sharp":"5845849502767/1000000000000","sharp_bins":["5845849502767/1000000000000","5845849502767/1000000000000","5845849502767/1000000000000","5845849502767/1000000000000","5845849502767/1000000000000","5845849502767/1000000000000","5845849502767/1000000000000","5845849502767/1000000000000","5845849502767/1000000000000","5845849502767/1000000000000","5845849502767/1000000000000","5845849502767/1000000000000","5845849502767/1000000000000","5845849502767/1000000000000","5845849502767/1000000000000","5845849502767/1000000000000"]},{"r_107_200":"582477838857/100000000000","r_113_200":"2913258402313/500000000000","r_19_40":"5830172615431/1000000000000","r_1_2":"2911122659527/500000000000","r_21_40":"1456028229947/250000000000","r_23_40":"5839750189207/1000000000000","r_3_5":"5841415420667/1000000000000","r_49_100":"5832115328099/1000000000000","r_51_100":"5823042258359/1000000000000","r_9_20":"2908480672891/500000000000","sharp":"1456160838593/250000000000","sharp_bins":["1456160838593/250000000000","1456160838593/250000000000","1456160838593/250000000000","1456160838593/250000000000","1456160838593/250000000000","1456160838593/250000000000","1456160838593/250000000000","1456160838593/250000000000","1456160838593/250000000000","1456160838593/250000000000","1456160838593/250000000000","1456160838593/250000000000","1456160838593/250000000000","1456160838593/250000000000","1456160838593/250000000000","1456160838593/250000000000"]},{"r_107_200":"2915127390273/500000000000","r_113_200":"5831986510369/1000000000000","r_19_40":"583559845423/100000000000","r_1_2":"5827723153639/1000000000000","r_21_40":"5829590481243/1000000000000","r_23_40":"2922578434727/500000000000","r_3_5":"584681004899/100000000000","r_49_100":"1167508210079/200000000000","r_51_100":"2914260233087/500000000000","r_9_20":"5822430454381/1000000000000","sharp":"5830053881291/1000000000000","sharp_bins":["5830053881291/1000000000000","5830053881291/1000000000000","5830053881291/1000000000000","5830053881291/1000000000000","5830053881291/1000000000000","5830053881291/1000000000000","5830053881291/1000000000000","5830053881291/1000000000000","5830053881291/1000000000000","5830053881291/1000000000000","5830053881291/1000000000000","5830053881291/1000000000000","5830053881291/1000000000000","5830053881291/1000000000000","5830053881291/1000000000000","5830053881291/1000000000000"]},{"r_107_200":"2917846665527/500000000000","r_113_200":"5837418570591/1000000000000","r_19_40":"1168197223097/200000000000","r_1_2":"5833163017359/1000000000000","r_21_40":"364689384501/62500000000","r_23_40":"1170105146921/200000000000","r_3_5":"1463041768559/250000000000","r_49_100":"365183036703/62500000000","r_51_100":"583396072629/100000000000","r_9_20":"1165572327031/200000000000","sharp":"5835427059239/1000000000000","sharp_bins":["5835427059239/1000000000000","5835427059239/1000000000000","5835427059239/1000000000000","5835427059239/1000000000000","5835427059239/1000000000000","5835427059239/1000000000000","5835427059239/1000000000000","5835427059239/1000000000000","5835427059239/1000000000000","5835427059239/1000000000000","5835427059239/1000000000000","5835427059239/1000000000000","5835427059239/1000000000000","5835427059239/1000000000000","5835427059239/1000000000000","5835427059239/1000000000000"]},{"r_107_200":"182534201983/31250000000","r_113_200":"5842813405387/1000000000000","r_19_40":"5846336037257/1000000000000","r_1_2":"5838565336447/1000000000000","r_21_40":"5840432356413/1000000000000","r_23_40":"5855857216739/1000000000000","r_3_5":"2928743462863/500000000000","r_49_100":"5848278376547/1000000000000","r_51_100":"2919681732131/500000000000","r_9_20":"5833255315931/1000000000000","sharp":"5840763313883/1000000000000","sharp_bins":["5840763313883/1000000000000","5840763313883/1000000000000","5840763313883/1000000000000","5840763313883/1000000000000","5840763313883/1000000000000","5840763313883/1000000000000","5840763313883/1000000000000","5840763313883/1000000000000","5840763313883/1000000000000","5840763313883/1000000000000","5840763313883/1000000000000","5840763313883/1000000000000","5840763313883/1000000000000","5840763313883/1000000000000","5840763313883/1000000000000","5840763313883/1000000000000"]},{"r_107_200":"2909661715597/500000000000","r_113_200":"2910544669261/500000000000","r_19_40":"1456120720933/250000000000","r_1_2":"290837921291/50000000000","r_21_40":"116373024051/20000000000","r_23_40":"5834198968957/1000000000000","r_3_5":"5835855901889/1000000000000","r_49_100":"233058031447/40000000000","r_51_100":"2908780609611/500000000000","r_9_20":"2905690380621/500000000000","sharp":"1163845984603/200000000000","sharp_bins":["1163845984603/200000000000","1163845984603/200000000000","1163845984603/200000000000","1163845984603/200000000000","1163845984603/200000000000","1163845984603/200000000000","1163845984603/200000000000","1163845984603/200000000000","1163845984603/200000000000","1163845984603/200000000000","1163845984603/200000000000","1163845984603/200000000000","1163845984603/200000000000","1163845984603/200000000000","1163845984603/200000000000","1163845984603/200000000000"]},{"r_107_200":"5824854848779/1000000000000","r_113_200":"5826614589447/1000000000000","r_19_40":"1457490978097/250000000000","r_1_2":"5822290594223/1000000000000","r_21_40":"2912091793881/500000000000","r_23_40":"729957809373/125000000000","r_3_5":"5841307705223/1000000000000","r_49_100":"5831932006177/1000000000000","r_51_100":"1164618787591/200000000000","r_9_20":"1163380675667/200000000000","sharp":"5824695849027/1000000000000","sharp_bins":["5824695849027/1000000000000","5824695849027/1000000000000","5824695849027/1000000000000","5824695849027/1000000000000","5824695849027/1000000000000","5824695849027/1000000000000","5824695849027/1000000000000","5824695849027/1000000000000","5824695849027/1000000000000","5824695849027/1000000000000","5824695849027/1000000000000","5824695849027/1000000000000","5824695849027/1000000000000","5824695849027/1000000000000","5824695849027/1000000000000","5824695849027/1000000000000"]},{"r_107_200":"364396671101/62500000000","r_113_200":"583210055449/100000000000","r_19_40":"5835404979649/1000000000000","r_1_2":"2913891528597/500000000000","r_21_40":"5829676380673/1000000000000","r_23_40":"1169017303631/200000000000","r_3_5":"5846720303227/1000000000000","r_49_100":"364835829517/62500000000","r_51_100":"72857337347/12500000000","r_9_20":"1455596569769/250000000000","sharp":"58301227063/10000000000","sharp_bins":["58301227063/10000000000","58301227063/10000000000","58301227063/10000000000","58301227063/10000000000","58301227063/10000000000","58301227063/10000000000","58301227063/10000000000","58301227063/10000000000","58301227063/10000000000","58301227063/10000000000","58301227063/10000000000","58301227063/10000000000","58301227063/10000000000","58301227063/10000000000","58301227063/10000000000","58301227063/10000000000"]},{"r_107_200":"2917900321737/500000000000","r_113_200":"5837548720943/1000000000000","r_19_40":"146020193851/25000000000","r_1_2":"5833237422549/1000000000000","r_21_40":"11670262291/2000000000","r_23_40":"5850472591667/1000000000000","r_3_5":"731511892119/125000000000","r_49_100":"2921388115317/500000000000","r_51_100":"1458510489869/250000000000","r_9_20":"5827831146487/1000000000000","sharp":"5835512070693/1000000000000","sharp_bins":["5835512070693/1000000000000","5835512070693/1000000000000","5835512070693/1000000000000","5835512070693/1000000000000","5835512070693/1000000000000","5835512070693/1000000000000","5835512070693/1000000000000","5835512070693/1000000000000","5835512070693/1000000000000","5835512070693/1000000000000","5835512070693/1000000000000","5835512070693/1000000000000","5835512070693/1000000000000","5835512070693/1000000000000","5835512070693/1000000000000","5835512070693/1000000000000"]},{"r_107_200":"1168243373439/200000000000","r_113_200":"2921479693351/500000000000","r_19_40":"2923086274987/500000000000","r_1_2":"2919326996903/500000000000","r_21_40":"5840548183949/1000000000000","r_23_40":"5855821004413/1000000000000","r_3_5":"1171486502571/200000000000","r_49_100":"731017649433/125000000000","r_51_100":"583945915597/100000000000","r_9_20":"364577392861/62500000000","sharp":"292043212287/50000000000","sharp_bins":["292043212287/50000000000","292043212287/50000000000","292043212287/50000000000","292043212287/50000000000","292043212287/50000000000","292043212287/50000000000","292043212287/50000000000","292043212287/50000000000","292043212287/50000000000","292043212287/50000000000","292043212287/50000000000","292043212287/50000000000","292043212287/50000000000","292043212287/50000000000","292043212287/50000000000","292043212287/50000000000"]},{"r_107_200":"5846595442897/1000000000000","r_113_200":"2924166291693/500000000000","r_19_40":"5851499413431/1000000000000","r_1_2":"1168806561527/200000000000","r_21_40":"233837101237/40000000000","r_23_40":"5861131796949/1000000000000","r_3_5":"1172546493927/200000000000","r_49_100":"5853468212289/1000000000000","r_51_100":"5844838613247/1000000000000","r_9_20":"5838607736031/1000000000000","sharp":"5846179269121/1000000000000","sharp_bins":["5846179269121/1000000000000","5846179269121/1000000000000","5846179269121/1000000000000","5846179269121/1000000000000","5846179269121/1000000000000","5846179269121/1000000000000","5846179269121/1000000000000","5846179269121/1000000000000","5846179269121/1000000000000","5846179269121/1000000000000","5846179269121/1000000000000","5846179269121/1000000000000","5846179269121/1000000000000","5846179269121/1000000000000","5846179269121/1000000000000","5846179269121/1000000000000"]},{"r_107_200":"731461512747/125000000000","r_113_200":"5853432923163/1000000000000","r_19_40":"5856526618463/1000000000000","r_1_2":"5849120170729/1000000000000","r_21_40":"2925511059081/500000000000","r_23_40":"1173234039723/200000000000","r_3_5":"5867768232913/1000000000000","r_49_100":"1171699804887/200000000000","r_51_100":"5849929220117/1000000000000","r_9_20":"5843674289061/1000000000000","sharp":"731401093301/125000000000","sharp_bins":["731401093301/125000000000","731401093301/125000000000","731401093301/125000000000","731401093301/125000000000","731401093301/125000000000","731401093301/125000000000","731401093301/125000000000","731401093301/125000000000","731401093301/125000000000","731401093301/125000000000","731401093301/125000000000","731401093301/125000000000","731401093301/125000000000","731401093301/125000000000","731401093301/125000000000","731401093301/125000000000"]},{"r_107_200":"5856745506357/1000000000000","r_113_200":"183077825123/31250000000","r_19_40":"2930754948179/500000000000","r_1_2":"5854163936853/1000000000000","r_21_40":"5856073338481/1000000000000","r_23_40":"2935582831/500000000","r_3_5":"2936380727411/500000000000","r_49_100":"2931742991937/500000000000","r_51_100":"1463744078123/250000000000","r_9_20":"146217425501/25000000000","sharp":"366012210701/62500000000","sharp_bins":["366012210701/62500000000","366012210701/62500000000","366012210701/62500000000","366012210701/62500000000","366012210701/62500000000","366012210701/62500000000","366012210701/62500000000","366012210701/62500000000","366012210701/62500000000","366012210701/62500000000","366012210701/62500000000","366012210701/62500000000","366012210701/62500000000","366012210701/62500000000","366012210701/62500000000","366012210701/62500000000"]},{"r_107_200":"1167173948149/200000000000","r_113_200":"2918824735703/500000000000","r_19_40":"730074444439/125000000000","r_1_2":"1458317010011/250000000000","r_21_40":"1167039379079/200000000000","r_23_40":"5850390113483/1000000000000","r_3_5":"1170400283819/200000000000","r_49_100":"58425834603/10000000000","r_51_100":"2917042165969/500000000000","r_9_20":"582776148799/100000000000","sharp":"5835555451869/1000000000000","sharp_bins":["5835555451869/1000000000000","5835555451869/1000000000000","5835555451869/1000000000000","5835555451869/1000000000000","5835555451869/1000000000000","5835555451869/1000000000000","5835555451869/1000000000000","5835555451869/1000000000000","5835555451869/1000000000000","5835555451869/1000000000000","5835555451869/1000000000000","5835555451869/1000000000000","5835555451869/1000000000000","5835555451869/1000000000000","5835555451869/1000000000000","5835555451869/1000000000000"]},{"r_107_200":"2920650538843/500000000000","r_113_200":"5843076010651/1000000000000","r_19_40":"1169195056981/200000000000","r_1_2":"5838698916227/1000000000000","r_21_40":"2920314406411/500000000000","r_23_40":"5855755604449/1000000000000","r_3_5":"14643390983/2500000000","r_49_100":"2923981820777/500000000000","r_51_100":"1167903206327/200000000000","r_9_20":"2916591084589/500000000000","sharp":"2920461840781/500000000000","sharp_bins":["2920461840781/500000000000","2920461840781/500000000000","2920461840781/500000000000","2920461840781/500000000000","2920461840781/500000000000","2920461840781/500000000000","2920461840781/500000000000","2920461840781/500000000000","2920461840781/500000000000","2920461840781/500000000000","2920461840781/500000000000","2920461840781/500000000000","2920461840781/500000000000","2920461840781/500000000000","2920461840781/500000000000","2920461840781/500000000000"]},{"r_107_200":"5846694638379/1000000000000","r_113_200":"2924232470117/500000000000","r_19_40":"5851316978597/1000000000000","r_1_2":"5844091921361/1000000000000","r_21_40":"5846022914117/1000000000000","r_23_40":"5861083331463/1000000000000","r_3_5":"5862673798551/1000000000000","r_49_100":"5853305765499/1000000000000","r_51_100":"5844909874693/1000000000000","r_9_20":"5838565067987/1000000000000","sharp":"2923127313577/500000000000","sharp_bins":["2923127313577/500000000000","2923127313577/500000000000","2923127313577/500000000000","2923127313577/500000000000","2923127313577/500000000000","2923127313577/500000000000","2923127313577/500000000000","2923127313577/500000000000","2923127313577/500000000000","2923127313577/500000000000","2923127313577/500000000000","2923127313577/500000000000","2923127313577/500000000000","2923127313577/500000000000","2923127313577/500000000000","2923127313577/500000000000"]},{"r_107_200":"4681470193/800000000","r_113_200":"5853611130417/1000000000000","r_19_40":"5856393126369/1000000000000","r_1_2":"2924613182767/500000000000","r_21_40":"5851164135469/1000000000000","r_23_40":"2933084342549/500000000000","r_3_5":"5867755846161/1000000000000","r_49_100":"5858385265283/1000000000000","r_51_100":"585004736531/100000000000","r_9_20":"5843679728351/1000000000000","sharp":"1462833020699/250000000000","sharp_bins":["1462833020699/250000000000","1462833020699/250000000000","1462833020699/250000000000","1462833020699/250000000000","1462833020699/250000000000","1462833020699/250000000000","1462833020699/250000000000","1462833020699/250000000000","1462833020699/250000000000","1462833020699/250000000000","1462833020699/250000000000","1462833020699/250000000000","1462833020699/250000000000","1462833020699/250000000000","1462833020699/250000000000","1462833020699/250000000000"]},{"r_107_200":"2915207553383/500000000000","r_113_200":"5832226561277/1000000000000","r_19_40":"5834905721781/1000000000000","r_1_2":"5827769233989/1000000000000","r_21_40":"5829739691117/1000000000000","r_23_40":"5844845876569/1000000000000","r_3_5":"5846477326579/1000000000000","r_49_100":"5836915049949/1000000000000","r_51_100":"1457151892117/250000000000","r_9_20":"1455544547521/250000000000","sharp":"5830139111013/1000000000000","sharp_bins":["5830139111013/1000000000000","5830139111013/1000000000000","5830139111013/1000000000000","5830139111013/1000000000000","5830139111013/1000000000000","5830139111013/1000000000000","5830139111013/1000000000000","5830139111013/1000000000000","5830139111013/1000000000000","5830139111013/1000000000000","5830139111013/1000000000000","5830139111013/1000000000000","5830139111013/1000000000000","5830139111013/1000000000000","5830139111013/1000000000000","5830139111013/1000000000000"]},{"r_107_200":"2917950039297/500000000000","r_113_200":"116754145637/20000000000","r_19_40":"2920169599559/500000000000","r_1_2":"2916626577081/500000000000","r_21_40":"2917612532121/500000000000","r_23_40":"1170053387001/200000000000","r_3_5":"5851888304077/1000000000000","r_49_100":"730293658059/125000000000","r_51_100":"729261550493/125000000000","r_9_20":"2913825484453/500000000000","sharp":"233422458037/40000000000","sharp_bins":["233422458037/40000000000","233422458037/40000000000","233422458037/40000000000","233422458037/40000000000","233422458037/40000000000","233422458037/40000000000","233422458037/40000000000","233422458037/40000000000","233422458037/40000000000","233422458037/40000000000","233422458037/40000000000","233422458037/40000000000","233422458037/40000000000","233422458037/40000000000","233422458037/40000000000","233422458037/40000000000"]},{"r_107_200":"5841346696901/1000000000000","r_113_200":"292157490349/50000000000","r_19_40":"5845734075157/1000000000000","r_1_2":"5838698636683/1000000000000","r_21_40":"1168134409287/200000000000","r_23_40":"2927824814249/500000000000","r_3_5":"366078819107/62500000000","r_49_100":"584774484999/100000000000","r_51_100":"5839538813683/1000000000000","r_9_20":"2916542709737/500000000000","sharp":"1168189184581/200000000000","sharp_bins":["1168189184581/200000000000","1168189184581/200000000000","1168189184581/200000000000","1168189184581/200000000000","1168189184581/200000000000","1168189184581/200000000000","1168189184581/200000000000","1168189184581/200000000000","1168189184581/200000000000","1168189184581/200000000000","1168189184581/200000000000","1168189184581/200000000000","1168189184581/200000000000","1168189184581/200000000000","1168189184581/200000000000","1168189184581/200000000000"]},{"r_107_200":"5846755407291/1000000000000","r_113_200":"5848554579353/1000000000000","r_19_40":"46808726471/8000000000","r_1_2":"1168821225909/200000000000","r_21_40":"182690033879/31250000000","r_23_40":"732624301431/125000000000","r_3_5":"1172519236657/200000000000","r_49_100":"2926551132783/500000000000","r_51_100":"5844947245127/1000000000000","r_9_20":"2919240995243/500000000000","sharp":"5846292974463/1000000000000","sharp_bins":["5846292974463/1000000000000","5846292974463/1000000000000","5846292974463/1000000000000","5846292974463/1000000000000","5846292974463/1000000000000","5846292974463/1000000000000","5846292974463/1000000000000","5846292974463/1000000000000","5846292974463/1000000000000","5846292974463/1000000000000","5846292974463/1000000000000","5846292974463/1000000000000","5846292974463/1000000000000","5846292974463/1000000000000","5846292974463/1000000000000","5846292974463/1000000000000"]},{"r_107_200":"2912429876601/500000000000","r_113_200":"728337777879/125000000000","r_19_40":"5829101378717/1000000000000","r_1_2":"5822156332619/1000000000000","r_21_40":"5824170874507/1000000000000","r_23_40":"1459799615667/250000000000","r_3_5":"5840848022743/1000000000000","r_49_100":"5831137377457/1000000000000","r_51_100":"1164604065281/200000000000","r_9_20":"36353014743/6250000000","sharp":"364039006479/62500000000","sharp_bins":["364039006479/62500000000","364039006479/62500000000","364039006479/62500000000","364039006479/62500000000","364039006479/62500000000","364039006479/62500000000","364039006479/62500000000","364039006479/62500000000","364039006479/62500000000","364039006479/62500000000","364039006479/62500000000","364039006479/62500000000","364039006479/62500000000","364039006479/62500000000","364039006479/62500000000","364039006479/62500000000"]},{"r_107_200":"1457599779087/250000000000","r_113_200":"291611894341/50000000000","r_19_40":"1458647330367/250000000000","r_1_2":"5827694024779/1000000000000","r_21_40":"5829710415107/1000000000000","r_23_40":"2922337944931/500000000000","r_3_5":"1461578943051/250000000000","r_49_100":"2918313185937/500000000000","r_51_100":"5828559013547/1000000000000","r_9_20":"2911003971131/500000000000","sharp":"2915050674219/500000000000","sharp_bins":["2915050674219/500000000000","2915050674219/500000000000","2915050674219/500000000000","2915050674219/500000000000","2915050674219/500000000000","2915050674219/500000000000","2915050674219/500000000000","2915050674219/500000000000","2915050674219/500000000000","2915050674219/500000000000","2915050674219/500000000000","2915050674219/500000000000","2915050674219/500000000000","2915050674219/500000000000","2915050674219/500000000000","2915050674219/500000000000"]},{"r_107_200":"6000601403031/1000000000000","r_113_200":"600502104793/100000000000","r_19_40":"2998485274687/500000000000","r_1_2":"2997494579159/500000000000","r_21_40":"5999044450173/1000000000000","r_23_40":"6006550775319/1000000000000","r_3_5":"751271852371/125000000000","r_49_100":"1199782484669/200000000000","r_51_100":"5996639173217/1000000000000","r_9_20":"1496248147379/250000000000","sharp":"1198196476081/200000000000","sharp_bins":["6004850504137/1000000000000","6004347928009/1000000000000","300190914841/50000000000","6003261717959/1000000000000","3001344884213/500000000000","23445824101/3906250000","6001581289449/1000000000000","3000499856701/500000000000","6000427780071/1000000000000","2999907079541/500000000000","5999179478681/1000000000000","374910196417/62500000000","5997923444033/1000000000000","2998631417399/500000000000","374786642209/62500000000","1199181918269/200000000000"]},{"r_107_200":"6005011964239/1000000000000","r_113_200":"6009442620149/1000000000000","r_19_40":"3000263225731/500000000000","r_1_2":"5999387144097/1000000000000","r_21_40":"6003451407753/1000000000000","r_23_40":"15027435123/2500000000","r_3_5":"6014605043841/1000000000000","r_49_100":"1500618495589/250000000000","r_51_100":"1500260182443/250000000000","r_9_20":"1197876154763/200000000000","sharp":"2997285495421/500000000000","sharp_bins":["6009283771021/1000000000000","6008779788367/1000000000000","1502062212307/250000000000","6007691071937/1000000000000","1501779486393/250000000000","3003278909003/500000000000","6006006679293/1000000000000","1501355943913/250000000000","6004850382501/1000000000000","3002117751527/500000000000","187612488269/31250000000","6002981890293/1000000000000","6002340874887/1000000000000","3000839503501/500000000000","1500250303947/250000000000","6000323208739/1000000000000"]},{"r_107_200":"5846785859713/1000000000000","r_113_200":"5848614417503/1000000000000","r_19_40":"234032818129/40000000000","r_1_2":"5844075332187/1000000000000","r_21_40":"1461524373289/250000000000","r_23_40":"5860876650893/1000000000000","r_3_5":"5862488589129/1000000000000","r_49_100":"1170572090323/200000000000","r_51_100":"233797734391/40000000000","r_9_20":"5838353707081/1000000000000","sharp":"5846304613139/1000000000000","sharp_bins":["5846304613139/1000000000000","5846304613139/1000000000000","5846304613139/1000000000000","5846304613139/1000000000000","5846304613139/1000000000000","5846304613139/1000000000000","5846304613139/1000000000000","5846304613139/1000000000000","5846304613139/1000000000000","5846304613139/1000000000000","5846304613139/1000000000000","5846304613139/1000000000000","5846304613139/1000000000000","5846304613139/1000000000000","5846304613139/1000000000000","5846304613139/1000000000000"]},{"r_107_200":"1170405265983/200000000000","r_113_200":"5853856694539/1000000000000","r_19_40":"1171199800623/200000000000","r_1_2":"2924654323839/500000000000","r_21_40":"5851336459671/1000000000000","r_23_40":"5866060341047/1000000000000","r_3_5":"2933833889029/500000000000","r_49_100":"5858041820671/1000000000000","r_51_100":"2925089565639/500000000000","r_9_20":"1168713823379/200000000000","sharp":"5851482570341/1000000000000","sharp_bins":["5851482570341/1000000000000","5851482570341/1000000000000","5851482570341/1000000000000","5851482570341/1000000000000","5851482570341/1000000000000","5851482570341/1000000000000","5851482570341/1000000000000","5851482570341/1000000000000","5851482570341/1000000000000","5851482570341/1000000000000","5851482570341/1000000000000","5851482570341/1000000000000","5851482570341/1000000000000","5851482570341/1000000000000","5851482570341/1000000000000","5851482570341/1000000000000"]},{"r_107_200":"2997553093759/500000000000","r_113_200":"749931659843/125000000000","r_19_40":"5993726318733/1000000000000","r_1_2":"5989524039421/1000000000000","r_21_40":"5993546288577/1000000000000","r_23_40":"6003405169749/1000000000000","r_3_5":"375313758829/62500000000","r_49_100":"59956999981/10000000000","r_51_100":"599119246853/100000000000","r_9_20":"747727328491/125000000000","sharp":"5987976786933/1000000000000","sharp_bins":["599933466223/100000000000","5998811666903/1000000000000","2999131856231/500000000000","2998854256653/500000000000","1199432982363/200000000000","5996627002421/1000000000000","749507770559/125000000000","2997752039917/500000000000","5994905760129/1000000000000","2997144304821/500000000000","2996844699981/500000000000","2996533687591/500000000000","374526605697/62500000000","5991767202677/1000000000000","1198222209249/200000000000","5990437626487/1000000000000"]},{"r_107_200":"2987758302459/500000000000","r_113_200":"93434219719/15625000000","r_19_40":"1494655177071/250000000000","r_1_2":"1493102207653/250000000000","r_21_40":"2987224640029/500000000000","r_23_40":"1497086457003/250000000000","r_3_5":"2994964849257/500000000000","r_49_100":"5980616678477/1000000000000","r_51_100":"238931196331/40000000000","r_9_20":"5966656380089/1000000000000","sharp":"5973045160727/1000000000000","sharp_bins":["1494907368093/250000000000","186846620247/31250000000","2989279076359/500000000000","5978033867717/1000000000000","1494377792999/250000000000","119539349807/20000000000","5976426812729/1000000000000","1493961693799/250000000000","5975251163629/1000000000000","1493672366001/250000000000","1194884074331/200000000000","5974135313749/1000000000000","1194768252847/200000000000","1493386326999/250000000000","5973230198153/1000000000000","5973045160727/1000000000000"]},{"r_107_200":"730167401119/125000000000","r_113_200":"46745539059/8000000000","r_19_40":"5845125967681/1000000000000","r_1_2":"46708516733/8000000000","r_21_40":"5840630439487/1000000000000","r_23_40":"5855337163527/1000000000000","r_3_5":"5856967505313/1000000000000","r_49_100":"2923594217941/500000000000","r_51_100":"5839458753339/1000000000000","r_9_20":"1458189448111/250000000000","sharp":"730111261987/125000000000","sharp_bins":["730111261987/125000000000","730111261987/125000000000","730111261987/125000000000","730111261987/125000000000","730111261987/125000000000","730111261987/125000000000","730111261987/125000000000","730111261987/125000000000","730111261987/125000000000","730111261987/125000000000","730111261987/125000000000","730111261987/125000000000","730111261987/125000000000","730111261987/125000000000","730111261987/125000000000","730111261987/125000000000"]},{"r_107_200":"2992442425661/500000000000","r_113_200":"5989182738299/1000000000000","r_19_40":"59867360987/10000000000","r_1_2":"2990323702151/500000000000","r_21_40":"2991672937211/500000000000","r_23_40":"5996488134307/1000000000000","r_3_5":"5998072810927/1000000000000","r_49_100":"5988737327457/1000000000000","r_51_100":"5981524589459/1000000000000","r_9_20":"5974861353609/1000000000000","sharp":"5981196256749/1000000000000","sharp_bins":["5989045730643/1000000000000","2994252826469/500000000000","2993984658027/500000000000","2993721064411/500000000000","5986916382119/1000000000000","5986369771081/1000000000000","5985825994681/1000000000000","239409729339/40000000000","1496161237409/250000000000","5984064497817/1000000000000","5983460143751/1000000000000","373927357407/62500000000","5982198695351/1000000000000","747725125433/125000000000","46730342099/7812500000","5981196256749/1000000000000"]},{"r_107_200":"1193454443063/200000000000","r_113_200":"5969112697253/1000000000000","r_19_40":"5970609748253/1000000000000","r_1_2":"29822465961/5000000000","r_21_40":"1491637891711/250000000000","r_23_40":"5980445775243/1000000000000","r_3_5":"5982038065131/1000000000000","r_49_100":"373289678971/62500000000","r_51_100":"1193075117231/200000000000","r_9_20":"5958674029957/1000000000000","sharp":"745659928523/125000000000","sharp_bins":["2984411746807/500000000000","5968624604957/1000000000000","5968421971621/1000000000000","2984107730147/500000000000","5968002535913/1000000000000","5967786418817/1000000000000","2983777818159/500000000000","1491829783343/250000000000","5967074181689/1000000000000","119336236831/20000000000","5966534670089/1000000000000","5966249107103/1000000000000","5965961828643/1000000000000","5965656053249/1000000000000","2982672384821/500000000000","745659928523/125000000000"]},{"r_107_200":"5971482008683/1000000000000","r_113_200":"2986902920437/500000000000","r_19_40":"5974748611169/1000000000000","r_1_2":"5968693022689/1000000000000","r_21_40":"5970758850111/1000000000000","r_23_40":"5984598769151/1000000000000","r_3_5":"5986191665863/1000000000000","r_49_100":"2988388240403/500000000000","r_51_100":"2984789292141/500000000000","r_9_20":"1490714130077/250000000000","sharp":"5969435267171/1000000000000","sharp_bins":["149339794153/25000000000","597307419981/100000000000","5972639634531/1000000000000","5972432565679/1000000000000","746527378141/125000000000","1493000560891/250000000000","5971770728633/1000000000000","186610419979/31250000000","5971287645577/1000000000000","5971024404053/1000000000000","5970746352581/1000000000000","5970459855327/1000000000000","18656786231/3125000000","1492466193859/250000000000","1193910479187/200000000000","5969435267171/1000000000000"]},{"r_107_200":"364736114433/62500000000","r_113_200":"2918827913961/500000000000","r_19_40":"2919660160353/500000000000","r_1_2":"5832942796019/1000000000000","r_21_40":"1167010983987/200000000000","r_23_40":"1462422107207/250000000000","r_3_5":"5851335474237/1000000000000","r_49_100":"5841409742601/1000000000000","r_51_100":"5833856907979/1000000000000","r_9_20":"291352491141/50000000000","sharp":"5835373530811/1000000000000","sharp_bins":["5835373530811/1000000000000","5835373530811/1000000000000","5835373530811/1000000000000","5835373530811/1000000000000","5835373530811/1000000000000","5835373530811/1000000000000","5835373530811/1000000000000","5835373530811/1000000000000","5835373530811/1000000000000","5835373530811/1000000000000","5835373530811/1000000000000","5835373530811/1000000000000","5835373530811/1000000000000","5835373530811/1000000000000","5835373530811/1000000000000","5835373530811/1000000000000"]},{"r_107_200":"372450301397/62500000000","r_113_200":"5961066674921/1000000000000","r_19_40":"2981205686711/500000000000","r_1_2":"372275076501/62500000000","r_21_40":"93101235669/15625000000","r_23_40":"5972369611847/1000000000000","r_3_5":"5973951327401/1000000000000","r_49_100":"186389384321/31250000000","r_51_100":"5957286785597/1000000000000","r_9_20":"743813207859/125000000000","sharp":"5957322056691/1000000000000","sharp_bins":["2980391935997/500000000000","745073436233/125000000000","596038452291/100000000000","1192035632253/200000000000","1489991627189/250000000000","5959740792537/1000000000000","1489877895161/250000000000","2979636364623/500000000000","1489754101509/250000000000","5958746665441/1000000000000","744808684063/125000000000","2979095186529/500000000000","5957893476637/1000000000000","5957591285841/1000000000000","5957322056691/1000000000000","5957322056691/1000000000000"]},{"r_107_200":"2981741406929/500000000000","r_113_200":"5965351002957/1000000000000","r_19_40":"1193323752911/200000000000","r_1_2":"5960668867319/1000000000000","r_21_40":"2981377226241/500000000000","r_23_40":"5976591879957/1000000000000","r_3_5":"2989087185901/500000000000","r_49_100":"5968670609841/1000000000000","r_51_100":"5961557707927/1000000000000","r_9_20":"5954755496303/1000000000000","sharp":"596154575961/100000000000","sharp_bins":["1193014169893/200000000000","5964873977073/1000000000000","2982335231589/500000000000","745557937751/125000000000","298212559873/50000000000","5964024759931/1000000000000","5963794777161/1000000000000","745444387013/125000000000","596329788623/100000000000","5963027276309/1000000000000","5962749160199/1000000000000","5962469089263/1000000000000","5962171159613/1000000000000","1490466970771/250000000000","5961555399097/1000000000000","596154575961/100000000000"]},{"r_107_200":"5967730873119/1000000000000","r_113_200":"2984802715429/500000000000","r_19_40":"149269909673/25000000000","r_1_2":"2982453306101/500000000000","r_21_40":"186468746591/31250000000","r_23_40":"5980784326779/1000000000000","r_3_5":"5982367667157/1000000000000","r_49_100":"1493212775747/250000000000","r_51_100":"186431209781/31250000000","r_9_20":"1489743908289/250000000000","sharp":"5965740093839/1000000000000","sharp_bins":["5969327981171/1000000000000","2984565304611/500000000000","238757061599/40000000000","119374379429/20000000000","5968506007777/1000000000000","5968278843373/1000000000000","5968048084731/1000000000000","5967807570111/1000000000000","5967549471207/1000000000000","5967277989697/1000000000000","372937434313/62500000000","1491679476387/250000000000","5966418943309/1000000000000","745764322791/125000000000","5965800961823/1000000000000","5965740093839/1000000000000"]},{"r_107_200":"5950948346871/1000000000000","r_113_200":"5952839403991/1000000000000","r_19_40":"5954027027531/1000000000000","r_1_2":"5948116822061/1000000000000","r_21_40":"5950221332537/1000000000000","r_23_40":"745513823887/125000000000","r_3_5":"5965686730567/1000000000000","r_49_100":"5956092504257/1000000000000","r_51_100":"1189801964469/200000000000","r_9_20":"594215115809/100000000000","sharp":"743646676521/125000000000","sharp_bins":["5952563938329/1000000000000","744045497061/125000000000","5952164133649/1000000000000","1190391316349/200000000000","5951735537377/1000000000000","743939192071/125000000000","1190255916739/200000000000","595102934821/100000000000","2975383280277/500000000000","5950497649377/1000000000000","2975113121191/500000000000","743742222537/125000000000","5949644517497/1000000000000","47594739243/8000000000","743646676521/125000000000","743646676521/125000000000"]},{"r_107_200":"2977648020793/500000000000","r_113_200":"5957193705383/1000000000000","r_19_40":"5958304445099/1000000000000","r_1_2":"744056722623/125000000000","r_21_40":"5954566295369/1000000000000","r_23_40":"5968403766323/1000000000000","r_3_5":"1492495201481/250000000000","r_49_100":"745046628277/125000000000","r_51_100":"297667508337/50000000000","r_9_20":"5946469800661/1000000000000","sharp":"595346657401/100000000000","sharp_bins":["2978460468907/500000000000","1191344087353/200000000000","5956520011367/1000000000000","2978155909271/500000000000","1489022515673/250000000000","1488966826657/250000000000","46528379169/7812500000","1488845357119/250000000000","5955117781163/1000000000000","5954847958049/1000000000000","5954575590259/1000000000000","1488571526099/250000000000","5953991765751/1000000000000","2976844262257/500000000000","595346657401/100000000000","595346657401/100000000000"]},{"r_107_200":"5959613074287/1000000000000","r_113_200":"1490379342973/250000000000","r_19_40":"5962551363431/1000000000000","r_1_2":"2978380059527/500000000000","r_21_40":"238355223949/40000000000","r_23_40":"5972666367811/1000000000000","r_3_5":"2987122189543/500000000000","r_49_100":"372788937181/62500000000","r_51_100":"5957659869401/1000000000000","r_9_20":"595075803763/100000000000","sharp":"5957729633667/1000000000000","sharp_bins":["2980623745601/500000000000","5961046442451/1000000000000","5960845426259/1000000000000","5960636585261/1000000000000","298020705609/50000000000","745023824433/125000000000","1489988749567/250000000000","5959703020719/1000000000000","7449298139/1250000000","5959167774361/1000000000000","595889444441/100000000000","2979301967531/500000000000","11637321331/1953125000","119160083059/20000000000","5957729633667/1000000000000","5957729633667/1000000000000"]},{"r_107_200":"1188498087061/200000000000","r_113_200":"371525282641/62500000000","r_19_40":"1486358639363/250000000000","r_1_2":"5939628015219/1000000000000","r_21_40":"5941764015637/1000000000000","r_23_40":"595564230371/100000000000","r_3_5":"595723501919/100000000000","r_49_100":"1486879575093/250000000000","r_51_100":"5940537445277/1000000000000","r_9_20":"5933596563579/1000000000000","sharp":"5940823624611/1000000000000","sharp_bins":["743017689179/125000000000","2971974034009/500000000000","5943744202727/1000000000000","5943527389411/1000000000000","5943311969041/1000000000000","5943081660901/1000000000000","2971419067227/500000000000","1485645457873/250000000000","1485580244681/250000000000","1188411369221/200000000000","1188355271969/200000000000","2970745914401/500000000000","5941198453491/1000000000000","371305924081/62500000000","5940823624611/1000000000000","5940823624611/1000000000000"]},{"r_107_200":"1486729241413/250000000000","r_113_200":"594883773297/100000000000","r_19_40":"1487447880443/250000000000","r_1_2":"5944043685063/1000000000000","r_21_40":"2973093883329/500000000000","r_23_40":"1490003840793/250000000000","r_3_5":"5961608976623/1000000000000","r_49_100":"2975939237721/500000000000","r_51_100":"5944956483353/1000000000000","r_9_20":"5937993542401/1000000000000","sharp":"1189039097419/200000000000","sharp_bins":["5948577856717/1000000000000","5948383872359/1000000000000","2974089700923/500000000000","2973980955627/500000000000","1486936444053/250000000000","5947514679753/1000000000000","5947270330281/1000000000000","5947013201867/1000000000000","594675147351/100000000000","1486621603941/250000000000","5946204939829/1000000000000","2972959683849/500000000000","5945624897381/1000000000000","5945320080023/1000000000000","1189039097419/200000000000","1189039097419/200000000000"]},{"r_107_200":"5951304748243/1000000000000","r_113_200":"5953232409191/1000000000000","r_19_40":"595410952989/100000000000","r_1_2":"2974210227809/500000000000","r_21_40":"2975286357071/500000000000","r_23_40":"1491087484839/250000000000","r_3_5":"596594469409/100000000000","r_49_100":"2978099853567/500000000000","r_51_100":"5949336653971/1000000000000","r_9_20":"5942351615779/1000000000000","sharp":"5949529077101/1000000000000","sharp_bins":["5952975477527/1000000000000","2976390459521/500000000000","297628790479/50000000000","1190471521941/200000000000","5952140728107/1000000000000","238076352533/40000000000","5951663611949/1000000000000","5951405629683/1000000000000","2975571499027/500000000000","2975438494027/500000000000","5950594497213/1000000000000","1487576964847/250000000000","371875766909/62500000000","2974853140859/500000000000","5949529077101/1000000000000","5949529077101/1000000000000"]},{"r_107_200":"5933826262807/1000000000000","r_113_200":"2967881438613/500000000000","r_19_40":"1187323908799/200000000000","r_1_2":"5930919260827/1000000000000","r_21_40":"741636122563/125000000000","r_23_40":"2973482163673/500000000000","r_3_5":"5948571143543/1000000000000","r_49_100":"2969363586419/500000000000","r_51_100":"5931848577831/1000000000000","r_9_20":"1481205830823/250000000000","sharp":"5932269910777/1000000000000","sharp_bins":["5935515602733/1000000000000","2967657573641/500000000000","5935103230399/1000000000000","296744603531/50000000000","5934666933307/1000000000000","5934429636521/1000000000000","5934179427763/1000000000000","5933926344661/1000000000000","2966834539791/500000000000","5933395987987/1000000000000","5933120082783/1000000000000","2966417467503/500000000000","5932539824167/1000000000000","5932269910777/1000000000000","5932269910777/1000000000000","5932269910777/1000000000000"]},{"r_107_200":"5938329722309/1000000000000","r_113_200":"5940273201711/1000000000000","r_19_40":"2970526979921/500000000000","r_1_2":"1187082325191/200000000000","r_21_40":"742198696083/125000000000","r_23_40":"5951415541889/1000000000000","r_3_5":"1190604665123/200000000000","r_49_100":"1485791239949/250000000000","r_51_100":"5936344309679/1000000000000","r_9_20":"2964648231273/500000000000","sharp":"2968359281441/500000000000","sharp_bins":["5940028661279/1000000000000","1484956905017/250000000000","1484903761599/250000000000","92803174877/15625000000","593917728713/100000000000","5938939200953/1000000000000","2969344092917/500000000000","5938434248561/1000000000000","5938176079201/1000000000000","5937902016623/1000000000000","2968812545703/500000000000","5937338868063/1000000000000","2968521313463/500000000000","5936730360157/1000000000000","2968359281441/500000000000","2968359281441/500000000000"]},{"r_107_200":"1188560323819/200000000000","r_113_200":"5944751982713/1000000000000","r_19_40":"297272848707/50000000000","r_1_2":"2969936240733/500000000000","r_21_40":"2971029299959/500000000000","r_23_40":"5955835239351/1000000000000","r_3_5":"2978722028763/500000000000","r_49_100":"1189514256559/200000000000","r_51_100":"1485202127163/250000000000","r_9_20":"5933738333453/1000000000000","sharp":"5941136199219/1000000000000","sharp_bins":["2972255108291/500000000000","5944308582033/1000000000000","594409534537/100000000000","1485970697647/250000000000","297182805673/50000000000","2971708617067/500000000000","1485791352379/250000000000","1188582123083/200000000000","59426515397/10000000000","742797063213/125000000000","2971049280243/500000000000","5941811262593/1000000000000","5941513893231/1000000000000","5941200438123/1000000000000","5941136199219/1000000000000","5941136199219/1000000000000"]},{"r_107_200":"5924959520497/1000000000000","r_113_200":"1481727295853/250000000000","r_19_40":"2963800542171/500000000000","r_1_2":"592200397251/100000000000","r_21_40":"2962102616671/500000000000","r_23_40":"5938072332287/1000000000000","r_3_5":"5939692037941/1000000000000","r_49_100":"74121589909/12500000000","r_51_100":"236918171343/40000000000","r_9_20":"2957922823521/500000000000","sharp":"5923503132799/1000000000000","sharp_bins":["1185335534137/200000000000","1185294545877/200000000000","5926265523667/1000000000000","740755643243/125000000000","5925813635697/1000000000000","5925569198497/1000000000000","185166367329/31250000000","5925072949573/1000000000000","2962403397709/500000000000","5924539386309/1000000000000","1481065504391/250000000000","5923974729567/1000000000000","2961836535641/500000000000","5923503132799/1000000000000","5923503132799/1000000000000","5923503132799/1000000000000"]},{"r_107_200":"2964768928239/500000000000","r_113_200":"5931494647117/1000000000000","r_19_40":"5932110696803/1000000000000","r_1_2":"1185314172757/200000000000","r_21_40":"5928780564637/1000000000000","r_23_40":"2971299883031/500000000000","r_3_5":"2972110307151/500000000000","r_49_100":"5934240395687/1000000000000","r_51_100":"5927524612439/1000000000000","r_9_20":"5920392630397/1000000000000","sharp":"18525082821/3125000000","sharp_bins":["5931265934229/1000000000000","2965530175779/500000000000","296542622951/50000000000","1186126264283/200000000000","2965199522847/500000000000","5930153809399/1000000000000","237196300869/40000000000","1482413955347/250000000000","74117358787/12500000000","2964560142101/500000000000","5928841847773/1000000000000","5928553436521/1000000000000","5928250593457/1000000000000","18525082821/3125000000","18525082821/3125000000","18525082821/3125000000"]},{"r_107_200":"1186816753193/200000000000","r_113_200":"5936047699607/1000000000000","r_19_40":"237463521813/40000000000","r_1_2":"5931105390119/1000000000000","r_21_40":"2966661739179/500000000000","r_23_40":"2973547397441/500000000000","r_3_5":"5948716849933/1000000000000","r_49_100":"742340158369/125000000000","r_51_100":"1186412510109/200000000000","r_9_20":"236996300263/40000000000","sharp":"593251798891/100000000000","sharp_bins":["2967910985541/500000000000","237424629617/40000000000","148385178873/25000000000","1187037050567/200000000000","1483738051853/250000000000","2967353084349/500000000000","5934459034293/1000000000000","2967103218129/500000000000","2966969176441/500000000000","5933668924109/1000000000000","237335576829/40000000000","2966549944013/500000000000","5932795863453/1000000000000","593251798891/100000000000","593251798891/100000000000","593251798891/100000000000"]},{"r_107_200":"5915878029709/1000000000000","r_113_200":"591784169229/100000000000","r_19_40":"1479592576887/250000000000","r_1_2":"5912878037721/1000000000000","r_21_40":"5915113364339/1000000000000","r_23_40":"5928969211239/1000000000000","r_3_5":"5930599628857/1000000000000","r_49_100":"1480129743259/250000000000","r_51_100":"5913844197647/1000000000000","r_9_20":"5906657214377/1000000000000","sharp":"5914534374961/1000000000000","sharp_bins":["369851930323/62500000000","5917427280361/1000000000000","2958605636721/500000000000","295849263647/50000000000","5916745899433/1000000000000","2958254102677/500000000000","5916263519981/1000000000000","47328030941/8000000000","5915744810133/1000000000000","5915474756687/1000000000000","5915194613599/1000000000000","5914901667837/1000000000000","5914592322657/1000000000000","5914534374961/1000000000000","5914534374961/1000000000000","5914534374961/1000000000000"]},{"r_107_200":"5920532723277/1000000000000","r_113_200":"5922503839223/1000000000000","r_19_40":"5922956601597/1000000000000","r_1_2":"2958760462021/500000000000","r_21_40":"2959882460369/500000000000","r_23_40":"5933574409079/1000000000000","r_3_5":"1187041227227/200000000000","r_49_100":"5925109073483/1000000000000","r_51_100":"5918490657143/1000000000000","r_9_20":"591127949519/100000000000","sharp":"36994587313/6250000000","sharp_bins":["5922295990927/1000000000000","5922091705007/1000000000000","370117184009/62500000000","5921648204481/1000000000000","5921408035711/1000000000000","2960584754963/500000000000","5920923937229/1000000000000","5920663326019/1000000000000","5920403269317/1000000000000","5920132154937/1000000000000","184995340449/31250000000","5919556770031/1000000000000","1183849236409/200000000000","36994587313/6250000000","36994587313/6250000000","36994587313/6250000000"]},{"r_107_200":"1481288635851/250000000000","r_113_200":"5927133123413/1000000000000","r_19_40":"5927510185791/1000000000000","r_1_2":"5922131005741/1000000000000","r_21_40":"5924383614997/1000000000000","r_23_40":"5938146732919/1000000000000","r_3_5":"1187955966243/200000000000","r_49_100":"2964833195763/500000000000","r_51_100":"740388035411/125000000000","r_9_20":"5915869243111/1000000000000","sharp":"1184740245361/200000000000","sharp_bins":["5926928276691/1000000000000","2963361651711/500000000000","740813222987/125000000000","2963139150169/500000000000","2963018666417/500000000000","740724746489/125000000000","5925551509339/1000000000000","5925289938371/1000000000000","5925028881687/1000000000000","296237835341/50000000000","2962237165167/500000000000","5924179030347/1000000000000","740483400517/125000000000","1184740245361/200000000000","1184740245361/200000000000","1184740245361/200000000000"]},{"r_107_200":"295328267027/50000000000","r_113_200":"2954269267857/500000000000","r_19_40":"590890140477/100000000000","r_1_2":"118070466033/20000000000","r_21_40":"1181159245997/200000000000","r_23_40":"295981503687/50000000000","r_3_5":"2960639232843/500000000000","r_49_100":"1477767845171/250000000000","r_51_100":"590449861649/100000000000","r_9_20":"5897233242969/1000000000000","sharp":"1476334446527/250000000000","sharp_bins":["5908356472859/1000000000000","5908144091677/1000000000000","5907920700289/1000000000000","5907688801907/1000000000000","2953729244011/500000000000","738402254417/125000000000","5906965951863/1000000000000","590671391129/100000000000","1476612970933/250000000000","5906178197867/1000000000000","59058934737/10000000000","2952796509763/500000000000","1476334446527/250000000000","1476334446527/250000000000","1476334446527/250000000000","1476334446527/250000000000"]},{"r_107_200":"2955655663949/500000000000","r_113_200":"2956646005869/500000000000","r_19_40":"2956789986583/500000000000","r_1_2":"738532181471/125000000000","r_21_40":"5910539052293/1000000000000","r_23_40":"5924327686597/1000000000000","r_3_5":"2962988676081/500000000000","r_49_100":"5915753857889/1000000000000","r_51_100":"2954618193087/500000000000","r_9_20":"29509732427/5000000000","sharp":"2955014363447/500000000000","sharp_bins":["1478278197469/250000000000","11825799411/2000000000","5912675636313/1000000000000","1478110749513/250000000000","2956105953873/500000000000","5911970614893/1000000000000","2955858812137/500000000000","5911464636033/1000000000000","2955600799739/500000000000","5910926843499/1000000000000","2955320494523/500000000000","591033933873/100000000000","2955014363447/500000000000","2955014363447/500000000000","2955014363447/500000000000","2955014363447/500000000000"]},{"r_107_200":"5916013399627/1000000000000","r_113_200":"1479500462389/250000000000","r_19_40":"118364285297/20000000000","r_1_2":"1478236869929/250000000000","r_21_40":"5915237887611/1000000000000","r_23_40":"2964490821387/500000000000","r_3_5":"2965316443953/500000000000","r_49_100":"5920392081817/1000000000000","r_51_100":"5913930079287/1000000000000","r_9_20":"1181323111517/200000000000","sharp":"739334519649/125000000000","sharp_bins":["2958912949803/500000000000","5917612072749/1000000000000","2958693643191/500000000000","1183430774029/200000000000","591692196533/100000000000","5916679795659/1000000000000","2958212931421/500000000000","5916171892063/1000000000000","1478976953249/250000000000","2957815977457/500000000000","5915344939623/1000000000000","5915042064553/1000000000000","59147283919/10000000000","739334519649/125000000000","739334519649/125000000000","739334519649/125000000000"]},{"r_107_200":"5897015736713/1000000000000","r_113_200":"5899012493357/1000000000000","r_19_40":"5899193269213/1000000000000","r_1_2":"2946967361193/500000000000","r_21_40":"5896241381933/1000000000000","r_23_40":"2955021325891/500000000000","r_3_5":"2955861208213/500000000000","r_49_100":"1180276377531/200000000000","r_51_100":"5894915761459/1000000000000","r_9_20":"2943787527881/500000000000","sharp":"5895904878467/1000000000000","sharp_bins":["2949419563051/500000000000","294930994997/50000000000","5898395339149/1000000000000","5898172005813/1000000000000","737241867341/125000000000","5897690783037/1000000000000","2948722442707/500000000000","2948595610369/500000000000","5896923211803/1000000000000","5896646355173/1000000000000","5896354338963/1000000000000","2948026050129/500000000000","5895904878467/1000000000000","5895904878467/1000000000000","5895904878467/1000000000000","5895904878467/1000000000000"]},{"r_107_200":"5901842116419/1000000000000","r_113_200":"2951923388779/500000000000","r_19_40":"1475988135677/250000000000","r_1_2":"2949374433543/500000000000","r_21_40":"5901064459541/1000000000000","r_23_40":"739352775699/125000000000","r_3_5":"236660141719/40000000000","r_49_100":"1476536331013/250000000000","r_51_100":"5899733673377/1000000000000","r_9_20":"5892367533033/1000000000000","sharp":"5900676162097/1000000000000","sharp_bins":["5903676214129/1000000000000","1475864078369/250000000000","5903231023707/1000000000000","2951503462687/500000000000","2951384508961/500000000000","5902523964569/1000000000000","1475569281331/250000000000","5902022461829/1000000000000","2950876692267/500000000000","5901475402989/1000000000000","1475295548583/250000000000","5900878704617/1000000000000","5900676162097/1000000000000","5900676162097/1000000000000","5900676162097/1000000000000","5900676162097/1000000000000"]},{"r_107_200":"2953317154121/500000000000","r_113_200":"5908646873319/1000000000000","r_19_40":"2954338896529/500000000000","r_1_2":"2951764453759/500000000000","r_21_40":"1181170672897/200000000000","r_23_40":"1479891880463/250000000000","r_3_5":"5921250484081/1000000000000","r_49_100":"5910874654231/1000000000000","r_51_100":"1180903489483/200000000000","r_9_20":"1474281552447/250000000000","sharp":"2952706888103/500000000000","sharp_bins":["5908479172231/1000000000000","2954129295963/500000000000","7385040711/1250000000","5907807701153/1000000000000","5907568950649/1000000000000","2953661498937/500000000000","5907075215599/1000000000000","1476704888211/250000000000","184579669011/31250000000","184570947003/31250000000","5905975906841/1000000000000","5905671171103/1000000000000","2952706888103/500000000000","2952706888103/500000000000","2952706888103/500000000000","2952706888103/500000000000"]},{"r_107_200":"5887242375309/1000000000000","r_113_200":"2944627642559/500000000000","r_19_40":"588925619253/100000000000","r_1_2":"2942058871061/500000000000","r_21_40":"588645340459/100000000000","r_23_40":"368763740269/62500000000","r_3_5":"2950968493039/500000000000","r_49_100":"5891464821089/1000000000000","r_51_100":"2942553896909/500000000000","r_9_20":"734710995197/125000000000","sharp":"2943120147973/500000000000","sharp_bins":["5889088827401/1000000000000","736108934143/125000000000","117773047959/20000000000","2944210320159/500000000000","294409211573/50000000000","2943972086301/500000000000","147192426341/25000000000","5887435828177/1000000000000","2943583225179/500000000000","588688249219/100000000000","5886588739507/1000000000000","2943144496933/500000000000","2943120147973/500000000000","2943120147973/500000000000","2943120147973/500000000000","2943120147973/500000000000"]},{"r_107_200":"1473037689209/250000000000","r_113_200":"5894171986827/1000000000000","r_19_40":"1473524439027/250000000000","r_1_2":"1177802693233/200000000000","r_21_40":"5891358419883/1000000000000","r_23_40":"1476270765003/250000000000","r_3_5":"5906802048747/1000000000000","r_49_100":"2948155404747/500000000000","r_51_100":"5890007439289/1000000000000","r_9_20":"1470640305429/250000000000","sharp":"235643741771/40000000000","sharp_bins":["736751049411/125000000000","1178758064667/200000000000","29467852429/5000000000","1178667578479/200000000000","2946550297691/500000000000","736607449999/125000000000","5892611488017/1000000000000","1473087299611/250000000000","5892078700193/1000000000000","2945896776313/500000000000","2945749275599/500000000000","5891197504169/1000000000000","235643741771/40000000000","235643741771/40000000000","235643741771/40000000000","235643741771/40000000000"]},{"r_107_200":"5897024371329/1000000000000","r_113_200":"589905391467/100000000000","r_19_40":"737363090029/125000000000","r_1_2":"1473468628777/250000000000","r_21_40":"5896228684857/1000000000000","r_23_40":"29549557171/5000000000","r_3_5":"2955816158133/500000000000","r_49_100":"5901122109859/1000000000000","r_51_100":"5894872373313/1000000000000","r_9_20":"5887400127281/1000000000000","sharp":"589591253541/100000000000","sharp_bins":["2949446685523/500000000000","2949337288297/500000000000","1179690794457/200000000000","1474555135061/250000000000","5897982352889/1000000000000","5897740419339/1000000000000","5897491313631/1000000000000","5897227960851/1000000000000","1179391268813/200000000000","2948335005313/500000000000","58963737651/10000000000","5896071422059/1000000000000","589591253541/100000000000","589591253541/100000000000","589591253541/100000000000","589591253541/100000000000"]},{"r_107_200":"587722239673/100000000000","r_113_200":"5879253814507/1000000000000","r_19_40":"5879068695191/1000000000000","r_1_2":"5874051752551/1000000000000","r_21_40":"5876414611391/1000000000000","r_23_40":"1178030935709/200000000000","r_3_5":"2945950482531/500000000000","r_49_100":"1176259716273/200000000000","r_51_100":"5875053013729/1000000000000","r_9_20":"1466888465101/250000000000","sharp":"5876325720637/1000000000000","sharp_bins":["587909954113/100000000000","587888471679/100000000000","5878657799529/1000000000000","1175685757013/200000000000","58781942881/10000000000","2938976561271/500000000000","5877698480263/1000000000000","5877436234553/1000000000000","47017278301/8000000000","293843703647/50000000000","1469145730433/250000000000","5876325720637/1000000000000","5876325720637/1000000000000","5876325720637/1000000000000","5876325720637/1000000000000","5876325720637/1000000000000"]},{"r_107_200":"294111294111/50000000000","r_113_200":"183883304899/31250000000","r_19_40":"5884006214777/1000000000000","r_1_2":"235161697851/40000000000","r_21_40":"735176847377/125000000000","r_23_40":"5895114436097/1000000000000","r_3_5":"2948431274381/500000000000","r_49_100":"2943120346969/500000000000","r_51_100":"294002385243/50000000000","r_9_20":"2936260809787/500000000000","sharp":"5881274195579/1000000000000","sharp_bins":["5884114325841/1000000000000","5883898781483/1000000000000","5883671069731/1000000000000","2941720607339/500000000000","5883205824301/1000000000000","735370463581/125000000000","2941354021967/500000000000","117648894397/20000000000","1176433424553/200000000000","5881880198343/1000000000000","1176317557181/200000000000","2940640141559/500000000000","5881274195579/1000000000000","5881274195579/1000000000000","5881274195579/1000000000000","5881274195579/1000000000000"]},{"r_107_200":"1177436599533/200000000000","r_113_200":"5889231605919/1000000000000","r_19_40":"5888896974567/1000000000000","r_1_2":"5883986568077/1000000000000","r_21_40":"5886368504137/1000000000000","r_23_40":"2950014013547/500000000000","r_3_5":"59017782723/10000000000","r_49_100":"736392007551/125000000000","r_51_100":"1471248966759/250000000000","r_9_20":"1469360696431/250000000000","sharp":"2943088332073/500000000000","sharp_bins":["5889083466061/1000000000000","5888867159839/1000000000000","235545544543/40000000000","2944203939181/500000000000","1177634311179/200000000000","2943964226249/500000000000","735958966199/125000000000","367962955781/62500000000","5887128512543/1000000000000","5886840346953/1000000000000","2943273321321/500000000000","1177247556229/200000000000","2943088332073/500000000000","2943088332073/500000000000","2943088332073/500000000000","2943088332073/500000000000"]},{"r_107_200":"733368261737/125000000000","r_113_200":"1467251232603/250000000000","r_19_40":"2934311192389/500000000000","r_1_2":"1172746415987/200000000000","r_21_40":"5866119055429/1000000000000","r_23_40":"2939915462491/500000000000","r_3_5":"1470400399161/250000000000","r_49_100":"1174174181267/200000000000","r_51_100":"5864747174021/1000000000000","r_9_20":"732145710191/125000000000","sharp":"733269488299/125000000000","sharp_bins":["91700959829/15625000000","2934319427443/500000000000","5868417321127/1000000000000","1173637557101/200000000000","1466988100681/250000000000","5867703964077/1000000000000","1173489381471/200000000000","5867178652293/1000000000000","5866901008667/1000000000000","5866617675969/1000000000000","5866319355957/1000000000000","733269488299/125000000000","733269488299/125000000000","733269488299/125000000000","733269488299/125000000000","733269488299/125000000000"]},{"r_107_200":"1468008874327/250000000000","r_113_200":"2937051602667/500000000000","r_19_40":"5873646022611/1000000000000","r_1_2":"2934404085481/500000000000","r_21_40":"2935602517801/500000000000","r_23_40":"588487837473/100000000000","r_3_5":"2943325544563/500000000000","r_49_100":"183621857607/31250000000","r_51_100":"146745685843/25000000000","r_9_20":"5862217957067/1000000000000","sharp":"5871190276343/1000000000000","sharp_bins":["5873962756559/1000000000000","1468434846673/250000000000","234940680927/40000000000","2936643297763/500000000000","146826256673/25000000000","5872800808061/1000000000000","5872542671097/1000000000000","5872273269683/1000000000000","5871994418001/1000000000000","5871709825043/1000000000000","2935705090931/500000000000","5871190276343/1000000000000","5871190276343/1000000000000","5871190276343/1000000000000","5871190276343/1000000000000","5871190276343/1000000000000"]},{"r_107_200":"5877088961471/1000000000000","r_113_200":"5879165521523/1000000000000","r_19_40":"2939316947259/500000000000","r_1_2":"5873848432473/1000000000000","r_21_40":"183632971781/31250000000","r_23_40":"2944944879021/500000000000","r_3_5":"1472916138359/250000000000","r_49_100":"1176178422869/200000000000","r_51_100":"5874871821399/1000000000000","r_9_20":"5867234757763/1000000000000","sharp":"2938094599507/500000000000","sharp_bins":["1175805634979/200000000000","235152160247/40000000000","91852825153/15625000000","5878349488081/1000000000000","2939056106217/500000000000","2938930866877/500000000000","367350157377/62500000000","1469332993279/250000000000","1175410383473/200000000000","2938383034431/500000000000","1469116277191/250000000000","2938094599507/500000000000","2938094599507/500000000000","2938094599507/500000000000","2938094599507/500000000000","2938094599507/500000000000"]},{"r_107_200":"2928207384953/500000000000","r_113_200":"2929254567471/500000000000","r_19_40":"1464481329121/250000000000","r_1_2":"5853164598863/1000000000000","r_21_40":"1463893495047/250000000000","r_23_40":"5869252868037/1000000000000","r_3_5":"2935527047007/500000000000","r_49_100":"1172038560911/200000000000","r_51_100":"292709475577/50000000000","r_9_20":"1461632208607/250000000000","sharp":"5855741743261/1000000000000","sharp_bins":["22884256203/3906250000","1464538507829/250000000000","2928965272627/500000000000","2928849533301/500000000000","5857457936381/1000000000000","146430131929/25000000000","5856943969697/1000000000000","5856675331889/1000000000000","5856398423863/1000000000000","2928054259753/500000000000","2927901184507/500000000000","5855741743261/1000000000000","5855741743261/1000000000000","5855741743261/1000000000000","5855741743261/1000000000000","5855741743261/1000000000000"]},{"r_107_200":"2930796138961/500000000000","r_113_200":"586369589321/100000000000","r_19_40":"5863037182429/1000000000000","r_1_2":"5858328186997/1000000000000","r_21_40":"2930373944989/500000000000","r_23_40":"5874390182757/1000000000000","r_3_5":"1175238745837/200000000000","r_49_100":"5865309874829/1000000000000","r_51_100":"1171871489197/200000000000","r_9_20":"5851667680921/1000000000000","sharp":"5860864178443/1000000000000","sharp_bins":["732944929823/125000000000","5863343058439/1000000000000","5863118684957/1000000000000","5862886257829/1000000000000","1172528822531/200000000000","2931195184111/500000000000","2931063957313/500000000000","2930929036497/500000000000","5861579902141/1000000000000","732661085727/125000000000","1172196246329/200000000000","5860864178443/1000000000000","5860864178443/1000000000000","5860864178443/1000000000000","5860864178443/1000000000000","5860864178443/1000000000000"]},{"r_107_200":"1466683282583/250000000000","r_113_200":"366802873087/62500000000","r_19_40":"1173622514439/200000000000","r_1_2":"5863455240403/1000000000000","r_21_40":"5865885168053/1000000000000","r_23_40":"22966760499/3906250000","r_3_5":"1176259317493/200000000000","r_49_100":"5870390362387/1000000000000","r_51_100":"5864488799933/1000000000000","r_9_20":"5856770366853/1000000000000","sharp":"5865950441493/1000000000000","sharp_bins":["5868712666887/1000000000000","1173699091977/200000000000","5868270196713/1000000000000","5868036819929/1000000000000","5867793659887/1000000000000","2933769415889/500000000000","5867275234699/1000000000000","2933502096419/500000000000","5866724763779/1000000000000","5866432241281/1000000000000","1466530872419/250000000000","5865950441493/1000000000000","5865950441493/1000000000000","5865950441493/1000000000000","5865950441493/1000000000000","5865950441493/1000000000000"]},{"r_107_200":"5871837636867/1000000000000","r_113_200":"2936979835963/500000000000","r_19_40":"2936575901343/500000000000","r_1_2":"1173709213873/200000000000","r_21_40":"2935493062209/500000000000","r_23_40":"5884554700141/1000000000000","r_3_5":"588636298477/100000000000","r_49_100":"2937717292423/500000000000","r_51_100":"1467395970909/250000000000","r_9_20":"5861837200867/1000000000000","sharp":"1467750210761/250000000000","sharp_bins":["2936914779361/500000000000","5873611521727/1000000000000","5873385366813/1000000000000","5873151039399/1000000000000","5872906864773/1000000000000","5872650954709/1000000000000","5872386216973/1000000000000","734014247331/125000000000","5871833296163/1000000000000","5871539473439/1000000000000","5871229430793/1000000000000","1467750210761/250000000000","1467750210761/250000000000","1467750210761/250000000000","1467750210761/250000000000","1467750210761/250000000000"]},{"r_107_200":"2925330673671/500000000000","r_113_200":"2926402887829/500000000000","r_19_40":"2925963166611/500000000000","r_1_2":"5847357769567/1000000000000","r_21_40":"5849806767123/1000000000000","r_23_40":"5863427318307/1000000000000","r_3_5":"5865249172237/1000000000000","r_49_100":"5717014777/976562500","r_51_100":"5848396598273/1000000000000","r_9_20":"5840619100873/1000000000000","sharp":"1462511901019/250000000000","sharp_bins":["2926340914113/500000000000","5852463517557/1000000000000","5852233260953/1000000000000","1872638941/320000000","1170349561733/200000000000","731436389877/125000000000","2925614582171/500000000000","1170191208493/200000000000","73133400723/12500000000","585037120763/100000000000","91407115091/15625000000","1462511901019/250000000000","1462511901019/250000000000","1462511901019/250000000000","1462511901019/250000000000","1462511901019/250000000000"]},{"r_107_200":"1171224641637/200000000000","r_113_200":"5858270928397/1000000000000","r_19_40":"5857334994081/1000000000000","r_1_2":"5852811801089/1000000000000","r_21_40":"117105337013/20000000000","r_23_40":"5868843965233/1000000000000","r_3_5":"5870662663747/1000000000000","r_49_100":"5859634824463/1000000000000","r_51_100":"5853853316613/1000000000000","r_9_20":"5846055647653/1000000000000","sharp":"1171091600871/200000000000","sharp_bins":["732269449003/125000000000","585793726511/100000000000","5857706911073/1000000000000","2928735092513/500000000000","1464305267139/250000000000","2928482040757/500000000000","5856701775201/1000000000000","5856428230307/1000000000000","5856143789311/1000000000000","73198030933/12500000000","1463881525413/250000000000","1171091600871/200000000000","1171091600871/200000000000","1171091600871/200000000000","1171091600871/200000000000","1171091600871/200000000000"]},{"r_107_200":"5861316369177/1000000000000","r_113_200":"5863473660661/1000000000000","r_19_40":"732807876339/125000000000","r_1_2":"1171598135367/200000000000","r_21_40":"2930228146147/500000000000","r_23_40":"1174799686017/200000000000","r_3_5":"2937909879757/500000000000","r_49_100":"2932384061589/500000000000","r_51_100":"2929518312253/500000000000","r_9_20":"2925604797107/500000000000","sharp":"5860597025943/1000000000000","sharp_bins":["2931680733683/500000000000","5863142256421/1000000000000","183215967017/31250000000","5862673206199/1000000000000","2931211502997/500000000000","2931082438437/500000000000","2930950688603/500000000000","2930813286931/500000000000","5861340844909/1000000000000","5861038238899/1000000000000","1172144103067/200000000000","5860597025943/1000000000000","5860597025943/1000000000000","5860597025943/1000000000000","5860597025943/1000000000000","5860597025943/1000000000000"]},{"r_107_200":"2945938255269/500000000000","r_113_200":"1178807101121/200000000000","r_19_40":"1178586130789/200000000000","r_1_2":"1177706192713/200000000000","r_21_40":"2945505447981/500000000000","r_23_40":"5904430762087/1000000000000","r_3_5":"5906249318193/1000000000000","r_49_100":"1179046506639/200000000000","r_51_100":"2944792735991/500000000000","r_9_20":"588172923271/100000000000","sharp":"1472706983459/250000000000","sharp_bins":["368369921993/62500000000","5893697305097/1000000000000","368341719027/62500000000","5893229306671/1000000000000","736622627329/125000000000","184147523133/31250000000","1178490282123/200000000000","2946087183353/500000000000","1472972165283/250000000000","1178317927997/200000000000","5891274440361/1000000000000","1472735672313/250000000000","1472706983459/250000000000","1472706983459/250000000000","1472706983459/250000000000","1472706983459/250000000000"]},{"r_107_200":"5896790762229/1000000000000","r_113_200":"5898959082323/1000000000000","r_19_40":"2948890056891/500000000000","r_1_2":"2946715928393/500000000000","r_21_40":"2947960816701/500000000000","r_23_40":"2954652093209/500000000000","r_3_5":"1477781382679/250000000000","r_49_100":"5900086570413/1000000000000","r_51_100":"5894490470669/1000000000000","r_9_20":"2943303812103/500000000000","sharp":"294784519019/50000000000","sharp_bins":["5898845673659/1000000000000","5898623346183/1000000000000","1179678521719/200000000000","1474538355123/250000000000","5897904084517/1000000000000","5897642698109/1000000000000","5897372207331/1000000000000","4717675161/800000000","2948403490853/500000000000","1179301331143/200000000000","5896190162799/1000000000000","1179171414363/200000000000","294784519019/50000000000","294784519019/50000000000","294784519019/50000000000","294784519019/50000000000"]},{"r_107_200":"1170050916987/200000000000","r_113_200":"73155675103/12500000000","r_19_40":"1462804788023/250000000000","r_1_2":"116937750781/20000000000","r_21_40":"2924694177543/500000000000","r_23_40":"5862907903581/1000000000000","r_3_5":"366546521109/62500000000","r_49_100":"2926774970891/500000000000","r_51_100":"5847948564903/1000000000000","r_9_20":"2920014209987/500000000000","sharp":"29248226917/5000000000","sharp_bins":["2926180197347/500000000000","5852133106059/1000000000000","1170379962281/200000000000","1170330907631/200000000000","5851401756809/1000000000000","5851145049987/1000000000000","1170175087543/200000000000","585059519371/100000000000","1462574746299/250000000000","73124865749/12500000000","5849664883421/1000000000000","29248226917/5000000000","29248226917/5000000000","29248226917/5000000000","29248226917/5000000000","29248226917/5000000000"]},{"r_107_200":"294086137247/50000000000","r_113_200":"2941958972947/500000000000","r_19_40":"367663180021/62500000000","r_1_2":"367396328233/62500000000","r_21_40":"1470212017011/250000000000","r_23_40":"2947124201699/500000000000","r_3_5":"294804025479/50000000000","r_49_100":"1471234002557/250000000000","r_51_100":"5879404436453/1000000000000","r_9_20":"5871464355487/1000000000000","sharp":"588079162533/100000000000","sharp_bins":["1470954750131/250000000000","5883596233991/1000000000000","5883361086703/1000000000000","5883119303927/1000000000000","2941432394481/500000000000","235304084873/40000000000","2941166943107/500000000000","5882054099953/1000000000000","5881763277289/1000000000000","367590973189/62500000000","73514156569/12500000000","2940397601049/500000000000","588079162533/100000000000","588079162533/100000000000","588079162533/100000000000","588079162533/100000000000"]},{"r_107_200":"1471682004589/250000000000","r_113_200":"5888932739679/1000000000000","r_19_40":"5887551804009/1000000000000","r_1_2":"5883332764437/1000000000000","r_21_40":"1177169943537/200000000000","r_23_40":"5899214355283/1000000000000","r_3_5":"5901049344263/1000000000000","r_49_100":"5889881716327/1000000000000","r_51_100":"735550021947/125000000000","r_9_20":"5876432708969/1000000000000","sharp":"367859067867/62500000000","sharp_bins":["1472209404157/250000000000","5888613939427/1000000000000","2944188907719/500000000000","5888135005949/1000000000000","5887879400611/1000000000000","735951948733/125000000000","1177469232599/200000000000","2943532563573/500000000000","91980828579/15625000000","5886464047547/1000000000000","2943069837629/500000000000","1177160193729/200000000000","367859067867/62500000000","367859067867/62500000000","367859067867/62500000000","367859067867/62500000000"]},{"r_107_200":"5891691582637/1000000000000","r_113_200":"1178781185153/200000000000","r_19_40":"294622548821/50000000000","r_1_2":"5888282555033/1000000000000","r_21_40":"5890809642277/1000000000000","r_23_40":"2952069307051/500000000000","r_3_5":"5905976638479/1000000000000","r_49_100":"1473696403893/250000000000","r_51_100":"1472338545941/250000000000","r_9_20":"5881359549357/1000000000000","sharp":"5890657249863/1000000000000","sharp_bins":["1178762854069/200000000000","589358966111/100000000000","1178670508139/200000000000","5893108685709/1000000000000","5892851972853/1000000000000","92071671913/15625000000","5892316369009/1000000000000","736504258713/125000000000","1178348136623/200000000000","5891430414073/1000000000000","5891104704339/1000000000000","92043196961/15625000000","5890657249863/1000000000000","5890657249863/1000000000000","5890657249863/1000000000000","5890657249863/1000000000000"]},{"r_107_200":"5871298322137/1000000000000","r_113_200":"146838241661/25000000000","r_19_40":"2936009613129/500000000000","r_1_2":"1466970213399/250000000000","r_21_40":"5870419172821/1000000000000","r_23_40":"588379459991/100000000000","r_3_5":"588563621401/100000000000","r_49_100":"2937184209731/500000000000","r_51_100":"1467239427859/250000000000","r_9_20":"5860931430251/1000000000000","sharp":"2935240713399/500000000000","sharp_bins":["5873454654069/1000000000000","5873224539403/1000000000000","5872988207863/1000000000000","5872739615011/1000000000000","5872483286507/1000000000000","2936111422577/500000000000","587194922157/100000000000","2935832456593/500000000000","5871364588481/1000000000000","5871050499191/1000000000000","5870721494547/1000000000000","2935240713399/500000000000","2935240713399/500000000000","2935240713399/500000000000","2935240713399/500000000000","2935240713399/500000000000"]},{"r_107_200":"5877530443661/1000000000000","r_113_200":"5879771518673/1000000000000","r_19_40":"5878187416089/1000000000000","r_1_2":"5874098788709/1000000000000","r_21_40":"235065902349/40000000000","r_23_40":"184062156141/31250000000","r_3_5":"5891833658357/1000000000000","r_49_100":"5880541615359/1000000000000","r_51_100":"1468795000453/250000000000","r_9_20":"2933562749329/500000000000","sharp":"5875528144699/1000000000000","sharp_bins":["2939283183119/500000000000","1175667058171/200000000000","5878097948817/1000000000000","5877848280249/1000000000000","5877590822589/1000000000000","5877329207129/1000000000000","1469263586453/250000000000","5876768788233/1000000000000","1469116801163/250000000000","5876151799899/1000000000000","734477677453/125000000000","5875528144699/1000000000000","5875528144699/1000000000000","5875528144699/1000000000000","5875528144699/1000000000000","5875528144699/1000000000000"]},{"r_107_200":"5882599317159/1000000000000","r_113_200":"588485007337/100000000000","r_19_40":"1176638519607/200000000000","r_1_2":"734894202873/125000000000","r_21_40":"5881712727871/1000000000000","r_23_40":"1179003996409/200000000000","r_3_5":"1179373541511/200000000000","r_49_100":"5885551688523/1000000000000","r_51_100":"1176047827691/200000000000","r_9_20":"1468039217547/250000000000","sharp":"5880538990843/1000000000000","sharp_bins":["2941820791253/500000000000","2941704773377/500000000000","2941585597699/500000000000","367682528361/62500000000","5882661870589/1000000000000","5882399085213/1000000000000","2941061495933/500000000000","2940918095621/500000000000","367595834733/62500000000","5881216643913/1000000000000","2940442448999/500000000000","2940270707861/500000000000","5880538990843/1000000000000","5880538990843/1000000000000","5880538990843/1000000000000","5880538990843/1000000000000"]},{"r_107_200":"5861821202647/1000000000000","r_113_200":"5864085897379/1000000000000","r_19_40":"732795954557/125000000000","r_1_2":"5858364922459/1000000000000","r_21_40":"2930466372133/500000000000","r_23_40":"5874275102627/1000000000000","r_3_5":"5876136135629/1000000000000","r_49_100":"2932370171687/500000000000","r_51_100":"1464863893323/250000000000","r_9_20":"731417667017/125000000000","sharp":"2929954355429/500000000000","sharp_bins":["5862831521747/1000000000000","1172519797267/200000000000","586235732931/100000000000","5862106940239/1000000000000","586185286469/100000000000","732698274309/125000000000","1465326777/250000000","5861014615939/1000000000000","5860707825137/1000000000000","2930193923113/500000000000","366253549191/62500000000","2929954355429/500000000000","2929954355429/500000000000","2929954355429/500000000000","2929954355429/500000000000","2929954355429/500000000000"]},{"r_107_200":"1466753989113/250000000000","r_113_200":"5869290752671/1000000000000","r_19_40":"733437321749/125000000000","r_1_2":"1465886220413/250000000000","r_21_40":"1173224718919/200000000000","r_23_40":"5879433925843/1000000000000","r_3_5":"5881298356261/1000000000000","r_49_100":"5869876564843/1000000000000","r_51_100":"1172928013369/200000000000","r_9_20":"5856496499449/1000000000000","sharp":"1466261241483/250000000000","sharp_bins":["733504126581/125000000000","5867799459449/1000000000000","5867556726071/1000000000000","5867305202803/1000000000000","1466762487363/250000000000","5866782036959/1000000000000","2933250856557/500000000000","5866207959239/1000000000000","5865899843263/1000000000000","2932789240203/500000000000","5865245981511/1000000000000","1466261241483/250000000000","1466261241483/250000000000","1466261241483/250000000000","1466261241483/250000000000","1466261241483/250000000000"]},{"r_107_200":"5872173318413/1000000000000","r_113_200":"1468614539833/250000000000","r_19_40":"2936296184021/500000000000","r_1_2":"5868687608383/1000000000000","r_21_40":"587127708751/100000000000","r_23_40":"2942277582699/500000000000","r_3_5":"2943211501421/500000000000","r_49_100":"587497552129/100000000000","r_51_100":"1467446817789/250000000000","r_9_20":"1172322971163/200000000000","sharp":"5870144494941/1000000000000","sharp_bins":["2936598705509/500000000000","5872962841281/1000000000000","2936359516983/500000000000","5872466380017/1000000000000","5872209952899/1000000000000","5871940803663/1000000000000","1467914812067/250000000000","5871364239283/1000000000000","2935527403217/500000000000","5870732069387/1000000000000","1174079628349/200000000000","5870144494941/1000000000000","5870144494941/1000000000000","5870144494941/1000000000000","5870144494941/1000000000000","5870144494941/1000000000000"]},{"r_107_200":"2925286001949/500000000000","r_113_200":"5852885817147/1000000000000","r_19_40":"1462730680083/250000000000","r_1_2":"1461767101659/250000000000","r_21_40":"45700534253/7812500000","r_23_40":"2931493722047/500000000000","r_3_5":"1466220109639/250000000000","r_49_100":"5853321418541/1000000000000","r_51_100":"5848171502229/1000000000000","r_9_20":"2919979312449/500000000000","sharp":"5848682814163/1000000000000","sharp_bins":["292578251129/50000000000","2925663796937/500000000000","292554202717/50000000000","1170166811789/200000000000","2925286317/500000000","5850297397351/1000000000000","2925004822357/500000000000","2924855018961/500000000000","5849396562339/1000000000000","2924537237123/500000000000","365546171977/62500000000","5848682814163/1000000000000","5848682814163/1000000000000","5848682814163/1000000000000","5848682814163/1000000000000","5848682814163/1000000000000"]},{"r_107_200":"5856118627921/1000000000000","r_113_200":"5858436376621/1000000000000","r_19_40":"5856418163799/1000000000000","r_1_2":"5852606423257/1000000000000","r_21_40":"5855212972141/1000000000000","r_23_40":"5868493043391/1000000000000","r_3_5":"2935191910807/500000000000","r_49_100":"366176252241/62500000000","r_51_100":"1463428096807/250000000000","r_9_20":"365342432333/62500000000","sharp":"5854174337919/1000000000000","sharp_bins":["5857110275021/1000000000000","5856872635721/1000000000000","5856628831373/1000000000000","5856378516767/1000000000000","5856116710709/1000000000000","1171168220647/200000000000","731944116381/125000000000","1463813209829/250000000000","5854938809383/1000000000000","5854616110999/1000000000000","5854279711083/1000000000000","5854174337919/1000000000000","5854174337919/1000000000000","5854174337919/1000000000000","5854174337919/1000000000000","5854174337919/1000000000000"]},{"r_107_200":"2930745843623/500000000000","r_113_200":"732977090611/125000000000","r_19_40":"1465433441293/250000000000","r_1_2":"5857967498247/1000000000000","r_21_40":"586058296971/100000000000","r_23_40":"5873828459907/1000000000000","r_3_5":"5875720153101/1000000000000","r_49_100":"1172827988681/200000000000","r_51_100":"2929538617023/500000000000","r_9_20":"2925409265577/500000000000","sharp":"5859491299229/1000000000000","sharp_bins":["1465623418217/250000000000","1172451079329/200000000000","2931005451709/500000000000","2930879923931/500000000000","2930748621371/500000000000","5861220848019/1000000000000","5860931843417/1000000000000","2930315428949/500000000000","183134870919/31250000000","2929996079653/500000000000","1464913671263/250000000000","5859491299229/1000000000000","5859491299229/1000000000000","5859491299229/1000000000000","5859491299229/1000000000000","5859491299229/1000000000000"]},{"r_107_200":"5866701968641/1000000000000","r_113_200":"5869037382879/1000000000000","r_19_40":"117337616659/20000000000","r_1_2":"5863162691417/1000000000000","r_21_40":"733223655759/125000000000","r_23_40":"5879004228061/1000000000000","r_3_5":"2940449861871/500000000000","r_49_100":"5869292355743/1000000000000","r_51_100":"2932138514367/500000000000","r_9_20":"5855988840383/1000000000000","sharp":"5864644615573/1000000000000","sharp_bins":["5867711748577/1000000000000","36671702473/6250000000","366701673507/62500000000","5866974544493/1000000000000","234668428361/40000000000","146660827433/25000000000","2933071417079/500000000000","1173168106553/200000000000","586552416831/100000000000","366574939493/62500000000","5864860073127/1000000000000","5864644615573/1000000000000","5864644615573/1000000000000","5864644615573/1000000000000","5864644615573/1000000000000","5864644615573/1000000000000"]},{"r_107_200":"366992172409/62500000000","r_113_200":"734277560353/125000000000","r_19_40":"1467997669461/250000000000","r_1_2":"2934160282233/500000000000","r_21_40":"2935479034529/500000000000","r_23_40":"5884142300241/1000000000000","r_3_5":"5886041598997/1000000000000","r_49_100":"2937203709361/500000000000","r_51_100":"1173887888659/200000000000","r_9_20":"5861122271169/1000000000000","sharp":"1173952219569/200000000000","sharp_bins":["36705577219/6250000000","2936325964097/500000000000","587240518583/100000000000","5872151782531/1000000000000","2935943361179/500000000000","5871607899589/1000000000000","1467829096231/250000000000","234840511043/40000000000","2935347522811/500000000000","587036849383/100000000000","1174005612597/200000000000","1173952219569/200000000000","1173952219569/200000000000","1173952219569/200000000000","1173952219569/200000000000","1173952219569/200000000000"]},{"r_107_200":"1475577521607/250000000000","r_113_200":"1476163708769/250000000000","r_19_40":"5902351580449/1000000000000","r_1_2":"5898739002611/1000000000000","r_21_40":"5901391098077/1000000000000","r_23_40":"1478618125899/250000000000","r_3_5":"1479090435869/250000000000","r_49_100":"5904763529197/1000000000000","r_51_100":"2949932296039/500000000000","r_9_20":"1472881940751/250000000000","sharp":"1474986943587/250000000000","sharp_bins":["1475845153783/250000000000","590313986599/100000000000","1475722389903/250000000000","2951315044661/500000000000","590236659849/100000000000","5902090039161/1000000000000","5901801111377/1000000000000","5901498607351/1000000000000","184411916953/31250000000","236034018411/40000000000","2950254042913/500000000000","5900153225879/1000000000000","1474986943587/250000000000","1474986943587/250000000000","1474986943587/250000000000","1474986943587/250000000000"]},{"r_107_200":"2927835909381/500000000000","r_113_200":"585804708353/100000000000","r_19_40":"2927831966479/500000000000","r_1_2":"1170417149991/200000000000","r_21_40":"146368646527/25000000000","r_23_40":"234717152061/40000000000","r_3_5":"5869851082963/1000000000000","r_49_100":"91532748807/15625000000","r_51_100":"5853214244601/1000000000000","r_9_20":"5844832353631/1000000000000","sharp":"2926818577687/500000000000","sharp_bins":["29283278061/5000000000","5856417361771/1000000000000","2928084012119/500000000000","5855909992967/1000000000000","5855637879081/1000000000000","2927676261761/500000000000","5855056382303/1000000000000","5854747731551/1000000000000","2927215441147/500000000000","5854100811629/1000000000000","2926880621177/500000000000","2926818577687/500000000000","2926818577687/500000000000","2926818577687/500000000000","2926818577687/500000000000","2926818577687/500000000000"]},{"r_107_200":"5861114938467/1000000000000","r_113_200":"1172699304231/200000000000","r_19_40":"1465263136683/250000000000","r_1_2":"5857517881459/1000000000000","r_21_40":"5860186204299/1000000000000","r_23_40":"1174666877639/200000000000","r_3_5":"2937628401833/500000000000","r_49_100":"586348846749/100000000000","r_51_100":"1171729972883/200000000000","r_9_20":"5850244446477/1000000000000","sharp":"1464756585369/250000000000","sharp_bins":["5862108340189/1000000000000","2930934787561/500000000000","2930809828821/500000000000","2930680509479/500000000000","5861088293047/1000000000000","2930401134743/500000000000","5860505402211/1000000000000","1172039192729/200000000000","585987827407/100000000000","2929773650863/500000000000","5859206777273/1000000000000","1464756585369/250000000000","1464756585369/250000000000","1464756585369/250000000000","1464756585369/250000000000","1464756585369/250000000000"]},{"r_107_200":"5866340948043/1000000000000","r_113_200":"1467183292763/250000000000","r_19_40":"234648638407/40000000000","r_1_2":"2931364264091/500000000000","r_21_40":"2932704056319/500000000000","r_23_40":"734815912087/125000000000","r_3_5":"1470113466993/250000000000","r_49_100":"5868657297163/1000000000000","r_51_100":"2931932586681/500000000000","r_9_20":"234217205899/40000000000","sharp":"5864196931129/1000000000000","sharp_bins":["1466835730347/250000000000","5867103036809/1000000000000","5866851939627/1000000000000","5866592096209/1000000000000","366644885249/62500000000","1173206176691/200000000000","2932866352893/500000000000","5865421900389/1000000000000","5865102794819/1000000000000","1466192587639/250000000000","91631692257/15625000000","5864196931129/1000000000000","5864196931129/1000000000000","5864196931129/1000000000000","5864196931129/1000000000000","5864196931129/1000000000000"]},{"r_107_200":"5871529368153/1000000000000","r_113_200":"5873932155479/1000000000000","r_19_40":"2935671036499/500000000000","r_1_2":"2933950884523/500000000000","r_21_40":"146764811831/25000000000","r_23_40":"1176736479729/200000000000","r_3_5":"5885613117889/1000000000000","r_49_100":"734223586861/125000000000","r_51_100":"5869043013003/1000000000000","r_9_20":"183143090629/31250000000","sharp":"2934665290107/500000000000","sharp_bins":["734067524533/125000000000","5872299195637/1000000000000","2936023461783/500000000000","5871785880807/1000000000000","5871510748229/1000000000000","2935611109021/500000000000","5870922738521/1000000000000","2935305288117/500000000000","5870290065533/1000000000000","5869956161643/1000000000000","7337015759/1250000000","2934665290107/500000000000","2934665290107/500000000000","2934665290107/500000000000","2934665290107/500000000000","2934665290107/500000000000"]},{"r_107_200":"73776259923/12500000000","r_113_200":"5904507751589/1000000000000","r_19_40":"5901843428567/1000000000000","r_1_2":"184326870477/31250000000","r_21_40":"147529021417/25000000000","r_23_40":"5914156980647/1000000000000","r_3_5":"739509976883/125000000000","r_49_100":"1476072292019/250000000000","r_51_100":"5899604957819/1000000000000","r_9_20":"5891123072051/1000000000000","sharp":"5899662655907/1000000000000","sharp_bins":["5903169956921/1000000000000","5902923043803/1000000000000","1180533907879/200000000000","5902409098473/1000000000000","5902136708989/1000000000000","5901850644861/1000000000000","2950775835103/500000000000","5901240294203/1000000000000","737614309733/125000000000","36878622279/6250000000","1475057615759/250000000000","46092746093/7812500000","5899662655907/1000000000000","5899662655907/1000000000000","5899662655907/1000000000000","5899662655907/1000000000000"]},{"r_107_200":"4574352533/781250000","r_113_200":"183050082201/31250000000","r_19_40":"5854858028561/1000000000000","r_1_2":"5851512680293/1000000000000","r_21_40":"2927114049021/500000000000","r_23_40":"5867320441551/1000000000000","r_3_5":"5869278291291/1000000000000","r_49_100":"5857321069301/1000000000000","r_51_100":"2926332509201/500000000000","r_9_20":"2922065560981/500000000000","sharp":"5853047315439/1000000000000","sharp_bins":["5856155867341/1000000000000","2927954740579/500000000000","1463913355861/250000000000","1463846042957/250000000000","2927551560629/500000000000","2927405052107/500000000000","1463626677361/250000000000","585419519537/100000000000","1170774276627/200000000000","2926768487289/500000000000","5853187787609/1000000000000","5853047315439/1000000000000","5853047315439/1000000000000","5853047315439/1000000000000","5853047315439/1000000000000","5853047315439/1000000000000"]},{"r_107_200":"58606863403/10000000000","r_113_200":"146578079583/25000000000","r_19_40":"5860321529283/1000000000000","r_1_2":"5857017781617/1000000000000","r_21_40":"5859740704071/1000000000000","r_23_40":"5872798146911/1000000000000","r_3_5":"2937377687437/500000000000","r_49_100":"2931394067887/500000000000","r_51_100":"2929086660993/500000000000","r_9_20":"2924808789689/500000000000","sharp":"1171702129993/200000000000","sharp_bins":["2930839875343/500000000000","5861432949469/1000000000000","2930588235299/500000000000","5860906778817/1000000000000","5860625226829/1000000000000","5860331647057/1000000000000","1465006908137/250000000000","732464430899/125000000000","2929695451797/500000000000","5859055708561/1000000000000","5858705674041/1000000000000","1171702129993/200000000000","1171702129993/200000000000","1171702129993/200000000000","1171702129993/200000000000","1171702129993/200000000000"]},{"r_107_200":"3666205347/625000000","r_113_200":"11736752757/2000000000","r_19_40":"2932750892401/500000000000","r_1_2":"146556109639/25000000000","r_21_40":"1466244682131/250000000000","r_23_40":"5878008671031/1000000000000","r_3_5":"1469992602149/250000000000","r_49_100":"5867973876839/1000000000000","r_51_100":"2931702318451/500000000000","r_9_20":"1170963838971/200000000000","sharp":"5863699001313/1000000000000","sharp_bins":["5866931315753/1000000000000","5866683336187/1000000000000","5866425674941/1000000000000","293307739303/50000000000","5865871981957/1000000000000","1466394273757/250000000000","293263586083/50000000000","1172991625981/200000000000","5864632125973/1000000000000","2932147710313/500000000000","1465985955479/250000000000","5863699001313/1000000000000","5863699001313/1000000000000","5863699001313/1000000000000","5863699001313/1000000000000","5863699001313/1000000000000"]},{"r_107_200":"5871132677563/1000000000000","r_113_200":"1468397848319/250000000000","r_19_40":"2935322129129/500000000000","r_1_2":"5867433094061/1000000000000","r_21_40":"5870178705843/1000000000000","r_23_40":"1176636173713/200000000000","r_3_5":"5885147098497/1000000000000","r_49_100":"5873121698459/1000000000000","r_51_100":"5868597989001/1000000000000","r_9_20":"2929991695929/500000000000","sharp":"1467212475447/250000000000","sharp_bins":["1174429038097/200000000000","5871896037709/1000000000000","5871637199531/1000000000000","2935682559871/500000000000","183471283471/31250000000","1174156977179/200000000000","733809770469/125000000000","5870163176603/1000000000000","5869835724683/1000000000000","366843595157/62500000000","117382887493/20000000000","1467212475447/250000000000","1467212475447/250000000000","1467212475447/250000000000","1467212475447/250000000000","1467212475447/250000000000"]},{"r_107_200":"5901846347961/1000000000000","r_113_200":"5904311633829/1000000000000","r_19_40":"5901290129829/1000000000000","r_1_2":"2949065377257/500000000000","r_21_40":"1180177149089/200000000000","r_23_40":"5913796070197/1000000000000","r_3_5":"2957876081433/500000000000","r_49_100":"590376602243/100000000000","r_51_100":"589929847471/100000000000","r_9_20":"5890669540691/1000000000000","sharp":"5899332157477/1000000000000","sharp_bins":["5902913633021/1000000000000","1180533183691/200000000000","92225103247/15625000000","5902138392263/1000000000000","2950928046537/500000000000","5901560128933/1000000000000","5901252928337/1000000000000","1475233186049/250000000000","2950301970913/500000000000","5900261449371/1000000000000","1474977258971/250000000000","2949770326773/500000000000","5899332157477/1000000000000","5899332157477/1000000000000","5899332157477/1000000000000","5899332157477/1000000000000"]},{"r_107_200":"5854618857619/1000000000000","r_113_200":"2928551429559/500000000000","r_19_40":"2927000237761/500000000000","r_1_2":"2925441864841/500000000000","r_21_40":"731707034403/125000000000","r_23_40":"2933330127329/500000000000","r_3_5":"293432802273/50000000000","r_49_100":"732061468943/125000000000","r_51_100":"5852060353691/1000000000000","r_9_20":"2921687393177/500000000000","sharp":"1170482101907/200000000000","sharp_bins":["2927800733631/500000000000","1171069194143/200000000000","292753993767/50000000000","2927401243653/500000000000","2927256751911/500000000000","1170843007291/200000000000","1170781448929/200000000000","45731167053/7812500000","5853260011971/1000000000000","5852916132853/1000000000000","2926279160219/500000000000","1170482101907/200000000000","1170482101907/200000000000","1170482101907/200000000000","1170482101907/200000000000","1170482101907/200000000000"]},{"r_107_200":"2930087830709/500000000000","r_113_200":"2931332512187/500000000000","r_19_40":"5859507114053/1000000000000","r_1_2":"2928215374297/500000000000","r_21_40":"5859210632861/1000000000000","r_23_40":"1468045151507/250000000000","r_3_5":"734271969071/125000000000","r_49_100":"1465500472583/250000000000","r_51_100":"732201311217/125000000000","r_9_20":"2924451803187/500000000000","sharp":"5857917337029/1000000000000","sharp_bins":["586116037493/100000000000","2930452259707/500000000000","5860638024737/1000000000000","5860360176901/1000000000000","234402826959/40000000000","732471454081/125000000000","2929731606887/500000000000","5859144670233/1000000000000","5858814561851/1000000000000","5858469885107/1000000000000","146452780423/25000000000","5857917337029/1000000000000","5857917337029/1000000000000","5857917337029/1000000000000","5857917337029/1000000000000","5857917337029/1000000000000"]},{"r_107_200":"146636658743/25000000000","r_113_200":"2933983134443/500000000000","r_19_40":"5864737923441/1000000000000","r_1_2":"5861706390653/1000000000000","r_21_40":"733062160121/125000000000","r_23_40":"2938720091621/500000000000","r_3_5":"5879439518229/1000000000000","r_49_100":"5867237988297/1000000000000","r_51_100":"2931445330493/500000000000","r_9_20":"731769392879/125000000000","sharp":"732894510183/125000000000","sharp_bins":["2933233658541/500000000000","5866210424127/1000000000000","5865942855937/1000000000000","1466415969919/250000000000","234614927773/40000000000","5865072920543/1000000000000","733095402553/125000000000","5864443345647/1000000000000","5864111855363/1000000000000","586376574323/100000000000","2931702793853/500000000000","732894510183/125000000000","732894510183/125000000000","732894510183/125000000000","732894510183/125000000000","732894510183/125000000000"]},{"r_107_200":"234827466023/40000000000","r_113_200":"5873197780053/1000000000000","r_19_40":"586989724951/100000000000","r_1_2":"2933455537887/500000000000","r_21_40":"293485667839/50000000000","r_23_40":"2941314962241/500000000000","r_3_5":"147115852803/25000000000","r_49_100":"2936201367961/500000000000","r_51_100":"5868100015839/1000000000000","r_9_20":"5859335303577/1000000000000","sharp":"2934162350509/500000000000","sharp_bins":["2935849059699/500000000000","587144007241/100000000000","117423426313/20000000000","2935445548989/500000000000","2935299559653/500000000000","293514875193/50000000000","5869986414913/1000000000000","1467416275763/250000000000","2934666063483/500000000000","1173796895593/200000000000","5868622735917/1000000000000","2934162350509/500000000000","2934162350509/500000000000","2934162350509/500000000000","2934162350509/500000000000","2934162350509/500000000000"]},{"r_107_200":"2950771060473/500000000000","r_113_200":"2952032507867/500000000000","r_19_40":"2950344628811/500000000000","r_1_2":"5897753447561/1000000000000","r_21_40":"5900564015847/1000000000000","r_23_40":"2956697501781/500000000000","r_3_5":"739423554249/125000000000","r_49_100":"5903196219231/1000000000000","r_51_100":"5898944998849/1000000000000","r_9_20":"2945082838099/500000000000","sharp":"2949476541293/500000000000","sharp_bins":["1475654059679/250000000000","5902360070783/1000000000000","236083768073/40000000000","2950907511641/500000000000","2950761791161/500000000000","5901219711381/1000000000000","1475226256263/250000000000","5900581813421/1000000000000","1180049169921/200000000000","1474974716647/250000000000","5899536656401/1000000000000","2949579198799/500000000000","2949476541293/500000000000","2949476541293/500000000000","2949476541293/500000000000","2949476541293/500000000000"]},{"r_107_200":"2953237421951/500000000000","r_113_200":"5909008269223/1000000000000","r_19_40":"5905562122759/1000000000000","r_1_2":"2951335924307/500000000000","r_21_40":"2952746414379/500000000000","r_23_40":"5918294649801/1000000000000","r_3_5":"5920292681213/1000000000000","r_49_100":"47264588791/8000000000","r_51_100":"2951933826761/500000000000","r_9_20":"2947531248839/500000000000","sharp":"1475959227803/250000000000","sharp_bins":["2953779827267/500000000000","5907302317541/1000000000000","118140705561/20000000000","2953377460131/500000000000","5906462255793/1000000000000","2953078558559/500000000000","5905841120711/1000000000000","295275827941/50000000000","2952589600729/500000000000","5904830784023/1000000000000","295223354891/50000000000","369005457607/62500000000","1475959227803/250000000000","1475959227803/250000000000","1475959227803/250000000000","1475959227803/250000000000"]},{"r_107_200":"732448412611/125000000000","r_113_200":"2931063824191/500000000000","r_19_40":"2929306704621/500000000000","r_1_2":"5855761716417/1000000000000","r_21_40":"234344024997/40000000000","r_23_40":"293574017599/50000000000","r_3_5":"5873518355177/1000000000000","r_49_100":"5861137131721/1000000000000","r_51_100":"2928483794919/500000000000","r_9_20":"584810753859/100000000000","sharp":"2928620682273/500000000000","sharp_bins":["5860565943953/1000000000000","5860300692359/1000000000000","1172005279353/200000000000","117194808527/20000000000","1171889493671/200000000000","2929571158047/500000000000","234353166141/40000000000","732312938289/125000000000","1464540990247/250000000000","1464452995979/250000000000","1464361773241/250000000000","2928620682273/500000000000","2928620682273/500000000000","2928620682273/500000000000","2928620682273/500000000000","2928620682273/500000000000"]},{"r_107_200":"1466238292377/250000000000","r_113_200":"91679735511/15625000000","r_19_40":"5863922538369/1000000000000","r_1_2":"2930556849181/500000000000","r_21_40":"5863962780003/1000000000000","r_23_40":"5876815187143/1000000000000","r_3_5":"5878856412593/1000000000000","r_49_100":"2933225572241/500000000000","r_51_100":"366395234707/62500000000","r_9_20":"5853436975643/1000000000000","sharp":"36640984313/6250000000","sharp_bins":["2932973583227/500000000000","234627240459/40000000000","733175720427/125000000000","5865118785769/1000000000000","2932412387983/500000000000","1466129629377/250000000000","5864204202853/1000000000000","1172775470347/200000000000","5863536549873/1000000000000","5863183265671/1000000000000","586281701701/100000000000","36640984313/6250000000","36640984313/6250000000","36640984313/6250000000","36640984313/6250000000","36640984313/6250000000"]},{"r_107_200":"5870189858031/1000000000000","r_113_200":"367046954209/62500000000","r_19_40":"5869098944743/1000000000000","r_1_2":"5866334596047/1000000000000","r_21_40":"5869195169067/1000000000000","r_23_40":"2941011380853/500000000000","r_3_5":"5884069067907/1000000000000","r_49_100":"587163303651/100000000000","r_51_100":"5867549338497/1000000000000","r_9_20":"5858633355571/1000000000000","sharp":"293387202133/50000000000","sharp_bins":["366949707377/62500000000","1174185594257/200000000000","58706514849/10000000000","1174072643477/200000000000","5870067875009/1000000000000","2934880116423/500000000000","234777779627/40000000000","5869116163459/1000000000000","2934386918219/500000000000","1173683795923/200000000000","2934025555477/500000000000","293387202133/50000000000","293387202133/50000000000","293387202133/50000000000","293387202133/50000000000","293387202133/50000000000"]},{"r_107_200":"5901190101541/1000000000000","r_113_200":"5903767031339/1000000000000","r_19_40":"2950020418579/500000000000","r_1_2":"5897324543111/1000000000000","r_21_40":"5900192286803/1000000000000","r_23_40":"5912945890461/1000000000000","r_3_5":"5914979190203/1000000000000","r_49_100":"5902576153793/1000000000000","r_51_100":"5898540211073/1000000000000","r_9_20":"5889611051807/1000000000000","sharp":"5898530977101/1000000000000","sharp_bins":["236090723717/40000000000","1180400632427/200000000000","2950863667127/500000000000","5901439755961/1000000000000","2950570066513/500000000000","5900830605983/1000000000000","368781959027/62500000000","5900181593809/1000000000000","5899839912669/1000000000000","737435410523/125000000000","2949556147533/500000000000","2949364327821/500000000000","5898530977101/1000000000000","5898530977101/1000000000000","5898530977101/1000000000000","5898530977101/1000000000000"]},{"r_107_200":"369133579849/62500000000","r_113_200":"5908724979839/1000000000000","r_19_40":"5904928970457/1000000000000","r_1_2":"1475564320191/250000000000","r_21_40":"2952567748763/500000000000","r_23_40":"1183572250627/200000000000","r_3_5":"2959949724201/500000000000","r_49_100":"5907468838613/1000000000000","r_51_100":"5903477205637/1000000000000","r_9_20":"368407644673/62500000000","sharp":"737928842209/125000000000","sharp_bins":["1181445350141/200000000000","5906960673017/1000000000000","1181336734061/200000000000","5906394873461/1000000000000","738261748659/125000000000","5905783160167/1000000000000","5905462556679/1000000000000","590513142361/100000000000","2952394159963/500000000000","1476107557101/250000000000","1476014434159/250000000000","5903672555347/1000000000000","737928842209/125000000000","737928842209/125000000000","737928842209/125000000000","737928842209/125000000000"]},{"r_107_200":"732368067763/125000000000","r_113_200":"1465384839471/250000000000","r_19_40":"5857665657693/1000000000000","r_1_2":"5855037896701/1000000000000","r_21_40":"2928968165097/500000000000","r_23_40":"1174144625893/200000000000","r_3_5":"5872806524169/1000000000000","r_49_100":"366263694101/62500000000","r_51_100":"1464067116897/250000000000","r_9_20":"2923627133517/500000000000","sharp":"5856509627737/1000000000000","sharp_bins":["5859912900311/1000000000000","2929820076939/500000000000","5859358392169/1000000000000","2929534902283/500000000000","585876944007/100000000000","5858461115321/1000000000000","2929069882949/500000000000","1171560940539/200000000000","91522791603/15625000000","2928549959679/500000000000","18302276947/3125000000","5856509627737/1000000000000","5856509627737/1000000000000","5856509627737/1000000000000","5856509627737/1000000000000","5856509627737/1000000000000"]},{"r_107_200":"45815527693/7812500000","r_113_200":"5866990934803/1000000000000","r_19_40":"5863055002049/1000000000000","r_1_2":"5860468149761/1000000000000","r_21_40":"732921992357/125000000000","r_23_40":"5876135193499/1000000000000","r_3_5":"2939110423841/500000000000","r_49_100":"1466403233927/250000000000","r_51_100":"1465425645519/250000000000","r_9_20":"182895734661/31250000000","sharp":"5861905079797/1000000000000","sharp_bins":["5865370513011/1000000000000","5865096982429/1000000000000","733101798457/125000000000","586452492287/100000000000","5864223627519/1000000000000","366494645423/62500000000","1465897987117/250000000000","1172651160693/200000000000","5862908632809/1000000000000","5862548708789/1000000000000","1172435236501/200000000000","5861905079797/1000000000000","5861905079797/1000000000000","5861905079797/1000000000000","5861905079797/1000000000000","5861905079797/1000000000000"]},{"r_107_200":"1173928166451/200000000000","r_113_200":"2936128004869/500000000000","r_19_40":"5868248716823/1000000000000","r_1_2":"1466426372051/250000000000","r_21_40":"5868624856769/1000000000000","r_23_40":"5881360793467/1000000000000","r_3_5":"5883451733013/1000000000000","r_49_100":"733851523857/125000000000","r_51_100":"2933472316947/500000000000","r_9_20":"2928938182901/500000000000","sharp":"73338872229/12500000000","sharp_bins":["2935318040997/500000000000","5870361311691/1000000000000","5870077431629/1000000000000","146744665997/25000000000","5869483968181/1000000000000","2934586624359/500000000000","5868849403441/1000000000000","5868511743329/1000000000000","5868163012547/1000000000000","5867801482447/1000000000000","733428413133/125000000000","73338872229/12500000000","73338872229/12500000000","73338872229/12500000000","73338872229/12500000000","73338872229/12500000000"]},{"r_107_200":"293742783107/50000000000","r_113_200":"1469370626707/250000000000","r_19_40":"734175543761/125000000000","r_1_2":"46967236817/8000000000","r_21_40":"5873835373227/1000000000000","r_23_40":"5886547664879/1000000000000","r_3_5":"5888643847429/1000000000000","r_49_100":"1175194642553/200000000000","r_51_100":"2936074192047/500000000000","r_9_20":"36644072013/6250000000","sharp":"5872276634007/1000000000000","sharp_bins":["5875863547201/1000000000000","1175117509159/200000000000","5875302390097/1000000000000","235000411273/40000000000","5874706245511/1000000000000","117487882399/20000000000","5874068821697/1000000000000","5873729661913/1000000000000","91771552931/15625000000","1468254067321/250000000000","5872640459941/1000000000000","5872276634007/1000000000000","5872276634007/1000000000000","5872276634007/1000000000000","5872276634007/1000000000000","5872276634007/1000000000000"]},{"r_107_200":"5905750980087/1000000000000","r_113_200":"5908390682083/1000000000000","r_19_40":"590424668753/100000000000","r_1_2":"1475447618377/250000000000","r_21_40":"5904727405023/1000000000000","r_23_40":"2958687104491/500000000000","r_3_5":"5919455850983/1000000000000","r_49_100":"118136308871/20000000000","r_51_100":"5903036202489/1000000000000","r_9_20":"5893930626597/1000000000000","sharp":"2951485590811/500000000000","sharp_bins":["5906840666511/1000000000000","147664126833/25000000000","2953140022123/500000000000","2952991455177/500000000000","1476419606363/250000000000","5905361320289/1000000000000","369064739591/62500000000","5904697458813/1000000000000","5904344781683/1000000000000","368998704921/62500000000","5903600469203/1000000000000","2951604591769/500000000000","2951485590811/500000000000","2951485590811/500000000000","2951485590811/500000000000","2951485590811/500000000000"]},{"r_107_200":"5858243335151/1000000000000","r_113_200":"2930448416661/500000000000","r_19_40":"5856662693923/1000000000000","r_1_2":"1170851009189/200000000000","r_21_40":"1464303756637/250000000000","r_23_40":"5869910867233/1000000000000","r_3_5":"5872041318733/1000000000000","r_49_100":"5859245702461/1000000000000","r_51_100":"5855509287093/1000000000000","r_9_20":"1169268474029/200000000000","sharp":"1463931197017/250000000000","sharp_bins":["1171840380453/200000000000","5858923946173/1000000000000","366164865569/62500000000","5858342917557/1000000000000","2929019129791/500000000000","732215108163/125000000000","1464347524569/250000000000","1171409955731/200000000000","5856696905709/1000000000000","22876294001/3906250000","585595009231/100000000000","1463931197017/250000000000","1463931197017/250000000000","1463931197017/250000000000","1463931197017/250000000000","1463931197017/250000000000"]},{"r_107_200":"1465941452149/250000000000","r_113_200":"2933213460311/500000000000","r_19_40":"5862134531181/1000000000000","r_1_2":"5859765886263/1000000000000","r_21_40":"293136721071/50000000000","r_23_40":"2937701248653/500000000000","r_3_5":"5877534300687/1000000000000","r_49_100":"2932360818481/500000000000","r_51_100":"2930511841033/500000000000","r_9_20":"5851833701091/1000000000000","sharp":"5861201886521/1000000000000","sharp_bins":["2932368999279/500000000000","1466114844949/250000000000","2932086286959/500000000000","5863876885839/1000000000000","5863571423123/1000000000000","45806665403/7812500000","234516859781/40000000000","2931290109211/500000000000","5862226338559/1000000000000","5861859641071/1000000000000","5861477362161/1000000000000","5861201886521/1000000000000","5861201886521/1000000000000","5861201886521/1000000000000","5861201886521/1000000000000","5861201886521/1000000000000"]},{"r_107_200":"1467258943183/250000000000","r_113_200":"5871708937577/1000000000000","r_19_40":"2933672825193/500000000000","r_1_2":"5865019764411/1000000000000","r_21_40":"1466999988217/250000000000","r_23_40":"235225846349/40000000000","r_3_5":"2941391738437/500000000000","r_49_100":"586993834281/100000000000","r_51_100":"5866282304629/1000000000000","r_9_20":"2928531580713/500000000000","sharp":"1173284960277/200000000000","sharp_bins":["366876340251/62500000000","5869741543127/1000000000000","183420419147/31250000000","5869156356371/1000000000000","5868849481557/1000000000000","1467132442781/250000000000","586819658833/100000000000","5867853764113/1000000000000","2933749145541/500000000000","5867129956687/1000000000000","2933372998233/500000000000","1173284960277/200000000000","1173284960277/200000000000","1173284960277/200000000000","1173284960277/200000000000","1173284960277/200000000000"]},{"r_107_200":"146856683251/25000000000","r_113_200":"5876952417523/1000000000000","r_19_40":"2936259378771/500000000000","r_1_2":"5870235479559/1000000000000","r_21_40":"5873227136779/1000000000000","r_23_40":"5885851130179/1000000000000","r_3_5":"5887993913173/1000000000000","r_49_100":"29375584403/5000000000","r_51_100":"1467875671007/250000000000","r_9_20":"5862254996833/1000000000000","sharp":"733951239299/125000000000","sharp_bins":["2937633207761/500000000000","1174997048481/200000000000","293734789913/50000000000","367149836593/62500000000","2937044555729/500000000000","2936883978187/500000000000","5873433283497/1000000000000","2936544463913/500000000000","2936365939787/500000000000","5872361927511/1000000000000","1467994076689/250000000000","733951239299/125000000000","733951239299/125000000000","733951239299/125000000000","733951239299/125000000000","733951239299/125000000000"]},{"r_107_200":"2952657247079/500000000000","r_113_200":"1181601915517/200000000000","r_19_40":"1180702928469/200000000000","r_1_2":"590127319691/100000000000","r_21_40":"5904269260641/1000000000000","r_23_40":"1479208570631/250000000000","r_3_5":"1479740430797/250000000000","r_49_100":"5906112998991/1000000000000","r_51_100":"5902543411751/1000000000000","r_9_20":"1473321563887/250000000000","sharp":"2951230037859/500000000000","sharp_bins":["590640000189/100000000000","5906116699659/1000000000000","29529119989/5000000000","738190514343/125000000000","47241696339/8000000000","5904891650521/1000000000000","1476139458473/250000000000","5904209905763/1000000000000","5903850624029/1000000000000","1180695651547/200000000000","1475773241121/250000000000","5902691140159/1000000000000","2951230037859/500000000000","2951230037859/500000000000","2951230037859/500000000000","2951230037859/500000000000"]},{"r_107_200":"5910254531011/1000000000000","r_113_200":"2956480346223/500000000000","r_19_40":"590839772443/100000000000","r_1_2":"5906198862551/1000000000000","r_21_40":"5909205294833/1000000000000","r_23_40":"5921744938849/1000000000000","r_3_5":"2961938776579/500000000000","r_49_100":"5911000535389/1000000000000","r_51_100":"5907473255513/1000000000000","r_9_20":"58981912247/10000000000","sharp":"5907356275197/1000000000000","sharp_bins":["369459588603/62500000000","5911068913197/1000000000000","591077497179/100000000000","1182094762763/200000000000","738770053427/125000000000","2885663421/488281250","1477375870737/250000000000","5909154131429/1000000000000","5908793390397/1000000000000","5908419529151/1000000000000","2954016352979/500000000000","738453664791/125000000000","5907356275197/1000000000000","5907356275197/1000000000000","5907356275197/1000000000000","5907356275197/1000000000000"]},{"r_107_200":"5863072042169/1000000000000","r_113_200":"5865792425129/1000000000000","r_19_40":"5861140336907/1000000000000","r_1_2":"5858989594791/1000000000000","r_21_40":"1172403629673/200000000000","r_23_40":"5874599608553/1000000000000","r_3_5":"5876782671063/1000000000000","r_49_100":"1465939313299/250000000000","r_51_100":"1465067769389/250000000000","r_9_20":"5850927370571/1000000000000","sharp":"5860423924161/1000000000000","sharp_bins":["1466007154971/250000000000","732968054077/125000000000","2931726559087/500000000000","5863150661457/1000000000000","2931418032177/500000000000","1172502002057/200000000000","1465543302279/250000000000","5861825662437/1000000000000","5861464178231/1000000000000","5861087371493/1000000000000","1465174468379/250000000000","5860423924161/1000000000000","5860423924161/1000000000000","5860423924161/1000000000000","5860423924161/1000000000000","5860423924161/1000000000000"]},{"r_107_200":"5868377173589/1000000000000","r_113_200":"2935554744443/500000000000","r_19_40":"1173277613107/200000000000","r_1_2":"1466069725259/250000000000","r_21_40":"5867318904269/1000000000000","r_23_40":"1469969856879/250000000000","r_3_5":"1470516966751/250000000000","r_49_100":"5869010473127/1000000000000","r_51_100":"2932782525619/500000000000","r_9_20":"1464048197581/250000000000","sharp":"293284187181/50000000000","sharp_bins":["5869353937227/1000000000000","5869068495941/1000000000000","2934387943653/500000000000","1173694418299/200000000000","73351951377/12500000000","733478578441/125000000000","2933745177389/500000000000","234685651757/40000000000","1466694562921/250000000000","1466599960747/250000000000","366625543799/62500000000","293284187181/50000000000","293284187181/50000000000","293284187181/50000000000","293284187181/50000000000","293284187181/50000000000"]},{"r_107_200":"5873625662237/1000000000000","r_113_200":"5876370140341/1000000000000","r_19_40":"5871578869043/1000000000000","r_1_2":"2934755719589/500000000000","r_21_40":"2936281482769/500000000000","r_23_40":"2942551349257/500000000000","r_3_5":"5887296799819/1000000000000","r_49_100":"5874206740111/1000000000000","r_51_100":"2935401138089/500000000000","r_9_20":"366337597239/62500000000","sharp":"5870887330251/1000000000000","sharp_bins":["5874616749001/1000000000000","5874329996463/1000000000000","1174807207493/200000000000","5873730848019/1000000000000","5873413429663/1000000000000","5873084467313/1000000000000","5872744673331/1000000000000","5872394050141/1000000000000","14680073509/2500000000","5871649348741/1000000000000","2935628259893/500000000000","5870887330251/1000000000000","5870887330251/1000000000000","5870887330251/1000000000000","5870887330251/1000000000000","5870887330251/1000000000000"]},{"r_107_200":"2939417779419/500000000000","r_113_200":"2940796028991/500000000000","r_19_40":"734591437457/125000000000","r_1_2":"5874705641221/1000000000000","r_21_40":"2938884248897/500000000000","r_23_40":"920357357/156250000","r_3_5":"5892486788999/1000000000000","r_49_100":"5879364673861/1000000000000","r_51_100":"5876001081469/1000000000000","r_9_20":"46932580303/8000000000","sharp":"587605292041/100000000000","sharp_bins":["734980127797/125000000000","5879552969853/1000000000000","1469814418139/250000000000","2939475551371/500000000000","5878632261919/1000000000000","2939150917803/500000000000","5877960537263/1000000000000","5877608369707/1000000000000","5877242138231/1000000000000","1469215114519/250000000000","5876465964477/1000000000000","5876057823941/1000000000000","587605292041/100000000000","587605292041/100000000000","587605292041/100000000000","587605292041/100000000000"]},{"r_107_200":"5909779236671/1000000000000","r_113_200":"5912545064543/1000000000000","r_19_40":"5907631064727/1000000000000","r_1_2":"5905642292459/1000000000000","r_21_40":"1477177447751/250000000000","r_23_40":"2960585283267/500000000000","r_3_5":"370209440621/62500000000","r_49_100":"591026326657/100000000000","r_51_100":"5906940189677/1000000000000","r_9_20":"294875416437/50000000000","sharp":"1476703270639/250000000000","sharp_bins":["2955437563527/500000000000","1182117041187/200000000000","2955143374643/500000000000","5909979052737/1000000000000","738707653167/125000000000","5909330236841/1000000000000","5908985451751/1000000000000","5908630722473/1000000000000","5908263030251/1000000000000","184621317909/31250000000","5907485390011/1000000000000","1476768585131/250000000000","1476703270639/250000000000","1476703270639/250000000000","1476703270639/250000000000","1476703270639/250000000000"]},{"r_107_200":"2931137032867/500000000000","r_113_200":"366565855533/62500000000","r_19_40":"1465010246053/250000000000","r_1_2":"5858106191947/1000000000000","r_21_40":"5861196333199/1000000000000","r_23_40":"46989574503/8000000000","r_3_5":"5875930167467/1000000000000","r_49_100":"2931344515121/500000000000","r_51_100":"5859412035203/1000000000000","r_9_20":"1169982536217/200000000000","sharp":"732442455597/125000000000","sharp_bins":["2931612219951/500000000000","2931468170453/500000000000","5862636964967/1000000000000","5862325613113/1000000000000","586200460051/100000000000","36635450143/6250000000","732666177239/125000000000","1465243061963/250000000000","2930300810423/500000000000","5860218263143/1000000000000","5859821387363/1000000000000","732442455597/125000000000","732442455597/125000000000","732442455597/125000000000","732442455597/125000000000","732442455597/125000000000"]},{"r_107_200":"2933830991869/500000000000","r_113_200":"2935226230869/500000000000","r_19_40":"2932687355537/500000000000","r_1_2":"732934940489/125000000000","r_21_40":"2933290121477/500000000000","r_23_40":"5879059388253/1000000000000","r_3_5":"1176259426191/200000000000","r_49_100":"1173605561787/200000000000","r_51_100":"5864789693227/1000000000000","r_9_20":"1463815947739/250000000000","sharp":"2932442228803/500000000000","sharp_bins":["2934315841739/500000000000","733542808703/125000000000","2934020966883/500000000000","2933864688321/500000000000","2933703558259/500000000000","29335366237/5000000000","5866729309587/1000000000000","234654830477/40000000000","5865998714351/1000000000000","5865613893603/1000000000000","2932607756379/500000000000","2932442228803/500000000000","2932442228803/500000000000","2932442228803/500000000000","2932442228803/500000000000","2932442228803/500000000000"]},{"r_107_200":"2936464717471/500000000000","r_113_200":"2937866148451/500000000000","r_19_40":"5870585260037/1000000000000","r_1_2":"1467182733921/250000000000","r_21_40":"1467960808379/250000000000","r_23_40":"1471075740397/250000000000","r_3_5":"5886546578603/1000000000000","r_49_100":"1174648768777/200000000000","r_51_100":"5870045808729/1000000000000","r_9_20":"2930245783323/500000000000","sharp":"5870106733631/1000000000000","sharp_bins":["5873912536261/1000000000000","2936810988303/500000000000","2936660026333/500000000000","5873006065027/1000000000000","2936341167219/500000000000","367021684601/62500000000","5872001465063/1000000000000","5871641325269/1000000000000","5871267645657/1000000000000","2935440576619/500000000000","1174096212337/200000000000","5870106733631/1000000000000","5870106733631/1000000000000","5870106733631/1000000000000","5870106733631/1000000000000","5870106733631/1000000000000"]},{"r_107_200":"1175632227207/200000000000","r_113_200":"5880976230213/1000000000000","r_19_40":"1175152099399/200000000000","r_1_2":"5873946864479/1000000000000","r_21_40":"2938535270067/500000000000","r_23_40":"5889510478681/1000000000000","r_3_5":"5891759902923/1000000000000","r_49_100":"5878424401943/1000000000000","r_51_100":"5875266354521/1000000000000","r_9_20":"5865684426613/1000000000000","sharp":"2937645459911/500000000000","sharp_bins":["5879154752177/1000000000000","5878862858987/1000000000000","22963123283/3906250000","2939122078523/500000000000","2938959485883/500000000000","1469395524053/250000000000","2938617537459/500000000000","5876873362447/1000000000000","5876498071583/1000000000000","5876109929521/1000000000000","5875708150591/1000000000000","2937645459911/500000000000","2937645459911/500000000000","2937645459911/500000000000","2937645459911/500000000000","2937645459911/500000000000"]},{"r_107_200":"1181852836401/200000000000","r_113_200":"2956045359219/500000000000","r_19_40":"5906823815907/1000000000000","r_1_2":"5905044503987/1000000000000","r_21_40":"295408598733/50000000000","r_23_40":"2960278920741/500000000000","r_3_5":"2961395367021/500000000000","r_49_100":"2954742917111/500000000000","r_51_100":"1476591519641/250000000000","r_9_20":"1474195604011/250000000000","sharp":"590621605921/100000000000","sharp_bins":["738793299173/125000000000","2955025331631/500000000000","2954873737719/500000000000","5909432788027/1000000000000","5909105604171/1000000000000","5908766611241/1000000000000","2954208263709/500000000000","369253459853/62500000000","5907679909859/1000000000000","5907288802921/1000000000000","5906884672603/1000000000000","1181293337563/200000000000","590621605921/100000000000","590621605921/100000000000","590621605921/100000000000","590621605921/100000000000"]},{"r_107_200":"5861430443103/1000000000000","r_113_200":"5864272350859/1000000000000","r_19_40":"732362276277/125000000000","r_1_2":"2928588729241/500000000000","r_21_40":"1465081805977/250000000000","r_23_40":"5872754195103/1000000000000","r_3_5":"5875027511441/1000000000000","r_49_100":"5861577218513/1000000000000","r_51_100":"5858508276967/1000000000000","r_9_20":"2924425574899/500000000000","sharp":"2929299145107/500000000000","sharp_bins":["5862362310249/1000000000000","1172413149647/200000000000","5861757879643/1000000000000","5861441307833/1000000000000","5861113709319/1000000000000","183149213381/31250000000","732552804291/125000000000","2930028866911/500000000000","5859680100249/1000000000000","5859289177423/1000000000000","2929440878819/500000000000","2929299145107/500000000000","2929299145107/500000000000","2929299145107/500000000000","2929299145107/500000000000","2929299145107/500000000000"]},{"r_107_200":"1466726962891/250000000000","r_113_200":"5869759559853/1000000000000","r_19_40":"366520285767/62500000000","r_1_2":"5862641493921/1000000000000","r_21_40":"1173160198879/200000000000","r_23_40":"5878206240733/1000000000000","r_3_5":"29402415333/5000000000","r_49_100":"2933504101507/500000000000","r_51_100":"5863976303589/1000000000000","r_9_20":"5854294597779/1000000000000","sharp":"5864030035269/1000000000000","sharp_bins":["5867853331713/1000000000000","5867555785397/1000000000000","733405860967/125000000000","586692924609/100000000000","183331266691/31250000000","1173252099391/200000000000","5865906903379/1000000000000","2932770480199/500000000000","5865162041761/1000000000000","2932384896091/500000000000","1172872200623/200000000000","5864030035269/1000000000000","5864030035269/1000000000000","5864030035269/1000000000000","5864030035269/1000000000000","5864030035269/1000000000000"]},{"r_107_200":"587219579009/100000000000","r_113_200":"1468765021907/250000000000","r_19_40":"46956451259/8000000000","r_1_2":"1173582664239/200000000000","r_21_40":"5871084454487/1000000000000","r_23_40":"2941735805269/500000000000","r_3_5":"1471438650141/250000000000","r_49_100":"5872245539281/1000000000000","r_51_100":"1467313211409/250000000000","r_9_20":"1464885738761/250000000000","sharp":"2934635736539/500000000000","sharp_bins":["5873152695059/1000000000000","5872853765529/1000000000000","1174508688753/200000000000","5872224340143/1000000000000","5871894126229/1000000000000","1467888137067/250000000000","733899671827/125000000000","2935414906369/500000000000","2935224618351/500000000000","5870055292181/1000000000000","586964477077/100000000000","2934635736539/500000000000","2934635736539/500000000000","2934635736539/500000000000","2934635736539/500000000000","2934635736539/500000000000"]},{"r_107_200":"2951857515551/500000000000","r_113_200":"5906589574889/1000000000000","r_19_40":"5901037677159/1000000000000","r_1_2":"737428161749/125000000000","r_21_40":"5902603275633/1000000000000","r_23_40":"369683731001/62500000000","r_3_5":"9245652603/1562500000","r_49_100":"5903725959057/1000000000000","r_51_100":"368797921101/62500000000","r_9_20":"736381903469/125000000000","sharp":"92197136969/15625000000","sharp_bins":["59047634713/10000000000","2952232510933/500000000000","2952077490061/500000000000","5903832646889/1000000000000","590350035261/100000000000","5903156185911/1000000000000","2951400849513/500000000000","2951216171603/500000000000","1475512309051/250000000000","5901653104851/1000000000000","5901243167599/1000000000000","1475204089873/250000000000","92197136969/15625000000","92197136969/15625000000","92197136969/15625000000","92197136969/15625000000"]},{"r_107_200":"5882654814767/1000000000000","r_113_200":"588554380341/100000000000","r_19_40":"5879904601629/1000000000000","r_1_2":"5878340959643/1000000000000","r_21_40":"2940767365261/500000000000","r_23_40":"368367783771/62500000000","r_3_5":"737022453727/125000000000","r_49_100":"117652084549/20000000000","r_51_100":"5879689643401/1000000000000","r_9_20":"1467481350017/250000000000","sharp":"2939819720327/500000000000","sharp_bins":["1470908678369/250000000000","735416632371/125000000000","5883019934061/1000000000000","73533724429/12500000000","5882364787803/1000000000000","2941010091479/500000000000","294083095397/50000000000","2940645585363/500000000000","1176181469229/200000000000","2940255040917/500000000000","5880096170499/1000000000000","5879667744853/1000000000000","2939819720327/500000000000","2939819720327/500000000000","2939819720327/500000000000","2939819720327/500000000000"]},{"r_107_200":"2956829238093/500000000000","r_113_200":"739569500961/125000000000","r_19_40":"369429567803/62500000000","r_1_2":"5909340110573/1000000000000","r_21_40":"5912538630767/1000000000000","r_23_40":"1481207913329/250000000000","r_3_5":"1481780203353/250000000000","r_49_100":"369598131601/62500000000","r_51_100":"2955344908877/500000000000","r_9_20":"1180186101827/200000000000","sharp":"92351146787/15625000000","sharp_bins":["1182945931539/200000000000","1478607159361/250000000000","1478528989613/250000000000","5913790922041/1000000000000","2956727929987/500000000000","1478277215213/250000000000","1478187869719/250000000000","1182475833363/200000000000","5911993043581/1000000000000","5911593835289/1000000000000","1182236152483/200000000000","5910750765429/1000000000000","92351146787/15625000000","92351146787/15625000000","92351146787/15625000000","92351146787/15625000000"]},{"r_107_200":"1173219413283/200000000000","r_113_200":"2934506296049/500000000000","r_19_40":"2931609768751/500000000000","r_1_2":"58617467733/10000000000","r_21_40":"5864966396983/1000000000000","r_23_40":"2938647766897/500000000000","r_3_5":"2939807002869/500000000000","r_49_100":"2932967017163/500000000000","r_51_100":"2931552672141/500000000000","r_9_20":"2926633898429/500000000000","sharp":"5863115845043/1000000000000","sharp_bins":["2933507032757/500000000000","5866709705701/1000000000000","1173279027347/200000000000","733258963443/125000000000","2932867692811/500000000000","1173077160283/200000000000","2932512576621/500000000000","2932326326321/500000000000","5864265319751/1000000000000","5863863541393/1000000000000","5863446648769/1000000000000","5863115845043/1000000000000","5863115845043/1000000000000","5863115845043/1000000000000","5863115845043/1000000000000","5863115845043/1000000000000"]},{"r_107_200":"5871402726393/1000000000000","r_113_200":"1468582753737/250000000000","r_19_40":"5868469896241/1000000000000","r_1_2":"733379531729/125000000000","r_21_40":"1146536631/195312500","r_23_40":"2941289951459/500000000000","r_3_5":"2942452398027/500000000000","r_49_100":"2935594950161/500000000000","r_51_100":"2934199773301/500000000000","r_9_20":"2929267000803/500000000000","sharp":"2934188334711/500000000000","sharp_bins":["5872332000489/1000000000000","587202622353/100000000000","5871710199009/1000000000000","183480789927/31250000000","366940464031/62500000000","587069627091/100000000000","5870334016297/1000000000000","2934979936119/500000000000","5869570859077/1000000000000","5869167364567/1000000000000","1467187181803/250000000000","2934188334711/500000000000","2934188334711/500000000000","2934188334711/500000000000","2934188334711/500000000000","2934188334711/500000000000"]},{"r_107_200":"2938334539103/500000000000","r_113_200":"235184398263/40000000000","r_19_40":"5873681424983/1000000000000","r_1_2":"1174457343503/200000000000","r_21_40":"1468882367303/250000000000","r_23_40":"5887824627581/1000000000000","r_3_5":"2945077928333/500000000000","r_49_100":"1175281352277/200000000000","r_51_100":"117473092769/20000000000","r_9_20":"5863761789287/1000000000000","sharp":"2936799412731/500000000000","sharp_bins":["1469402711581/250000000000","183665739603/31250000000","5876986203371/1000000000000","734582475869/125000000000","183635013779/31250000000","1468991934421/250000000000","367225243591/62500000000","734403516491/125000000000","1174967492383/200000000000","1468608069011/250000000000","2937005960011/500000000000","2936799412731/500000000000","2936799412731/500000000000","2936799412731/500000000000","2936799412731/500000000000","2936799412731/500000000000"]},{"r_107_200":"5908090214199/1000000000000","r_113_200":"5911038838143/1000000000000","r_19_40":"5905069666599/1000000000000","r_1_2":"1180740391411/200000000000","r_21_40":"369184327109/62500000000","r_23_40":"47353601837/8000000000","r_3_5":"5921524917091/1000000000000","r_49_100":"1476948222299/250000000000","r_51_100":"590507218917/100000000000","r_9_20":"5895182539963/1000000000000","sharp":"5904858079447/1000000000000","sharp_bins":["5909130278031/1000000000000","47270575647/8000000000","1181700397817/200000000000","1477043250339/250000000000","1181566531161/200000000000","1476870176631/250000000000","5907114924677/1000000000000","5906736517247/1000000000000","2953172430849/500000000000","184560612839/31250000000","5905517564971/1000000000000","2952540435943/500000000000","5904858079447/1000000000000","5904858079447/1000000000000","5904858079447/1000000000000","5904858079447/1000000000000"]},{"r_107_200":"2956529435167/500000000000","r_113_200":"5916019032149/1000000000000","r_19_40":"369374092881/62500000000","r_1_2":"5908656451417/1000000000000","r_21_40":"1477978471431/250000000000","r_23_40":"2962072099893/500000000000","r_3_5":"11852949329/2000000000","r_49_100":"295635648819/50000000000","r_51_100":"5910030757121/1000000000000","r_9_20":"1475029457181/250000000000","sharp":"1477446311687/250000000000","sharp_bins":["184815980603/31250000000","5913801752743/1000000000000","1478370112553/250000000000","1478287524059/250000000000","184775261049/31250000000","5912454977451/1000000000000","295604387011/50000000000","1182341569659/200000000000","2955657339891/500000000000","295545394429/50000000000","738810534657/125000000000","2955022997923/500000000000","1477446311687/250000000000","1477446311687/250000000000","1477446311687/250000000000","1477446311687/250000000000"]},{"r_107_200":"293259608383/50000000000","r_113_200":"5868175417889/1000000000000","r_19_40":"5862022779419/1000000000000","r_1_2":"5860758260649/1000000000000","r_21_40":"5864038368867/1000000000000","r_23_40":"5876297792163/1000000000000","r_3_5":"2939328409597/500000000000","r_49_100":"2932384399697/500000000000","r_51_100":"5862142044133/1000000000000","r_9_20":"5852146134529/1000000000000","sharp":"2931054534017/500000000000","sharp_bins":["1466519617669/250000000000","2932883904901/500000000000","2932723662443/500000000000","5865114377063/1000000000000","5864769909139/1000000000000","5864413909631/1000000000000","5864046287281/1000000000000","2931832035479/500000000000","5863268332603/1000000000000","2931428933307/500000000000","1465607675583/250000000000","2931054534017/500000000000","2931054534017/500000000000","2931054534017/500000000000","2931054534017/500000000000","2931054534017/500000000000"]},{"r_107_200":"2935273469609/500000000000","r_113_200":"1468385630821/250000000000","r_19_40":"2933662064647/500000000000","r_1_2":"5866097380513/1000000000000","r_21_40":"5869388778707/1000000000000","r_23_40":"1470407973671/250000000000","r_3_5":"1470999264363/250000000000","r_49_100":"5870075450441/1000000000000","r_51_100":"5867485727583/1000000000000","r_9_20":"5857462872529/1000000000000","sharp":"733427617553/125000000000","sharp_bins":["2935726014969/500000000000","183473125427/31250000000","1467704534151/250000000000","1467620939657/250000000000","5870137823557/1000000000000","5869780319881/1000000000000","5869411157243/1000000000000","1173805472889/200000000000","5868630013839/1000000000000","5868217911371/1000000000000","183368408827/31250000000","733427617553/125000000000","733427617553/125000000000","733427617553/125000000000","733427617553/125000000000","733427617553/125000000000"]},{"r_107_200":"1468957790899/250000000000","r_113_200":"1469709868617/250000000000","r_19_40":"5872554358953/1000000000000","r_1_2":"1467841417203/250000000000","r_21_40":"5874668540329/1000000000000","r_23_40":"367930981907/62500000000","r_3_5":"5889267449857/1000000000000","r_49_100":"5875311004939/1000000000000","r_51_100":"2936379320377/500000000000","r_9_20":"5862708722763/1000000000000","sharp":"234906504111/40000000000","sharp_bins":["5876749692069/1000000000000","734554530433/125000000000","5876112898871/1000000000000","5875777017293/1000000000000","5875429543393/1000000000000","1468767616403/250000000000","2937349847243/500000000000","5874314259167/1000000000000","5873915232231/1000000000000","1468375357761/250000000000","1468267719373/250000000000","234906504111/40000000000","234906504111/40000000000","234906504111/40000000000","234906504111/40000000000","234906504111/40000000000"]},{"r_107_200":"1181483600799/200000000000","r_113_200":"5910431478327/1000000000000","r_19_40":"5904110294697/1000000000000","r_1_2":"1475736416139/250000000000","r_21_40":"2953126551607/500000000000","r_23_40":"2959218923659/500000000000","r_3_5":"5920805926997/1000000000000","r_49_100":"5906864274233/1000000000000","r_51_100":"2952169801987/500000000000","r_9_20":"5894296233223/1000000000000","sharp":"2952047779977/500000000000","sharp_bins":["5908436994223/1000000000000","1477030408151/250000000000","18461861827/3125000000","1476865202429/250000000000","5907112666001/1000000000000","2953375496089/500000000000","1476594497207/250000000000","1476498217389/250000000000","47244741307/8000000000","2952588881553/500000000000","14761868889/2500000000","236172045149/40000000000","2952047779977/500000000000","2952047779977/500000000000","2952047779977/500000000000","2952047779977/500000000000"]},{"r_107_200":"2956201337241/500000000000","r_113_200":"591542777781/100000000000","r_19_40":"5909043085093/1000000000000","r_1_2":"1181583239759/200000000000","r_21_40":"2955616884203/500000000000","r_23_40":"5923398994923/1000000000000","r_3_5":"740721629721/125000000000","r_49_100":"1477950325159/250000000000","r_51_100":"2954657096431/500000000000","r_9_20":"1474811969507/250000000000","sharp":"738630041559/125000000000","sharp_bins":["1182686942853/200000000000","5913118024933/1000000000000","2956395409681/500000000000","5912454457617/1000000000000","5912104898357/1000000000000","295587089069/50000000000","591136730657/100000000000","5910980688059/1000000000000","1477644739273/250000000000","1182032501403/200000000000","1477432682801/250000000000","5909282719911/1000000000000","738630041559/125000000000","738630041559/125000000000","738630041559/125000000000","738630041559/125000000000"]},{"r_107_200":"2958675042313/500000000000","r_113_200":"148009666139/25000000000","r_19_40":"5913939106761/1000000000000","r_1_2":"5912849753041/1000000000000","r_21_40":"2958088622061/500000000000","r_23_40":"592832260173/100000000000","r_3_5":"296535126069/50000000000","r_49_100":"2958350697709/500000000000","r_51_100":"5914251712371/1000000000000","r_9_20":"5904163105981/1000000000000","sharp":"5913948466421/1000000000000","sharp_bins":["1183679072669/200000000000","2959038680873/500000000000","1183549763001/200000000000","739676385467/125000000000","1479265031857/250000000000","5916695587011/1000000000000","5916319661473/1000000000000","5915931565529/1000000000000","5915528332879/1000000000000","5915110357353/1000000000000","147866925969/25000000000","5914227469783/1000000000000","5913948466421/1000000000000","5913948466421/1000000000000","5913948466421/1000000000000","5913948466421/1000000000000"]},{"r_107_200":"58696303757/10000000000","r_113_200":"183521632527/31250000000","r_19_40":"5866118093747/1000000000000","r_1_2":"586509607871/100000000000","r_21_40":"5868448829177/1000000000000","r_23_40":"1176125214253/200000000000","r_3_5":"5883031052697/1000000000000","r_49_100":"5868900840799/1000000000000","r_51_100":"5866509519307/1000000000000","r_9_20":"1171265745771/200000000000","sharp":"5866402623277/1000000000000","sharp_bins":["5870511415189/1000000000000","1174038558269/200000000000","5869861589189/1000000000000","366845028699/62500000000","1173833529943/200000000000","183400093491/31250000000","5868423800393/1000000000000","5868032053137/1000000000000","2933812929631/500000000000","5867203062917/1000000000000","5866765714887/1000000000000","5866402623277/1000000000000","5866402623277/1000000000000","5866402623277/1000000000000","5866402623277/1000000000000","5866402623277/1000000000000"]},{"r_107_200":"5874932693521/1000000000000","r_113_200":"5878007405759/1000000000000","r_19_40":"5871367263803/1000000000000","r_1_2":"2935191216001/500000000000","r_21_40":"734218332437/125000000000","r_23_40":"5885909176591/1000000000000","r_3_5":"235532839141/40000000000","r_49_100":"5874155319483/1000000000000","r_51_100":"587180048869/100000000000","r_9_20":"5861592909901/1000000000000","sharp":"1174332805441/200000000000","sharp_bins":["1468956992983/250000000000","587550788843/100000000000","1175035038221/200000000000","5874832532513/1000000000000","587447816011/100000000000","5874111906073/1000000000000","5873731085639/1000000000000","1468334419839/250000000000","734116225463/125000000000","5872505301409/1000000000000","1468016554287/250000000000","1174332805441/200000000000","1174332805441/200000000000","1174332805441/200000000000","1174332805441/200000000000","1174332805441/200000000000"]},{"r_107_200":"2940097858631/500000000000","r_113_200":"2941641542143/500000000000","r_19_40":"5876577656917/1000000000000","r_1_2":"5875629803399/1000000000000","r_21_40":"1469751318727/250000000000","r_23_40":"2945576316149/500000000000","r_3_5":"5893571152619/1000000000000","r_49_100":"5879370839057/1000000000000","r_51_100":"5877052376851/1000000000000","r_9_20":"5866818732377/1000000000000","sharp":"1175377351187/200000000000","sharp_bins":["588110528901/100000000000","2940391881703/500000000000","1470112397433/250000000000","5880105422373/1000000000000","734968688501/125000000000","5879381680061/1000000000000","734874906753/125000000000","5878604213363/1000000000000","5878194681747/1000000000000","2938884250357/500000000000","2938663854371/500000000000","1175377351187/200000000000","1175377351187/200000000000","1175377351187/200000000000","1175377351187/200000000000","1175377351187/200000000000"]},{"r_107_200":"236467463209/40000000000","r_113_200":"2957389859453/500000000000","r_19_40":"5908044303521/1000000000000","r_1_2":"5907117032669/1000000000000","r_21_40":"1182098914079/200000000000","r_23_40":"5922599952671/1000000000000","r_3_5":"740626985521/125000000000","r_49_100":"5910833619397/1000000000000","r_51_100":"5908539942951/1000000000000","r_9_20":"36864492907/6250000000","sharp":"738529643143/125000000000","sharp_bins":["5912701517899/1000000000000","5912378390803/1000000000000","2956022574939/500000000000","1182339830977/200000000000","5911341353483/1000000000000","5910971733343/1000000000000","2955295105563/500000000000","2955096912823/500000000000","738722955989/125000000000","1181871714377/200000000000","118178332037/20000000000","5908458411683/1000000000000","738529643143/125000000000","738529643143/125000000000","738529643143/125000000000","738529643143/125000000000"]},{"r_107_200":"5916650038733/1000000000000","r_113_200":"1183950938053/200000000000","r_19_40":"1478239338337/250000000000","r_1_2":"591206668009/100000000000","r_21_40":"5915454092093/1000000000000","r_23_40":"2963770355697/500000000000","r_3_5":"1482490672773/250000000000","r_49_100":"1183150139511/200000000000","r_51_100":"369593345383/62500000000","r_9_20":"5903250543571/1000000000000","sharp":"5913162888017/1000000000000","sharp_bins":["1183535781651/200000000000","369834653033/62500000000","5917019847811/1000000000000","5916672466907/1000000000000","1183262650701/200000000000","2957971097557/500000000000","23662236837/4000000000","2957580668543/500000000000","5914749648983/1000000000000","739290381173/125000000000","591387954103/100000000000","5913419795069/1000000000000","5913162888017/1000000000000","5913162888017/1000000000000","5913162888017/1000000000000","5913162888017/1000000000000"]},{"r_107_200":"733581188151/125000000000","r_113_200":"5871781044133/1000000000000","r_19_40":"234594003381/40000000000","r_1_2":"2932015284777/500000000000","r_21_40":"2933722271169/500000000000","r_23_40":"5879556255039/1000000000000","r_3_5":"5882009349651/1000000000000","r_49_100":"1466916120269/250000000000","r_51_100":"5865468901727/1000000000000","r_9_20":"5855129945743/1000000000000","sharp":"5865318569701/1000000000000","sharp_bins":["5869506610553/1000000000000","2934589729099/500000000000","2934421023159/500000000000","2934247168637/500000000000","2934066539141/500000000000","1466939896889/250000000000","91677696851/15625000000","5866971611779/1000000000000","1173311011691/200000000000","5866124305173/1000000000000","2932838897039/500000000000","5865318569701/1000000000000","5865318569701/1000000000000","5865318569701/1000000000000","5865318569701/1000000000000","5865318569701/1000000000000"]},{"r_107_200":"5873970399059/1000000000000","r_113_200":"5877114889449/1000000000000","r_19_40":"5870118693769/1000000000000","r_1_2":"1467333871993/250000000000","r_21_40":"293638046467/50000000000","r_23_40":"5884859111801/1000000000000","r_3_5":"5887319245129/1000000000000","r_49_100":"2936469187363/500000000000","r_51_100":"5870778422941/1000000000000","r_9_20":"1465103245677/250000000000","sharp":"366912512759/62500000000","sharp_bins":["5874842668683/1000000000000","2937257014893/500000000000","5874175098397/1000000000000","5873825837323/1000000000000","5873462993843/1000000000000","5873087886811/1000000000000","1174539851373/200000000000","367018537809/62500000000","1467969590411/250000000000","1467861472069/250000000000","1467749407251/250000000000","366912512759/62500000000","366912512759/62500000000","366912512759/62500000000","366912512759/62500000000","366912512759/62500000000"]},{"r_107_200":"5879251533149/1000000000000","r_113_200":"735301096453/125000000000","r_19_40":"5875348081189/1000000000000","r_1_2":"2937300485839/500000000000","r_21_40":"5878037639471/1000000000000","r_23_40":"5890121837059/1000000000000","r_3_5":"736573612153/125000000000","r_49_100":"367385803689/62500000000","r_51_100":"5876048406489/1000000000000","r_9_20":"2932828612789/500000000000","sharp":"5875842689207/1000000000000","sharp_bins":["2940069566729/500000000000","587980902703/100000000000","2939734298089/500000000000","5879117804143/1000000000000","2939376699281/500000000000","5878376698787/1000000000000","734748306587/125000000000","5877582161437/1000000000000","2938581127699/500000000000","2938364045237/500000000000","5876278112971/1000000000000","5875842689207/1000000000000","5875842689207/1000000000000","5875842689207/1000000000000","5875842689207/1000000000000","5875842689207/1000000000000"]},{"r_107_200":"367780834081/62500000000","r_113_200":"5887663129841/1000000000000","r_19_40":"5880538683823/1000000000000","r_1_2":"5879827455553/1000000000000","r_21_40":"367704694367/62500000000","r_23_40":"1179068975541/200000000000","r_3_5":"147445468839/25000000000","r_49_100":"1470842093329/250000000000","r_51_100":"2940639644127/500000000000","r_9_20":"2935431550991/500000000000","sharp":"5881046459823/1000000000000","sharp_bins":["5885396175171/1000000000000","1177012924049/200000000000","183897584687/31250000000","5884370408059/1000000000000","23536017851/4000000000","2941813096889/500000000000","735404294527/125000000000","5882828451471/1000000000000","5882406909869/1000000000000","5881971081851/1000000000000","2940759707987/500000000000","5881051417197/1000000000000","5881046459823/1000000000000","5881046459823/1000000000000","5881046459823/1000000000000","5881046459823/1000000000000"]},{"r_107_200":"295794609197/50000000000","r_113_200":"2959531886159/500000000000","r_19_40":"236476738373/40000000000","r_1_2":"5911224317359/1000000000000","r_21_40":"2957336385713/500000000000","r_23_40":"5926703777223/1000000000000","r_3_5":"237166695791/40000000000","r_49_100":"2957371447163/500000000000","r_51_100":"2956338021373/500000000000","r_9_20":"2951139170809/500000000000","sharp":"5912317810739/1000000000000","sharp_bins":["1183380931689/200000000000","5916573398651/1000000000000","295811464327/50000000000","1478968745459/250000000000","147887718251/25000000000","1478782593331/250000000000","2957368617721/500000000000","1478582828353/250000000000","5913910782013/1000000000000","5913473480891/1000000000000","5913021402603/1000000000000","295627670429/50000000000","5912317810739/1000000000000","5912317810739/1000000000000","5912317810739/1000000000000","5912317810739/1000000000000"]},{"r_107_200":"1480208603549/250000000000","r_113_200":"5924017366389/1000000000000","r_19_40":"2958405902341/500000000000","r_1_2":"92439892199/15625000000","r_21_40":"739951392997/125000000000","r_23_40":"2965812043499/500000000000","r_3_5":"5934093824587/1000000000000","r_49_100":"236785601809/40000000000","r_51_100":"1479402158119/250000000000","r_9_20":"118143802501/20000000000","sharp":"5917224499239/1000000000000","sharp_bins":["1480465450371/250000000000","296076460469/50000000000","5921183740627/1000000000000","1480207013677/250000000000","5920460397533/1000000000000","5920080612521/1000000000000","5919686025477/1000000000000","92488728663/15625000000","5918856621563/1000000000000","5918417827109/1000000000000","5917964236737/1000000000000","2958747356609/500000000000","5917224499239/1000000000000","5917224499239/1000000000000","5917224499239/1000000000000","5917224499239/1000000000000"]},{"r_107_200":"1174588812291/200000000000","r_113_200":"1175231458243/200000000000","r_19_40":"5868806369623/1000000000000","r_1_2":"2934111625999/500000000000","r_21_40":"2935855406171/500000000000","r_23_40":"5883748682773/1000000000000","r_3_5":"5886252519047/1000000000000","r_49_100":"587165842623/100000000000","r_51_100":"1173938281329/200000000000","r_9_20":"45774744731/7812500000","sharp":"293473648183/50000000000","sharp_bins":["2936896221271/500000000000","2936728594241/500000000000","2936555638833/500000000000","1174550454851/200000000000","2936190898653/500000000000","2935999182663/500000000000","1174319985551/200000000000","293559379641/50000000000","5870761701337/1000000000000","5870319751371/1000000000000","5869862866721/1000000000000","293473648183/50000000000","293473648183/50000000000","293473648183/50000000000","293473648183/50000000000","293473648183/50000000000"]},{"r_107_200":"2939121897747/500000000000","r_113_200":"5881469852639/1000000000000","r_19_40":"734256907959/125000000000","r_1_2":"587350735651/100000000000","r_21_40":"1175401222441/200000000000","r_23_40":"5889031131207/1000000000000","r_3_5":"5891542105649/1000000000000","r_49_100":"2938456187301/500000000000","r_51_100":"2937489994341/500000000000","r_9_20":"5864430522109/1000000000000","sharp":"5874735691413/1000000000000","sharp_bins":["293955419677/50000000000","5878771648801/1000000000000","2939212108621/500000000000","2939031831537/500000000000","235107664243/40000000000","1175461315073/200000000000","5876906515363/1000000000000","2938246266137/500000000000","5876064964873/1000000000000","1175124262737/200000000000","2937581350819/500000000000","5874735691413/1000000000000","5874735691413/1000000000000","5874735691413/1000000000000","5874735691413/1000000000000","5874735691413/1000000000000"]},{"r_107_200":"735438016277/125000000000","r_113_200":"2943371401717/500000000000","r_19_40":"235170612523/40000000000","r_1_2":"2939376197169/500000000000","r_21_40":"2941131049029/500000000000","r_23_40":"5894273805187/1000000000000","r_3_5":"368549487393/62500000000","r_49_100":"2941063644557/500000000000","r_51_100":"235209175967/40000000000","r_9_20":"5869655298283/1000000000000","sharp":"2939979808727/500000000000","sharp_bins":["147109617713/25000000000","2942023246659/500000000000","2941848781139/500000000000","2941667739939/500000000000","2941480933221/500000000000","5882575261627/1000000000000","2941086802563/500000000000","5881758001043/1000000000000","1470332196529/250000000000","5880883463521/1000000000000","5880423155209/1000000000000","2939979808727/500000000000","2939979808727/500000000000","2939979808727/500000000000","2939979808727/500000000000","2939979808727/500000000000"]},{"r_107_200":"5888724979673/1000000000000","r_113_200":"2945988028589/500000000000","r_19_40":"5884436434441/1000000000000","r_1_2":"367747392457/62500000000","r_21_40":"2943739341993/500000000000","r_23_40":"1179895324611/200000000000","r_3_5":"236080060591/40000000000","r_49_100":"1177460617427/200000000000","r_51_100":"2942719776059/500000000000","r_9_20":"1468710391429/250000000000","sharp":"735643081807/125000000000","sharp_bins":["5889621807261/1000000000000","5889282141719/1000000000000","5888931732353/1000000000000","147214203603/25000000000","147204824943/25000000000","235512193731/40000000000","1177480323207/200000000000","2943492208967/500000000000","2943276791833/500000000000","735763327407/125000000000","5885644645569/1000000000000","2942583016733/500000000000","735643081807/125000000000","735643081807/125000000000","735643081807/125000000000","735643081807/125000000000"]},{"r_107_200":"1184006392219/200000000000","r_113_200":"740410637769/125000000000","r_19_40":"2957865911131/500000000000","r_1_2":"5915266489631/1000000000000","r_21_40":"1479696313521/250000000000","r_23_40":"37067148293/6250000000","r_3_5":"2966631641143/500000000000","r_49_100":"5918591238371/1000000000000","r_51_100":"5916746616337/1000000000000","r_9_20":"738271736793/125000000000","sharp":"5916335022857/1000000000000","sharp_bins":["2960521932783/500000000000","92510977331/15625000000","2960175344919/500000000000","5919988254001/1000000000000","1479903000613/250000000000","1479805813437/250000000000","295941040617/50000000000","2959202091349/500000000000","1183594359757/200000000000","591752497171/100000000000","5917062168963/1000000000000","5916582899193/1000000000000","5916335022857/1000000000000","5916335022857/1000000000000","5916335022857/1000000000000","5916335022857/1000000000000"]},{"r_107_200":"5871850734319/1000000000000","r_113_200":"5875134029183/1000000000000","r_19_40":"2933714647007/500000000000","r_1_2":"733380502097/125000000000","r_21_40":"5870594082423/1000000000000","r_23_40":"2941287274847/500000000000","r_3_5":"5885121487017/1000000000000","r_49_100":"5870314047177/1000000000000","r_51_100":"5868537465371/1000000000000","r_9_20":"73223180637/12500000000","sharp":"733534673677/125000000000","sharp_bins":["5872676785853/1000000000000","367020845651/62500000000","5871979033023/1000000000000","733951548159/125000000000","2935616598441/500000000000","587083920839/100000000000","5870432836511/1000000000000","183437892299/31250000000","1467394256999/250000000000","5869126995889/1000000000000","2934330164623/500000000000","733534673677/125000000000","733534673677/125000000000","733534673677/125000000000","733534673677/125000000000","733534673677/125000000000"]},{"r_107_200":"45915387149/7812500000","r_113_200":"5880465743923/1000000000000","r_19_40":"5872698198659/1000000000000","r_1_2":"5872347246327/1000000000000","r_21_40":"734488557883/125000000000","r_23_40":"147196929683/25000000000","r_3_5":"5890431457031/1000000000000","r_49_100":"5875587954127/1000000000000","r_51_100":"5873845144989/1000000000000","r_9_20":"2931568564983/500000000000","sharp":"5873560847289/1000000000000","sharp_bins":["1469503144479/250000000000","2938833905687/500000000000","2938655887021/500000000000","235077742517/40000000000","1469140697277/250000000000","5876167193709/1000000000000","293787959377/50000000000","5875337244147/1000000000000","1468725008323/250000000000","367153018167/62500000000","2936989945429/500000000000","5873560847289/1000000000000","5873560847289/1000000000000","5873560847289/1000000000000","5873560847289/1000000000000","5873560847289/1000000000000"]},{"r_107_200":"5882448515779/1000000000000","r_113_200":"5885757376461/1000000000000","r_19_40":"2938963909047/500000000000","r_1_2":"5877610961001/1000000000000","r_21_40":"2940591536283/500000000000","r_23_40":"5893139573737/1000000000000","r_3_5":"2947850523587/500000000000","r_49_100":"2940411190771/500000000000","r_51_100":"2939556600669/500000000000","r_9_20":"1173676191417/200000000000","sharp":"2939402517033/500000000000","sharp_bins":["294165431997/50000000000","5882962383759/1000000000000","5882604829043/1000000000000","5882235078167/1000000000000","5881852743599/1000000000000","588145556723/100000000000","735130744231/125000000000","294031118917/50000000000","5880183511897/1000000000000","2939865044869/500000000000","5879259989169/1000000000000","2939402517033/500000000000","2939402517033/500000000000","2939402517033/500000000000","2939402517033/500000000000","2939402517033/500000000000"]},{"r_107_200":"5887688053287/1000000000000","r_113_200":"235640374613/40000000000","r_19_40":"73538982343/12500000000","r_1_2":"73535444929/12500000000","r_21_40":"5886418346983/1000000000000","r_23_40":"5898362154913/1000000000000","r_3_5":"5900930704383/1000000000000","r_49_100":"5886017766997/1000000000000","r_51_100":"1471085517263/250000000000","r_9_20":"5873586358047/1000000000000","sharp":"5884010383533/1000000000000","sharp_bins":["294428250481/50000000000","1472054321327/250000000000","2943929117899/500000000000","1177497393759/200000000000","5887103098167/1000000000000","5886704366773/1000000000000","23545172693/4000000000","117717359879/20000000000","2942713750793/500000000000","1471243107707/250000000000","5884500661871/1000000000000","735501641633/125000000000","5884010383533/1000000000000","5884010383533/1000000000000","5884010383533/1000000000000","5884010383533/1000000000000"]},{"r_107_200":"5919168864621/1000000000000","r_113_200":"1184498206593/200000000000","r_19_40":"591459169301/100000000000","r_1_2":"591431816079/100000000000","r_21_40":"5917898426931/1000000000000","r_23_40":"1482451518257/250000000000","r_3_5":"1186474170273/200000000000","r_49_100":"5917482918411/1000000000000","r_51_100":"2957911587001/500000000000","r_9_20":"2952547867811/500000000000","sharp":"739423187577/125000000000","sharp_bins":["5920164291799/1000000000000","184994256391/31250000000","5919457227581/1000000000000","739885616661/125000000000","2959350470519/500000000000","2959151931107/500000000000","5917891611429/1000000000000","2958732638031/500000000000","2958512589239/500000000000","5916568845869/1000000000000","1479024347589/250000000000","5915609199271/1000000000000","739423187577/125000000000","739423187577/125000000000","739423187577/125000000000","739423187577/125000000000"]},{"r_107_200":"2962053443213/500000000000","r_113_200":"1481860056749/250000000000","r_19_40":"5919483467497/1000000000000","r_1_2":"295962162733/50000000000","r_21_40":"1480708174903/250000000000","r_23_40":"5934723914101/1000000000000","r_3_5":"1484323743069/250000000000","r_49_100":"2961189090329/500000000000","r_51_100":"370046992873/62500000000","r_9_20":"5910005299541/1000000000000","sharp":"5920291694151/1000000000000","sharp_bins":["5925118656939/1000000000000","1184953845919/200000000000","5924408891761/1000000000000","1481008804407/250000000000","5923649825839/1000000000000","5923251337737/1000000000000","2961418832713/500000000000","1480602473407/250000000000","1480492085663/250000000000","1184302108767/200000000000","5921037607503/1000000000000","740068490513/125000000000","5920291694151/1000000000000","5920291694151/1000000000000","5920291694151/1000000000000","5920291694151/1000000000000"]},{"r_107_200":"2938013996109/500000000000","r_113_200":"5879393684297/1000000000000","r_19_40":"5871274936187/1000000000000","r_1_2":"733889844087/125000000000","r_21_40":"5874742602981/1000000000000","r_23_40":"1471664233063/250000000000","r_3_5":"1177851752477/200000000000","r_49_100":"587419764251/100000000000","r_51_100":"587264222611/100000000000","r_9_20":"5861783872511/1000000000000","sharp":"367020017479/62500000000","sharp_bins":["5876847514139/1000000000000","1175299063539/200000000000","2938065622637/500000000000","734469198529/125000000000","2937681660879/500000000000","1468740150551/250000000000","1468635865143/250000000000","5874112394901/1000000000000","5873667083889/1000000000000","5873205663783/1000000000000","367045549833/62500000000","367020017479/62500000000","367020017479/62500000000","367020017479/62500000000","367020017479/62500000000","367020017479/62500000000"]},{"r_107_200":"5881326204921/1000000000000","r_113_200":"735588078139/125000000000","r_19_40":"5876524769003/1000000000000","r_1_2":"2938200894139/500000000000","r_21_40":"5880036468271/1000000000000","r_23_40":"5891939625979/1000000000000","r_3_5":"1178909766769/200000000000","r_49_100":"5879452217477/1000000000000","r_51_100":"5877929567131/1000000000000","r_9_20":"5867047404819/1000000000000","sharp":"293879266969/50000000000","sharp_bins":["2941081706011/500000000000","5881809708799/1000000000000","735180514107/125000000000","5881064910437/1000000000000","5880673075649/1000000000000","2940134381249/500000000000","5879850004077/1000000000000","5879417298157/1000000000000","587897032411/100000000000","1469626805107/250000000000","5878028649247/1000000000000","293879266969/50000000000","293879266969/50000000000","293879266969/50000000000","293879266969/50000000000","293879266969/50000000000"]},{"r_107_200":"2943292262807/500000000000","r_113_200":"2944987721277/500000000000","r_19_40":"5881735302723/1000000000000","r_1_2":"2940822643037/500000000000","r_21_40":"367830658329/62500000000","r_23_40":"117943640599/20000000000","r_3_5":"2949899239219/500000000000","r_49_100":"1176933459293/200000000000","r_51_100":"2941588629799/500000000000","r_9_20":"734034008797/125000000000","sharp":"5882811084229/1000000000000","sharp_bins":["1177487933787/200000000000","2943542240769/500000000000","2943358692803/500000000000","5886336662533/1000000000000","5885943285267/1000000000000","5885537405489/1000000000000","5885117058533/1000000000000","5884682741851/1000000000000","2942117067751/500000000000","2941884690179/500000000000","2941644568939/500000000000","5882811084229/1000000000000","5882811084229/1000000000000","5882811084229/1000000000000","5882811084229/1000000000000","5882811084229/1000000000000"]},{"r_107_200":"2945901697971/500000000000","r_113_200":"1473801645037/250000000000","r_19_40":"5886906976707/1000000000000","r_1_2":"2943424842087/500000000000","r_21_40":"5890505238751/1000000000000","r_23_40":"236095383799/40000000000","r_3_5":"2952504074049/500000000000","r_49_100":"736230415173/125000000000","r_51_100":"5888385742781/1000000000000","r_9_20":"5877458299149/1000000000000","sharp":"294399897633/50000000000","sharp_bins":["2946338163981/500000000000","5892319679017/1000000000000","5891951106643/1000000000000","5891568887647/1000000000000","5891173993737/1000000000000","368172910893/62500000000","589034466703/100000000000","5889908769039/1000000000000","5889458561073/1000000000000","5888992186521/1000000000000","2944255153051/500000000000","2944005575763/500000000000","294399897633/50000000000","294399897633/50000000000","294399897633/50000000000","294399897633/50000000000"]},{"r_107_200":"2961598615367/500000000000","r_113_200":"2963300390943/500000000000","r_19_40":"2959150127859/500000000000","r_1_2":"5918248652239/1000000000000","r_21_40":"5921899750321/1000000000000","r_23_40":"1483435940961/250000000000","r_3_5":"5936359412403/1000000000000","r_49_100":"5921226922829/1000000000000","r_51_100":"92496595977/15625000000","r_9_20":"5908881355893/1000000000000","sharp":"5919295837771/1000000000000","sharp_bins":["5924194690849/1000000000000","1480959281523/250000000000","5923468079879/1000000000000","5923086696249/1000000000000","5922692599269/1000000000000","5922283543913/1000000000000","5921861882419/1000000000000","5921426104603/1000000000000","2960487448289/500000000000","592050898707/100000000000","5920026280839/1000000000000","5919527707157/1000000000000","5919295837771/1000000000000","5919295837771/1000000000000","5919295837771/1000000000000","5919295837771/1000000000000"]},{"r_107_200":"5928109592607/1000000000000","r_113_200":"1186304829107/200000000000","r_19_40":"1480791976583/250000000000","r_1_2":"5923148483871/1000000000000","r_21_40":"5926808450539/1000000000000","r_23_40":"5938636660929/1000000000000","r_3_5":"742657330487/125000000000","r_49_100":"5926097814339/1000000000000","r_51_100":"1481171363271/250000000000","r_9_20":"369610417503/62500000000","sharp":"1184835692393/200000000000","sharp_bins":["2964562333483/500000000000","118575315327/20000000000","1185679073221/200000000000","5928012615319/1000000000000","1481904284893/250000000000","2963603348141/500000000000","5926783630617/1000000000000","5926346434751/1000000000000","5925893797071/1000000000000","5925426445181/1000000000000","1481235571981/250000000000","740555281619/125000000000","1184835692393/200000000000","1184835692393/200000000000","1184835692393/200000000000","1184835692393/200000000000"]},{"r_107_200":"1470033764799/250000000000","r_113_200":"367723871477/62500000000","r_19_40":"2937527156569/500000000000","r_1_2":"2937561571011/500000000000","r_21_40":"2939410335153/500000000000","r_23_40":"5890673398547/1000000000000","r_3_5":"46041631523/7812500000","r_49_100":"2939007294831/500000000000","r_51_100":"2938338191543/500000000000","r_9_20":"5865676845629/1000000000000","sharp":"1175259382841/200000000000","sharp_bins":["1470237352829/250000000000","2940293608401/500000000000","588021147517/100000000000","293991223679/50000000000","5879424850157/1000000000000","734876406493/125000000000","5878584477359/1000000000000","2939071408837/500000000000","1469421634819/250000000000","1469303661429/250000000000","2938363258347/500000000000","1175259382841/200000000000","1175259382841/200000000000","1175259382841/200000000000","1175259382841/200000000000","1175259382841/200000000000"]},{"r_107_200":"5885412665927/1000000000000","r_113_200":"5888872084127/1000000000000","r_19_40":"5880285132733/1000000000000","r_1_2":"1470096506351/250000000000","r_21_40":"294204701711/50000000000","r_23_40":"5895936108517/1000000000000","r_3_5":"2949299472901/500000000000","r_49_100":"5883249877599/1000000000000","r_51_100":"5881943416701/1000000000000","r_9_20":"5870921270393/1000000000000","sharp":"5881543545803/1000000000000","sharp_bins":["5886245779973/1000000000000","5885882097257/1000000000000","1471376212269/250000000000","5885116317139/1000000000000","2942357570313/500000000000","2942149984087/500000000000","5883871597471/1000000000000","1176685664423/200000000000","1470742602103/250000000000","5882496861363/1000000000000","2941003530919/500000000000","5881543545803/1000000000000","5881543545803/1000000000000","5881543545803/1000000000000","5881543545803/1000000000000","5881543545803/1000000000000"]},{"r_107_200":"235626024979/40000000000","r_113_200":"5894122337387/1000000000000","r_19_40":"5885476911933/1000000000000","r_1_2":"1471402405459/250000000000","r_21_40":"1177865568787/200000000000","r_23_40":"147528969213/25000000000","r_3_5":"5903828862319/1000000000000","r_49_100":"1472111481691/250000000000","r_51_100":"5887171050859/1000000000000","r_9_20":"734515885231/125000000000","sharp":"2943375546821/500000000000","sharp_bins":["2945751103539/500000000000","5891137059919/1000000000000","2945379165051/500000000000","2945184146881/500000000000","5889965591241/1000000000000","736193609109/125000000000","2944559467767/500000000000","2944337037639/500000000000","1177642911659/200000000000","2943869695549/500000000000","5887247955767/1000000000000","2943375546821/500000000000","2943375546821/500000000000","2943375546821/500000000000","2943375546821/500000000000","2943375546821/500000000000"]},{"r_107_200":"5922223967459/1000000000000","r_113_200":"1481424273413/250000000000","r_19_40":"2958527363843/500000000000","r_1_2":"5917189552781/1000000000000","r_21_40":"1480225591019/250000000000","r_23_40":"185396897811/31250000000","r_3_5":"1483841279421/250000000000","r_49_100":"185000424153/31250000000","r_51_100":"369921760021/62500000000","r_9_20":"5907701520373/1000000000000","sharp":"591823785427/100000000000","sharp_bins":["592320468967/100000000000","5922839594097/1000000000000","1184492501109/200000000000","2961035839371/500000000000","1480417019083/250000000000","2960625917127/500000000000","5920821007799/1000000000000","5920376090663/1000000000000","1479979192017/250000000000","2959720600687/500000000000","1479737511361/250000000000","591844155303/100000000000","591823785427/100000000000","591823785427/100000000000","591823785427/100000000000","591823785427/100000000000"]},{"r_107_200":"740894797511/125000000000","r_113_200":"1186128482023/200000000000","r_19_40":"592194566651/100000000000","r_1_2":"370131979183/62500000000","r_21_40":"1185166633501/200000000000","r_23_40":"185550516939/31250000000","r_3_5":"5940287297663/1000000000000","r_49_100":"2962453813817/500000000000","r_51_100":"2961836836343/500000000000","r_9_20":"5912609699729/1000000000000","sharp":"5923144096541/1000000000000","sharp_bins":["5928157034041/1000000000000","5927790604419/1000000000000","5927412173287/1000000000000","5927019992531/1000000000000","2963307511521/500000000000","1185239479717/200000000000","5925765177859/1000000000000","1481329713457/250000000000","5924858112497/1000000000000","1184876223731/200000000000","296194426299/50000000000","5923378591117/1000000000000","5923144096541/1000000000000","5923144096541/1000000000000","5923144096541/1000000000000","5923144096541/1000000000000"]},{"r_107_200":"5878872754377/1000000000000","r_113_200":"1470597482871/250000000000","r_19_40":"1468378722709/250000000000","r_1_2":"5873773273089/1000000000000","r_21_40":"2938767016303/500000000000","r_23_40":"5889336419641/1000000000000","r_3_5":"92063138701/15625000000","r_49_100":"5876507893797/1000000000000","r_51_100":"367209505633/62500000000","r_9_20":"1172853871051/200000000000","sharp":"1468734770631/250000000000","sharp_bins":["5879662386971/1000000000000","1469822749177/250000000000","5878908383079/1000000000000","1469628145853/250000000000","2939051983043/500000000000","734710327921/125000000000","2938623280381/500000000000","587679653191/100000000000","2938165427437/500000000000","5875849998153/1000000000000","5875352326723/1000000000000","1468734770631/250000000000","1468734770631/250000000000","1468734770631/250000000000","1468734770631/250000000000","1468734770631/250000000000"]},{"r_107_200":"2942085070639/500000000000","r_113_200":"5887699872137/1000000000000","r_19_40":"5878766506527/1000000000000","r_1_2":"5879056053657/1000000000000","r_21_40":"2941413597011/500000000000","r_23_40":"5894619915473/1000000000000","r_3_5":"5897331897997/1000000000000","r_49_100":"1176352779073/200000000000","r_51_100":"5880638971393/1000000000000","r_9_20":"1173906804079/200000000000","sharp":"5880207081129/1000000000000","sharp_bins":["5880207081129/1000000000000","5880207081129/1000000000000","5880207081129/1000000000000","5880207081129/1000000000000","5880207081129/1000000000000","5880207081129/1000000000000","5880207081129/1000000000000","5880207081129/1000000000000","5880207081129/1000000000000","5880207081129/1000000000000","5880207081129/1000000000000","5880207081129/1000000000000","5880207081129/1000000000000","5880207081129/1000000000000","5880207081129/1000000000000","5880207081129/1000000000000"]},{"r_107_200":"588942755829/100000000000","r_113_200":"2946484796867/500000000000","r_19_40":"735497347263/125000000000","r_1_2":"1471074809183/250000000000","r_21_40":"5888080482791/1000000000000","r_23_40":"1179972605069/200000000000","r_3_5":"5902582380279/1000000000000","r_49_100":"1177396070009/200000000000","r_51_100":"5885886139549/1000000000000","r_9_20":"5874759771513/1000000000000","sharp":"1177087133013/200000000000","sharp_bins":["2945128028249/500000000000","5889881699963/1000000000000","5889496075259/1000000000000","5889097223803/1000000000000","5888685513409/1000000000000","2944130518517/500000000000","5887821804879/1000000000000","5887368569179/1000000000000","5886899653259/1000000000000","1177283104881/200000000000","2942957276697/500000000000","1177087133013/200000000000","1177087133013/200000000000","1177087133013/200000000000","1177087133013/200000000000","1177087133013/200000000000"]},{"r_107_200":"147366132467/25000000000","r_113_200":"1474549847781/250000000000","r_19_40":"5889151996843/1000000000000","r_1_2":"5889503112509/1000000000000","r_21_40":"1178658838289/200000000000","r_23_40":"5905066050417/1000000000000","r_3_5":"2953896312899/500000000000","r_49_100":"736519693917/125000000000","r_51_100":"5891093885819/1000000000000","r_9_20":"2939973445907/500000000000","sharp":"294531256233/50000000000","sharp_bins":["2947746581559/500000000000","5895117360729/1000000000000","2947365134651/500000000000","5894329932529/1000000000000","5893916717879/1000000000000","5893490718621/1000000000000","2946524973767/500000000000","5892595156037/1000000000000","736515583783/125000000000","736454869603/125000000000","2945568194779/500000000000","294531256233/50000000000","294531256233/50000000000","294531256233/50000000000","294531256233/50000000000","294531256233/50000000000"]},{"r_107_200":"1474953964351/250000000000","r_113_200":"2951690931833/500000000000","r_19_40":"1473569617353/250000000000","r_1_2":"5894660070673/1000000000000","r_21_40":"235938431321/40000000000","r_23_40":"92347212509/15625000000","r_3_5":"1182591068501/200000000000","r_49_100":"5897287842019/1000000000000","r_51_100":"2948127314057/500000000000","r_9_20":"5885087651809/1000000000000","sharp":"1179153579763/200000000000","sharp_bins":["1179153579763/200000000000","1179153579763/200000000000","1179153579763/200000000000","1179153579763/200000000000","1179153579763/200000000000","1179153579763/200000000000","1179153579763/200000000000","1179153579763/200000000000","1179153579763/200000000000","1179153579763/200000000000","1179153579763/200000000000","1179153579763/200000000000","1179153579763/200000000000","1179153579763/200000000000","1179153579763/200000000000","1179153579763/200000000000"]},{"r_107_200":"1180987909649/200000000000","r_113_200":"5908517327443/1000000000000","r_19_40":"5899358506319/1000000000000","r_1_2":"5899770420983/1000000000000","r_21_40":"73794757129/12500000000","r_23_40":"5915329999051/1000000000000","r_3_5":"5918070855121/1000000000000","r_49_100":"1475592883829/250000000000","r_51_100":"46104442793/7812500000","r_9_20":"5890182352673/1000000000000","sharp":"5900864297943/1000000000000","sharp_bins":["2952913323141/500000000000","5905447984781/1000000000000","295252899791/50000000000","2952327364073/500000000000","14760596371/2500000000","5903809550417/1000000000000","5903365752613/1000000000000","2951453952271/500000000000","2951217169171/500000000000","5901945519109/1000000000000","1180287965433/200000000000","1475229342353/250000000000","5900864297943/1000000000000","5900864297943/1000000000000","5900864297943/1000000000000","5900864297943/1000000000000"]},{"r_107_200":"2941427572929/500000000000","r_113_200":"2943227746491/500000000000","r_19_40":"367323583397/62500000000","r_1_2":"293882646573/50000000000","r_21_40":"2940743858543/500000000000","r_23_40":"2946617027847/500000000000","r_3_5":"1473999097981/250000000000","r_49_100":"1470051884827/250000000000","r_51_100":"587926181511/100000000000","r_9_20":"2934054272067/500000000000","sharp":"1469699814361/250000000000","sharp_bins":["1469699814361/250000000000","1469699814361/250000000000","1469699814361/250000000000","1469699814361/250000000000","1469699814361/250000000000","1469699814361/250000000000","1469699814361/250000000000","1469699814361/250000000000","1469699814361/250000000000","1469699814361/250000000000","1469699814361/250000000000","1469699814361/250000000000","1469699814361/250000000000","1469699814361/250000000000","1469699814361/250000000000","1469699814361/250000000000"]},{"r_107_200":"736016564807/125000000000","r_113_200":"1472936291093/250000000000","r_19_40":"29412053059/5000000000","r_1_2":"2941458109797/500000000000","r_21_40":"5886760987187/1000000000000","r_23_40":"5898498083541/1000000000000","r_3_5":"1180253579571/200000000000","r_49_100":"117708898109/20000000000","r_51_100":"2942264513533/500000000000","r_9_20":"2936677357671/500000000000","sharp":"588404936109/100000000000","sharp_bins":["588404936109/100000000000","588404936109/100000000000","588404936109/100000000000","588404936109/100000000000","588404936109/100000000000","588404936109/100000000000","588404936109/100000000000","588404936109/100000000000","588404936109/100000000000","588404936109/100000000000","588404936109/100000000000","588404936109/100000000000","588404936109/100000000000","588404936109/100000000000","588404936109/100000000000","588404936109/100000000000"]},{"r_107_200":"2996394118723/500000000000","r_113_200":"1199267753737/200000000000","r_19_40":"2993636467777/500000000000","r_1_2":"1496920173149/250000000000","r_21_40":"239657729077/40000000000","r_23_40":"6003016122817/1000000000000","r_3_5":"6005717535331/1000000000000","r_49_100":"5990231866769/1000000000000","r_51_100":"5989257195191/1000000000000","r_9_20":"5978152382371/1000000000000","sharp":"2994248177917/500000000000","sharp_bins":["5994045632061/1000000000000","2996834845523/500000000000","749160262139/125000000000","1498220516691/250000000000","5992469247867/1000000000000","599204144869/100000000000","5991600905531/1000000000000","2995573076783/500000000000","5990675921391/1000000000000","2995095457307/500000000000","374355569527/62500000000","5989171412439/1000000000000","1497158917563/250000000000","2994248177917/500000000000","2994248177917/500000000000","2994248177917/500000000000"]},{"r_107_200":"5898564864981/1000000000000","r_113_200":"295110068701/50000000000","r_19_40":"736594577987/125000000000","r_1_2":"5893321498391/1000000000000","r_21_40":"5897185416023/1000000000000","r_23_40":"5908902519761/1000000000000","r_3_5":"1182337368843/200000000000","r_49_100":"5895798494771/1000000000000","r_51_100":"1178988362289/200000000000","r_9_20":"1176745552991/200000000000","sharp":"294721438843/50000000000","sharp_bins":["294721438843/50000000000","294721438843/50000000000","294721438843/50000000000","294721438843/50000000000","294721438843/50000000000","294721438843/50000000000","294721438843/50000000000","294721438843/50000000000","294721438843/50000000000","294721438843/50000000000","294721438843/50000000000","294721438843/50000000000","294721438843/50000000000","294721438843/50000000000","294721438843/50000000000","294721438843/50000000000"]},{"r_107_200":"2951853834697/500000000000","r_113_200":"5907355913087/1000000000000","r_19_40":"1474464220691/250000000000","r_1_2":"1179690229419/200000000000","r_21_40":"1475581088263/250000000000","r_23_40":"5914030949721/1000000000000","r_3_5":"1479205616493/250000000000","r_49_100":"5900902301907/1000000000000","r_51_100":"23600300353/4000000000","r_9_20":"294442105173/50000000000","sharp":"2949772913247/500000000000","sharp_bins":["2949772913247/500000000000","2949772913247/500000000000","2949772913247/500000000000","2949772913247/500000000000","2949772913247/500000000000","2949772913247/500000000000","2949772913247/500000000000","2949772913247/500000000000","2949772913247/500000000000","2949772913247/500000000000","2949772913247/500000000000","2949772913247/500000000000","2949772913247/500000000000","2949772913247/500000000000","2949772913247/500000000000","2949772913247/500000000000"]},{"r_107_200":"5983224722853/1000000000000","r_113_200":"2993413202857/500000000000","r_19_40":"298876433947/50000000000","r_1_2":"5978051879181/1000000000000","r_21_40":"186933176641/31250000000","r_23_40":"1198687901181/200000000000","r_3_5":"599618006321/100000000000","r_49_100":"5980515823763/1000000000000","r_51_100":"5979647855651/1000000000000","r_9_20":"2984212438043/500000000000","sharp":"597891261593/100000000000","sharp_bins":["598443935791/100000000000","2992029060891/500000000000","1196732969667/200000000000","2991628886427/500000000000","1495709457527/250000000000","1495601282307/250000000000","5981957779779/1000000000000","239259850499/40000000000","2990510136779/500000000000","2990264013947/500000000000","5980020160673/1000000000000","5979494983189/1000000000000","5978952724949/1000000000000","597891261593/100000000000","597891261593/100000000000","597891261593/100000000000"]},{"r_107_200":"6009180663377/1000000000000","r_113_200":"751596350361/125000000000","r_19_40":"1500876783277/250000000000","r_1_2":"6004034261799/1000000000000","r_21_40":"6007823540297/1000000000000","r_23_40":"6019321791313/1000000000000","r_3_5":"1204409865671/200000000000","r_49_100":"750808891549/125000000000","r_51_100":"75070259701/12500000000","r_9_20":"5994475717453/1000000000000","sharp":"6004801125933/1000000000000","sharp_bins":["6010524637483/1000000000000","6010143466729/1000000000000","3004875320649/500000000000","6009345396017/1000000000000","1502231846397/250000000000","751061804949/125000000000","3004024379393/500000000000","3003794447359/500000000000","6007113590879/1000000000000","6006623544043/1000000000000","3003058379443/500000000000","3002797060701/500000000000","3002526757377/500000000000","6004801125933/1000000000000","6004801125933/1000000000000","6004801125933/1000000000000"]},{"r_107_200":"5863472938129/1000000000000","r_113_200":"1173436423073/200000000000","r_19_40":"292868878681/50000000000","r_1_2":"5858132029081/1000000000000","r_21_40":"1465516850659/250000000000","r_23_40":"734219052131/125000000000","r_3_5":"2938298103131/500000000000","r_49_100":"293022938563/50000000000","r_51_100":"4577954861/781250000","r_9_20":"5848697727307/1000000000000","sharp":"146482655327/25000000000","sharp_bins":["146482655327/25000000000","146482655327/25000000000","146482655327/25000000000","146482655327/25000000000","146482655327/25000000000","146482655327/25000000000","146482655327/25000000000","146482655327/25000000000","146482655327/25000000000","146482655327/25000000000","146482655327/25000000000","146482655327/25000000000","146482655327/25000000000","146482655327/25000000000","146482655327/25000000000","146482655327/25000000000"]},{"r_107_200":"5973405845897/1000000000000","r_113_200":"2988528582441/500000000000","r_19_40":"5967527914881/1000000000000","r_1_2":"298408374197/50000000000","r_21_40":"5972024511983/1000000000000","r_23_40":"5983605577769/1000000000000","r_3_5":"5986383216653/1000000000000","r_49_100":"5970543063939/1000000000000","r_51_100":"2984891390997/500000000000","r_9_20":"2979236531891/500000000000","sharp":"5969069816799/1000000000000","sharp_bins":["5974574867973/1000000000000","5974187557909/1000000000000","74672331783/12500000000","5973373986613/1000000000000","2986474282481/500000000000","2986254485683/500000000000","2986027988913/500000000000","186612123121/31250000000","5971105117047/1000000000000","2985303275389/500000000000","5970091648641/1000000000000","596955974041/100000000000","5969069816799/1000000000000","5969069816799/1000000000000","5969069816799/1000000000000","5969069816799/1000000000000"]},{"r_107_200":"37212372943/6250000000","r_113_200":"5957663217513/1000000000000","r_19_40":"5947993654721/1000000000000","r_1_2":"2974347667901/500000000000","r_21_40":"1488146595931/250000000000","r_23_40":"5964198404749/1000000000000","r_3_5":"2983501714321/500000000000","r_49_100":"2975516648141/500000000000","r_51_100":"371895306793/62500000000","r_9_20":"5938984518797/1000000000000","sharp":"2974830142611/500000000000","sharp_bins":["2977530186103/500000000000","5954668636281/1000000000000","2977132719857/500000000000","148846221627/25000000000","5953419272587/1000000000000","1488244189451/250000000000","5952519375627/1000000000000","2976023931157/500000000000","5951560586501/1000000000000","2975529001559/500000000000","5950538530903/1000000000000","5950002273877/1000000000000","2974830142611/500000000000","2974830142611/500000000000","2974830142611/500000000000","2974830142611/500000000000"]},{"r_107_200":"5958671578129/1000000000000","r_113_200":"2981182259453/500000000000","r_19_40":"2976324103537/500000000000","r_1_2":"5953377496633/1000000000000","r_21_40":"5957275323129/1000000000000","r_23_40":"746108924541/125000000000","r_3_5":"5971682139317/1000000000000","r_49_100":"5955689554823/1000000000000","r_51_100":"1488752412543/250000000000","r_9_20":"2971828826539/500000000000","sharp":"5954330593507/1000000000000","sharp_bins":["5959771244467/1000000000000","1191875663699/200000000000","5958973923627/1000000000000","5958556146533/1000000000000","1489531336647/250000000000","1489420404861/250000000000","1489305756083/250000000000","2978375147927/500000000000","5956261806831/1000000000000","2977879005481/500000000000","2977618665661/500000000000","5954699871553/1000000000000","5954330593507/1000000000000","5954330593507/1000000000000","5954330593507/1000000000000","5954330593507/1000000000000"]},{"r_107_200":"588531886389/100000000000","r_113_200":"588907429261/100000000000","r_19_40":"1469764885733/250000000000","r_1_2":"367495311327/62500000000","r_21_40":"2941948938549/500000000000","r_23_40":"2947775226413/500000000000","r_3_5":"1474605445891/250000000000","r_49_100":"2941078059973/500000000000","r_51_100":"1470397474949/250000000000","r_9_20":"73380312499/12500000000","sharp":"1470263657503/250000000000","sharp_bins":["1470263657503/250000000000","1470263657503/250000000000","1470263657503/250000000000","1470263657503/250000000000","1470263657503/250000000000","1470263657503/250000000000","1470263657503/250000000000","1470263657503/250000000000","1470263657503/250000000000","1470263657503/250000000000","1470263657503/250000000000","1470263657503/250000000000","1470263657503/250000000000","1470263657503/250000000000","1470263657503/250000000000","1470263657503/250000000000"]},{"r_107_200":"2971702763229/500000000000","r_113_200":"4646202623/781250000","r_19_40":"237489432739/40000000000","r_1_2":"2969028093559/500000000000","r_21_40":"1485498628711/250000000000","r_23_40":"2976800382417/500000000000","r_3_5":"2978222426989/500000000000","r_49_100":"5940302893629/1000000000000","r_51_100":"1484926323521/250000000000","r_9_20":"5928347232983/1000000000000","sharp":"5939056264233/1000000000000","sharp_bins":["1188886301857/200000000000","743004329121/125000000000","1485906224633/250000000000","1188640594003/200000000000","594276742523/100000000000","2971159120667/500000000000","2970927549931/500000000000","742672097631/125000000000","2970441743317/500000000000","2970187003239/500000000000","5939847898751/1000000000000","1187860955659/200000000000","5939056264233/1000000000000","5939056264233/1000000000000","5939056264233/1000000000000","5939056264233/1000000000000"]},{"r_107_200":"5948187087637/1000000000000","r_113_200":"1487982663381/250000000000","r_19_40":"1485495017583/250000000000","r_1_2":"59428276057/10000000000","r_21_40":"5946772993833/1000000000000","r_23_40":"46549725379/7812500000","r_3_5":"59612149489/10000000000","r_49_100":"371565566219/62500000000","r_51_100":"2972239702021/500000000000","r_9_20":"5933108829893/1000000000000","sharp":"92872135177/15625000000","sharp_bins":["5949232813193/1000000000000","5948834703763/1000000000000","5948423730219/1000000000000","2974000277623/500000000000","5947563759913/1000000000000","5947113321337/1000000000000","5946648922029/1000000000000","1486542336263/250000000000","743209348967/125000000000","371572753443/62500000000","1188927338879/200000000000","2972046162811/500000000000","92872135177/15625000000","92872135177/15625000000","92872135177/15625000000","92872135177/15625000000"]},{"r_107_200":"1185526172181/200000000000","r_113_200":"5931404374543/1000000000000","r_19_40":"5921314834831/1000000000000","r_1_2":"1184445447607/200000000000","r_21_40":"5926205410779/1000000000000","r_23_40":"5937814299551/1000000000000","r_3_5":"2970345473191/500000000000","r_49_100":"5924406746159/1000000000000","r_51_100":"2961946612881/500000000000","r_9_20":"184767719633/31250000000","sharp":"740408671897/125000000000","sharp_bins":["370536076989/62500000000","5928175757187/1000000000000","1481940562281/250000000000","2963667632547/500000000000","2963447746647/500000000000","1185288262789/200000000000","5925973360673/1000000000000","1185098005611/200000000000","2962495796753/500000000000","1184895346583/200000000000","5923945381547/1000000000000","2961698320399/500000000000","740408671897/125000000000","740408671897/125000000000","740408671897/125000000000","740408671897/125000000000"]},{"r_107_200":"5932545850719/1000000000000","r_113_200":"185510302251/31250000000","r_19_40":"5926191958579/1000000000000","r_1_2":"1481782836029/250000000000","r_21_40":"593111711351/100000000000","r_23_40":"5942713627011/1000000000000","r_3_5":"59455967101/10000000000","r_49_100":"5929286181399/1000000000000","r_51_100":"185275007479/31250000000","r_9_20":"5917459833123/1000000000000","sharp":"5928163147277/1000000000000","sharp_bins":["5933513243967/1000000000000","5933110472243/1000000000000","1186539131599/200000000000","46345838761/7812500000","1482956567363/250000000000","5931370765831/1000000000000","2965450741439/500000000000","370651051183/62500000000","5929917050697/1000000000000","1185880171509/200000000000","14822170437/2500000000","1185663621261/200000000000","5928163147277/1000000000000","5928163147277/1000000000000","5928163147277/1000000000000","5928163147277/1000000000000"]},{"r_107_200":"369454441111/62500000000","r_113_200":"1183016812613/200000000000","r_19_40":"184525349339/31250000000","r_1_2":"369113375431/62500000000","r_21_40":"2954915659487/500000000000","r_23_40":"1184287810999/200000000000","r_3_5":"5924346479319/1000000000000","r_49_100":"5907924193937/1000000000000","r_51_100":"18460925473/3125000000","r_9_20":"5896240692679/1000000000000","sharp":"5906893482043/1000000000000","sharp_bins":["2956067060677/500000000000","36948299461/6250000000","5911309767137/1000000000000","5910878604669/1000000000000","47283470601/8000000000","5909975447749/1000000000000","2954751139421/500000000000","5909014307159/1000000000000","2954255366487/500000000000","738498842733/125000000000","1476863510283/250000000000","5906899856217/1000000000000","5906893482043/1000000000000","5906893482043/1000000000000","5906893482043/1000000000000","5906893482043/1000000000000"]},{"r_107_200":"5916335575021/1000000000000","r_113_200":"185004980751/31250000000","r_19_40":"5909837400489/1000000000000","r_1_2":"1182173391593/200000000000","r_21_40":"5914892364447/1000000000000","r_23_40":"740811212181/125000000000","r_3_5":"2964701957209/500000000000","r_49_100":"5912953123777/1000000000000","r_51_100":"5912552216237/1000000000000","r_9_20":"737660107707/125000000000","sharp":"2955968409063/500000000000","sharp_bins":["5917220018153/1000000000000","591681246017/100000000000","1183278590423/200000000000","5915960419079/1000000000000","5915514261133/1000000000000","739381812193/125000000000","369661246073/62500000000","2957045284479/500000000000","1182717118983/200000000000","5913064202699/1000000000000","5912526100349/1000000000000","5911970515357/1000000000000","2955968409063/500000000000","2955968409063/500000000000","2955968409063/500000000000","2955968409063/500000000000"]},{"r_107_200":"2973527212369/500000000000","r_113_200":"5950867794843/1000000000000","r_19_40":"742573812139/125000000000","r_1_2":"5941609295537/1000000000000","r_21_40":"2972808179373/500000000000","r_23_40":"5957173169769/1000000000000","r_3_5":"2980037364593/500000000000","r_49_100":"1485922643663/250000000000","r_51_100":"1485821571643/250000000000","r_9_20":"237276298727/40000000000","sharp":"5942611018861/1000000000000","sharp_bins":["743510428571/125000000000","5947676902133/1000000000000","5947258311627/1000000000000","2973413112983/500000000000","2973190664053/500000000000","2972961006397/500000000000","743181113523/125000000000","743120053057/125000000000","2972228418031/500000000000","5943936833221/1000000000000","5943400351417/1000000000000","594284650209/100000000000","5942611018861/1000000000000","5942611018861/1000000000000","5942611018861/1000000000000","5942611018861/1000000000000"]},{"r_107_200":"5899571631781/1000000000000","r_113_200":"1180686763543/200000000000","r_19_40":"368310000747/62500000000","r_1_2":"1473512575599/250000000000","r_21_40":"2949057242841/500000000000","r_23_40":"369356652519/62500000000","r_3_5":"5912647861759/1000000000000","r_49_100":"2948033023927/500000000000","r_51_100":"368484472391/62500000000","r_9_20":"5884589333743/1000000000000","sharp":"2947575597607/500000000000","sharp_bins":["2950182770273/500000000000","92186788069/15625000000","5899530351307/1000000000000","5899093521153/1000000000000","5898642802579/1000000000000","5898178357751/1000000000000","5897699071401/1000000000000","2948602430899/500000000000","2948347412761/500000000000","5896168432209/1000000000000","2947812552999/500000000000","2947575597607/500000000000","2947575597607/500000000000","2947575597607/500000000000","2947575597607/500000000000","2947575597607/500000000000"]},{"r_107_200":"5904740302979/1000000000000","r_113_200":"738576716671/125000000000","r_19_40":"2949045091801/500000000000","r_1_2":"589920689183/100000000000","r_21_40":"737909942027/125000000000","r_23_40":"36967892913/6250000000","r_3_5":"5917811486771/1000000000000","r_49_100":"5901199254591/1000000000000","r_51_100":"737613926143/125000000000","r_9_20":"5889732027/1000000000","sharp":"2950146620057/500000000000","sharp_bins":["5905550690047/1000000000000","92267784073/15625000000","1476178170111/250000000000","5904274424661/1000000000000","1475955568117/250000000000","5903356385637/1000000000000","1475718912871/250000000000","1475594997081/250000000000","737733561867/125000000000","1180268128459/200000000000","2950397927943/500000000000","2950146620057/500000000000","2950146620057/500000000000","2950146620057/500000000000","2950146620057/500000000000","2950146620057/500000000000"]},{"r_107_200":"2941102742833/500000000000","r_113_200":"5886104886351/1000000000000","r_19_40":"2937758953997/500000000000","r_1_2":"2938316377881/500000000000","r_21_40":"2940367311911/500000000000","r_23_40":"5892316472873/1000000000000","r_3_5":"1473820680979/250000000000","r_49_100":"5878576066159/1000000000000","r_51_100":"1175669883953/200000000000","r_9_20":"5867337045673/1000000000000","sharp":"5877750086681/1000000000000","sharp_bins":["5882894618111/1000000000000","1176495838647/200000000000","5882051043359/1000000000000","5881609734827/1000000000000","5881154753547/1000000000000","5880685825657/1000000000000","2940100977829/500000000000","45935179703/7812500000","5879188185621/1000000000000","2939328376563/500000000000","293905417921/50000000000","5877750086681/1000000000000","5877750086681/1000000000000","5877750086681/1000000000000","5877750086681/1000000000000","5877750086681/1000000000000"]},{"r_107_200":"2943765965991/500000000000","r_113_200":"2945721576779/500000000000","r_19_40":"1176161034973/200000000000","r_1_2":"5881946335477/1000000000000","r_21_40":"5886057236417/1000000000000","r_23_40":"2948816309589/500000000000","r_3_5":"5900606523517/1000000000000","r_49_100":"5883866915711/1000000000000","r_51_100":"2941833249713/500000000000","r_9_20":"1468158766823/250000000000","sharp":"5883049905441/1000000000000","sharp_bins":["588823808087/100000000000","2943910594517/500000000000","5887391559711/1000000000000","2943474380023/500000000000","735811534627/125000000000","5886021837351/1000000000000","5885536447587/1000000000000","588503596649/100000000000","294225980843/50000000000","2941993323471/500000000000","1470859177897/250000000000","5883049905441/1000000000000","5883049905441/1000000000000","5883049905441/1000000000000","5883049905441/1000000000000","5883049905441/1000000000000"]},{"r_107_200":"5863901078297/1000000000000","r_113_200":"1173568108437/200000000000","r_19_40":"234286789693/40000000000","r_1_2":"2929137506111/500000000000","r_21_40":"2931207736153/500000000000","r_23_40":"5873987489703/1000000000000","r_3_5":"5876978103679/1000000000000","r_49_100":"2930073463319/500000000000","r_51_100":"2930003762111/500000000000","r_9_20":"146229532679/25000000000","sharp":"183106374273/31250000000","sharp_bins":["1466120099369/250000000000","2932030083687/500000000000","2931813799657/500000000000","5863181429181/1000000000000","5862721820047/1000000000000","1465561992339/250000000000","2930879586411/500000000000","18316422257/3125000000","146518379169/25000000000","1172039714231/200000000000","732455593959/125000000000","183106374273/31250000000","183106374273/31250000000","183106374273/31250000000","183106374273/31250000000","183106374273/31250000000"]},{"r_107_200":"733703594491/125000000000","r_113_200":"5873577805271/1000000000000","r_19_40":"5862862592143/1000000000000","r_1_2":"183249743529/31250000000","r_21_40":"1173627990731/200000000000","r_23_40":"1175940779359/200000000000","r_3_5":"2941349976461/500000000000","r_49_100":"45826898343/7812500000","r_51_100":"2932863658249/500000000000","r_9_20":"234195364333/40000000000","sharp":"4692085281/800000000","sharp_bins":["2935110810241/500000000000","2934900123839/500000000000","586936651841/100000000000","5868919170253/1000000000000","5868458366309/1000000000000","5867983305243/1000000000000","117349865681/20000000000","5866987995121/1000000000000","5866466788923/1000000000000","5865928931739/1000000000000","5865373841053/1000000000000","4692085281/800000000","4692085281/800000000","4692085281/800000000","4692085281/800000000","4692085281/800000000"]},{"r_107_200":"1475813911083/250000000000","r_113_200":"118144014677/20000000000","r_19_40":"5896415240873/1000000000000","r_1_2":"2948816890429/500000000000","r_21_40":"590177006191/100000000000","r_23_40":"1182664566163/200000000000","r_3_5":"5916318694489/1000000000000","r_49_100":"1179897304373/200000000000","r_51_100":"5899363725567/1000000000000","r_9_20":"1472069929501/250000000000","sharp":"2949348601479/500000000000","sharp_bins":["5904013526233/1000000000000","2951796198097/500000000000","5903158497777/1000000000000","1180542280137/200000000000","5902250595267/1000000000000","5901775810101/1000000000000","2950643029101/500000000000","737597649917/125000000000","590026046201/100000000000","5899723099783/1000000000000","5899168770373/1000000000000","2949348601479/500000000000","2949348601479/500000000000","2949348601479/500000000000","2949348601479/500000000000","2949348601479/500000000000"]},{"r_107_200":"5908405071777/1000000000000","r_113_200":"1478090252629/250000000000","r_19_40":"5901527920719/1000000000000","r_1_2":"5902771801551/1000000000000","r_21_40":"1476729009169/250000000000","r_23_40":"5918460339259/1000000000000","r_3_5":"236858530961/40000000000","r_49_100":"2952301007377/500000000000","r_51_100":"5904504792823/1000000000000","r_9_20":"5893404648629/1000000000000","sharp":"1180764451629/200000000000","sharp_bins":["738647517853/125000000000","2954378820919/500000000000","1181664472887/200000000000","5907873881217/1000000000000","5907411683719/1000000000000","5906935501157/1000000000000","1181288869767/200000000000","1476484521713/250000000000","1476353986427/250000000000","295243859041/50000000000","2952160725443/500000000000","1180764451629/200000000000","1180764451629/200000000000","1180764451629/200000000000","1180764451629/200000000000","1180764451629/200000000000"]},{"r_107_200":"5913515030151/1000000000000","r_113_200":"5917481534551/1000000000000","r_19_40":"1476650453163/250000000000","r_1_2":"2953935376903/500000000000","r_21_40":"739002831143/125000000000","r_23_40":"2961778972843/500000000000","r_3_5":"1185313553073/200000000000","r_49_100":"1181935703661/200000000000","r_51_100":"2954803334721/500000000000","r_9_20":"2949245580789/500000000000","sharp":"5908908422813/1000000000000","sharp_bins":["1182861453187/200000000000","5913883423871/1000000000000","2956723399183/500000000000","5912996960949/1000000000000","5912533404361/1000000000000","591205585847/100000000000","5911563340923/1000000000000","5911055712153/1000000000000","738816525587/125000000000","5909992075859/1000000000000","738679373167/125000000000","5908908422813/1000000000000","5908908422813/1000000000000","5908908422813/1000000000000","5908908422813/1000000000000","5908908422813/1000000000000"]},{"r_107_200":"5891204225569/1000000000000","r_113_200":"5895199585557/1000000000000","r_19_40":"2942143007641/500000000000","r_1_2":"5885517139059/1000000000000","r_21_40":"5889700462927/1000000000000","r_23_40":"2950620478199/500000000000","r_3_5":"5904267244587/1000000000000","r_49_100":"2943640431897/500000000000","r_51_100":"2943633133289/500000000000","r_9_20":"5876347672801/1000000000000","sharp":"588658178053/100000000000","sharp_bins":["1472968157111/250000000000","2945722752913/500000000000","2945502988101/500000000000","1178110557213/200000000000","736260762257/125000000000","2944802558479/500000000000","2944554572941/500000000000","147214946997/25000000000","2944035337771/500000000000","2943763403091/500000000000","5886965694919/1000000000000","588658178053/100000000000","588658178053/100000000000","588658178053/100000000000","588658178053/100000000000","588658178053/100000000000"]},{"r_107_200":"5896471122349/1000000000000","r_113_200":"5900477609393/1000000000000","r_19_40":"5889516117951/1000000000000","r_1_2":"5890772269671/1000000000000","r_21_40":"294748190577/50000000000","r_23_40":"590649737781/100000000000","r_3_5":"5909531012521/1000000000000","r_49_100":"2946257080663/500000000000","r_51_100":"5892524552971/1000000000000","r_9_20":"735198586593/125000000000","sharp":"184119528133/31250000000","sharp_bins":["2948578687583/500000000000","1179345770203/200000000000","5896287910187/1000000000000","2947916650829/500000000000","5895365187883/1000000000000","1473720693831/250000000000","1473596342183/250000000000","294693633193/50000000000","368334001183/62500000000","9207497983/1562500000","2946118079523/500000000000","184119528133/31250000000","184119528133/31250000000","184119528133/31250000000","184119528133/31250000000","184119528133/31250000000"]},{"r_107_200":"1468348767643/250000000000","r_113_200":"183669640959/31250000000","r_19_40":"1173295115949/200000000000","r_1_2":"2933828010173/500000000000","r_21_40":"1467969280017/250000000000","r_23_40":"183856500011/31250000000","r_3_5":"2943228587543/500000000000","r_49_100":"2934692554499/500000000000","r_51_100":"366838795943/62500000000","r_9_20":"5858725968081/1000000000000","sharp":"733591055931/125000000000","sharp_bins":["45890241071/7812500000","234940785317/40000000000","5873075736951/1000000000000","5872618227807/1000000000000","5872147077857/1000000000000","5871661527057/1000000000000","2935580425757/500000000000","5870644823377/1000000000000","1467528179361/250000000000","733695489733/125000000000","5868997715321/1000000000000","733591055931/125000000000","733591055931/125000000000","733591055931/125000000000","733591055931/125000000000","733591055931/125000000000"]},{"r_107_200":"1469701663267/250000000000","r_113_200":"1176570403639/200000000000","r_19_40":"366990574199/62500000000","r_1_2":"2936527412979/500000000000","r_21_40":"5877284877051/1000000000000","r_23_40":"5888811277487/1000000000000","r_3_5":"294593423871/50000000000","r_49_100":"2937381282163/500000000000","r_51_100":"5874822996287/1000000000000","r_9_20":"5864108711353/1000000000000","sharp":"5874116186243/1000000000000","sharp_bins":["146984535639/25000000000","5878948707321/1000000000000","587850330621/100000000000","2939022141417/500000000000","5877571609653/1000000000000","1175416905627/200000000000","1469145579017/250000000000","1175212949237/200000000000","293776554747/50000000000","2937490374013/500000000000","2937206498951/500000000000","5874116186243/1000000000000","5874116186243/1000000000000","5874116186243/1000000000000","5874116186243/1000000000000","5874116186243/1000000000000"]},{"r_107_200":"591199084401/100000000000","r_113_200":"5916029376641/1000000000000","r_19_40":"738116105727/125000000000","r_1_2":"1476564689271/250000000000","r_21_40":"2955236711187/500000000000","r_23_40":"2960991695387/500000000000","r_3_5":"296251915363/50000000000","r_49_100":"738491925527/125000000000","r_51_100":"369251241347/62500000000","r_9_20":"368564768073/62500000000","sharp":"5907276503927/1000000000000","sharp_bins":["1478182882353/250000000000","5912298928763/1000000000000","5911853888993/1000000000000","5911395167053/1000000000000","5910922924719/1000000000000","2955218186891/500000000000","5909934824171/1000000000000","5909417973811/1000000000000","5908885186031/1000000000000","1181667148373/200000000000","2953884535283/500000000000","5907276503927/1000000000000","5907276503927/1000000000000","5907276503927/1000000000000","5907276503927/1000000000000","5907276503927/1000000000000"]},{"r_107_200":"5917081861837/1000000000000","r_113_200":"592113052791/100000000000","r_19_40":"5909985513829/1000000000000","r_1_2":"2955669739893/500000000000","r_21_40":"184861289931/31250000000","r_23_40":"740882790397/125000000000","r_3_5":"2965061989711/500000000000","r_49_100":"2956497262669/500000000000","r_51_100":"1478275821259/250000000000","r_9_20":"2951052648371/500000000000","sharp":"1182469186479/200000000000","sharp_bins":["739730062813/125000000000","5917406600037/1000000000000","5916960252969/1000000000000","5916500221073/1000000000000","1183205333171/200000000000","236621552039/40000000000","5915035938163/1000000000000","5914517776089/1000000000000","5913983679849/1000000000000","2956716466249/500000000000","591286496489/100000000000","1182469186479/200000000000","1182469186479/200000000000","1182469186479/200000000000","1182469186479/200000000000","1182469186479/200000000000"]},{"r_107_200":"5865764187299/1000000000000","r_113_200":"5869862683559/1000000000000","r_19_40":"5858801253771/1000000000000","r_1_2":"5859953449433/1000000000000","r_21_40":"1466055939287/250000000000","r_23_40":"5875739017777/1000000000000","r_3_5":"587882909721/100000000000","r_49_100":"5861634150479/1000000000000","r_51_100":"2930866596837/500000000000","r_9_20":"1170251608929/200000000000","sharp":"5861000011051/1000000000000","sharp_bins":["733280053597/125000000000","117316033257/20000000000","2932675059731/500000000000","234595394327/40000000000","5864405722731/1000000000000","2931956102739/500000000000","5863403531301/1000000000000","234515168261/40000000000","1465584672459/250000000000","183180665929/31250000000","2930603082571/500000000000","5861000011051/1000000000000","5861000011051/1000000000000","5861000011051/1000000000000","5861000011051/1000000000000","5861000011051/1000000000000"]},{"r_107_200":"5900041966743/1000000000000","r_113_200":"5904131949519/1000000000000","r_19_40":"1178587936419/200000000000","r_1_2":"368390210037/62500000000","r_21_40":"5898506043877/1000000000000","r_23_40":"5910008497359/1000000000000","r_3_5":"295654786981/50000000000","r_49_100":"5895866400209/1000000000000","r_51_100":"1474006008661/250000000000","r_9_20":"5885239642837/1000000000000","sharp":"589526185711/100000000000","sharp_bins":["5900692166901/1000000000000","368765862487/62500000000","1179960543223/200000000000","2949668992467/500000000000","368678723689/62500000000","2949183373181/500000000000","2948929385927/500000000000","1474333857659/250000000000","2948398003087/500000000000","2948119945323/500000000000","1473916595991/250000000000","589526185711/100000000000","589526185711/100000000000","589526185711/100000000000","589526185711/100000000000","589526185711/100000000000"]},{"r_107_200":"5905233226161/1000000000000","r_113_200":"1181866754473/200000000000","r_19_40":"235923847439/40000000000","r_1_2":"294971191193/50000000000","r_21_40":"73796175001/12500000000","r_23_40":"1478797307437/250000000000","r_3_5":"2959141818203/500000000000","r_49_100":"5901025794877/1000000000000","r_51_100":"1180241468749/200000000000","r_9_20":"5890407139309/1000000000000","sharp":"5900432031/1000000000","sharp_bins":["5905902163793/1000000000000","2952731220979/500000000000","2952504998961/500000000000","369033993939/62500000000","5904064130097/1000000000000","184486560277/31250000000","2951530293061/500000000000","295126793881/50000000000","5901995088683/1000000000000","5901437613187/1000000000000","2950431376503/500000000000","5900432031/1000000000","5900432031/1000000000","5900432031/1000000000","5900432031/1000000000","5900432031/1000000000"]},{"r_107_200":"1176473879971/200000000000","r_113_200":"2943249979371/500000000000","r_19_40":"117506025033/20000000000","r_1_2":"734565550459/125000000000","r_21_40":"5880818692911/1000000000000","r_23_40":"5892317895113/1000000000000","r_3_5":"5895429059517/1000000000000","r_49_100":"5878144594209/1000000000000","r_51_100":"1175662679713/200000000000","r_9_20":"733473113197/125000000000","sharp":"2938770262009/500000000000","sharp_bins":["5882905250951/1000000000000","5882462483973/1000000000000","735250863347/125000000000","1470384396127/250000000000","5881054362159/1000000000000","5880556735217/1000000000000","5880043933687/1000000000000","5879515467493/1000000000000","5878970799099/1000000000000","5878409264049/1000000000000","1469457493027/250000000000","2938770262009/500000000000","2938770262009/500000000000","2938770262009/500000000000","2938770262009/500000000000","2938770262009/500000000000"]},{"r_107_200":"5887721199913/1000000000000","r_113_200":"1178372584419/200000000000","r_19_40":"5880617389669/1000000000000","r_1_2":"5881864582031/1000000000000","r_21_40":"588616697057/100000000000","r_23_40":"5897661080213/1000000000000","r_3_5":"73759748841/12500000000","r_49_100":"5883464199249/1000000000000","r_51_100":"5883656679827/1000000000000","r_9_20":"2936555186383/500000000000","sharp":"5882871279977/1000000000000","sharp_bins":["5888276668251/1000000000000","1177566495999/200000000000","5887375474153/1000000000000","117738094359/20000000000","2943210028399/500000000000","5885920987327/1000000000000","588540674141/100000000000","367804801891/62500000000","5884330717681/1000000000000","1176753548333/200000000000","1470796753919/250000000000","5882871279977/1000000000000","5882871279977/1000000000000","5882871279977/1000000000000","5882871279977/1000000000000","5882871279977/1000000000000"]},{"r_107_200":"736628995881/125000000000","r_113_200":"2948592268433/500000000000","r_19_40":"5885893205163/1000000000000","r_1_2":"2943582083119/500000000000","r_21_40":"5891474332917/1000000000000","r_23_40":"295148136987/50000000000","r_3_5":"738261127029/125000000000","r_49_100":"5888743281259/1000000000000","r_51_100":"2944479617003/500000000000","r_9_20":"5878395896093/1000000000000","sharp":"2944080781777/500000000000","sharp_bins":["1473401778971/250000000000","2946580770013/500000000000","1473175785063/250000000000","235689239437/40000000000","5891744922877/1000000000000","1472811112227/250000000000","2945364398901/500000000000","235607899283/40000000000","2944824983461/500000000000","736135699097/125000000000","5888503476827/1000000000000","2944080781777/500000000000","2944080781777/500000000000","2944080781777/500000000000","2944080781777/500000000000","2944080781777/500000000000"]},{"r_107_200":"2934722912669/500000000000","r_113_200":"5873628852269/1000000000000","r_19_40":"293120687169/50000000000","r_1_2":"5863579623011/1000000000000","r_21_40":"5867876595693/1000000000000","r_23_40":"2939683041217/500000000000","r_3_5":"58825097691/10000000000","r_49_100":"586517716569/100000000000","r_51_100":"5865342857779/1000000000000","r_9_20":"146377293211/25000000000","sharp":"1466135392847/250000000000","sharp_bins":["2934939491743/500000000000","366839392159/62500000000","2934484286697/500000000000","5868493207163/1000000000000","2934001822039/500000000000","293374977173/50000000000","5866980302181/1000000000000","5866445311879/1000000000000","1466473426471/250000000000","5865325054579/1000000000000","1466184699921/250000000000","1466135392847/250000000000","1466135392847/250000000000","1466135392847/250000000000","1466135392847/250000000000","1466135392847/250000000000"]},{"r_107_200":"5875055369151/1000000000000","r_113_200":"5879248439473/1000000000000","r_19_40":"183374687087/31250000000","r_1_2":"5869178477679/1000000000000","r_21_40":"5873482935469/1000000000000","r_23_40":"1471241743311/250000000000","r_3_5":"184003664241/31250000000","r_49_100":"2935378362657/500000000000","r_51_100":"2935472311261/500000000000","r_9_20":"2930338281299/500000000000","sharp":"1467532871497/250000000000","sharp_bins":["5875511783467/1000000000000","1468765455517/250000000000","2937299429267/500000000000","91783159709/15625000000","2936815689981/500000000000","1174625198879/200000000000","2936302731451/500000000000","2936034589281/500000000000","2935758139469/500000000000","366934145869/62500000000","2935179393087/500000000000","1467532871497/250000000000","1467532871497/250000000000","1467532871497/250000000000","1467532871497/250000000000","1467532871497/250000000000"]},{"r_107_200":"2940235746171/500000000000","r_113_200":"5884675895411/1000000000000","r_19_40":"1468342642583/250000000000","r_1_2":"73432284711/12500000000","r_21_40":"734861936389/125000000000","r_23_40":"294518781467/50000000000","r_3_5":"1178706766949/200000000000","r_49_100":"1175228201113/200000000000","r_51_100":"1469088030321/250000000000","r_9_20":"2933032759097/500000000000","sharp":"367220477977/62500000000","sharp_bins":["5880948567507/1000000000000","5880497158577/1000000000000","147000818521/25000000000","1469888661081/250000000000","146976558491/25000000000","5878555487717/1000000000000","734754186031/125000000000","5877495735863/1000000000000","5876941372431/1000000000000","1175273993489/200000000000","5875780964723/1000000000000","367220477977/62500000000","367220477977/62500000000","367220477977/62500000000","367220477977/62500000000","367220477977/62500000000"]},{"r_107_200":"5885846243981/1000000000000","r_113_200":"5890061653657/1000000000000","r_19_40":"2939355248573/500000000000","r_1_2":"5879946152929/1000000000000","r_21_40":"5884266796333/1000000000000","r_23_40":"5895742402787/1000000000000","r_3_5":"184340884653/31250000000","r_49_100":"5881484429649/1000000000000","r_51_100":"1470429640799/250000000000","r_9_20":"366963387291/62500000000","sharp":"5880882992349/1000000000000","sharp_bins":["5886343776699/1000000000000","588589095533/100000000000","294271255977/50000000000","1176989120183/200000000000","2942225935667/500000000000","588394359257/100000000000","2941710082907/500000000000","235315239491/40000000000","5882325203131/1000000000000","5881752382547/1000000000000","73514524631/12500000000","5880882992349/1000000000000","5880882992349/1000000000000","5880882992349/1000000000000","5880882992349/1000000000000","5880882992349/1000000000000"]},{"r_107_200":"5891179918033/1000000000000","r_113_200":"73692575139/12500000000","r_19_40":"5884010056387/1000000000000","r_1_2":"117705377903/20000000000","r_21_40":"2944798571951/500000000000","r_23_40":"5901067596093/1000000000000","r_3_5":"5904240982623/1000000000000","r_49_100":"5886787289039/1000000000000","r_51_100":"1177408847803/200000000000","r_9_20":"1175344576069/200000000000","sharp":"5886197810097/1000000000000","sharp_bins":["2945848914681/500000000000","5891243630301/1000000000000","2945388206123/500000000000","2945147754191/500000000000","2944900195941/500000000000","5889290725377/1000000000000","5888765911587/1000000000000","5888225348333/1000000000000","58876681861/10000000000","5887093993777/1000000000000","1177300443499/200000000000","5886197810097/1000000000000","5886197810097/1000000000000","5886197810097/1000000000000","5886197810097/1000000000000","5886197810097/1000000000000"]},{"r_107_200":"147411813849/25000000000","r_113_200":"5900709008987/1000000000000","r_19_40":"1177853856999/200000000000","r_1_2":"5890551040001/1000000000000","r_21_40":"5894886572529/1000000000000","r_23_40":"2953175627443/500000000000","r_3_5":"2954765951301/500000000000","r_49_100":"5892049622241/1000000000000","r_51_100":"117846583723/20000000000","r_9_20":"5881991601111/1000000000000","sharp":"1178294427363/200000000000","sharp_bins":["147425269321/25000000000","1474138807671/250000000000","737010833249/125000000000","1179120882717/200000000000","5895107947957/1000000000000","2947298466307/500000000000","736758846479/125000000000","1473382216269/250000000000","2946485183569/500000000000","147309871167/25000000000","2945900875521/500000000000","1178294427363/200000000000","1178294427363/200000000000","1178294427363/200000000000","1178294427363/200000000000","1178294427363/200000000000"]},{"r_107_200":"2936517104911/500000000000","r_113_200":"5877301767283/1000000000000","r_19_40":"2932988214511/500000000000","r_1_2":"1466788399527/250000000000","r_21_40":"2935718307179/500000000000","r_23_40":"5882904205399/1000000000000","r_3_5":"1471525492589/250000000000","r_49_100":"293433551833/50000000000","r_51_100":"5868875330137/1000000000000","r_9_20":"5858871542821/1000000000000","sharp":"1466998415011/250000000000","sharp_bins":["2867883353/488281250","5872966408557/1000000000000","5872494550883/1000000000000","5872009048221/1000000000000","2935754608451/500000000000","366937162541/62500000000","5870464597491/1000000000000","5869918544551/1000000000000","5869356056029/1000000000000","5868776499257/1000000000000","1467044761089/250000000000","1466998415011/250000000000","1466998415011/250000000000","1466998415011/250000000000","1466998415011/250000000000","1466998415011/250000000000"]},{"r_107_200":"5878480016679/1000000000000","r_113_200":"1470689669681/250000000000","r_19_40":"1467846898167/250000000000","r_1_2":"1174517567829/200000000000","r_21_40":"2938439474101/500000000000","r_23_40":"5888343087607/1000000000000","r_3_5":"5891548747309/1000000000000","r_49_100":"2937042949837/500000000000","r_51_100":"2937156374597/500000000000","r_9_20":"1172858108963/200000000000","sharp":"1468355293683/250000000000","sharp_bins":["183715542301/31250000000","5878437233207/1000000000000","5877963948341/1000000000000","1469369253617/250000000000","73462196869/12500000000","2938229849211/500000000000","5875928261779/1000000000000","293769038939/50000000000","5874816863337/1000000000000","587423588463/100000000000","2936818508083/500000000000","1468355293683/250000000000","1468355293683/250000000000","1468355293683/250000000000","1468355293683/250000000000","1468355293683/250000000000"]},{"r_107_200":"5883878364323/1000000000000","r_113_200":"5888167858807/1000000000000","r_19_40":"5876751895521/1000000000000","r_1_2":"5877975011247/1000000000000","r_21_40":"588227392789/100000000000","r_23_40":"1178746810901/200000000000","r_3_5":"5896947438831/1000000000000","r_49_100":"5879453728463/1000000000000","r_51_100":"587970298431/100000000000","r_9_20":"5869663035959/1000000000000","sharp":"117576034821/20000000000","sharp_bins":["5884316987009/1000000000000","5883855464981/1000000000000","5883380774571/1000000000000","5882892432377/1000000000000","2941194878989/500000000000","2940936148759/500000000000","1470334863553/250000000000","2940395284663/500000000000","5880225256541/1000000000000","2939821443459/500000000000","47032341099/8000000000","117576034821/20000000000","117576034821/20000000000","117576034821/20000000000","117576034821/20000000000","117576034821/20000000000"]},{"r_107_200":"1472308801983/250000000000","r_113_200":"5893535202401/1000000000000","r_19_40":"5882075404901/1000000000000","r_1_2":"2941660563973/500000000000","r_21_40":"294381376323/50000000000","r_23_40":"5899083001639/1000000000000","r_3_5":"295115194099/50000000000","r_49_100":"2942390284473/500000000000","r_51_100":"5885052033259/1000000000000","r_9_20":"1468748775749/250000000000","sharp":"5884141344937/1000000000000","sharp_bins":["1472423754697/250000000000","184038504097/31250000000","5888756072143/1000000000000","1472066589923/250000000000","5887762315017/1000000000000","5887243485501/1000000000000","5886709276977/1000000000000","5886159032813/1000000000000","5885592366507/1000000000000","235400346041/40000000000","1176881413343/200000000000","5884141344937/1000000000000","5884141344937/1000000000000","5884141344937/1000000000000","5884141344937/1000000000000","5884141344937/1000000000000"]},{"r_107_200":"1473637775033/250000000000","r_113_200":"5898861266511/1000000000000","r_19_40":"1177471733221/200000000000","r_1_2":"184019585483/31250000000","r_21_40":"5892940294827/1000000000000","r_23_40":"5904390492589/1000000000000","r_3_5":"5907618643347/1000000000000","r_49_100":"5890066969431/1000000000000","r_51_100":"5890360444153/1000000000000","r_9_20":"5880287282957/1000000000000","sharp":"368090033397/62500000000","sharp_bins":["589503188737/100000000000","5894567669599/1000000000000","2947045139343/500000000000","184174976051/31250000000","235723754297/40000000000","5892573698711/1000000000000","2946019082973/500000000000","5891486604627/1000000000000","5890918628111/1000000000000","2945166805649/500000000000","5889730737981/1000000000000","368090033397/62500000000","368090033397/62500000000","368090033397/62500000000","368090033397/62500000000","368090033397/62500000000"]},{"r_107_200":"2963648219729/500000000000","r_113_200":"1186317868399/200000000000","r_19_40":"5919905740411/1000000000000","r_1_2":"1184264026461/200000000000","r_21_40":"1481423347989/250000000000","r_23_40":"742139029211/125000000000","r_3_5":"594033278169/100000000000","r_49_100":"5922701035807/1000000000000","r_51_100":"5923112639897/1000000000000","r_9_20":"591269203651/100000000000","sharp":"2961098481499/500000000000","sharp_bins":["148198909569/25000000000","2963746687361/500000000000","5927017344879/1000000000000","5926527638669/1000000000000","2963011869547/500000000000","1185101063037/200000000000","5924971781223/1000000000000","1481105636787/250000000000","2961928396817/500000000000","740409261129/125000000000","740334236079/125000000000","2961098481499/500000000000","2961098481499/500000000000","2961098481499/500000000000","2961098481499/500000000000","2961098481499/500000000000"]},{"r_107_200":"2952522757527/500000000000","r_113_200":"1477343796423/250000000000","r_19_40":"5897789665647/1000000000000","r_1_2":"5899101761079/1000000000000","r_21_40":"1475857195401/250000000000","r_23_40":"2957433379343/500000000000","r_3_5":"1479527227687/250000000000","r_49_100":"2950251863967/500000000000","r_51_100":"5900840730029/1000000000000","r_9_20":"5890737132753/1000000000000","sharp":"368743941637/62500000000","sharp_bins":["369098049839/62500000000","738137750829/125000000000","2952311021097/500000000000","5904128425621/1000000000000","295181024173/50000000000","1475774441737/250000000000","5902559689813/1000000000000","590200560189/100000000000","1475358779097/250000000000","5900847612159/1000000000000","2950121139973/500000000000","368743941637/62500000000","368743941637/62500000000","368743941637/62500000000","368743941637/62500000000","368743941637/62500000000"]},{"r_107_200":"1176362899601/200000000000","r_113_200":"5886178059691/1000000000000","r_19_40":"5874738649361/1000000000000","r_1_2":"1468987066123/250000000000","r_21_40":"5880185067407/1000000000000","r_23_40":"1472908117729/250000000000","r_3_5":"736861746901/125000000000","r_49_100":"36733557319/6250000000","r_51_100":"5877631868517/1000000000000","r_9_20":"5867853962197/1000000000000","sharp":"734578066367/125000000000","sharp_bins":["294109647779/50000000000","5881722853521/1000000000000","5881239249961/1000000000000","2940370942347/500000000000","183757191201/31250000000","5879703234909/1000000000000","2939580479493/500000000000","2939301365217/500000000000","734753477983/125000000000","183669866309/31250000000","1175365157087/200000000000","734578066367/125000000000","734578066367/125000000000","734578066367/125000000000","734578066367/125000000000","734578066367/125000000000"]},{"r_107_200":"2943597645909/500000000000","r_113_200":"5891569156249/1000000000000","r_19_40":"367505426821/62500000000","r_1_2":"5881318487223/1000000000000","r_21_40":"235422508093/40000000000","r_23_40":"5897005917529/1000000000000","r_3_5":"5900274919723/1000000000000","r_49_100":"2941360355821/500000000000","r_51_100":"2941502511109/500000000000","r_9_20":"2936605073039/500000000000","sharp":"294099484453/50000000000","sharp_bins":["1177519120563/200000000000","2943562074317/500000000000","5886639192167/1000000000000","5886140473957/1000000000000","5885627356537/1000000000000","2942549563713/500000000000","5884555510253/1000000000000","47071967571/8000000000","1470854928321/250000000000","2941413147361/500000000000","1470553763307/250000000000","294099484453/50000000000","294099484453/50000000000","294099484453/50000000000","294099484453/50000000000","294099484453/50000000000"]},{"r_107_200":"5892534704707/1000000000000","r_113_200":"5896918534801/1000000000000","r_19_40":"367837145567/62500000000","r_1_2":"588664777343/100000000000","r_21_40":"736362385053/125000000000","r_23_40":"2951168732783/500000000000","r_3_5":"5905613731897/1000000000000","r_49_100":"5888031382853/1000000000000","r_51_100":"5888337112043/1000000000000","r_9_20":"1469631501961/250000000000","sharp":"5887313994227/1000000000000","sharp_bins":["5892956904927/1000000000000","589248413521/100000000000","736499732933/125000000000","5891497830991/1000000000000","2945491701087/500000000000","5890453868313/1000000000000","5889908951857/1000000000000","294467404789/50000000000","1472192645117/250000000000","2944087945413/500000000000","5887563391039/1000000000000","5887313994227/1000000000000","5887313994227/1000000000000","5887313994227/1000000000000","5887313994227/1000000000000","5887313994227/1000000000000"]},{"r_107_200":"5897833034321/1000000000000","r_113_200":"2951113248141/500000000000","r_19_40":"5890661441717/1000000000000","r_1_2":"117838728319/20000000000","r_21_40":"5896194498039/1000000000000","r_23_40":"5907627421343/1000000000000","r_3_5":"5910910720253/1000000000000","r_49_100":"2946650739727/500000000000","r_51_100":"2946814216111/500000000000","r_9_20":"1176760366717/200000000000","sharp":"1178519547971/200000000000","sharp_bins":["5898277153429/1000000000000","1179560620889/200000000000","5897315554717/1000000000000","5896814246313/1000000000000","1179259709099/200000000000","5895767747341/1000000000000","2947610786587/500000000000","736832433451/125000000000","2947040356971/500000000000","5893484798273/1000000000000","5892871086469/1000000000000","1178519547971/200000000000","1178519547971/200000000000","1178519547971/200000000000","1178519547971/200000000000","1178519547971/200000000000"]},{"r_107_200":"5903082877273/1000000000000","r_113_200":"5907485708621/1000000000000","r_19_40":"5895880631777/1000000000000","r_1_2":"737147117447/125000000000","r_21_40":"5901441530269/1000000000000","r_23_40":"5912868460643/1000000000000","r_3_5":"739519828609/125000000000","r_49_100":"5898523493507/1000000000000","r_51_100":"589887152731/100000000000","r_9_20":"5889030055989/1000000000000","sharp":"5897833481491/1000000000000","sharp_bins":["2951774501453/500000000000","236122948071/40000000000","5902584902301/1000000000000","92220036677/15625000000","590156540503/100000000000","2950516687131/500000000000","5900485975273/1000000000000","117998453087/20000000000","2949671348861/500000000000","737343199089/125000000000","5898130706907/1000000000000","5897833481491/1000000000000","5897833481491/1000000000000","5897833481491/1000000000000","5897833481491/1000000000000","5897833481491/1000000000000"]},{"r_107_200":"1175930255237/200000000000","r_113_200":"367755559473/62500000000","r_19_40":"2936333910541/500000000000","r_1_2":"5873863018173/1000000000000","r_21_40":"5877999078403/1000000000000","r_23_40":"2944717275279/500000000000","r_3_5":"5892744349007/1000000000000","r_49_100":"5875227830851/1000000000000","r_51_100":"5875502683281/1000000000000","r_9_20":"586598402001/100000000000","sharp":"5874347820589/1000000000000","sharp_bins":["183749007387/31250000000","5879489302579/1000000000000","5878996948751/1000000000000","2939245196713/500000000000","367373081891/62500000000","2938716631741/500000000000","5876881639743/1000000000000","2938156923141/500000000000","1468932353281/250000000000","5875127721649/1000000000000","734313504097/125000000000","5874347820589/1000000000000","5874347820589/1000000000000","5874347820589/1000000000000","5874347820589/1000000000000","5874347820589/1000000000000"]},{"r_107_200":"588505641353/100000000000","r_113_200":"5889504179699/1000000000000","r_19_40":"5878041005677/1000000000000","r_1_2":"5879257691443/1000000000000","r_21_40":"1470850286337/250000000000","r_23_40":"5894832850569/1000000000000","r_3_5":"5898150134497/1000000000000","r_49_100":"1470151100901/250000000000","r_51_100":"1470225071267/250000000000","r_9_20":"2935682335587/500000000000","sharp":"5879738915591/1000000000000","sharp_bins":["5885396135941/1000000000000","183903620811/31250000000","1176884435263/200000000000","2941957144713/500000000000","1470847969603/250000000000","2941427254189/500000000000","73528769601/12500000000","2940866233443/500000000000","2940573367743/500000000000","1176108751427/200000000000","1175984559021/200000000000","5879738915591/1000000000000","5879738915591/1000000000000","5879738915591/1000000000000","5879738915591/1000000000000","5879738915591/1000000000000"]},{"r_107_200":"589041999711/100000000000","r_113_200":"2947438754661/500000000000","r_19_40":"5883373330431/1000000000000","r_1_2":"91947050831/15625000000","r_21_40":"1472190446221/250000000000","r_23_40":"2950094534413/500000000000","r_3_5":"5903513597341/1000000000000","r_49_100":"5885939929983/1000000000000","r_51_100":"2943128324991/500000000000","r_9_20":"5876704815157/1000000000000","sharp":"5885088975387/1000000000000","sharp_bins":["5890782375889/1000000000000","1178060161479/200000000000","1177961164131/200000000000","2944648320971/500000000000","736096617987/125000000000","5888234292521/1000000000000","1177536015741/200000000000","1177421942793/200000000000","5886522729687/1000000000000","2942959255517/500000000000","5885296323659/1000000000000","5885088975387/1000000000000","5885088975387/1000000000000","5885088975387/1000000000000","5885088975387/1000000000000","5885088975387/1000000000000"]},{"r_107_200":"5895742334091/1000000000000","r_113_200":"5900209251093/1000000000000","r_19_40":"2944332548661/500000000000","r_1_2":"2944962002851/500000000000","r_21_40":"2947040651401/500000000000","r_23_40":"5905503521353/1000000000000","r_3_5":"2954417527959/500000000000","r_49_100":"736404339273/125000000000","r_51_100":"2945786040857/500000000000","r_9_20":"2941002373781/500000000000","sharp":"5890398302843/1000000000000","sharp_bins":["589612725751/100000000000","5895644427849/1000000000000","5895148182357/1000000000000","2947318875593/500000000000","2947056403267/500000000000","5893572915329/1000000000000","1178603494123/200000000000","736555735759/125000000000","5891857693823/1000000000000","9205081689/1562500000","5890628915553/1000000000000","5890398302843/1000000000000","5890398302843/1000000000000","5890398302843/1000000000000","5890398302843/1000000000000","5890398302843/1000000000000"]},{"r_107_200":"1180204697369/200000000000","r_113_200":"5905499472851/1000000000000","r_19_40":"5893916359739/1000000000000","r_1_2":"2947598002269/500000000000","r_21_40":"5899359759513/1000000000000","r_23_40":"591077628133/100000000000","r_3_5":"591411458771/100000000000","r_49_100":"117929776251/20000000000","r_51_100":"1474211659433/250000000000","r_9_20":"2943632257353/500000000000","sharp":"2947833477447/500000000000","sharp_bins":["295071553581/50000000000","2950473508897/500000000000","118008991031/20000000000","5899937906921/1000000000000","1179882351141/200000000000","2949435332891/500000000000","5898314032371/1000000000000","2948870635667/500000000000","1179430383113/200000000000","5896545354113/1000000000000","2947960428747/500000000000","2947833477447/500000000000","2947833477447/500000000000","2947833477447/500000000000","2947833477447/500000000000","2947833477447/500000000000"]},{"r_107_200":"5906246581003/1000000000000","r_113_200":"5910731445441/1000000000000","r_19_40":"5899109969581/1000000000000","r_1_2":"1180082045837/200000000000","r_21_40":"2952290118663/500000000000","r_23_40":"5915990629081/1000000000000","r_3_5":"2959667806921/500000000000","r_49_100":"5901685132573/1000000000000","r_51_100":"737757917243/125000000000","r_9_20":"294623345399/50000000000","sharp":"2950438987797/500000000000","sharp_bins":["590667683147/100000000000","2953095784947/500000000000","5905692900529/1000000000000","2952590030647/500000000000","5904652723641/1000000000000","369006903527/62500000000","5903552657089/1000000000000","5902978743679/1000000000000","5902388249907/1000000000000","5901780566813/1000000000000","2950577483699/500000000000","2950438987797/500000000000","2950438987797/500000000000","2950438987797/500000000000","2950438987797/500000000000","2950438987797/500000000000"]},{"r_107_200":"588281514567/100000000000","r_113_200":"1177467281877/200000000000","r_19_40":"1468983709243/250000000000","r_1_2":"1175427144057/200000000000","r_21_40":"2940584997701/500000000000","r_23_40":"2946280141947/500000000000","r_3_5":"5895926011859/1000000000000","r_49_100":"2939214296349/500000000000","r_51_100":"5878734810551/1000000000000","r_9_20":"5869455639659/1000000000000","sharp":"5877385684271/1000000000000","sharp_bins":["1470773252371/250000000000","1470650959651/250000000000","2941050476187/500000000000","5881584035201/1000000000000","5881052577317/1000000000000","367531619733/62500000000","5879943634127/1000000000000","587936517979/100000000000","1175753996299/200000000000","5878157383013/1000000000000","2938763388411/500000000000","5877385684271/1000000000000","5877385684271/1000000000000","5877385684271/1000000000000","5877385684271/1000000000000","5877385684271/1000000000000"]},{"r_107_200":"1472050859333/250000000000","r_113_200":"36829588847/6250000000","r_19_40":"2940646229819/500000000000","r_1_2":"1176502808099/200000000000","r_21_40":"1177311078101/200000000000","r_23_40":"1474485417981/250000000000","r_3_5":"115260051/19531250","r_49_100":"5883789444891/1000000000000","r_51_100":"73551449157/12500000000","r_9_20":"293741027667/50000000000","sharp":"735345252913/125000000000","sharp_bins":["5888504708333/1000000000000","5888014259443/1000000000000","5887510099493/1000000000000","2943495956523/500000000000","235458367673/40000000000","735738909467/125000000000","4708278199/800000000","2942384029921/500000000000","2942085819773/500000000000","367722364611/62500000000","1470731509241/250000000000","735345252913/125000000000","735345252913/125000000000","735345252913/125000000000","735345252913/125000000000","735345252913/125000000000"]},{"r_107_200":"5893550306051/1000000000000","r_113_200":"5898090250037/1000000000000","r_19_40":"1177321867659/200000000000","r_1_2":"5887851370327/1000000000000","r_21_40":"1472974871947/250000000000","r_23_40":"368955069239/62500000000","r_3_5":"5906661012957/1000000000000","r_49_100":"5889109371747/1000000000000","r_51_100":"5889455942217/1000000000000","r_9_20":"1470036266087/250000000000","sharp":"736012180541/125000000000","sharp_bins":["5893874861501/1000000000000","2946691586453/500000000000","5892877778543/1000000000000","1473089590791/250000000000","5891824420003/1000000000000","5891275291879/1000000000000","5890710563079/1000000000000","5890129684303/1000000000000","736191510983/125000000000","2944458560923/500000000000","2944142091331/500000000000","736012180541/125000000000","736012180541/125000000000","736012180541/125000000000","736012180541/125000000000","736012180541/125000000000"]},{"r_107_200":"2949428029021/500000000000","r_113_200":"5903404822789/1000000000000","r_19_40":"5891885773989/1000000000000","r_1_2":"5893148011193/1000000000000","r_21_40":"5897202592081/1000000000000","r_23_40":"5908578906693/1000000000000","r_3_5":"2955982767349/500000000000","r_49_100":"2947194338237/500000000000","r_51_100":"5894755142291/1000000000000","r_9_20":"5885429467541/1000000000000","sharp":"2946696124579/500000000000","sharp_bins":["5899203774627/1000000000000","5898710884267/1000000000000","5898204294423/1000000000000","5897683690057/1000000000000","1179429713189/200000000000","2948299133911/500000000000","1179206476067/200000000000","5895450355929/1000000000000","2947425814361/500000000000","2947117774497/500000000000","1473400378791/250000000000","2946696124579/500000000000","2946696124579/500000000000","2946696124579/500000000000","2946696124579/500000000000","2946696124579/500000000000"]},{"r_107_200":"5904110824517/1000000000000","r_113_200":"5908668148397/1000000000000","r_19_40":"1474277934631/250000000000","r_1_2":"5898394008459/1000000000000","r_21_40":"1475613702341/250000000000","r_23_40":"739228161289/125000000000","r_3_5":"5917218478963/1000000000000","r_49_100":"1179923472759/200000000000","r_51_100":"295000180099/50000000000","r_9_20":"1178132739447/200000000000","sharp":"1474659130209/250000000000","sharp_bins":["1476120480473/250000000000","2951993928311/500000000000","2951740049627/500000000000","5902958334997/1000000000000","1475605515047/250000000000","5901870623501/1000000000000","236052144399/40000000000","5900720473833/1000000000000","5900120651021/1000000000000","5899503494051/1000000000000","1474717100843/250000000000","1474659130209/250000000000","1474659130209/250000000000","1474659130209/250000000000","1474659130209/250000000000","1474659130209/250000000000"]},{"r_107_200":"369332332779/62500000000","r_113_200":"369617683093/62500000000","r_19_40":"92223281007/15625000000","r_1_2":"2951796048317/500000000000","r_21_40":"295382943161/50000000000","r_23_40":"5919022966169/1000000000000","r_3_5":"5922422536097/1000000000000","r_49_100":"5904798180717/1000000000000","r_51_100":"1181040810303/200000000000","r_9_20":"294792525379/50000000000","sharp":"2951916492413/500000000000","sharp_bins":["2954855779309/500000000000","1181843269367/200000000000","5908707451403/1000000000000","2954092278903/500000000000","5907647163967/1000000000000","1476773655377/250000000000","1476631628977/250000000000","2952971151593/500000000000","1476335355287/250000000000","5904723224561/1000000000000","184502722373/31250000000","2951916492413/500000000000","2951916492413/500000000000","2951916492413/500000000000","2951916492413/500000000000","2951916492413/500000000000"]},{"r_107_200":"1478620894959/250000000000","r_113_200":"9248526767/1562500000","r_19_40":"2953714322963/500000000000","r_1_2":"2954375177309/500000000000","r_21_40":"295641139619/50000000000","r_23_40":"5924179902689/1000000000000","r_3_5":"1481896404341/250000000000","r_49_100":"5909939240129/1000000000000","r_51_100":"236414582161/40000000000","r_9_20":"1180199610109/200000000000","sharp":"5908989691849/1000000000000","sharp_bins":["1182980139859/200000000000","295720218903/50000000000","1182778876513/200000000000","5913370398599/1000000000000","1478207981423/250000000000","236491132737/40000000000","2955854581373/500000000000","5911123916499/1000000000000","738815252421/125000000000","5909902828403/1000000000000","5909265748197/1000000000000","5908989691849/1000000000000","5908989691849/1000000000000","5908989691849/1000000000000","5908989691849/1000000000000","5908989691849/1000000000000"]},{"r_107_200":"2945632109339/500000000000","r_113_200":"184245818469/31250000000","r_19_40":"735561361089/125000000000","r_1_2":"73571440499/12500000000","r_21_40":"1177931052587/200000000000","r_23_40":"2950477898487/500000000000","r_3_5":"5904384773319/1000000000000","r_49_100":"2943461075389/500000000000","r_51_100":"5887276752491/1000000000000","r_9_20":"2939109743921/500000000000","sharp":"5885691424093/1000000000000","sharp_bins":["2945757740827/500000000000","1472753741451/250000000000","5890500773781/1000000000000","5889972341351/1000000000000","1472357317009/250000000000","1177774207653/200000000000","18400928357/3125000000","1471926726713/250000000000","5887099884627/1000000000000","735809427821/125000000000","5885835483161/1000000000000","5885691424093/1000000000000","5885691424093/1000000000000","5885691424093/1000000000000","5885691424093/1000000000000","5885691424093/1000000000000"]},{"r_107_200":"5896594852437/1000000000000","r_113_200":"1475301350367/250000000000","r_19_40":"5889792721211/1000000000000","r_1_2":"294551837911/50000000000","r_21_40":"184218226539/31250000000","r_23_40":"738284862949/125000000000","r_3_5":"2954857268809/500000000000","r_49_100":"1473056721033/250000000000","r_51_100":"2946300415817/500000000000","r_9_20":"2941764382229/500000000000","sharp":"1472753166817/250000000000","sharp_bins":["1474217503909/250000000000","5896368321651/1000000000000","736981619787/125000000000","2947661681911/500000000000","368423696149/62500000000","5894219767857/1000000000000","5893644676287/1000000000000","1178610679217/200000000000","5892445277957/1000000000000","5891819738873/1000000000000","2945589369811/500000000000","1472753166817/250000000000","1472753166817/250000000000","1472753166817/250000000000","1472753166817/250000000000","1472753166817/250000000000"]},{"r_107_200":"1180376455873/200000000000","r_113_200":"5906501071143/1000000000000","r_19_40":"5895051976219/1000000000000","r_1_2":"235852618873/40000000000","r_21_40":"590026814509/100000000000","r_23_40":"2955779148053/500000000000","r_3_5":"2957500177291/500000000000","r_49_100":"368593054451/62500000000","r_51_100":"1474470498171/250000000000","r_9_20":"2944397891549/500000000000","sharp":"58962911833/10000000000","sharp_bins":["2951090782581/500000000000","5901678729941/1000000000000","2950581116579/500000000000","2950315757777/500000000000","5900086177947/1000000000000","5899525707689/1000000000000","1474737382673/250000000000","5898357180907/1000000000000","368609250703/62500000000","2948560720337/500000000000","2948239714073/500000000000","58962911833/10000000000","58962911833/10000000000","58962911833/10000000000","58962911833/10000000000","58962911833/10000000000"]},{"r_107_200":"738389149519/125000000000","r_113_200":"2955870004041/500000000000","r_19_40":"295012756681/50000000000","r_1_2":"5901537960507/1000000000000","r_21_40":"5905496612813/1000000000000","r_23_40":"591678079199/100000000000","r_3_5":"5920229149573/1000000000000","r_49_100":"5902694636803/1000000000000","r_51_100":"5903106847887/1000000000000","r_9_20":"5894006972141/1000000000000","sharp":"5901513605727/1000000000000","sharp_bins":["590743620417/100000000000","73836653107/12500000000","5906414640367/1000000000000","2952941411419/500000000000","2952668198747/500000000000","1476193713297/250000000000","5904197617733/1000000000000","2951802113321/500000000000","5902994035071/1000000000000","5902366463999/1000000000000","5901723470389/1000000000000","5901513605727/1000000000000","5901513605727/1000000000000","5901513605727/1000000000000","5901513605727/1000000000000","5901513605727/1000000000000"]},{"r_107_200":"5912303448051/1000000000000","r_113_200":"5916937937749/1000000000000","r_19_40":"5905418276843/1000000000000","r_1_2":"2953360096823/500000000000","r_21_40":"5910684534173/1000000000000","r_23_40":"740245264659/125000000000","r_3_5":"5925416530207/1000000000000","r_49_100":"5907860217353/1000000000000","r_51_100":"5908291332193/1000000000000","r_9_20":"2949589230491/500000000000","sharp":"2953347921281/500000000000","sharp_bins":["5912650169927/1000000000000","2956072565933/500000000000","1477906612787/250000000000","184721674173/31250000000","2955273050637/500000000000","23639934099/4000000000","184668914803/31250000000","2954405442603/500000000000","184631241147/31250000000","590757119121/100000000000","2953463631781/500000000000","2953347921281/500000000000","2953347921281/500000000000","2953347921281/500000000000","2953347921281/500000000000","2953347921281/500000000000"]},{"r_107_200":"1479363398151/250000000000","r_113_200":"5922095422737/1000000000000","r_19_40":"5910541956039/1000000000000","r_1_2":"5911862722577/1000000000000","r_21_40":"5915832464917/1000000000000","r_23_40":"5927102840457/1000000000000","r_3_5":"5930563068539/1000000000000","r_49_100":"1182597233153/200000000000","r_51_100":"5913435998689/1000000000000","r_9_20":"738038849063/125000000000","sharp":"1182367689253/200000000000","sharp_bins":["5917823761777/1000000000000","5917317678827/1000000000000","1479199491019/250000000000","369766504113/62500000000","369732224189/62500000000","1183030403933/200000000000","5914572795411/1000000000000","5913977452951/1000000000000","2956682676001/500000000000","1478183979411/250000000000","5912091102467/1000000000000","1182367689253/200000000000","1182367689253/200000000000","1182367689253/200000000000","1182367689253/200000000000","1182367689253/200000000000"]},{"r_107_200":"2947133307027/500000000000","r_113_200":"737362128407/125000000000","r_19_40":"2943816807611/500000000000","r_1_2":"1177771739571/200000000000","r_21_40":"5892698202763/1000000000000","r_23_40":"5903872709969/1000000000000","r_3_5":"236294304161/40000000000","r_49_100":"5889999845319/1000000000000","r_51_100":"2945190082663/500000000000","r_9_20":"183798713437/31250000000","sharp":"5888524093199/1000000000000","sharp_bins":["5894426246417/1000000000000","5893915758369/1000000000000","5893391456573/1000000000000","294642647529/50000000000","5892299727009/1000000000000","58917312309/10000000000","5891147003453/1000000000000","2945273207523/500000000000","1177985863747/200000000000","1472326445259/250000000000","5888680400013/1000000000000","5888524093199/1000000000000","5888524093199/1000000000000","5888524093199/1000000000000","5888524093199/1000000000000","5888524093199/1000000000000"]},{"r_107_200":"2949790659279/500000000000","r_113_200":"2952109881863/500000000000","r_19_40":"5892920670589/1000000000000","r_1_2":"5894164693609/1000000000000","r_21_40":"5898010377283/1000000000000","r_23_40":"2954589907/500000000","r_3_5":"2956335516007/500000000000","r_49_100":"1473822414997/250000000000","r_51_100":"2947844303511/500000000000","r_9_20":"5886853140833/1000000000000","sharp":"5893831497961/1000000000000","sharp_bins":["5899765363201/1000000000000","2949626880987/500000000000","2949364178441/500000000000","5898188758387/1000000000000","5897634454763/1000000000000","73713311161/12500000000","2948239807717/500000000000","5895877994977/1000000000000","184226871431/31250000000","1473658834923/250000000000","2947004473919/500000000000","5893831497961/1000000000000","5893831497961/1000000000000","5893831497961/1000000000000","5893831497961/1000000000000","5893831497961/1000000000000"]},{"r_107_200":"5904843467671/1000000000000","r_113_200":"5909489680579/1000000000000","r_19_40":"1474538910787/250000000000","r_1_2":"29497092253/5000000000","r_21_40":"2951635043863/500000000000","r_23_40":"5914433929523/1000000000000","r_3_5":"5917931302553/1000000000000","r_49_100":"184391476759/31250000000","r_51_100":"1475236180093/250000000000","r_9_20":"5892095647909/1000000000000","sharp":"1474771694763/250000000000","sharp_bins":["590505238671/100000000000","5904539699933/1000000000000","236160528811/40000000000","590347255913/100000000000","1180583441291/200000000000","5902346610977/1000000000000","368860019807/62500000000","1475289424753/250000000000","5900538612787/1000000000000","5899913094623/1000000000000","5899285728449/1000000000000","1474771694763/250000000000","1474771694763/250000000000","1474771694763/250000000000","1474771694763/250000000000","1474771694763/250000000000"]},{"r_107_200":"369378652759/62500000000","r_113_200":"2957356063867/500000000000","r_19_40":"5903343984541/1000000000000","r_1_2":"5904625385807/1000000000000","r_21_40":"5908482726927/1000000000000","r_23_40":"5919640411213/1000000000000","r_3_5":"5923143736923/1000000000000","r_49_100":"184553689787/31250000000","r_51_100":"73826923911/12500000000","r_9_20":"589729181203/100000000000","sharp":"5904295334433/1000000000000","sharp_bins":["591029170611/100000000000","1181955593123/200000000000","5909250444247/1000000000000","5908708754359/1000000000000","184629762113/31250000000","23076487479/3906250000","5906993521141/1000000000000","5906389944147/1000000000000","2952884960187/500000000000","5905143470109/1000000000000","5904515169747/1000000000000","5904295334433/1000000000000","5904295334433/1000000000000","5904295334433/1000000000000","5904295334433/1000000000000","5904295334433/1000000000000"]},{"r_107_200":"5915233010767/1000000000000","r_113_200":"5919893823717/1000000000000","r_19_40":"738561568613/125000000000","r_1_2":"590979230847/100000000000","r_21_40":"118273101427/20000000000","r_23_40":"2962402990579/500000000000","r_3_5":"5928315012799/1000000000000","r_49_100":"5910868947429/1000000000000","r_51_100":"369457686307/62500000000","r_9_20":"5902448502121/1000000000000","sharp":"1477365987029/250000000000","sharp_bins":["1478872617759/250000000000","184842991101/31250000000","1182889438297/200000000000","5913904513127/1000000000000","5913347173551/1000000000000","2956387312633/500000000000","1478046603897/250000000000","5911581923749/1000000000000","59109610077/10000000000","5910333671033/1000000000000","1181940896467/200000000000","1477365987029/250000000000","1477365987029/250000000000","1477365987029/250000000000","1477365987029/250000000000","1477365987029/250000000000"]},{"r_107_200":"5920367337733/1000000000000","r_113_200":"5925034941893/1000000000000","r_19_40":"5913601502379/1000000000000","r_1_2":"5914919384977/1000000000000","r_21_40":"739848411261/125000000000","r_23_40":"2964965408523/500000000000","r_3_5":"5933445310047/1000000000000","r_49_100":"5915980046879/1000000000000","r_51_100":"2958226045967/500000000000","r_9_20":"1181513175877/200000000000","sharp":"5914592785797/1000000000000","sharp_bins":["740081121839/125000000000","1184026648323/200000000000","5919603754411/1000000000000","591906012743/100000000000","739812731977/125000000000","2958964197001/500000000000","47338714327/8000000000","5916733927947/1000000000000","5916112164383/1000000000000","1478870996623/250000000000","5914853954793/1000000000000","5914592785797/1000000000000","5914592785797/1000000000000","5914592785797/1000000000000","5914592785797/1000000000000","5914592785797/1000000000000"]},{"r_107_200":"2962730918491/500000000000","r_113_200":"185316746831/31250000000","r_19_40":"5918671250801/1000000000000","r_1_2":"1184001404411/200000000000","r_21_40":"1480969948393/250000000000","r_23_40":"296750767019/50000000000","r_3_5":"5938535053279/1000000000000","r_49_100":"1184210355937/200000000000","r_51_100":"2960770827071/500000000000","r_9_20":"2956322171727/500000000000","sharp":"118393645089/20000000000","sharp_bins":["2962883690441/500000000000","1481312677047/250000000000","370295018507/62500000000","5924175760009/1000000000000","1480904149197/250000000000","5923042262829/1000000000000","5922452308609/1000000000000","5921846117937/1000000000000","740152943899/125000000000","2960297288413/500000000000","236798549881/40000000000","118393645089/20000000000","118393645089/20000000000","118393645089/20000000000","118393645089/20000000000","118393645089/20000000000"]},{"r_107_200":"5902506129143/1000000000000","r_113_200":"5907127885249/1000000000000","r_19_40":"5895987687167/1000000000000","r_1_2":"1474307446609/250000000000","r_21_40":"5900975528659/1000000000000","r_23_40":"5911977960753/1000000000000","r_3_5":"295776235467/50000000000","r_49_100":"1474573055137/250000000000","r_51_100":"2949356948239/500000000000","r_9_20":"46016505653/7812500000","sharp":"5896569241279/1000000000000","sharp_bins":["1475638862827/250000000000","2951017030571/500000000000","2950749431983/500000000000","1475237342719/250000000000","2950192533929/500000000000","5899805493983/1000000000000","5899210066351/1000000000000","1474651234323/250000000000","1474499512221/250000000000","5897389411521/1000000000000","5896779020893/1000000000000","5896569241279/1000000000000","5896569241279/1000000000000","5896569241279/1000000000000","5896569241279/1000000000000","5896569241279/1000000000000"]},{"r_107_200":"236309851871/40000000000","r_113_200":"1182475076019/200000000000","r_19_40":"5901201687227/1000000000000","r_1_2":"5902461893779/1000000000000","r_21_40":"738276669161/125000000000","r_23_40":"92456407963/15625000000","r_3_5":"2960381346249/500000000000","r_49_100":"47228069859/8000000000","r_51_100":"5903948266267/1000000000000","r_9_20":"736916754731/125000000000","sharp":"1475451153101/250000000000","sharp_bins":["5907820785031/1000000000000","2953649185667/500000000000","5906762163699/1000000000000","5906211674869/1000000000000","1476411598149/250000000000","5905065857519/1000000000000","147611737221/25000000000","5903863429461/1000000000000","147581390217/25000000000","73783075461/12500000000","5902034709749/1000000000000","1475451153101/250000000000","1475451153101/250000000000","1475451153101/250000000000","1475451153101/250000000000","1475451153101/250000000000"]},{"r_107_200":"295647287869/50000000000","r_113_200":"5917581825341/1000000000000","r_19_40":"2953187801229/500000000000","r_1_2":"2953826842727/500000000000","r_21_40":"5911410584269/1000000000000","r_23_40":"1480600261327/250000000000","r_3_5":"1185191841861/200000000000","r_49_100":"2954342498141/500000000000","r_51_100":"2954571105081/500000000000","r_9_20":"2950257783223/500000000000","sharp":"118139994801/20000000000","sharp_bins":["5913045391497/1000000000000","739065249189/125000000000","5911984815579/1000000000000","5911433372109/1000000000000","1477716788159/250000000000","5910285699389/1000000000000","5909688433693/1000000000000","2954540744323/500000000000","1181694556059/200000000000","5907862319009/1000000000000","1476812525119/250000000000","118139994801/20000000000","118139994801/20000000000","118139994801/20000000000","118139994801/20000000000","118139994801/20000000000"]},{"r_107_200":"1479526233071/250000000000","r_113_200":"5922747646793/1000000000000","r_19_40":"738938731019/125000000000","r_1_2":"1182561115523/200000000000","r_21_40":"5916567641431/1000000000000","r_23_40":"185235974963/31250000000","r_3_5":"1482778673517/250000000000","r_49_100":"1182764285971/200000000000","r_51_100":"236571845831/40000000000","r_9_20":"5905657718503/1000000000000","sharp":"369509690029/62500000000","sharp_bins":["2959114714323/500000000000","5917705085283/1000000000000","5917166976867/1000000000000","5916614619493/1000000000000","11832095009/2000000000","5915465175723/1000000000000","5914867056631/1000000000000","739282408769/125000000000","5913649718613/1000000000000","5913038412373/1000000000000","2956212673559/500000000000","369509690029/62500000000","369509690029/62500000000","369509690029/62500000000","369509690029/62500000000","369509690029/62500000000"]},{"r_107_200":"23692895943/4000000000","r_113_200":"59278730119/10000000000","r_19_40":"2958302292301/500000000000","r_1_2":"5917917730831/1000000000000","r_21_40":"592168468797/100000000000","r_23_40":"5932660741813/1000000000000","r_3_5":"2968114660351/500000000000","r_49_100":"5918918195051/1000000000000","r_51_100":"5919410234719/1000000000000","r_9_20":"5910760649561/1000000000000","sharp":"1479317668317/250000000000","sharp_bins":["5923373199139/1000000000000","592284794889/100000000000","592230894937/100000000000","5921755718381/1000000000000","2960593874541/500000000000","5920604586931/1000000000000","1480001414391/250000000000","5919397073377/1000000000000","2959393361261/500000000000","369885913459/62500000000","739695093441/125000000000","1479317668317/250000000000","1479317668317/250000000000","1479317668317/250000000000","1479317668317/250000000000","1479317668317/250000000000"]},{"r_107_200":"2950045280129/500000000000","r_113_200":"5904643473329/1000000000000","r_19_40":"736717558897/125000000000","r_1_2":"5894961249521/1000000000000","r_21_40":"5898602292357/1000000000000","r_23_40":"2954700971761/500000000000","r_3_5":"739124769987/125000000000","r_49_100":"184249337477/31250000000","r_51_100":"737050462543/125000000000","r_9_20":"1472011853359/250000000000","sharp":"2946986742589/500000000000","sharp_bins":["368745893663/62500000000","5899404278849/1000000000000","294943015341/50000000000","23593207829/4000000000","5897728747641/1000000000000","2948571955679/500000000000","5896556947641/1000000000000","736996041727/125000000000","736922258239/125000000000","5894786139953/1000000000000","368387034497/62500000000","2946986742589/500000000000","2946986742589/500000000000","2946986742589/500000000000","2946986742589/500000000000","2946986742589/500000000000"]},{"r_107_200":"5905362752531/1000000000000","r_113_200":"1477480717963/250000000000","r_19_40":"2949493523753/500000000000","r_1_2":"737528176739/125000000000","r_21_40":"1475968037727/250000000000","r_23_40":"1478666648339/250000000000","r_3_5":"2959134235481/500000000000","r_49_100":"2950613951529/500000000000","r_51_100":"590167011783/100000000000","r_9_20":"58933008289/10000000000","sharp":"2949621259887/500000000000","sharp_bins":["2952616472063/500000000000","295235096929/50000000000","5904156995591/1000000000000","5903597691327/1000000000000","1180604708997/200000000000","9443900457/1600000000","737731237189/125000000000","2950630178623/500000000000","2950334580427/500000000000","5900076304359/1000000000000","5899481783773/1000000000000","2949621259887/500000000000","2949621259887/500000000000","2949621259887/500000000000","2949621259887/500000000000","2949621259887/500000000000"]},{"r_107_200":"5910587825019/1000000000000","r_113_200":"1183030970939/200000000000","r_19_40":"36901168899/6250000000","r_1_2":"47243542359/8000000000","r_21_40":"5909094986953/1000000000000","r_23_40":"59198836627/10000000000","r_3_5":"5923490985141/1000000000000","r_49_100":"1476607566267/250000000000","r_51_100":"2953444828497/500000000000","r_9_20":"5898507918949/1000000000000","sharp":"738058108863/125000000000","sharp_bins":["1182096784181/200000000000","5909951963433/1000000000000","1477351521087/250000000000","5908845861271/1000000000000","2954135407559/500000000000","5907684170421/1000000000000","738386924479/125000000000","1476626241799/250000000000","5905912880539/1000000000000","5905319131881/1000000000000","1180944743447/200000000000","738058108863/125000000000","738058108863/125000000000","738058108863/125000000000","738058108863/125000000000","738058108863/125000000000"]},{"r_107_200":"2957886095281/500000000000","r_113_200":"5920345793403/1000000000000","r_19_40":"5909346899793/1000000000000","r_1_2":"738827481231/125000000000","r_21_40":"1182855445289/200000000000","r_23_40":"1185011905223/200000000000","r_3_5":"5928672036847/1000000000000","r_49_100":"2955796184063/500000000000","r_51_100":"2956034381451/500000000000","r_9_20":"2951837599237/500000000000","sharp":"1477411742293/250000000000","sharp_bins":["1478923540679/250000000000","2957580646513/500000000000","1478653629613/250000000000","739256677261/125000000000","5913477514583/1000000000000","5912890027739/1000000000000","1182460082007/200000000000","591170913653/100000000000","5911116203251/1000000000000","1182104321243/200000000000","5909925341433/1000000000000","1477411742293/250000000000","1477411742293/250000000000","1477411742293/250000000000","1477411742293/250000000000","1477411742293/250000000000"]},{"r_107_200":"592091639251/100000000000","r_113_200":"2962748118193/500000000000","r_19_40":"5914467211799/1000000000000","r_1_2":"5915757116443/1000000000000","r_21_40":"2959709705539/500000000000","r_23_40":"1186038947519/200000000000","r_3_5":"5933812183929/1000000000000","r_49_100":"5916714751191/1000000000000","r_51_100":"2958603987393/500000000000","r_9_20":"1181760639459/200000000000","sharp":"1478697338121/250000000000","sharp_bins":["5920863837089/1000000000000","5920330094533/1000000000000","5919782464707/1000000000000","2959610264097/500000000000","1183728761879/200000000000","5918055523183/1000000000000","5917465105311/1000000000000","5916873030023/1000000000000","1183255858669/200000000000","1183136778259/200000000000","1478771704971/250000000000","1478697338121/250000000000","1478697338121/250000000000","1478697338121/250000000000","1478697338121/250000000000","1478697338121/250000000000"]},{"r_107_200":"5926020466119/1000000000000","r_113_200":"118612124429/20000000000","r_19_40":"5919547992201/1000000000000","r_1_2":"1480213656753/250000000000","r_21_40":"1481130393817/250000000000","r_23_40":"1483822334649/250000000000","r_3_5":"5938911469709/1000000000000","r_49_100":"5921797447929/1000000000000","r_51_100":"2961153662909/500000000000","r_9_20":"1478472985953/250000000000","sharp":"1479973012883/250000000000","sharp_bins":["46296823119/7812500000","5925458782659/1000000000000","5924910337301/1000000000000","2962173802621/500000000000","5923770112653/1000000000000","2961590534643/500000000000","5922589893621/1000000000000","5921997059063/1000000000000","2960701280819/500000000000","5920806397363/1000000000000","740026070281/125000000000","1479973012883/250000000000","1479973012883/250000000000","1479973012883/250000000000","1479973012883/250000000000","1479973012883/250000000000"]},{"r_107_200":"1482771207833/250000000000","r_113_200":"5935676172973/1000000000000","r_19_40":"1184917930989/200000000000","r_1_2":"2962956398231/500000000000","r_21_40":"5929584137499/1000000000000","r_23_40":"2970171879251/500000000000","r_3_5":"5943970326931/1000000000000","r_49_100":"5926840874511/1000000000000","r_51_100":"1481841808081/250000000000","r_9_20":"5918941846089/1000000000000","sharp":"5924955480999/1000000000000","sharp_bins":["5931083020337/1000000000000","5930547648169/1000000000000","1185999685311/200000000000","2964717469547/500000000000","1185771342749/200000000000","1185653390989/200000000000","5927675063373/1000000000000","2963540755783/500000000000","5926486295549/1000000000000","5925889411341/1000000000000","740661356869/125000000000","5924955480999/1000000000000","5924955480999/1000000000000","5924955480999/1000000000000","5924955480999/1000000000000","5924955480999/1000000000000"]},{"r_107_200":"5936090729101/1000000000000","r_113_200":"5940687447031/1000000000000","r_19_40":"1482393301643/250000000000","r_1_2":"741364092651/125000000000","r_21_40":"2967294151053/500000000000","r_23_40":"2972669678033/500000000000","r_3_5":"5948970225081/1000000000000","r_49_100":"148295652123/25000000000","r_51_100":"593236884527/100000000000","r_9_20":"740491732481/125000000000","sharp":"370622551421/62500000000","sharp_bins":["593611472723/100000000000","1483894645619/250000000000","148375715217/25000000000","5934464390981/1000000000000","2966942729571/500000000000","5933295012049/1000000000000","59327024319/10000000000","5932108190331/1000000000000","5931512283369/1000000000000","5930914707031/1000000000000","370644716083/62500000000","370622551421/62500000000","370622551421/62500000000","370622551421/62500000000","370622551421/62500000000","370622551421/62500000000"]},{"r_107_200":"1478341182743/250000000000","r_113_200":"2958912811899/500000000000","r_19_40":"5907108232191/1000000000000","r_1_2":"5908357805327/1000000000000","r_21_40":"5911911654661/1000000000000","r_23_40":"5922450853583/1000000000000","r_3_5":"1481528043181/250000000000","r_49_100":"590928842173/100000000000","r_51_100":"5909765537707/1000000000000","r_9_20":"737701735243/125000000000","sharp":"5907064188033/1000000000000","sharp_bins":["5913038123147/1000000000000","5912496666679/1000000000000","1477985319369/250000000000","5911373719159/1000000000000","5910803509741/1000000000000","1477557934689/250000000000","1477414600637/250000000000","1477270874363/250000000000","5908507019797/1000000000000","1181585793181/200000000000","5907349332093/1000000000000","5907064188033/1000000000000","5907064188033/1000000000000","5907064188033/1000000000000","5907064188033/1000000000000","5907064188033/1000000000000"]},{"r_107_200":"5918534546749/1000000000000","r_113_200":"1480750421279/250000000000","r_19_40":"5912254579439/1000000000000","r_1_2":"5913520654317/1000000000000","r_21_40":"2958539721881/500000000000","r_23_40":"2963806127537/500000000000","r_3_5":"2965639175611/500000000000","r_49_100":"5914436880229/1000000000000","r_51_100":"5914930340473/1000000000000","r_9_20":"1476691855601/250000000000","sharp":"5912233779261/1000000000000","sharp_bins":["2959117247481/500000000000","369855762603/62500000000","29585679973/5000000000","739570954403/125000000000","1478999156247/250000000000","2957712025791/500000000000","5914849911347/1000000000000","5914274200619/1000000000000","236547876629/40000000000","5913118052987/1000000000000","5912537608721/1000000000000","5912233779261/1000000000000","5912233779261/1000000000000","5912233779261/1000000000000","5912233779261/1000000000000","5912233779261/1000000000000"]},{"r_107_200":"1184732811543/200000000000","r_113_200":"5928137116769/1000000000000","r_19_40":"295868060359/50000000000","r_1_2":"5918643564309/1000000000000","r_21_40":"5922207034091/1000000000000","r_23_40":"2966366435973/500000000000","r_3_5":"5936403488883/1000000000000","r_49_100":"5919545467249/1000000000000","r_51_100":"2960027550637/500000000000","r_9_20":"1477970379599/250000000000","sharp":"5917363504799/1000000000000","sharp_bins":["5923390420777/1000000000000","5922847330291/1000000000000","2961145172967/500000000000","2960860613391/500000000000","5921149457209/1000000000000","5920576122991/1000000000000","592000122047/100000000000","2959712372991/500000000000","2959423347927/500000000000","5918267066407/1000000000000","1183537170791/200000000000","5917363504799/1000000000000","5917363504799/1000000000000","5917363504799/1000000000000","5917363504799/1000000000000","5917363504799/1000000000000"]},{"r_107_200":"5900355636419/1000000000000","r_113_200":"5904677403867/1000000000000","r_19_40":"5894314613199/1000000000000","r_1_2":"5895507542029/1000000000000","r_21_40":"1179789674573/200000000000","r_23_40":"738651490479/125000000000","r_3_5":"147822803229/25000000000","r_49_100":"737053201681/125000000000","r_51_100":"737108790699/125000000000","r_9_20":"5888981931357/1000000000000","sharp":"1178775669379/200000000000","sharp_bins":["2949838970829/500000000000","737391409041/125000000000","11797163369/2000000000","5898030628447/1000000000000","737184762601/125000000000","2948462049109/500000000000","5896368617303/1000000000000","1179162330937/200000000000","2947626603489/500000000000","736836658849/125000000000","5894131842729/1000000000000","1178775669379/200000000000","1178775669379/200000000000","1178775669379/200000000000","1178775669379/200000000000","1178775669379/200000000000"]},{"r_107_200":"1181128155249/200000000000","r_113_200":"5909969416727/1000000000000","r_19_40":"1474893909337/250000000000","r_1_2":"5900785008801/1000000000000","r_21_40":"5904231281191/1000000000000","r_23_40":"1478622552303/250000000000","r_3_5":"1479548877007/250000000000","r_49_100":"5901689071017/1000000000000","r_51_100":"1180429989013/200000000000","r_9_20":"589424913439/100000000000","sharp":"1179832797213/200000000000","sharp_bins":["5904991229361/1000000000000","1476110920677/250000000000","590389321793/100000000000","2951670641537/500000000000","737848484347/125000000000","5902232989669/1000000000000","295083831219/50000000000","5901118775527/1000000000000","236022377589/40000000000","294999930679/50000000000","92178692089/15625000000","1179832797213/200000000000","1179832797213/200000000000","1179832797213/200000000000","1179832797213/200000000000","1179832797213/200000000000"]},{"r_107_200":"1477719387541/250000000000","r_113_200":"2957606392957/500000000000","r_19_40":"2952394389667/500000000000","r_1_2":"2953007212079/500000000000","r_21_40":"590946591459/100000000000","r_23_40":"2959859843753/500000000000","r_3_5":"148085746421/25000000000","r_49_100":"295345225691/50000000000","r_51_100":"295369071221/50000000000","r_9_20":"5899468713859/1000000000000","sharp":"5904401681581/1000000000000","sharp_bins":["1477563970711/250000000000","5909707493413/1000000000000","2954578093233/500000000000","5908603407721/1000000000000","738506144227/125000000000","2953746710691/500000000000","5906936207043/1000000000000","2953188753709/500000000000","5905817319119/1000000000000","5905255638753/1000000000000","2952346231461/500000000000","5904401681581/1000000000000","5904401681581/1000000000000","5904401681581/1000000000000","5904401681581/1000000000000","5904401681581/1000000000000"]},{"r_107_200":"5916073695647/1000000000000","r_113_200":"2960207602201/500000000000","r_19_40":"5909961870417/1000000000000","r_1_2":"5911203573749/1000000000000","r_21_40":"1478665006177/250000000000","r_23_40":"296245402787/50000000000","r_3_5":"5928622831577/1000000000000","r_49_100":"1182415950997/200000000000","r_51_100":"118251450719/20000000000","r_9_20":"5904648517489/1000000000000","sharp":"1477399796993/250000000000","sharp_bins":["5915479494671/1000000000000","5914930303317/1000000000000","591437819527/100000000000","2956912306917/500000000000","1182653911129/200000000000","2956356508667/500000000000","5912154995523/1000000000000","369474717927/62500000000","5911034487871/1000000000000","5910471995247/1000000000000","5909908005559/1000000000000","1477399796993/250000000000","1477399796993/250000000000","1477399796993/250000000000","1477399796993/250000000000","1477399796993/250000000000"]},{"r_107_200":"2960614620941/500000000000","r_113_200":"2962788351909/500000000000","r_19_40":"5915094937011/1000000000000","r_1_2":"2958176241997/500000000000","r_21_40":"5919813639929/1000000000000","r_23_40":"593005534911/100000000000","r_3_5":"2966887234743/500000000000","r_49_100":"5917214822183/1000000000000","r_51_100":"1479430826713/250000000000","r_9_20":"1477447141983/250000000000","sharp":"1182951305923/200000000000","sharp_bins":["1480165624593/250000000000","1480028136351/250000000000","739944959597/125000000000","1479751333323/250000000000","1479612377897/250000000000","5917892208293/1000000000000","5917333420031/1000000000000","2958386571709/500000000000","5916211375067/1000000000000","2957824055791/500000000000","5915083349563/1000000000000","1182951305923/200000000000","1182951305923/200000000000","1182951305923/200000000000","1182951305923/200000000000","1182951305923/200000000000"]},{"r_107_200":"1481586152991/250000000000","r_113_200":"2965348855777/500000000000","r_19_40":"740023549553/125000000000","r_1_2":"2960730786571/500000000000","r_21_40":"1481231795487/250000000000","r_23_40":"2967580999957/500000000000","r_3_5":"1484721301619/250000000000","r_49_100":"5922310134857/1000000000000","r_51_100":"2961417078371/500000000000","r_9_20":"1478722319217/250000000000","sharp":"2959937062051/500000000000","sharp_bins":["5925805167797/1000000000000","370328405817/62500000000","236988036157/40000000000","296207291929/50000000000","592358929367/100000000000","236921250633/40000000000","5922471751669/1000000000000","5921910747817/1000000000000","2960674125441/500000000000","5920784257467/1000000000000","5920218764173/1000000000000","2959937062051/500000000000","2959937062051/500000000000","2959937062051/500000000000","2959937062051/500000000000","2959937062051/500000000000"]},{"r_107_200":"5931419957733/1000000000000","r_113_200":"5935778382467/1000000000000","r_19_40":"5925242396727/1000000000000","r_1_2":"5926530989621/1000000000000","r_21_40":"5930000801613/1000000000000","r_23_40":"742528520863/125000000000","r_3_5":"5943955203831/1000000000000","r_49_100":"5927365842609/1000000000000","r_51_100":"592790523501/100000000000","r_9_20":"5919950788091/1000000000000","sharp":"1481238029557/250000000000","sharp_bins":["37068173733/6250000000","5930356440189/1000000000000","5929802170121/1000000000000","741155802829/125000000000","1482172298589/250000000000","1482032620481/250000000000","5927570281957/1000000000000","2963504295537/500000000000","1481611351471/250000000000","5925880722993/1000000000000","5925314539/1000000000","1481238029557/250000000000","1481238029557/250000000000","1481238029557/250000000000","1481238029557/250000000000","1481238029557/250000000000"]},{"r_107_200":"5908305263909/1000000000000","r_113_200":"236500645127/40000000000","r_19_40":"2951191547937/500000000000","r_1_2":"5903584295223/1000000000000","r_21_40":"118138692283/20000000000","r_23_40":"5916876092989/1000000000000","r_3_5":"5920619095171/1000000000000","r_49_100":"5904435215897/1000000000000","r_51_100":"46132117563/7812500000","r_9_20":"2948617130961/500000000000","sharp":"5901654057927/1000000000000","sharp_bins":["1476838731657/250000000000","5906820648983/1000000000000","738285622743/125000000000","5905747922417/1000000000000","2952604733651/500000000000","1476167403373/250000000000","5904128357877/1000000000000","295179284867/50000000000","5903041628759/1000000000000","2951248074503/500000000000","5901949254949/1000000000000","5901654057927/1000000000000","5901654057927/1000000000000","5901654057927/1000000000000","5901654057927/1000000000000","5901654057927/1000000000000"]},{"r_107_200":"5913528203523/1000000000000","r_113_200":"5917745364913/1000000000000","r_19_40":"5907583390201/1000000000000","r_1_2":"2954400106841/500000000000","r_21_40":"1478038877703/250000000000","r_23_40":"370130745377/62500000000","r_3_5":"1185167875883/200000000000","r_49_100":"295481884851/50000000000","r_51_100":"591012893551/100000000000","r_9_20":"2951220401143/500000000000","sharp":"5906879935429/1000000000000","sharp_bins":["5912606561707/1000000000000","2956035740657/500000000000","5911535009949/1000000000000","2955498572259/500000000000","5910457881919/1000000000000","2954958609523/500000000000","1181875030557/200000000000","5908831680021/1000000000000","5908286797629/1000000000000","5907740502481/1000000000000","1476798197861/250000000000","5906879935429/1000000000000","5906879935429/1000000000000","5906879935429/1000000000000","5906879935429/1000000000000","5906879935429/1000000000000"]},{"r_107_200":"1183742074427/200000000000","r_113_200":"5922933516493/1000000000000","r_19_40":"5912743476777/1000000000000","r_1_2":"5913975714433/1000000000000","r_21_40":"2958667869467/500000000000","r_23_40":"5927266519639/1000000000000","r_3_5":"296550907903/50000000000","r_49_100":"5914799823697/1000000000000","r_51_100":"739413288231/125000000000","r_9_20":"1181521480361/200000000000","sharp":"2956032735867/500000000000","sharp_bins":["1479454322401/250000000000","5917281446237/1000000000000","2958372105221/500000000000","73952569739/12500000000","1478916387293/250000000000","369695257343/62500000000","1478645320239/250000000000","5914037036459/1000000000000","739186422609/125000000000","2956472155533/500000000000","1478098955977/250000000000","2956032735867/500000000000","2956032735867/500000000000","2956032735867/500000000000","2956032735867/500000000000","2956032735867/500000000000"]},{"r_107_200":"2961926095921/500000000000","r_113_200":"741010126151/125000000000","r_19_40":"5917863772039/1000000000000","r_1_2":"1479777803709/250000000000","r_21_40":"5922475719241/1000000000000","r_23_40":"1483100076223/250000000000","r_3_5":"5936155865891/1000000000000","r_49_100":"739990251807/125000000000","r_51_100":"236817743111/40000000000","r_9_20":"1478183617857/250000000000","sharp":"5917211083309/1000000000000","sharp_bins":["5922987516781/1000000000000","1184490189939/200000000000","5921912988839/1000000000000","5921373631117/1000000000000","236833314937/40000000000","370018169541/62500000000","2959873572849/500000000000","5919202169431/1000000000000","5918655780731/1000000000000","5918107976469/1000000000000","591755875351/100000000000","5917211083309/1000000000000","5917211083309/1000000000000","5917211083309/1000000000000","5917211083309/1000000000000","5917211083309/1000000000000"]},{"r_107_200":"1185790763787/200000000000","r_113_200":"5933188002327/1000000000000","r_19_40":"740368053569/125000000000","r_1_2":"296210343391/50000000000","r_21_40":"118551512141/20000000000","r_23_40":"1484373361221/250000000000","r_3_5":"2970626334319/500000000000","r_49_100":"5925004423363/1000000000000","r_51_100":"2962770452583/500000000000","r_9_20":"2958911079759/500000000000","sharp":"5922316921267/1000000000000","sharp_bins":["5928117413261/1000000000000","1481895040331/250000000000","740880189299/125000000000","592650146937/100000000000","2962980011577/500000000000","1481354293159/250000000000","5924872914703/1000000000000","1481081811559/250000000000","5923780164111/1000000000000","2961615832599/500000000000","5922681746363/1000000000000","5922316921267/1000000000000","5922316921267/1000000000000","5922316921267/1000000000000","5922316921267/1000000000000","5922316921267/1000000000000"]},{"r_107_200":"1483502247521/250000000000","r_113_200":"742281034073/125000000000","r_19_40":"5927979103367/1000000000000","r_1_2":"5929256366463/1000000000000","r_21_40":"2966314563117/500000000000","r_23_40":"1188507944057/200000000000","r_3_5":"743287797861/125000000000","r_49_100":"5930040724303/1000000000000","r_51_100":"1482647998303/250000000000","r_9_20":"1480716025657/250000000000","sharp":"5927376702003/1000000000000","sharp_bins":["5933201113669/1000000000000","5932663210877/1000000000000","1483030977997/250000000000","2965791606953/500000000000","2965520556763/500000000000","2965248803871/500000000000","5929952693441/1000000000000","5929406367503/1000000000000","1482214656701/250000000000","1185661893643/200000000000","5927758888601/1000000000000","5927376702003/1000000000000","5927376702003/1000000000000","5927376702003/1000000000000","5927376702003/1000000000000","5927376702003/1000000000000"]},{"r_107_200":"236435687161/40000000000","r_113_200":"184843321919/31250000000","r_19_40":"5905113188827/1000000000000","r_1_2":"5906304638171/1000000000000","r_21_40":"5909559980139/1000000000000","r_23_40":"1479797149873/250000000000","r_3_5":"2961460782729/500000000000","r_49_100":"1476776192783/250000000000","r_51_100":"1181518726081/200000000000","r_9_20":"1475034585933/250000000000","sharp":"1476017531763/250000000000","sharp_bins":["5909642363711/1000000000000","2954561345103/500000000000","1181720340343/200000000000","2954039697693/500000000000","5907555768363/1000000000000","5907030817787/1000000000000","738313067599/125000000000","5905976934507/1000000000000","5905447996059/1000000000000","2952458861283/500000000000","738048263893/125000000000","1476017531763/250000000000","1476017531763/250000000000","1476017531763/250000000000","1476017531763/250000000000","1476017531763/250000000000"]},{"r_107_200":"2958050847227/500000000000","r_113_200":"5920201827369/1000000000000","r_19_40":"2955150506593/500000000000","r_1_2":"236460298269/40000000000","r_21_40":"5914767546627/1000000000000","r_23_40":"185137225031/31250000000","r_3_5":"1482032066523/250000000000","r_49_100":"29561473367/5000000000","r_51_100":"5912798326447/1000000000000","r_9_20":"5905332222933/1000000000000","sharp":"5909284573351/1000000000000","sharp_bins":["2957440704269/500000000000","739295121069/125000000000","5913839212131/1000000000000","739164517053/125000000000","2956395869287/500000000000","147806650393/25000000000","1182347792999/200000000000","5911210583529/1000000000000","2955340434223/500000000000","1182029963373/200000000000","5909617425901/1000000000000","5909284573351/1000000000000","5909284573351/1000000000000","5909284573351/1000000000000","5909284573351/1000000000000","5909284573351/1000000000000"]},{"r_107_200":"5921270555223/1000000000000","r_113_200":"2962688196861/500000000000","r_19_40":"1478862182513/250000000000","r_1_2":"2958334981657/500000000000","r_21_40":"5919934557867/1000000000000","r_23_40":"5929552694463/1000000000000","r_3_5":"5933293594479/1000000000000","r_49_100":"5917444326031/1000000000000","r_51_100":"5917962614133/1000000000000","r_9_20":"5910486252363/1000000000000","sharp":"2957229392357/500000000000","sharp_bins":["1480019947819/250000000000","739944827921/125000000000","5919036137689/1000000000000","5918512331387/1000000000000","1183597440321/200000000000","2958730372741/500000000000","118338659203/20000000000","5916403842739/1000000000000","1478968347593/250000000000","739417700021/125000000000","5914808469241/1000000000000","2957229392357/500000000000","2957229392357/500000000000","2957229392357/500000000000","2957229392357/500000000000","2957229392357/500000000000"]},{"r_107_200":"5926399054767/1000000000000","r_113_200":"593051029743/100000000000","r_19_40":"740069578527/125000000000","r_1_2":"185056013981/31250000000","r_21_40":"296253065307/50000000000","r_23_40":"5934673381057/1000000000000","r_3_5":"5938417854999/1000000000000","r_49_100":"296127700979/50000000000","r_51_100":"5923086784039/1000000000000","r_9_20":"591560071609/100000000000","sharp":"1479898262259/250000000000","sharp_bins":["1185047534163/200000000000","1481178953293/250000000000","5924192636533/1000000000000","5923668138047/1000000000000","1184628462971/200000000000","5922615164097/1000000000000","740260835363/125000000000","2960778434203/500000000000","236841028709/40000000000","5920493227981/1000000000000","5919959396287/1000000000000","1479898262259/250000000000","1479898262259/250000000000","1479898262259/250000000000","1479898262259/250000000000","1479898262259/250000000000"]},{"r_107_200":"2965743671787/500000000000","r_113_200":"2967801845937/500000000000","r_19_40":"2893371511/488281250","r_1_2":"1185375011237/200000000000","r_21_40":"593014794099/100000000000","r_23_40":"5939753417831/1000000000000","r_3_5":"742937650921/125000000000","r_49_100":"5927623902351/1000000000000","r_51_100":"592817098431/100000000000","r_9_20":"5920675756911/1000000000000","sharp":"37029296947/6250000000","sharp_bins":["2965177605583/500000000000","5929832701601/1000000000000","5929308871927/1000000000000","5928783719289/1000000000000","23157254847/3906250000","5927729433693/1000000000000","1185440059001/200000000000","740833727737/125000000000","592613801149/100000000000","740700607613/125000000000","2962535183627/500000000000","37029296947/6250000000","37029296947/6250000000","37029296947/6250000000","37029296947/6250000000","37029296947/6250000000"]},{"r_107_200":"6073445119367/1000000000000","r_113_200":"1519549409533/250000000000","r_19_40":"1516517785963/250000000000","r_1_2":"6067925129341/1000000000000","r_21_40":"1517960934377/250000000000","r_23_40":"3041219169707/500000000000","r_3_5":"6086043212371/1000000000000","r_49_100":"3034223854433/500000000000","r_51_100":"379342354479/62500000000","r_9_20":"757560143581/125000000000","sharp":"6067724366923/1000000000000","sharp_bins":["6074555421613/1000000000000","6074021695781/1000000000000","6073475276149/1000000000000","1214583165053/200000000000","6072342912571/1000000000000","3035878036927/500000000000","758894365491/125000000000","6070538939297/1000000000000","6069908019761/1000000000000","3034635585591/500000000000","6068632501617/1000000000000","1213598401321/200000000000","6067724366923/1000000000000","6067724366923/1000000000000","6067724366923/1000000000000","6067724366923/1000000000000"]},{"r_107_200":"6076939322877/1000000000000","r_113_200":"608169037057/100000000000","r_19_40":"3034778107829/500000000000","r_1_2":"3035710911453/500000000000","r_21_40":"1215067729291/200000000000","r_23_40":"6085911928119/1000000000000","r_3_5":"608951668719/100000000000","r_49_100":"6071930879249/1000000000000","r_51_100":"759121706043/125000000000","r_9_20":"3031990728133/500000000000","sharp":"1214245198773/200000000000","sharp_bins":["6078070720017/1000000000000","3038768459651/500000000000","3038495232863/500000000000","30382155117/5000000000","3037929082007/500000000000","6075271425809/1000000000000","3037335212791/500000000000","6074054642677/1000000000000","6073423977919/1000000000000","1214557480579/200000000000","6072149009917/1000000000000","6071508794533/1000000000000","1214245198773/200000000000","1214245198773/200000000000","1214245198773/200000000000","1214245198773/200000000000"]},{"r_107_200":"755180528213/125000000000","r_113_200":"3023049196807/500000000000","r_19_40":"6034521367743/1000000000000","r_1_2":"6036205032083/1000000000000","r_21_40":"603992379101/100000000000","r_23_40":"94536575589/15625000000","r_3_5":"3027011921887/500000000000","r_49_100":"6036779795807/1000000000000","r_51_100":"6037678102749/1000000000000","r_9_20":"3014573730971/500000000000","sharp":"3017705729121/500000000000","sharp_bins":["1510515160441/250000000000","3020757073633/500000000000","75511932089/12500000000","1510095381857/250000000000","6039794605909/1000000000000","301959840583/50000000000","6038596925907/1000000000000","377374711919/62500000000","6037392202179/1000000000000","120735747129/20000000000","6036180849629/1000000000000","6035572677821/1000000000000","3017705729121/500000000000","3017705729121/500000000000","3017705729121/500000000000","3017705729121/500000000000"]},{"r_107_200":"1506097752103/250000000000","r_113_200":"3014465216827/500000000000","r_19_40":"6017700232231/1000000000000","r_1_2":"376206108633/62500000000","r_21_40":"94108010581/15625000000","r_23_40":"301658445109/50000000000","r_3_5":"6036890475639/1000000000000","r_49_100":"150497431337/25000000000","r_51_100":"6020729549617/1000000000000","r_9_20":"6012440509297/1000000000000","sharp":"1203638275721/200000000000","sharp_bins":["6024683291153/1000000000000","1204826071223/200000000000","3011782089771/500000000000","3011493220541/500000000000","3011203055279/500000000000","6021824215841/1000000000000","3010620376667/500000000000","6020655719437/1000000000000","6020069110539/1000000000000","3009740461513/500000000000","6018891153277/1000000000000","3009149898831/500000000000","1203638275721/200000000000","1203638275721/200000000000","1203638275721/200000000000","1203638275721/200000000000"]},{"r_107_200":"6028299134921/1000000000000","r_113_200":"6032839558241/1000000000000","r_19_40":"1505398593121/250000000000","r_1_2":"6023204879299/1000000000000","r_21_40":"6026820503173/1000000000000","r_23_40":"603706069373/100000000000","r_3_5":"755097896891/125000000000","r_49_100":"1505947745649/250000000000","r_51_100":"1204927390687/200000000000","r_9_20":"6016346542239/1000000000000","sharp":"3011053888319/500000000000","sharp_bins":["6028616836991/1000000000000","6028063689449/1000000000000","6027497339943/1000000000000","3013459731603/500000000000","1506584749827/250000000000","1506439243189/250000000000","6025173379961/1000000000000","376536763583/62500000000","6024001481253/1000000000000","6023413168129/1000000000000","6022823274339/1000000000000","3011115898131/500000000000","3011053888319/500000000000","3011053888319/500000000000","3011053888319/500000000000","3011053888319/500000000000"]},{"r_107_200":"598680046553/100000000000","r_113_200":"5991078249429/1000000000000","r_19_40":"1196115420307/200000000000","r_1_2":"5982005274757/1000000000000","r_21_40":"748176021989/125000000000","r_23_40":"1498801900481/250000000000","r_3_5":"149974833077/25000000000","r_49_100":"5982648375931/1000000000000","r_51_100":"1495838200121/250000000000","r_9_20":"5975556746371/1000000000000","sharp":"5980244051431/1000000000000","sharp_bins":["5986294932769/1000000000000","5985752090769/1000000000000","5985207847943/1000000000000","5984662201211/1000000000000","5984115147487/1000000000000","5983566683679/1000000000000","598301680669/100000000000","2991232756709/500000000000","1495478200189/250000000000","598135866559/100000000000","2990401552401/500000000000","5980246115267/1000000000000","5980244051431/1000000000000","5980244051431/1000000000000","5980244051431/1000000000000","5980244051431/1000000000000"]},{"r_107_200":"2995681851371/500000000000","r_113_200":"599564340519/100000000000","r_19_40":"2992562841839/500000000000","r_1_2":"1197313284429/200000000000","r_21_40":"5989970799581/1000000000000","r_23_40":"2999878691/500000000","r_3_5":"1500885967673/250000000000","r_49_100":"5987197101913/1000000000000","r_51_100":"5987914528687/1000000000000","r_9_20":"299005759167/50000000000","sharp":"748102045441/125000000000","sharp_bins":["93607572499/15625000000","748792693643/125000000000","5989797057717/1000000000000","5989251162577/1000000000000","37429399129/6250000000","2994077574409/500000000000","5987605024017/1000000000000","2993526741569/500000000000","2993250261537/500000000000","5985946140717/1000000000000","119707806659/20000000000","5984833096653/1000000000000","748102045441/125000000000","748102045441/125000000000","748102045441/125000000000","748102045441/125000000000"]},{"r_107_200":"5943922809741/1000000000000","r_113_200":"1486982893557/250000000000","r_19_40":"5938169831423/1000000000000","r_1_2":"5939433632963/1000000000000","r_21_40":"37141367961/6250000000","r_23_40":"5951903268181/1000000000000","r_3_5":"1191119356783/200000000000","r_49_100":"5940111582677/1000000000000","r_51_100":"5940694696377/1000000000000","r_9_20":"1483351010913/250000000000","sharp":"2968490392471/500000000000","sharp_bins":["2971279180329/500000000000","5942049299869/1000000000000","237661559571/40000000000","1485256856563/250000000000","2970257304087/500000000000","742500066551/125000000000","5939485196319/1000000000000","2969484298633/500000000000","1187690146521/200000000000","1187586319937/200000000000","593741119509/100000000000","2968490392471/500000000000","2968490392471/500000000000","2968490392471/500000000000","2968490392471/500000000000","2968490392471/500000000000"]},{"r_107_200":"5948857131711/1000000000000","r_113_200":"1488217507001/250000000000","r_19_40":"5943086257413/1000000000000","r_1_2":"743045421751/125000000000","r_21_40":"5947551860211/1000000000000","r_23_40":"2978414235743/500000000000","r_3_5":"5960524411813/1000000000000","r_49_100":"5945029232043/1000000000000","r_51_100":"2972812859663/500000000000","r_9_20":"1187665541043/200000000000","sharp":"2970962168099/500000000000","sharp_bins":["5947522599869/1000000000000","5947013010237/1000000000000","594650217011/100000000000","5945990076863/1000000000000","92898073873/15625000000","1188992424101/200000000000","2972223126063/500000000000","1188785824019/200000000000","5943410721769/1000000000000","5942891054499/1000000000000","5942370114877/1000000000000","2970962168099/500000000000","2970962168099/500000000000","2970962168099/500000000000","2970962168099/500000000000","2970962168099/500000000000"]},{"r_107_200":"5926141123537/1000000000000","r_113_200":"5930015704779/1000000000000","r_19_40":"740076181851/125000000000","r_1_2":"740225554853/125000000000","r_21_40":"5924881248303/1000000000000","r_23_40":"1186778008003/200000000000","r_3_5":"2968735236181/500000000000","r_49_100":"1184497189219/200000000000","r_51_100":"5923022425371/1000000000000","r_9_20":"5915983284039/1000000000000","sharp":"739875754909/125000000000","sharp_bins":["296218161183/50000000000","5923871029297/1000000000000","5923377657889/1000000000000","236915324281/40000000000","592238737429/100000000000","2960945228633/500000000000","5921392353531/1000000000000","5920893060659/1000000000000","296019628811/50000000000","5919890885087/1000000000000","5919387995641/1000000000000","739875754909/125000000000","739875754909/125000000000","739875754909/125000000000","739875754909/125000000000","739875754909/125000000000"]},{"r_107_200":"237249772243/40000000000","r_113_200":"5935123786967/1000000000000","r_19_40":"5925693786659/1000000000000","r_1_2":"2963451087111/500000000000","r_21_40":"5929982844307/1000000000000","r_23_40":"2969492928771/500000000000","r_3_5":"5942569422743/1000000000000","r_49_100":"370473242987/62500000000","r_51_100":"741015210843/125000000000","r_9_20":"18503355519/3125000000","sharp":"118482377199/20000000000","sharp_bins":["2964748881309/500000000000","1482251235577/250000000000","2964255471967/500000000000","1482003941271/250000000000","1185503880669/200000000000","2963510928149/500000000000","5926523121519/1000000000000","740752899573/125000000000","2962761039531/500000000000","5925019753983/1000000000000","1184903245919/200000000000","118482377199/20000000000","118482377199/20000000000","118482377199/20000000000","118482377199/20000000000","118482377199/20000000000"]},{"r_107_200":"5936294480913/1000000000000","r_113_200":"2970089324369/500000000000","r_19_40":"2965362739679/500000000000","r_1_2":"5931947143113/1000000000000","r_21_40":"5935031502349/1000000000000","r_23_40":"5944028325513/1000000000000","r_3_5":"5947614836911/1000000000000","r_49_100":"1483151272079/250000000000","r_51_100":"2966584056773/500000000000","r_9_20":"740763976289/125000000000","sharp":"1482294759713/250000000000","sharp_bins":["237383180413/40000000000","593408609119/100000000000","5933591493081/1000000000000","2966547856793/500000000000","5932598750291/1000000000000","2966050300389/500000000000","47452810101/8000000000","1186220146681/200000000000","5930599010689/1000000000000","2965048039831/500000000000","5929591948439/1000000000000","1482294759713/250000000000","1482294759713/250000000000","1482294759713/250000000000","1482294759713/250000000000","1482294759713/250000000000"]},{"r_107_200":"5968201021281/1000000000000","r_113_200":"5972227752243/1000000000000","r_19_40":"5962363499183/1000000000000","r_1_2":"119273839279/20000000000","r_21_40":"5966891285133/1000000000000","r_23_40":"5976132039363/1000000000000","r_3_5":"2989917665389/500000000000","r_49_100":"2982155060161/500000000000","r_51_100":"5964958586481/1000000000000","r_9_20":"5957636053107/1000000000000","sharp":"5961308831811/1000000000000","sharp_bins":["5966985444309/1000000000000","2983237040297/500000000000","596596146459/100000000000","5965447593679/1000000000000","2982466232619/500000000000","2982208038321/500000000000","2981949212629/500000000000","5963379508453/1000000000000","2981429661793/500000000000","5962337868013/1000000000000","5961815138369/1000000000000","5961308831811/1000000000000","5961308831811/1000000000000","5961308831811/1000000000000","5961308831811/1000000000000","5961308831811/1000000000000"]},{"r_107_200":"743281963901/125000000000","r_113_200":"5950148528423/1000000000000","r_19_40":"742581379653/125000000000","r_1_2":"5941898778253/1000000000000","r_21_40":"2972494967853/500000000000","r_23_40":"2976986522587/500000000000","r_3_5":"3723478009/625000000","r_49_100":"2971266660567/500000000000","r_51_100":"5943122434511/1000000000000","r_9_20":"5936050701817/1000000000000","sharp":"2969580691623/500000000000","sharp_bins":["1486150813433/250000000000","5944108727809/1000000000000","1485903255349/250000000000","5943116132083/1000000000000","5942618057457/1000000000000","59421187951/10000000000","594161834259/100000000000","5941116697503/1000000000000","5940613857409/1000000000000","5940109807799/1000000000000","593960455653/100000000000","2969580691623/500000000000","2969580691623/500000000000","2969580691623/500000000000","2969580691623/500000000000","2969580691623/500000000000"]},{"r_107_200":"5977607354923/1000000000000","r_113_200":"373852474011/62500000000","r_19_40":"149293477429/25000000000","r_1_2":"5973092247549/1000000000000","r_21_40":"5976295849981/1000000000000","r_23_40":"1496379036741/250000000000","r_3_5":"2994610939851/500000000000","r_49_100":"1493421719447/250000000000","r_51_100":"597436055819/100000000000","r_9_20":"1193405676279/200000000000","sharp":"5970737557407/1000000000000","sharp_bins":["747056301747/125000000000","1195187668507/200000000000","2987712509253/500000000000","5974910439273/1000000000000","5974394602219/1000000000000","74673468809/12500000000","1493339786037/250000000000","373302469867/62500000000","746539827907/125000000000","5971796457659/1000000000000","746409127217/125000000000","5970748288791/1000000000000","5970737557407/1000000000000","5970737557407/1000000000000","5970737557407/1000000000000","5970737557407/1000000000000"]},{"r_107_200":"744507633283/125000000000","r_113_200":"1191992289831/200000000000","r_19_40":"5950422698889/1000000000000","r_1_2":"2975847877013/500000000000","r_21_40":"1488698211687/250000000000","r_23_40":"5963760334093/1000000000000","r_3_5":"5967356413443/1000000000000","r_49_100":"5952307156601/1000000000000","r_51_100":"2976460877161/500000000000","r_9_20":"1189167314139/200000000000","sharp":"5948989333521/1000000000000","sharp_bins":["5954470328361/1000000000000","595397483323/100000000000","1488369539117/250000000000","1190596059133/200000000000","595248124841/100000000000","5951981012287/1000000000000","47611836679/8000000000","743872120469/125000000000","5950473146489/1000000000000","47599744951/8000000000","1487365472129/250000000000","5948989333521/1000000000000","5948989333521/1000000000000","5948989333521/1000000000000","5948989333521/1000000000000","5948989333521/1000000000000"]},{"r_107_200":"2966765690743/500000000000","r_113_200":"2968648365911/500000000000","r_19_40":"741015818771/125000000000","r_1_2":"5929319278601/1000000000000","r_21_40":"5932307447771/1000000000000","r_23_40":"92828341937/15625000000","r_3_5":"1486122971101/250000000000","r_49_100":"5929946231139/1000000000000","r_51_100":"237220081017/40000000000","r_9_20":"23694676453/4000000000","sharp":"1481562820247/250000000000","sharp_bins":["5931496415663/1000000000000","2965508956909/500000000000","1482634575047/250000000000","5930057572561/1000000000000","2964787864361/500000000000","5929092766451/1000000000000","5928608683527/1000000000000","5928123467307/1000000000000","59276371229/10000000000","5927149651057/1000000000000","2963330524771/500000000000","1481562820247/250000000000","1481562820247/250000000000","1481562820247/250000000000","1481562820247/250000000000","1481562820247/250000000000"]},{"r_107_200":"298285622499/50000000000","r_113_200":"5969619339547/1000000000000","r_19_40":"2980021167299/500000000000","r_1_2":"2980669973249/500000000000","r_21_40":"2982221065653/500000000000","r_23_40":"2986696074241/500000000000","r_3_5":"239079664527/40000000000","r_49_100":"1490482119299/250000000000","r_51_100":"2981283978439/500000000000","r_9_20":"595547125539/100000000000","sharp":"5958664748411/1000000000000","sharp_bins":["5964182875919/1000000000000","2981843272951/500000000000","238527561339/40000000000","596269033623/100000000000","5962190451759/1000000000000","5961689377647/1000000000000","5961187111477/1000000000000","2980341825413/500000000000","5960178993271/1000000000000","595967312489/100000000000","2979583026523/500000000000","5958664748411/1000000000000","5958664748411/1000000000000","5958664748411/1000000000000","5958664748411/1000000000000","5958664748411/1000000000000"]},{"r_107_200":"5943549070517/1000000000000","r_113_200":"118946463317/20000000000","r_19_40":"5938109197703/1000000000000","r_1_2":"742415908121/125000000000","r_21_40":"5942322308721/1000000000000","r_23_40":"5951016346401/1000000000000","r_3_5":"1488624945089/250000000000","r_49_100":"5939931646323/1000000000000","r_51_100":"5940512728019/1000000000000","r_9_20":"5933664210299/1000000000000","sharp":"1484073276141/250000000000","sharp_bins":["297078954709/50000000000","5941099473713/1000000000000","1485154684979/250000000000","5940136890577/1000000000000","148491348087/25000000000","5939169836409/1000000000000","296934231357/50000000000","742274785411/125000000000","2968855404891/500000000000","2968611103651/500000000000","593673247361/100000000000","1484073276141/250000000000","1484073276141/250000000000","1484073276141/250000000000","1484073276141/250000000000","1484073276141/250000000000"]},{"r_107_200":"2974249113057/500000000000","r_113_200":"2976138148203/500000000000","r_19_40":"5943041555103/1000000000000","r_1_2":"5944272015111/1000000000000","r_21_40":"5947270179717/1000000000000","r_23_40":"744494664199/125000000000","r_3_5":"5959443116143/1000000000000","r_49_100":"1188973040727/200000000000","r_51_100":"743182338869/125000000000","r_9_20":"5938603115773/1000000000000","sharp":"2970627438697/500000000000","sharp_bins":["743320056047/125000000000","5946080318861/1000000000000","5945599075377/1000000000000","5945116715713/1000000000000","743079154707/125000000000","2972074319493/500000000000","1485915729371/250000000000","594317606089/100000000000","5942688074043/1000000000000","5942198957589/1000000000000","594170870929/100000000000","2970627438697/500000000000","2970627438697/500000000000","2970627438697/500000000000","2970627438697/500000000000","2970627438697/500000000000"]},{"r_107_200":"5953408363619/1000000000000","r_113_200":"5957190145699/1000000000000","r_19_40":"1486983843779/250000000000","r_1_2":"2974589021117/500000000000","r_21_40":"372011194893/62500000000","r_23_40":"5960858885691/1000000000000","r_3_5":"5964346826573/1000000000000","r_49_100":"1189952020409/200000000000","r_51_100":"5950365887937/1000000000000","r_9_20":"5943503695141/1000000000000","sharp":"1189235598343/200000000000","sharp_bins":["1487875631387/250000000000","2975510960221/500000000000","2975270100409/500000000000","1190011472893/200000000000","594957340917/100000000000","1189817666543/200000000000","74357526661/12500000000","594811479753/100000000000","5947626331419/1000000000000","1486784183789/250000000000","2973323003253/500000000000","1189235598343/200000000000","1189235598343/200000000000","1189235598343/200000000000","1189235598343/200000000000","1189235598343/200000000000"]},{"r_107_200":"5958279889791/1000000000000","r_113_200":"5962065124191/1000000000000","r_19_40":"5952791059269/1000000000000","r_1_2":"5954045748939/1000000000000","r_21_40":"744631191249/125000000000","r_23_40":"1193144295399/200000000000","r_3_5":"2984605664681/500000000000","r_49_100":"59546167449/10000000000","r_51_100":"1191046932549/200000000000","r_9_20":"5948366345391/1000000000000","sharp":"5951062848257/1000000000000","sharp_bins":["5956405859163/1000000000000","46530662589/7812500000","2977721324319/500000000000","5954959368693/1000000000000","23259667849/3906250000","2976994724187/500000000000","1190700560713/200000000000","744126877863/125000000000","297626305553/50000000000","23250140893/3906250000","5951544893313/1000000000000","5951062848257/1000000000000","5951062848257/1000000000000","5951062848257/1000000000000","5951062848257/1000000000000","5951062848257/1000000000000"]},{"r_107_200":"5963112967423/1000000000000","r_113_200":"5966901397383/1000000000000","r_19_40":"2978804383357/500000000000","r_1_2":"744859411871/125000000000","r_21_40":"1490470394183/250000000000","r_23_40":"5970545256089/1000000000000","r_3_5":"5974036795609/1000000000000","r_49_100":"5959435292687/1000000000000","r_51_100":"5960065195979/1000000000000","r_9_20":"2976595611073/500000000000","sharp":"2977954802101/500000000000","sharp_bins":["2980635366183/500000000000","372549329653/62500000000","596030670117/100000000000","5959823010323/1000000000000","372458637481/62500000000","2979426133537/500000000000","2979182605119/500000000000","2978938508649/500000000000","5957387692839/1000000000000","2978448618701/500000000000","5956405648753/1000000000000","5955912924657/1000000000000","2977954802101/500000000000","2977954802101/500000000000","2977954802101/500000000000","2977954802101/500000000000"]},{"r_107_200":"1491975932161/250000000000","r_113_200":"746461889767/125000000000","r_19_40":"5962384588941/1000000000000","r_1_2":"1490915697467/250000000000","r_21_40":"1491667846003/250000000000","r_23_40":"2987663189379/500000000000","r_3_5":"5978819399371/1000000000000","r_49_100":"5964211845667/1000000000000","r_51_100":"298242680173/50000000000","r_9_20":"1489493601407/250000000000","sharp":"2980357190901/500000000000","sharp_bins":["238643736741/40000000000","93212680947/15625000000","5965128627041/1000000000000","186395142363/31250000000","1491039841031/250000000000","5963673050349/1000000000000","2981592806037/500000000000","1490674259383/250000000000","5962207331221/1000000000000","1490429123413/250000000000","5961224522591/1000000000000","1490182853951/250000000000","2980357190901/500000000000","2980357190901/500000000000","2980357190901/500000000000","2980357190901/500000000000"]},{"r_107_200":"2972852812411/500000000000","r_113_200":"1487341601303/250000000000","r_19_40":"5940412601631/1000000000000","r_1_2":"5941612765703/1000000000000","r_21_40":"5944516081189/1000000000000","r_23_40":"1488229809023/250000000000","r_3_5":"5956297980111/1000000000000","r_49_100":"594217731973/100000000000","r_51_100":"371422611601/62500000000","r_9_20":"2968063110889/500000000000","sharp":"2969151027801/500000000000","sharp_bins":["5943452585021/1000000000000","1485746798107/250000000000","594252075023/100000000000","5942053256401/1000000000000","371349044307/62500000000","1188223019293/200000000000","1188128884641/200000000000","5940172690093/1000000000000","5939699895089/1000000000000","5939226036147/1000000000000","2969375555609/500000000000","2969151027801/500000000000","2969151027801/500000000000","2969151027801/500000000000","2969151027801/500000000000","2969151027801/500000000000"]},{"r_107_200":"119012869669/20000000000","r_113_200":"1488577009193/250000000000","r_19_40":"5945334420279/1000000000000","r_1_2":"5946546445061/1000000000000","r_21_40":"2974726360557/500000000000","r_23_40":"5957849172023/1000000000000","r_3_5":"298061507617/50000000000","r_49_100":"5947100268677/1000000000000","r_51_100":"92932759911/15625000000","r_9_20":"1485263589979/250000000000","sharp":"5943254378441/1000000000000","sharp_bins":["5948423529807/1000000000000","5947957653861/1000000000000","2973745363869/500000000000","1486755687353/250000000000","2973276858427/500000000000","1486520904721/250000000000","371600778723/62500000000","5945140239833/1000000000000","1486166739409/250000000000","1188838522187/200000000000","74296464971/12500000000","5943254378441/1000000000000","5943254378441/1000000000000","5943254378441/1000000000000","5943254378441/1000000000000","5943254378441/1000000000000"]},{"r_107_200":"1488885605679/250000000000","r_113_200":"2979605247021/500000000000","r_19_40":"5950217785413/1000000000000","r_1_2":"1487860372677/250000000000","r_21_40":"5954350524627/1000000000000","r_23_40":"2981369912117/500000000000","r_3_5":"2983061408847/500000000000","r_49_100":"5951984646589/1000000000000","r_51_100":"5952592769017/1000000000000","r_9_20":"371621515519/62500000000","sharp":"1487042032627/250000000000","sharp_bins":["5953355305341/1000000000000","186027780577/31250000000","148810540023/25000000000","2975976585343/500000000000","1487870921433/250000000000","595101313499/100000000000","1190108304491/200000000000","1190013769803/200000000000","5949595112629/1000000000000","1189824062251/200000000000","1189728888569/200000000000","1487042032627/250000000000","1487042032627/250000000000","1487042032627/250000000000","1487042032627/250000000000","1487042032627/250000000000"]},{"r_107_200":"5960402604841/1000000000000","r_113_200":"5964073941897/1000000000000","r_19_40":"2977531427847/500000000000","r_1_2":"93067157217/15625000000","r_21_40":"2979604826543/500000000000","r_23_40":"2983795680307/500000000000","r_3_5":"186593004579/31250000000","r_49_100":"5956830613433/1000000000000","r_51_100":"74468129373/12500000000","r_9_20":"5950796042157/1000000000000","sharp":"1190608693661/200000000000","sharp_bins":["1191649687707/200000000000","744722711579/125000000000","1191462779131/200000000000","297842252279/50000000000","5956375140379/1000000000000","5955904169097/1000000000000","5955432135653/1000000000000","2977479520451/500000000000","1488621220701/250000000000","1488502414829/250000000000","744191671049/125000000000","2976528001887/500000000000","1190608693661/200000000000","1190608693661/200000000000","1190608693661/200000000000","1190608693661/200000000000"]},{"r_107_200":"5965224557101/1000000000000","r_113_200":"1492224727919/250000000000","r_19_40":"372491884531/62500000000","r_1_2":"1490279170327/250000000000","r_21_40":"2982015316221/500000000000","r_23_40":"1493101079121/250000000000","r_3_5":"373486917369/62500000000","r_49_100":"2980819346281/500000000000","r_51_100":"2981134950381/500000000000","r_9_20":"5955610258031/1000000000000","sharp":"5957880912811/1000000000000","sharp_bins":["5963102961781/1000000000000","5962635828487/1000000000000","5962167643791/1000000000000","596169840567/100000000000","5961228112097/1000000000000","596075675223/100000000000","2980142164957/500000000000","5959810845969/1000000000000","5959336298357/1000000000000","1191772137007/200000000000","5958384003957/1000000000000","2978953124461/500000000000","5957880912811/1000000000000","5957880912811/1000000000000","5957880912811/1000000000000","5957880912811/1000000000000"]},{"r_107_200":"5969995996259/1000000000000","r_113_200":"373354573291/62500000000","r_19_40":"5964627286029/1000000000000","r_1_2":"2982942504381/500000000000","r_21_40":"5968801162713/1000000000000","r_23_40":"5977166462577/1000000000000","r_3_5":"1196110845707/200000000000","r_49_100":"2983198257977/500000000000","r_51_100":"372939943587/62500000000","r_9_20":"2980187241057/500000000000","sharp":"119253363307/20000000000","sharp_bins":["1193581509779/200000000000","2983720026479/500000000000","2983485752691/500000000000","5966501904143/1000000000000","5966031247217/1000000000000","596555952387/100000000000","1491271684469/250000000000","2982306445011/500000000000","596413797827/100000000000","5963662000579/1000000000000","745398119363/125000000000","5962706835097/1000000000000","119253363307/20000000000","119253363307/20000000000","119253363307/20000000000","119253363307/20000000000"]},{"r_107_200":"5974720297229/1000000000000","r_113_200":"239136003701/40000000000","r_19_40":"2984668824429/500000000000","r_1_2":"1194121285363/200000000000","r_21_40":"1493381155271/250000000000","r_23_40":"5981881171271/1000000000000","r_3_5":"59852701647/10000000000","r_49_100":"5971107473539/1000000000000","r_51_100":"597176132019/100000000000","r_9_20":"5965092106541/1000000000000","sharp":"5967408596371/1000000000000","sharp_bins":["5972664462363/1000000000000","597219662931/100000000000","373232984029/62500000000","2985628902903/500000000000","5970786811311/1000000000000","2985157375177/500000000000","5969841626639/1000000000000","5969367440919/1000000000000","2984446095579/500000000000","1193683175063/200000000000","1491984622837/250000000000","5967460033161/1000000000000","5967408596371/1000000000000","5967408596371/1000000000000","5967408596371/1000000000000","5967408596371/1000000000000"]},{"r_107_200":"148817105293/25000000000","r_113_200":"1191247304131/200000000000","r_19_40":"1189504457287/200000000000","r_1_2":"5948714789869/1000000000000","r_21_40":"5951530315037/1000000000000","r_23_40":"1191928267947/200000000000","r_3_5":"5962918668803/1000000000000","r_49_100":"5949231172861/1000000000000","r_51_100":"185932154167/31250000000","r_9_20":"5943397128801/1000000000000","sharp":"2972576305669/500000000000","sharp_bins":["5950185088051/1000000000000","1189946663761/200000000000","1487320140127/250000000000","594882680203/100000000000","5948372048627/1000000000000","5947916300529/1000000000000","47579676447/8000000000","3716876133/625000000","1486635767359/250000000000","743260415147/125000000000","5945622560439/1000000000000","371572549607/62500000000","2972576305669/500000000000","2972576305669/500000000000","2972576305669/500000000000","2972576305669/500000000000"]},{"r_107_200":"5957572334571/1000000000000","r_113_200":"596112797717/100000000000","r_19_40":"5952395549901/1000000000000","r_1_2":"5953599224653/1000000000000","r_21_40":"2978208680941/500000000000","r_23_40":"2982260726481/500000000000","r_3_5":"5967800677171/1000000000000","r_49_100":"5954105387523/1000000000000","r_51_100":"1488678599873/250000000000","r_9_20":"594827668183/100000000000","sharp":"5950057357343/1000000000000","sharp_bins":["5955107197871/1000000000000","5954655001027/1000000000000","5954201814699/1000000000000","5953747627869/1000000000000","5953292445707/1000000000000","5952836268419/1000000000000","46502961673/7812500000","743990115127/125000000000","595146174717/100000000000","2975500784017/500000000000","5950540376099/1000000000000","5950078177747/1000000000000","5950057357343/1000000000000","5950057357343/1000000000000","5950057357343/1000000000000","5950057357343/1000000000000"]},{"r_107_200":"2981210900689/500000000000","r_113_200":"372873783339/62500000000","r_19_40":"595723060501/100000000000","r_1_2":"744805659609/125000000000","r_21_40":"1490316458029/250000000000","r_23_40":"5969362563657/1000000000000","r_3_5":"597264346927/100000000000","r_49_100":"2979470640747/500000000000","r_51_100":"38141193/6400000","r_9_20":"1488279554901/250000000000","sharp":"744365472381/125000000000","sharp_bins":["1191998128443/200000000000","1191907609747/200000000000","1489771116353/250000000000","11637948987/1953125000","2979087150807/500000000000","2978858863201/500000000000","5957260153849/1000000000000","595680158209/100000000000","297817100463/50000000000","2977940715411/500000000000","5955419839341/1000000000000","5954957241093/1000000000000","744365472381/125000000000","744365472381/125000000000","744365472381/125000000000","744365472381/125000000000"]},{"r_107_200":"745904127079/125000000000","r_113_200":"2985397298701/500000000000","r_19_40":"5962027851251/1000000000000","r_1_2":"5963253347097/1000000000000","r_21_40":"5966076129097/1000000000000","r_23_40":"1493541270829/250000000000","r_3_5":"5977447459811/1000000000000","r_49_100":"186366851749/31250000000","r_51_100":"1192874071059/200000000000","r_9_20":"2978961068707/500000000000","sharp":"744969034347/125000000000","sharp_bins":["372802216119/62500000000","2982191249241/500000000000","2981964274467/500000000000","5963473598471/1000000000000","1490754413023/250000000000","93165011093/15625000000","5962102770193/1000000000000","5961643830951/1000000000000","5961183890363/1000000000000","1490180735981/250000000000","5960260984273/1000000000000","5959798017583/1000000000000","744969034347/125000000000","744969034347/125000000000","744969034347/125000000000","744969034347/125000000000"]},{"r_107_200":"1492996586677/250000000000","r_113_200":"746943827319/125000000000","r_19_40":"2983383743133/500000000000","r_1_2":"1193600742309/200000000000","r_21_40":"59708285927/10000000000","r_23_40":"2989454731771/500000000000","r_3_5":"2991096586549/500000000000","r_49_100":"2984239771517/500000000000","r_51_100":"5969121547867/1000000000000","r_9_20":"5962668594929/1000000000000","sharp":"1192904638367/200000000000","sharp_bins":["1492405694279/250000000000","5969169471717/1000000000000","746089397/125000000","2984129939643/500000000000","5967803586491/1000000000000","1491836574437/250000000000","5966888011197/1000000000000","5966428724977/1000000000000","238638737489/40000000000","5965507143473/1000000000000","5965044836427/1000000000000","5964581522163/1000000000000","1192904638367/200000000000","1192904638367/200000000000","1192904638367/200000000000","1192904638367/200000000000"]},{"r_107_200":"5976699846131/1000000000000","r_113_200":"2990133290763/500000000000","r_19_40":"5971467710073/1000000000000","r_1_2":"1194542900073/200000000000","r_21_40":"5975541299701/1000000000000","r_23_40":"5983613692961/1000000000000","r_3_5":"5986898536899/1000000000000","r_49_100":"2986590157077/500000000000","r_51_100":"1493458273287/250000000000","r_9_20":"2983687909861/500000000000","sharp":"2984627295207/500000000000","sharp_bins":["746796256219/125000000000","1493479106739/250000000000","1493365453431/250000000000","93328221867/15625000000","5972549589081/1000000000000","5972091982611/1000000000000","5971633378223/1000000000000","2985586887027/500000000000","1492678292061/250000000000","5970251556357/1000000000000","5969788931173/1000000000000","746165662333/125000000000","2984627295207/500000000000","2984627295207/500000000000","2984627295207/500000000000","2984627295207/500000000000"]},{"r_107_200":"373836011983/62500000000","r_113_200":"5984945159387/1000000000000","r_19_40":"373508200607/62500000000","r_1_2":"2988694197151/500000000000","r_21_40":"1196043385619/200000000000","r_23_40":"5988280448767/1000000000000","r_3_5":"5991566225303/1000000000000","r_49_100":"597784425513/100000000000","r_51_100":"5978507670813/1000000000000","r_9_20":"5972046497317/1000000000000","sharp":"1493487285541/250000000000","sharp_bins":["5979079780377/1000000000000","2989312934843/500000000000","2989085484257/500000000000","5977715066401/1000000000000","2988629084049/500000000000","1494200068423/250000000000","5976341381327/1000000000000","1195176297829/200000000000","5975420595283/1000000000000","5974958695343/1000000000000","597449578217/100000000000","2987015930821/500000000000","1493487285541/250000000000","1493487285541/250000000000","1493487285541/250000000000","1493487285541/250000000000"]},{"r_107_200":"5986015285781/1000000000000","r_113_200":"5989586255967/1000000000000","r_19_40":"5980757885531/1000000000000","r_1_2":"1196405058777/200000000000","r_21_40":"1196971075931/200000000000","r_23_40":"5992909636799/1000000000000","r_3_5":"5996196145609/1000000000000","r_49_100":"373904454193/62500000000","r_51_100":"5983145181883/1000000000000","r_9_20":"5976680525873/1000000000000","sharp":"5978606744119/1000000000000","sharp_bins":["2991876122201/500000000000","2991649037471/500000000000","239313716601/40000000000","5982386754301/1000000000000","5981929597441/1000000000000","5981471444507/1000000000000","5981012293647/1000000000000","2990276071501/500000000000","5980090990713/1000000000000","2989814416207/500000000000","298958283051/50000000000","597870148231/100000000000","5978606744119/1000000000000","5978606744119/1000000000000","5978606744119/1000000000000","5978606744119/1000000000000"]},{"r_107_200":"5964329513677/1000000000000","r_113_200":"2983888465769/500000000000","r_19_40":"2979643114979/500000000000","r_1_2":"5960479380881/1000000000000","r_21_40":"2981605036307/500000000000","r_23_40":"2985513533443/500000000000","r_3_5":"1194841060843/200000000000","r_49_100":"186279396251/31250000000","r_51_100":"1192311965373/200000000000","r_9_20":"5955324842053/1000000000000","sharp":"5956695759661/1000000000000","sharp_bins":["5961624310379/1000000000000","2980592853027/500000000000","5960746170071/1000000000000","1490076425277/250000000000","5959864297469/1000000000000","5959421957457/1000000000000","1489744669843/250000000000","5958534459393/1000000000000","1489522322459/250000000000","5957643177019/1000000000000","5957196119233/1000000000000","1191349622953/200000000000","5956695759661/1000000000000","5956695759661/1000000000000","5956695759661/1000000000000","5956695759661/1000000000000"]},{"r_107_200":"2984562752289/500000000000","r_113_200":"373285976973/62500000000","r_19_40":"238562754813/40000000000","r_1_2":"5965272382673/1000000000000","r_21_40":"5968005190537/1000000000000","r_23_40":"5975814681643/1000000000000","r_3_5":"1494748577347/250000000000","r_49_100":"1193144801297/200000000000","r_51_100":"238654146547/40000000000","r_9_20":"1192022780113/200000000000","sharp":"5961510791051/1000000000000","sharp_bins":["2983227728377/500000000000","1491504126111/250000000000","5965576620243/1000000000000","745641975353/125000000000","1491173512623/250000000000","5964251361551/1000000000000","2981903867151/500000000000","745420395619/125000000000","5962917645893/1000000000000","5962471183343/1000000000000","5962023775593/1000000000000","1490393855233/250000000000","5961510791051/1000000000000","5961510791051/1000000000000","5961510791051/1000000000000","5961510791051/1000000000000"]},{"r_107_200":"2986933270613/500000000000","r_113_200":"5977319214449/1000000000000","r_19_40":"23315612669/3906250000","r_1_2":"238800424593/40000000000","r_21_40":"2986372703797/500000000000","r_23_40":"5980547087189/1000000000000","r_3_5":"5983727962869/1000000000000","r_49_100":"5970452587751/1000000000000","r_51_100":"1492773169689/250000000000","r_9_20":"5964848440869/1000000000000","sharp":"2983135583893/500000000000","sharp_bins":["1492807827003/250000000000","5970792028057/1000000000000","5970351816059/1000000000000","5969910670687/1000000000000","23877874361/4000000000","119380511461/20000000000","596858161739/100000000000","2984068359753/500000000000","745961358983/125000000000","5967244080583/1000000000000","1491699085989/250000000000","5966347660271/1000000000000","2983135583893/500000000000","2983135583893/500000000000","2983135583893/500000000000","2983135583893/500000000000"]},{"r_107_200":"747322064913/125000000000","r_113_200":"5982031511187/1000000000000","r_19_40":"2986747089519/500000000000","r_1_2":"1493679510763/250000000000","r_21_40":"5977454640069/1000000000000","r_23_40":"2992624059003/500000000000","r_3_5":"5988430042811/1000000000000","r_49_100":"597515042763/100000000000","r_51_100":"2987900409201/500000000000","r_9_20":"1492388129733/250000000000","sharp":"746374282293/125000000000","sharp_bins":["5975969308551/1000000000000","5975529729931/1000000000000","1195017843837/200000000000","5974647774979/1000000000000","5974205395623/1000000000000","298688103971/50000000000","238932712987/40000000000","5972872627649/1000000000000","5972426480887/1000000000000","5971979390407/1000000000000","5971531354503/1000000000000","2985541185733/500000000000","746374282293/125000000000","746374282293/125000000000","746374282293/125000000000","746374282293/125000000000"]},{"r_107_200":"74790615689/12500000000","r_113_200":"1197341268193/200000000000","r_19_40":"1494538672461/250000000000","r_1_2":"5979388480429/1000000000000","r_21_40":"186941459479/31250000000","r_23_40":"1497477899043/250000000000","r_3_5":"5993094373949/1000000000000","r_49_100":"1195962267943/200000000000","r_51_100":"1495117974149/250000000000","r_9_20":"2987109971741/500000000000","sharp":"2987840164059/500000000000","sharp_bins":["5980669992037/1000000000000","1196046028649/200000000000","747473670289/125000000000","59793476479/10000000000","74736312479/12500000000","2989230705939/500000000000","2989008443439/500000000000","5977571419611/1000000000000","5977125002693/1000000000000","93385588157/15625000000","5976229335971/1000000000000","5975780082753/1000000000000","2987840164059/500000000000","2987840164059/500000000000","2987840164059/500000000000","2987840164059/500000000000"]},{"r_107_200":"748485606493/125000000000","r_113_200":"5991343809977/1000000000000","r_19_40":"299138923737/50000000000","r_1_2":"5984022026951/1000000000000","r_21_40":"2993380849847/500000000000","r_23_40":"5994537630779/1000000000000","r_3_5":"2998860534031/500000000000","r_49_100":"5984435424491/1000000000000","r_51_100":"2992553007127/500000000000","r_9_20":"59788508101/10000000000","sharp":"5980329657511/1000000000000","sharp_bins":["5985333510861/1000000000000","5984893420081/1000000000000","598445239721/100000000000","5984010440909/1000000000000","5983567549489/1000000000000","2991561860629/500000000000","5982678954523/1000000000000","2991116622799/500000000000","747723323397/125000000000","1495334746271/250000000000","2990445218809/500000000000","5980440943073/1000000000000","5980329657511/1000000000000","5980329657511/1000000000000","5980329657511/1000000000000","5980329657511/1000000000000"]},{"r_107_200":"5992483591681/1000000000000","r_113_200":"2997972101509/500000000000","r_19_40":"1496841452861/250000000000","r_1_2":"1497154740319/250000000000","r_21_40":"2995679955063/500000000000","r_23_40":"1199825301893/200000000000","r_3_5":"120046208309/20000000000","r_49_100":"2994511480541/500000000000","r_51_100":"1197940690189/200000000000","r_9_20":"5983445393073/1000000000000","sharp":"5984942521727/1000000000000","sharp_bins":["5989960017349/1000000000000","1197903942491/200000000000","1497269618897/250000000000","1197727261081/200000000000","2994096600109/500000000000","5987749158337/1000000000000","598730417807/100000000000","74835728197/12500000000","5986411384169/1000000000000","5985963569033/1000000000000","748189351081/125000000000","598506510131/100000000000","5984942521727/1000000000000","5984942521727/1000000000000","5984942521727/1000000000000","5984942521727/1000000000000"]},{"r_107_200":"5997045756057/1000000000000","r_113_200":"6000507804697/1000000000000","r_19_40":"2995958488751/500000000000","r_1_2":"59931795619/10000000000","r_21_40":"5995921615417/1000000000000","r_23_40":"150091962991/25000000000","r_3_5":"3003431353089/500000000000","r_49_100":"5993574228429/1000000000000","r_51_100":"239770579443/40000000000","r_9_20":"1197600793309/200000000000","sharp":"1197903839163/200000000000","sharp_bins":["5994550044629/1000000000000","1198821910603/200000000000","5993668129609/1000000000000","2996612886533/500000000000","59927824817/10000000000","5992338253821/1000000000000","5991893087739/1000000000000","374465436239/62500000000","599099992291/100000000000","74881899033/12500000000","187190718041/31250000000","5989653085223/1000000000000","1197903839163/200000000000","1197903839163/200000000000","1197903839163/200000000000","1197903839163/200000000000"]},{"r_107_200":"6001571626627/1000000000000","r_113_200":"1501258724859/250000000000","r_19_40":"5996432250271/1000000000000","r_1_2":"2998852053577/500000000000","r_21_40":"3000223548091/500000000000","r_23_40":"6008193948493/1000000000000","r_3_5":"6011378230061/1000000000000","r_49_100":"5998089505283/1000000000000","r_51_100":"5998789398881/1000000000000","r_9_20":"1198505360903/200000000000","sharp":"2997029977337/500000000000","sharp_bins":["5999103617781/1000000000000","5998662966593/1000000000000","5998221383857/1000000000000","5997778868227/1000000000000","2998667709009/500000000000","5996891031543/1000000000000","5996445707111/1000000000000","5995999441121/1000000000000","5995552226477/1000000000000","599510406873/100000000000","299732748309/50000000000","5994204917127/1000000000000","2997029977337/500000000000","2997029977337/500000000000","2997029977337/500000000000","2997029977337/500000000000"]},{"r_107_200":"6006027904939/1000000000000","r_113_200":"3004746147861/500000000000","r_19_40":"1200175622013/200000000000","r_1_2":"3001079591499/500000000000","r_21_40":"3002451509977/500000000000","r_23_40":"3006319800003/500000000000","r_3_5":"1203164776901/200000000000","r_49_100":"6002535315609/1000000000000","r_51_100":"18760140023/3125000000","r_9_20":"374811271517/62500000000","sharp":"599853149797/100000000000","sharp_bins":["6003593024239/1000000000000","6003152228753/1000000000000","120054210041/20000000000","6002267842779/1000000000000","6001824249259/1000000000000","6001379719803/1000000000000","240037370109/40000000000","6000487844447/1000000000000","750005060993/125000000000","2999796094339/500000000000","5999142944951/1000000000000","5998692755063/1000000000000","599853149797/100000000000","599853149797/100000000000","599853149797/100000000000","599853149797/100000000000"]},{"r_107_200":"5977875444687/1000000000000","r_113_200":"5981222014027/1000000000000","r_19_40":"1194586093571/200000000000","r_1_2":"46672968793/7812500000","r_21_40":"2988394565909/500000000000","r_23_40":"5984300593071/1000000000000","r_3_5":"5987381650313/1000000000000","r_49_100":"2987265797391/500000000000","r_51_100":"2987594026187/500000000000","r_9_20":"2984571156593/500000000000","sharp":"373581046719/62500000000","sharp_bins":["1495536421057/250000000000","5981719745887/1000000000000","1495323232989/250000000000","2990432620447/500000000000","2990218335579/500000000000","1495001804723/250000000000","5979576878073/1000000000000","5979145653877/1000000000000","1195742708951/200000000000","5978280549151/1000000000000","5977846665511/1000000000000","2988705946139/500000000000","373581046719/62500000000","373581046719/62500000000","373581046719/62500000000","373581046719/62500000000"]},{"r_107_200":"5982527462009/1000000000000","r_113_200":"5985875781963/1000000000000","r_19_40":"1195514250607/200000000000","r_1_2":"5978790106849/1000000000000","r_21_40":"5981440587857/1000000000000","r_23_40":"1497235847581/250000000000","r_3_5":"5992025040611/1000000000000","r_49_100":"5979172647077/1000000000000","r_51_100":"186869958977/31250000000","r_9_20":"5973789912383/1000000000000","sharp":"1495484568423/250000000000","sharp_bins":["5986800623827/1000000000000","748296807389/125000000000","598594741887/100000000000","2992759750781/500000000000","5985090705647/1000000000000","5984661027299/1000000000000","5984230460553/1000000000000","5983799010503/1000000000000","5983366675597/1000000000000","1196586690857/200000000000","5982499345011/1000000000000","299103217311/50000000000","1495484568423/250000000000","1495484568423/250000000000","1495484568423/250000000000","1495484568423/250000000000"]},{"r_107_200":"2993571415373/500000000000","r_113_200":"5990492689229/1000000000000","r_19_40":"2991087892881/500000000000","r_1_2":"5983403796757/1000000000000","r_21_40":"5986055464231/1000000000000","r_23_40":"2996774624887/500000000000","r_3_5":"5996631308129/1000000000000","r_49_100":"5983777350159/1000000000000","r_51_100":"5984452844137/1000000000000","r_9_20":"1195680283617/200000000000","sharp":"187079477617/31250000000","sharp_bins":["5991418766747/1000000000000","1198198480513/200000000000","5990565162981/1000000000000","5990137046459/1000000000000","5989708051457/1000000000000","5989278174181/1000000000000","5988847408723/1000000000000","2994207880047/500000000000","1197596645349/200000000000","47900398457/8000000000","5987115499681/1000000000000","5986680302859/1000000000000","187079477617/31250000000","187079477617/31250000000","187079477617/31250000000","187079477617/31250000000"]},{"r_107_200":"1497930489179/250000000000","r_113_200":"1199014628981/200000000000","r_19_40":"1197348893403/200000000000","r_1_2":"598798147739/100000000000","r_21_40":"2995317082849/500000000000","r_23_40":"5998118583511/1000000000000","r_3_5":"1200240173589/200000000000","r_49_100":"2994173053289/500000000000","r_51_100":"748628865773/125000000000","r_9_20":"747872153443/125000000000","sharp":"2995556091461/500000000000","sharp_bins":["5996000269399/1000000000000","5995573732357/1000000000000","5995146320099/1000000000000","599471803109/100000000000","5994288863791/1000000000000","5993858814437/1000000000000","5993427877177/1000000000000","299649802847/50000000000","5992563352179/1000000000000","93627027521/15625000000","1198339056577/200000000000","374453744703/62500000000","2995556091461/500000000000","2995556091461/500000000000","2995556091461/500000000000","2995556091461/500000000000"]},{"r_107_200":"5996264988091/1000000000000","r_113_200":"599961729951/100000000000","r_19_40":"5991277441603/1000000000000","r_1_2":"5992523294289/1000000000000","r_21_40":"1199035367933/200000000000","r_23_40":"6002651544407/1000000000000","r_3_5":"750716734387/125000000000","r_49_100":"1198575812457/200000000000","r_51_100":"5993573079683/1000000000000","r_9_20":"2993758741377/500000000000","sharp":"749455639893/125000000000","sharp_bins":["3000272704909/500000000000","6000118726167/1000000000000","1499922791887/250000000000","749907841553/125000000000","299941670963/50000000000","5998403224319/1000000000000","374873258863/62500000000","2998770088287/500000000000","5997107327073/1000000000000","1499168397939/250000000000","5996238969073/1000000000000","2997901728737/500000000000","749455639893/125000000000","749455639893/125000000000","749455639893/125000000000","749455639893/125000000000"]},{"r_107_200":"6000637088521/1000000000000","r_113_200":"240159629307/40000000000","r_19_40":"5995639010033/1000000000000","r_1_2":"1499223490357/250000000000","r_21_40":"5999548517441/1000000000000","r_23_40":"6007013690957/1000000000000","r_3_5":"6010096251121/1000000000000","r_49_100":"119944813749/20000000000","r_51_100":"1199588828649/200000000000","r_9_20":"2995943159653/500000000000","sharp":"6000006861247/1000000000000","sharp_bins":["375307812279/62500000000","3002249070177/500000000000","3002035204837/500000000000","6003641802893/1000000000000","240128492739/40000000000","3001390976357/500000000000","6002350699873/1000000000000","6001918564719/1000000000000","600148554571/100000000000","6001051641299/1000000000000","6000616849939/1000000000000","37501132313/6250000000","6000006861247/1000000000000","6000006861247/1000000000000","6000006861247/1000000000000","6000006861247/1000000000000"]},{"r_107_200":"2989683347417/500000000000","r_113_200":"1196520826639/200000000000","r_19_40":"47796563191/8000000000","r_1_2":"5975754886609/1000000000000","r_21_40":"2989158070933/500000000000","r_23_40":"1197111871553/200000000000","r_3_5":"748567496441/125000000000","r_49_100":"1494029219533/250000000000","r_51_100":"5976768056127/1000000000000","r_9_20":"74636568827/12500000000","sharp":"2989394197671/500000000000","sharp_bins":["5983496830479/1000000000000","5983084638617/1000000000000","5982671624869/1000000000000","5982257784503/1000000000000","2990921557119/500000000000","1196285523563/200000000000","239240451753/40000000000","5980594140857/1000000000000","2990088078749/500000000000","2989878671167/500000000000","2989668846973/500000000000","5978917210917/1000000000000","2989394197671/500000000000","2989394197671/500000000000","2989394197671/500000000000","2989394197671/500000000000"]},{"r_107_200":"748001360821/125000000000","r_113_200":"5987249962427/1000000000000","r_19_40":"5979203912499/1000000000000","r_1_2":"5980397287209/1000000000000","r_21_40":"747869976093/125000000000","r_23_40":"5990194669349/1000000000000","r_3_5":"1198635163201/200000000000","r_49_100":"2990375314721/500000000000","r_51_100":"5981410955387/1000000000000","r_9_20":"597556556957/100000000000","sharp":"5983422569137/1000000000000","sharp_bins":["5988143796311/1000000000000","74846642407/12500000000","5987318166999/1000000000000","2993452057471/500000000000","1496622308283/250000000000","5986073525247/1000000000000","5985656989877/1000000000000","5985239625613/1000000000000","1496205357761/250000000000","5984402404757/1000000000000","2991991272667/500000000000","37397261571/6250000000","5983422569137/1000000000000","5983422569137/1000000000000","5983422569137/1000000000000","5983422569137/1000000000000"]},{"r_107_200":"5988618522411/1000000000000","r_113_200":"5991859030859/1000000000000","r_19_40":"5983801253003/1000000000000","r_1_2":"5985003360919/1000000000000","r_21_40":"5987566986299/1000000000000","r_23_40":"5994793146049/1000000000000","r_3_5":"749721830849/125000000000","r_49_100":"1496337028567/250000000000","r_51_100":"5986017463479/1000000000000","r_9_20":"5980169612901/1000000000000","sharp":"2994010157669/500000000000","sharp_bins":["5992754067263/1000000000000","599234147763/100000000000","1497982016581/250000000000","5991513828699/1000000000000","1497774690381/250000000000","2995341434207/500000000000","149756653699/25000000000","1497462149689/250000000000","5989430219389/1000000000000","5989011008449/1000000000000","149714774113/25000000000","1497042521547/250000000000","2994010157669/500000000000","2994010157669/500000000000","2994010157669/500000000000","2994010157669/500000000000"]},{"r_107_200":"1203396197371/200000000000","r_113_200":"6020340487521/1000000000000","r_19_40":"1202387876279/200000000000","r_1_2":"1503307907267/250000000000","r_21_40":"1503972642729/250000000000","r_23_40":"6023317607909/1000000000000","r_3_5":"3013200777987/500000000000","r_49_100":"1503385353371/250000000000","r_51_100":"751785440859/125000000000","r_9_20":"600821614033/100000000000","sharp":"1504077077573/250000000000","sharp_bins":["6021279005619/1000000000000","6020851377333/1000000000000","6020422877217/1000000000000","6019993503751/1000000000000","376222703463/62500000000","6019132128599/1000000000000","6018700117807/1000000000000","3009133613747/500000000000","11753580969/1953125000","6017398802171/1000000000000","6016963264087/1000000000000","376032927521/62500000000","1504077077573/250000000000","1504077077573/250000000000","1504077077573/250000000000","1504077077573/250000000000"]},{"r_107_200":"6020989082499/1000000000000","r_113_200":"6024349564111/1000000000000","r_19_40":"3007968766519/500000000000","r_1_2":"1203447741233/200000000000","r_21_40":"6019898362151/1000000000000","r_23_40":"150682877593/25000000000","r_3_5":"3015199490401/500000000000","r_49_100":"752192429579/125000000000","r_51_100":"240731635269/40000000000","r_9_20":"6012221976741/1000000000000","sharp":"3010153069567/500000000000","sharp_bins":["6025288901771/1000000000000","5883653459/976562500","6024432511243/1000000000000","602400300793/100000000000","3011786315277/500000000000","6023141375557/1000000000000","188209663671/31250000000","602227622069/100000000000","37636514523/6250000000","6021407544909/1000000000000","6020971882841/1000000000000","6020535335939/1000000000000","3010153069567/500000000000","3010153069567/500000000000","3010153069567/500000000000","3010153069567/500000000000"]},{"r_107_200":"6024966417191/1000000000000","r_113_200":"6028327691219/1000000000000","r_19_40":"3009952645793/500000000000","r_1_2":"1204243046529/200000000000","r_21_40":"3011937726807/500000000000","r_23_40":"9650050569/1600000000","r_3_5":"188573914027/31250000000","r_49_100":"6021506982097/1000000000000","r_51_100":"75278345337/12500000000","r_9_20":"6016197543779/1000000000000","sharp":"6024273344189/1000000000000","sharp_bins":["3014633965067/500000000000","6028840062851/1000000000000","1205682265081/200000000000","6027981716279/1000000000000","3013775616977/500000000000","6027119874899/1000000000000","6026687633699/1000000000000","3013127257337/500000000000","1205164103259/200000000000","6025385637031/1000000000000","120498997507/20000000000","3012256614859/500000000000","6024273344189/1000000000000","6024273344189/1000000000000","6024273344189/1000000000000","6024273344189/1000000000000"]}],"schema":"BCLD_GLOBAL_MATCHED_SOURCE_0118117_V1","scope":"Fully regenerated native and matched-log supplier at the new rational heights; maximum with the retained complete matched floor ONLY at identical time and height. New broad sharp interval is used conservatively in all 16 bins; no new focused-band producer is assumed.","section7_uniform_finite_Weyl_refinement":true,"sharp_bands":[["0","51/4000"],["51/4000","51/2000"],["51/2000","153/4000"],["153/4000","51/1000"],["51/1000","51/800"],["51/800","153/2000"],["153/2000","357/4000"],["357/4000","51/500"],["51/500","459/4000"],["459/4000","51/400"],["51/400","561/4000"],["561/4000","153/1000"],["153/1000","663/4000"],["663/4000","357/2000"],["357/2000","153/800"],["153/800","51/250"]],"source_kind":"matched_only"}


==> anc/certificate/receipts/ANALYTIC_SAFETY.json <==
{
  "PASS": true,
  "complete_error_rows_checked": 1216,
  "corrected_gaussian_constant": "11/12",
  "old_narrow_wall_eC0_not_used": true,
  "original_gaussian_constant": "5/6",
  "rational_check_count": 29,
  "rational_checks": [
    "real-abscissa denominator lower",
    "corrected denominator comparison",
    "all-real Gaussian polynomial identity",
    "uniform Gaussian zero-slope exponent",
    "uniform epsilon below one in ten billion",
    "uniform tilted Gaussian exponent",
    "uniform tilted Gaussian expectation below 110",
    "log9 below eleven fifths",
    "complete coefficient correction below one thousandth",
    "unrefined remainder prefactor below one",
    "tail quadratic increasing from 100",
    "tail quadratic positive at 100",
    "Gaussian tail below ten to minus100",
    "wall exponential constant",
    "wall fourth-root lower bound",
    "broad wall plus main error",
    "coarse retained wall floor",
    "wall_256_domain",
    "wall_256_all_prefixes",
    "wall_256_prefix_floor",
    "wall_256_ideal_displacement",
    "wall_256_main_error",
    "wall_384_domain",
    "wall_384_all_prefixes",
    "wall_384_prefix_floor",
    "wall_384_ideal_displacement",
    "wall_384_main_error",
    "probe_192_complete",
    "probe_256_complete"
  ],
  "schema": "BCLD_CONDITIONAL_COARSE_GAUSSIAN_SAFETY_V1",
  "scope": "Exact constants supporting the written Appendix A; not a formal proof of the imported analytic expansion.",
  "underlying_source_tables_changed": false,
  "walls": [
    {
      "file": "WALL_256.json",
      "historical_physical_eC0_used": false,
      "new_floor": "697/900",
      "required_floor": "3/4",
      "sha256": "518d71b15a786c6e72a8094e8a13fa9f6aef55a5a12c379dc2239ace09fcdeb2"
    },
    {
      "file": "WALL_384.json",
      "historical_physical_eC0_used": false,
      "new_floor": "697/900",
      "required_floor": "3/4",
      "sha256": "e6eeaf436907a8348683b08a7a68135773465ba0857276fd0ec6111e3205f963"
    }
  ]
}


==> anc/certificate/receipts/ARXIV_FINITE_CERTIFICATE_CHECK.json <==
{
  "PASS": true,
  "analytic_premises_independently_completed": false,
  "cone_fixtures": {
    "PASS": true,
    "both_exceptional_and_positive_chiralities": true,
    "centred_moment_and_credit_Lipschitz_checks": true,
    "physical_frequency_samples": 0,
    "rational_unit_phase_fixtures": 41,
    "retained_exception_debit": true,
    "scope": "Abstract exact algebra; physical rectangles are enclosed separately"
  },
  "controlled_comparisons": [
    {
      "PASS": true,
      "independent_producer_imported": false,
      "label": "classical_old_kernels",
      "minimum_kernel_margin": "2372273929084833977826102511/3834643065690393939527527196262400",
      "physical_source_is_an_external_analytic_premise": true,
      "provider_steps": {
        "0": 19080
      },
      "schema": "PLANAT_CLASSICAL_PORTFOLIO_AUDIT_V1",
      "seven_eighths_assumed": false,
      "shift_steps": {
        "r_19_40": 3456,
        "r_21_40": 3679,
        "r_23_40": 2046,
        "r_3_5": 3051,
        "r_49_100": 1219,
        "r_51_100": 5629
      },
      "steps": 19080,
      "transcendentals_regenerated": false,
      "upper_decimal": "0.149056792554129",
      "upper_exact": "149056792554129/1000000000000000"
    },
    {
      "PASS": true,
      "independent_producer_imported": false,
      "label": "classical_new_kernels",
      "minimum_kernel_margin": "2372273929084833977826102511/3834643065690393939527527196262400",
      "physical_source_is_an_external_analytic_premise": true,
      "provider_steps": {
        "0": 19026
      },
      "schema": "PLANAT_CLASSICAL_PORTFOLIO_AUDIT_V1",
      "seven_eighths_assumed": false,
      "shift_steps": {
        "r_19_40": 3456,
        "r_21_40": 14,
        "r_23_40": 1223,
        "r_3_5": 7714,
        "r_49_100": 1219,
        "r_51_100": 5400
      },
      "steps": 19026,
      "transcendentals_regenerated": false,
      "upper_decimal": "0.148639484094797",
      "upper_exact": "148639484094797/1000000000000000"
    },
    {
      "PASS": true,
      "independent_producer_imported": false,
      "label": "classical_two_sources",
      "minimum_kernel_margin": "102502990970026424126318921/624045573803760196576648521318400",
      "physical_source_is_an_external_analytic_premise": true,
      "provider_steps": {
        "0": 8512,
        "1": 10514
      },
      "schema": "PLANAT_CLASSICAL_PORTFOLIO_AUDIT_V1",
      "seven_eighths_assumed": false,
      "shift_steps": {
        "r_19_40": 3456,
        "r_21_40": 14,
        "r_23_40": 1223,
        "r_3_5": 7714,
        "r_49_100": 1219,
        "r_51_100": 5400
      },
      "steps": 19026,
      "transcendentals_regenerated": false,
      "upper_decimal": "0.148633549774090",
      "upper_exact": "14863354977409/100000000000000"
    }
  ],
  "exact_gain": "21760452379/1000000000000000",
  "finite_RH_repeated": false,
  "geometry": {
    "PASS": true,
    "kernels": 57,
    "leaves": 434,
    "new_kernel_leaves": 393,
    "results": [
      {
        "degrees": [
          5,
          5,
          4
        ],
        "geometry": true,
        "index": 0,
        "lam": "2",
        "leaves": 3,
        "maxdepth": 2,
        "nodes": 5,
        "own_pair": true,
        "r": "1/2",
        "rho": "9/20",
        "self_cap": "1618033989/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 1,
        "lam": "199/100",
        "leaves": 4,
        "maxdepth": 3,
        "nodes": 7,
        "own_pair": true,
        "r": "21/40",
        "rho": "9/20",
        "self_cap": "196956631/125000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 2,
        "lam": "197/100",
        "leaves": 4,
        "maxdepth": 3,
        "nodes": 7,
        "own_pair": true,
        "r": "1/2",
        "rho": "23/50",
        "self_cap": "1618033989/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 3,
        "lam": "19/10",
        "leaves": 3,
        "maxdepth": 2,
        "nodes": 5,
        "own_pair": true,
        "r": "9/20",
        "rho": "19/40",
        "self_cap": "214803557/125000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 4,
        "lam": "199/100",
        "leaves": 4,
        "maxdepth": 3,
        "nodes": 7,
        "own_pair": true,
        "r": "23/40",
        "rho": "7/20",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 5,
        "lam": "199/100",
        "leaves": 4,
        "maxdepth": 3,
        "nodes": 7,
        "own_pair": true,
        "r": "3/5",
        "rho": "1/5",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 6,
        "lam": "199/100",
        "leaves": 3,
        "maxdepth": 2,
        "nodes": 5,
        "own_pair": true,
        "r": "1/2",
        "rho": "9/20",
        "self_cap": "1618033989/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 7,
        "lam": "197/100",
        "leaves": 3,
        "maxdepth": 2,
        "nodes": 5,
        "own_pair": true,
        "r": "3/5",
        "rho": "7/20",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          4
        ],
        "geometry": true,
        "index": 8,
        "lam": "2",
        "leaves": 4,
        "maxdepth": 3,
        "nodes": 7,
        "own_pair": true,
        "r": "19/40",
        "rho": "23/50",
        "self_cap": "333069367/200000000"
      },
      {
        "degrees": [
          5,
          5,
          4
        ],
        "geometry": true,
        "index": 9,
        "lam": "2",
        "leaves": 3,
        "maxdepth": 2,
        "nodes": 5,
        "own_pair": true,
        "r": "51/100",
        "rho": "9/20",
        "self_cap": "800265569/500000000"
      },
      {
        "degrees": [
          5,
          5,
          4
        ],
        "geometry": true,
        "index": 10,
        "lam": "2",
        "leaves": 3,
        "maxdepth": 2,
        "nodes": 5,
        "own_pair": true,
        "r": "49/100",
        "rho": "91/200",
        "self_cap": "1636324261/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          4
        ],
        "geometry": true,
        "index": 11,
        "lam": "2",
        "leaves": 2,
        "maxdepth": 1,
        "nodes": 3,
        "own_pair": true,
        "r": "107/200",
        "rho": "7/20",
        "self_cap": "194990491/125000000"
      },
      {
        "degrees": [
          5,
          5,
          4
        ],
        "geometry": true,
        "index": 12,
        "lam": "2",
        "leaves": 1,
        "maxdepth": 0,
        "nodes": 1,
        "own_pair": true,
        "r": "113/200",
        "rho": "1/5",
        "self_cap": "379109559/250000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 13,
        "lam": "99999/50000",
        "leaves": 1,
        "maxdepth": 0,
        "nodes": 1,
        "own_pair": true,
        "r": "23/40",
        "rho": "1/20",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 14,
        "lam": "199997/100000",
        "leaves": 6,
        "maxdepth": 5,
        "nodes": 11,
        "own_pair": true,
        "r": "23/40",
        "rho": "1/10",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 15,
        "lam": "24999/12500",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "3/20",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 16,
        "lam": "6249/3125",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "1/5",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 17,
        "lam": "199911/100000",
        "leaves": 7,
        "maxdepth": 6,
        "nodes": 13,
        "own_pair": true,
        "r": "23/40",
        "rho": "1/4",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 18,
        "lam": "199853/100000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "7/25",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 19,
        "lam": "999/500",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "3/10",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 20,
        "lam": "24971/12500",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "31/100",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 21,
        "lam": "199733/100000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "8/25",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 22,
        "lam": "99847/50000",
        "leaves": 6,
        "maxdepth": 5,
        "nodes": 11,
        "own_pair": true,
        "r": "23/40",
        "rho": "33/100",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 23,
        "lam": "199651/100000",
        "leaves": 7,
        "maxdepth": 6,
        "nodes": 13,
        "own_pair": true,
        "r": "23/40",
        "rho": "17/50",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 24,
        "lam": "199603/100000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "7/20",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 25,
        "lam": "199551/100000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "9/25",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 26,
        "lam": "199493/100000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "37/100",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 27,
        "lam": "199429/100000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "19/50",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 28,
        "lam": "199359/100000",
        "leaves": 7,
        "maxdepth": 6,
        "nodes": 13,
        "own_pair": true,
        "r": "23/40",
        "rho": "39/100",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 29,
        "lam": "99641/50000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "2/5",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 30,
        "lam": "199197/100000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "41/100",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 31,
        "lam": "39821/20000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "21/50",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 32,
        "lam": "199003/100000",
        "leaves": 5,
        "maxdepth": 4,
        "nodes": 9,
        "own_pair": true,
        "r": "23/40",
        "rho": "43/100",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 33,
        "lam": "98453/50000",
        "leaves": 19,
        "maxdepth": 17,
        "nodes": 37,
        "own_pair": true,
        "r": "23/40",
        "rho": "11/25",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 34,
        "lam": "48127/25000",
        "leaves": 14,
        "maxdepth": 13,
        "nodes": 27,
        "own_pair": true,
        "r": "23/40",
        "rho": "9/20",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 35,
        "lam": "199819/100000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "1/20",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 36,
        "lam": "24973/12500",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "1/10",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 37,
        "lam": "199719/100000",
        "leaves": 9,
        "maxdepth": 8,
        "nodes": 17,
        "own_pair": true,
        "r": "3/5",
        "rho": "3/20",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 38,
        "lam": "49903/25000",
        "leaves": 7,
        "maxdepth": 6,
        "nodes": 13,
        "own_pair": true,
        "r": "3/5",
        "rho": "1/5",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 39,
        "lam": "24931/12500",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "1/4",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 40,
        "lam": "12457/6250",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "7/25",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 41,
        "lam": "99601/50000",
        "leaves": 7,
        "maxdepth": 6,
        "nodes": 13,
        "own_pair": true,
        "r": "3/5",
        "rho": "3/10",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 42,
        "lam": "9957/5000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "31/100",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 43,
        "lam": "99537/50000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "8/25",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 44,
        "lam": "99501/50000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "33/100",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 45,
        "lam": "7957/4000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "17/50",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 46,
        "lam": "198841/100000",
        "leaves": 7,
        "maxdepth": 6,
        "nodes": 13,
        "own_pair": true,
        "r": "3/5",
        "rho": "7/20",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 47,
        "lam": "198751/100000",
        "leaves": 7,
        "maxdepth": 6,
        "nodes": 13,
        "own_pair": true,
        "r": "3/5",
        "rho": "9/25",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 48,
        "lam": "99327/50000",
        "leaves": 7,
        "maxdepth": 6,
        "nodes": 13,
        "own_pair": true,
        "r": "3/5",
        "rho": "37/100",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 49,
        "lam": "198549/100000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "19/50",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 50,
        "lam": "49609/25000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "39/100",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 51,
        "lam": "198313/100000",
        "leaves": 7,
        "maxdepth": 6,
        "nodes": 13,
        "own_pair": true,
        "r": "3/5",
        "rho": "2/5",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 52,
        "lam": "198179/100000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "41/100",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 53,
        "lam": "198033/100000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "21/50",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 54,
        "lam": "49259/25000",
        "leaves": 17,
        "maxdepth": 15,
        "nodes": 33,
        "own_pair": true,
        "r": "3/5",
        "rho": "43/100",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 55,
        "lam": "193243/100000",
        "leaves": 25,
        "maxdepth": 23,
        "nodes": 49,
        "own_pair": true,
        "r": "3/5",
        "rho": "11/25",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 56,
        "lam": "94507/50000",
        "leaves": 28,
        "maxdepth": 27,
        "nodes": 55,
        "own_pair": true,
        "r": "3/5",
        "rho": "9/20",
        "self_cap": "25/17"
      }
    ],
    "source_sha256": "f047655ac110ab34767aa0db61cd3802888158ca5fa6b6ce68c33d22b2d22960"
  },
  "integrity_files": 53,
  "matched_tail_fixtures": {
    "PASS": true,
    "physical_source_enclosure": false,
    "rational_fixture_count": 41,
    "scope": "Finite exact algebra; no frequency-uniform numerical claim.",
    "special_unit_phase_i": {
      "absolute_quotient_cap": "20682/763463",
      "epsilon": "41583/100000000",
      "hybrid_quotient_cap": "5145321/195513670",
      "rho": "16633/20000000",
      "source_floor_difference": "115351516317/298534906078420"
    }
  },
  "native_transcendentals_regenerated": false,
  "negative_controls": {
    "PASS": true,
    "cases": [
      {
        "case": "missing strip cushion",
        "reason": "Classical initial strip",
        "rejected": true
      },
      {
        "case": "changed source identity",
        "reason": "Source identities",
        "rejected": true
      },
      {
        "case": "wrong provider",
        "reason": "Height and incoming state",
        "rejected": true
      },
      {
        "case": "wrong physical height",
        "reason": "Height and incoming state",
        "rejected": true
      },
      {
        "case": "omitted own pair",
        "reason": "Whole source and own pair",
        "rejected": true
      },
      {
        "case": "inflated source floor",
        "reason": "Whole source and own pair",
        "rejected": true
      },
      {
        "case": "time gap",
        "reason": "Contiguous time steps",
        "rejected": true
      },
      {
        "case": "downward restart",
        "reason": "Declared dyadic lattice",
        "rejected": true
      },
      {
        "case": "wrong external-strip status",
        "reason": "Scope",
        "rejected": true
      }
    ]
  },
  "new_scalar_audit": {
    "PASS": true,
    "independent_producer_imported": false,
    "label": "classical_section7",
    "minimum_kernel_margin": "6577206844836628803971132531/21320422326592461784450166947840000",
    "physical_source_is_an_external_analytic_premise": true,
    "provider_steps": {
      "0": 8512,
      "1": 10511
    },
    "schema": "PLANAT_CLASSICAL_PORTFOLIO_AUDIT_V1",
    "seven_eighths_assumed": false,
    "shift_steps": {
      "r_19_40": 3456,
      "r_21_40": 14,
      "r_23_40": 1222,
      "r_3_5": 7712,
      "r_49_100": 1219,
      "r_51_100": 5400
    },
    "steps": 19023,
    "transcendentals_regenerated": false,
    "upper_decimal": "0.148611789321711",
    "upper_exact": "148611789321711/1000000000000000"
  },
  "python_version": "3.12.14",
  "rational_history_regenerated": false,
  "seconds": 10.265485048294067,
  "source_reassembly_and_phase_checks": {
    "complete_refined_provider_cells": 552,
    "distinct_time_cells": 276,
    "inherited_physical_error_allowances": true,
    "old_exception_debit_retained": true,
    "original_additive_cone_reserve_retained": true,
    "phase_prefix_checks": [
      6528,
      6528
    ],
    "retained_surplus_loss_charged": true
  }
}


==> anc/certificate/receipts/EXECUTION_RECEIPT.json <==
{
  "PASS": true,
  "all_scale_covariance_cap_proved": false,
  "end_to_end_formalisation": false,
  "external_finite_RH_repeated": false,
  "external_zero_free_hypotheses_proved": false,
  "histories": [
    {
      "case": "main",
      "history_sha256": "51c4026c0120a2b1867639b76664a6f48e20d51d5e0a156b10f9323d5b92ad1e",
      "lane": "primary",
      "seconds": 58.65748310089111,
      "steps": 14899,
      "upper_exact": "116397726408291/1000000000000000"
    },
    {
      "case": "main",
      "history_sha256": "d53d27fdbfb86d1976d59179462dc76e358128139dc01116917de9c45b662c0a",
      "lane": "alternate",
      "seconds": 25.384475231170654,
      "steps": 14899,
      "upper_exact": "14549715801039/125000000000000"
    },
    {
      "case": "strip_63_80",
      "history_sha256": "223df42ceaa70260c15f97e77b04b9f7d728f44348072e7577b82339cf125508",
      "lane": "primary",
      "seconds": 32.74164938926697,
      "steps": 11376,
      "upper_exact": "44435996530067/500000000000000"
    },
    {
      "case": "strip_63_80",
      "history_sha256": "1506e5c8e8078db57b02e6616877ddd40fc03c731bb2aecd4cc201dc1510d2c6",
      "lane": "alternate",
      "seconds": 20.410720825195312,
      "steps": 11376,
      "upper_exact": "88871993060139/1000000000000000"
    },
    {
      "case": "strip_79_100",
      "history_sha256": "b9c5227e6fb2048209016f74739973a2992bacde0d99f0949cb2c6199438d24f",
      "lane": "primary",
      "seconds": 29.03224492073059,
      "steps": 11487,
      "upper_exact": "89738444690969/1000000000000000"
    },
    {
      "case": "strip_79_100",
      "history_sha256": "61cb0e79371afceb0344957f4af589e6b8414169ae2f055e284487f06dcc6d82",
      "lane": "alternate",
      "seconds": 35.294400215148926,
      "steps": 11487,
      "upper_exact": "22434611172743/250000000000000"
    },
    {
      "case": "strip_34_43",
      "history_sha256": "db06541930e478f34e84f260372e3105175bdbded9fb2c8596ca17b9599ffc70",
      "lane": "primary",
      "seconds": 36.468544483184814,
      "steps": 11518,
      "upper_exact": "89979281294859/1000000000000000"
    },
    {
      "case": "strip_34_43",
      "history_sha256": "d36489b459482926a7faec6b22280e5d0373b750b87edbc3708b0901e27e34b6",
      "lane": "alternate",
      "seconds": 28.389506816864014,
      "steps": 11518,
      "upper_exact": "4498964064743/50000000000000"
    }
  ],
  "native_transcendentals_regenerated": false,
  "new_geometry_independently_verified": true,
  "new_histories_regenerated": true,
  "old_walls_regenerated": false,
  "platform": "Linux-6.18.44-x86_64-with-glibc2.39",
  "python": "3.12.14 (main, Aug 25 2026, 14:00:49) [Clang 22.1.3 ]",
  "schema": "BCLD_CERTIFIED_RETUNING_EXECUTION_V1",
  "seconds": 647.2832915782928,
  "source_enclosures_reassembled": true,
  "source_sha256": "a5064c427b11e73f13bfbae0efde00bf3691d9eb7bf8905929e183cd16fb6971",
  "stages": [
    {
      "log_sha256": "d1e291bc37ec346592c3728d9da1404fe824719252e5aa6d6cb6d1cb4f29adb8",
      "returncode": 0,
      "script_sha256": "5a78f9602c7296da9c0e9cca8b492196228a275c7e24e9994f12196f7489d563",
      "seconds": 253.98929023742676,
      "stage": "BASELINE_AUDIT"
    },
    {
      "log_sha256": "763c88bd1151114a1e0a1978fed82505764751d0a6e5a2a89423c9e862e6cf97",
      "returncode": 0,
      "script_sha256": "d2761261e0df3de4c4ce0843ea146b7fb5f499e68ee611704e9ca788e697dfef",
      "seconds": 9.44820499420166,
      "stage": "INDEPENDENT_GEOMETRY"
    },
    {
      "log_sha256": "1691eb0b2e0c20cb6222f412f832c6bb59603dc59c892d214dea081fbe0ded8d",
      "returncode": 0,
      "script_sha256": "133fd570e2f0ec4d1e061cc90e7005c9f54c3623ee9fc6d09345dcea21759c85",
      "seconds": 114.35521459579468,
      "stage": "RETUNED_SOURCE"
    },
    {
      "log_sha256": "b6b2942baf2d1ee7f0f07d12317358d9a4b55b39f2d3c4d0345f7cba17121b48",
      "returncode": 0,
      "script_sha256": "38807da6152aa29f39a064fa83789b1be19dca7eefccd243b734bb3e98cbe3ec",
      "seconds": 0.3273632526397705,
      "stage": "RESTRICTED_METHOD_LIMIT"
    },
    {
      "log_sha256": "b6e739099d81dbefb4be647140add4ab28829605ae09024fbe5b7dc0e1311f66",
      "returncode": 0,
      "script_sha256": "fffad5066345a26fff60de72e13ad61487711dd55ec1d4eba0fac0f4f61d7ae3",
      "seconds": 0.16379261016845703,
      "stage": "COVARIANCE_IMPLICATION"
    }
  ]
}


==> anc/certificate/receipts/FINAL_AUDIT_V1.json <==
{
  "PASS": true,
  "analytic_premises_independently_completed": false,
  "audits": [
    {
      "PASS": true,
      "independent_producer_imported": false,
      "label": "classical_new_kernels",
      "minimum_kernel_margin": "2372273929084833977826102511/3834643065690393939527527196262400",
      "physical_source_is_an_external_analytic_premise": true,
      "provider_steps": {
        "0": 19026
      },
      "schema": "PLANAT_CLASSICAL_PORTFOLIO_AUDIT_V1",
      "seconds": 3.7665586471557617,
      "seven_eighths_assumed": false,
      "shift_steps": {
        "r_19_40": 3456,
        "r_21_40": 14,
        "r_23_40": 1223,
        "r_3_5": 7714,
        "r_49_100": 1219,
        "r_51_100": 5400
      },
      "steps": 19026,
      "transcendentals_regenerated": false,
      "upper_decimal": "0.148639484094797",
      "upper_exact": "148639484094797/1000000000000000"
    },
    {
      "PASS": true,
      "independent_producer_imported": false,
      "label": "classical_old_kernels",
      "minimum_kernel_margin": "2372273929084833977826102511/3834643065690393939527527196262400",
      "physical_source_is_an_external_analytic_premise": true,
      "provider_steps": {
        "0": 19080
      },
      "schema": "PLANAT_CLASSICAL_PORTFOLIO_AUDIT_V1",
      "seconds": 2.609949827194214,
      "seven_eighths_assumed": false,
      "shift_steps": {
        "r_19_40": 3456,
        "r_21_40": 3679,
        "r_23_40": 2046,
        "r_3_5": 3051,
        "r_49_100": 1219,
        "r_51_100": 5629
      },
      "steps": 19080,
      "transcendentals_regenerated": false,
      "upper_decimal": "0.149056792554129",
      "upper_exact": "149056792554129/1000000000000000"
    },
    {
      "PASS": true,
      "independent_producer_imported": false,
      "label": "classical_two_sources",
      "minimum_kernel_margin": "102502990970026424126318921/624045573803760196576648521318400",
      "physical_source_is_an_external_analytic_premise": true,
      "provider_steps": {
        "0": 8512,
        "1": 10514
      },
      "schema": "PLANAT_CLASSICAL_PORTFOLIO_AUDIT_V1",
      "seconds": 2.282292604446411,
      "seven_eighths_assumed": false,
      "shift_steps": {
        "r_19_40": 3456,
        "r_21_40": 14,
        "r_23_40": 1223,
        "r_3_5": 7714,
        "r_49_100": 1219,
        "r_51_100": 5400
      },
      "steps": 19026,
      "transcendentals_regenerated": false,
      "upper_decimal": "0.148633549774090",
      "upper_exact": "14863354977409/100000000000000"
    }
  ],
  "finite_RH_repeated": false,
  "geometry_kernels": 57,
  "geometry_leaves": 434,
  "histories_regenerated": false,
  "integrity_files": 32,
  "lean_build_executed": false,
  "native_transcendentals_regenerated": false,
  "negative_controls": {
    "PASS": true,
    "cases": [
      {
        "case": "missing strip cushion",
        "reason": "Classical initial strip",
        "rejected": true
      },
      {
        "case": "changed source identity",
        "reason": "Source identities",
        "rejected": true
      },
      {
        "case": "wrong provider",
        "reason": "Height and incoming state",
        "rejected": true
      },
      {
        "case": "wrong physical height",
        "reason": "Height and incoming state",
        "rejected": true
      },
      {
        "case": "omitted own pair",
        "reason": "Whole source and own pair",
        "rejected": true
      },
      {
        "case": "inflated source floor",
        "reason": "Whole source and own pair",
        "rejected": true
      },
      {
        "case": "time gap",
        "reason": "Contiguous time steps",
        "rejected": true
      },
      {
        "case": "downward restart",
        "reason": "Declared dyadic lattice",
        "rejected": true
      },
      {
        "case": "wrong external-strip status",
        "reason": "Scope",
        "rejected": true
      }
    ]
  },
  "python_version": "3.12.14",
  "seconds": 11.83993673324585,
  "tail_fixtures": {
    "PASS": true,
    "physical_source_enclosure": false,
    "rational_fixture_count": 41,
    "scope": "Finite exact algebra; no frequency-uniform numerical claim.",
    "special_unit_phase_i": {
      "absolute_quotient_cap": "20682/763463",
      "epsilon": "41583/100000000",
      "hybrid_quotient_cap": "5145321/195513670",
      "rho": "16633/20000000",
      "source_floor_difference": "115351516317/298534906078420"
    }
  }
}


==> anc/certificate/receipts/FULL_JMAA_REPRODUCTION.json <==
{
  "PASS": true,
  "analytic_premises_independently_completed": false,
  "cone_fixtures": {
    "PASS": true,
    "both_exceptional_and_positive_chiralities": true,
    "centred_moment_and_credit_Lipschitz_checks": true,
    "physical_frequency_samples": 0,
    "rational_unit_phase_fixtures": 41,
    "retained_exception_debit": true,
    "scope": "Abstract exact algebra; physical rectangles are enclosed separately"
  },
  "controlled_comparisons": [
    {
      "PASS": true,
      "independent_producer_imported": false,
      "label": "classical_old_kernels",
      "minimum_kernel_margin": "2372273929084833977826102511/3834643065690393939527527196262400",
      "physical_source_is_an_external_analytic_premise": true,
      "provider_steps": {
        "0": 19080
      },
      "schema": "PLANAT_CLASSICAL_PORTFOLIO_AUDIT_V1",
      "seven_eighths_assumed": false,
      "shift_steps": {
        "r_19_40": 3456,
        "r_21_40": 3679,
        "r_23_40": 2046,
        "r_3_5": 3051,
        "r_49_100": 1219,
        "r_51_100": 5629
      },
      "steps": 19080,
      "transcendentals_regenerated": false,
      "upper_decimal": "0.149056792554129",
      "upper_exact": "149056792554129/1000000000000000"
    },
    {
      "PASS": true,
      "independent_producer_imported": false,
      "label": "classical_new_kernels",
      "minimum_kernel_margin": "2372273929084833977826102511/3834643065690393939527527196262400",
      "physical_source_is_an_external_analytic_premise": true,
      "provider_steps": {
        "0": 19026
      },
      "schema": "PLANAT_CLASSICAL_PORTFOLIO_AUDIT_V1",
      "seven_eighths_assumed": false,
      "shift_steps": {
        "r_19_40": 3456,
        "r_21_40": 14,
        "r_23_40": 1223,
        "r_3_5": 7714,
        "r_49_100": 1219,
        "r_51_100": 5400
      },
      "steps": 19026,
      "transcendentals_regenerated": false,
      "upper_decimal": "0.148639484094797",
      "upper_exact": "148639484094797/1000000000000000"
    },
    {
      "PASS": true,
      "independent_producer_imported": false,
      "label": "classical_two_sources",
      "minimum_kernel_margin": "102502990970026424126318921/624045573803760196576648521318400",
      "physical_source_is_an_external_analytic_premise": true,
      "provider_steps": {
        "0": 8512,
        "1": 10514
      },
      "schema": "PLANAT_CLASSICAL_PORTFOLIO_AUDIT_V1",
      "seven_eighths_assumed": false,
      "shift_steps": {
        "r_19_40": 3456,
        "r_21_40": 14,
        "r_23_40": 1223,
        "r_3_5": 7714,
        "r_49_100": 1219,
        "r_51_100": 5400
      },
      "steps": 19026,
      "transcendentals_regenerated": false,
      "upper_decimal": "0.148633549774090",
      "upper_exact": "14863354977409/100000000000000"
    }
  ],
  "exact_gain": "21760452379/1000000000000000",
  "finite_RH_repeated": false,
  "geometry": {
    "PASS": true,
    "kernels": 57,
    "leaves": 434,
    "new_kernel_leaves": 393,
    "results": [
      {
        "degrees": [
          5,
          5,
          4
        ],
        "geometry": true,
        "index": 0,
        "lam": "2",
        "leaves": 3,
        "maxdepth": 2,
        "nodes": 5,
        "own_pair": true,
        "r": "1/2",
        "rho": "9/20",
        "self_cap": "1618033989/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 1,
        "lam": "199/100",
        "leaves": 4,
        "maxdepth": 3,
        "nodes": 7,
        "own_pair": true,
        "r": "21/40",
        "rho": "9/20",
        "self_cap": "196956631/125000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 2,
        "lam": "197/100",
        "leaves": 4,
        "maxdepth": 3,
        "nodes": 7,
        "own_pair": true,
        "r": "1/2",
        "rho": "23/50",
        "self_cap": "1618033989/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 3,
        "lam": "19/10",
        "leaves": 3,
        "maxdepth": 2,
        "nodes": 5,
        "own_pair": true,
        "r": "9/20",
        "rho": "19/40",
        "self_cap": "214803557/125000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 4,
        "lam": "199/100",
        "leaves": 4,
        "maxdepth": 3,
        "nodes": 7,
        "own_pair": true,
        "r": "23/40",
        "rho": "7/20",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 5,
        "lam": "199/100",
        "leaves": 4,
        "maxdepth": 3,
        "nodes": 7,
        "own_pair": true,
        "r": "3/5",
        "rho": "1/5",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 6,
        "lam": "199/100",
        "leaves": 3,
        "maxdepth": 2,
        "nodes": 5,
        "own_pair": true,
        "r": "1/2",
        "rho": "9/20",
        "self_cap": "1618033989/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 7,
        "lam": "197/100",
        "leaves": 3,
        "maxdepth": 2,
        "nodes": 5,
        "own_pair": true,
        "r": "3/5",
        "rho": "7/20",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          4
        ],
        "geometry": true,
        "index": 8,
        "lam": "2",
        "leaves": 4,
        "maxdepth": 3,
        "nodes": 7,
        "own_pair": true,
        "r": "19/40",
        "rho": "23/50",
        "self_cap": "333069367/200000000"
      },
      {
        "degrees": [
          5,
          5,
          4
        ],
        "geometry": true,
        "index": 9,
        "lam": "2",
        "leaves": 3,
        "maxdepth": 2,
        "nodes": 5,
        "own_pair": true,
        "r": "51/100",
        "rho": "9/20",
        "self_cap": "800265569/500000000"
      },
      {
        "degrees": [
          5,
          5,
          4
        ],
        "geometry": true,
        "index": 10,
        "lam": "2",
        "leaves": 3,
        "maxdepth": 2,
        "nodes": 5,
        "own_pair": true,
        "r": "49/100",
        "rho": "91/200",
        "self_cap": "1636324261/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          4
        ],
        "geometry": true,
        "index": 11,
        "lam": "2",
        "leaves": 2,
        "maxdepth": 1,
        "nodes": 3,
        "own_pair": true,
        "r": "107/200",
        "rho": "7/20",
        "self_cap": "194990491/125000000"
      },
      {
        "degrees": [
          5,
          5,
          4
        ],
        "geometry": true,
        "index": 12,
        "lam": "2",
        "leaves": 1,
        "maxdepth": 0,
        "nodes": 1,
        "own_pair": true,
        "r": "113/200",
        "rho": "1/5",
        "self_cap": "379109559/250000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 13,
        "lam": "99999/50000",
        "leaves": 1,
        "maxdepth": 0,
        "nodes": 1,
        "own_pair": true,
        "r": "23/40",
        "rho": "1/20",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 14,
        "lam": "199997/100000",
        "leaves": 6,
        "maxdepth": 5,
        "nodes": 11,
        "own_pair": true,
        "r": "23/40",
        "rho": "1/10",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 15,
        "lam": "24999/12500",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "3/20",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 16,
        "lam": "6249/3125",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "1/5",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 17,
        "lam": "199911/100000",
        "leaves": 7,
        "maxdepth": 6,
        "nodes": 13,
        "own_pair": true,
        "r": "23/40",
        "rho": "1/4",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 18,
        "lam": "199853/100000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "7/25",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 19,
        "lam": "999/500",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "3/10",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 20,
        "lam": "24971/12500",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "31/100",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 21,
        "lam": "199733/100000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "8/25",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 22,
        "lam": "99847/50000",
        "leaves": 6,
        "maxdepth": 5,
        "nodes": 11,
        "own_pair": true,
        "r": "23/40",
        "rho": "33/100",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 23,
        "lam": "199651/100000",
        "leaves": 7,
        "maxdepth": 6,
        "nodes": 13,
        "own_pair": true,
        "r": "23/40",
        "rho": "17/50",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 24,
        "lam": "199603/100000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "7/20",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 25,
        "lam": "199551/100000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "9/25",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 26,
        "lam": "199493/100000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "37/100",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 27,
        "lam": "199429/100000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "19/50",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 28,
        "lam": "199359/100000",
        "leaves": 7,
        "maxdepth": 6,
        "nodes": 13,
        "own_pair": true,
        "r": "23/40",
        "rho": "39/100",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 29,
        "lam": "99641/50000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "2/5",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 30,
        "lam": "199197/100000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "41/100",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 31,
        "lam": "39821/20000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "21/50",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 32,
        "lam": "199003/100000",
        "leaves": 5,
        "maxdepth": 4,
        "nodes": 9,
        "own_pair": true,
        "r": "23/40",
        "rho": "43/100",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 33,
        "lam": "98453/50000",
        "leaves": 19,
        "maxdepth": 17,
        "nodes": 37,
        "own_pair": true,
        "r": "23/40",
        "rho": "11/25",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 34,
        "lam": "48127/25000",
        "leaves": 14,
        "maxdepth": 13,
        "nodes": 27,
        "own_pair": true,
        "r": "23/40",
        "rho": "9/20",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 35,
        "lam": "199819/100000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "1/20",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 36,
        "lam": "24973/12500",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "1/10",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 37,
        "lam": "199719/100000",
        "leaves": 9,
        "maxdepth": 8,
        "nodes": 17,
        "own_pair": true,
        "r": "3/5",
        "rho": "3/20",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 38,
        "lam": "49903/25000",
        "leaves": 7,
        "maxdepth": 6,
        "nodes": 13,
        "own_pair": true,
        "r": "3/5",
        "rho": "1/5",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 39,
        "lam": "24931/12500",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "1/4",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 40,
        "lam": "12457/6250",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "7/25",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 41,
        "lam": "99601/50000",
        "leaves": 7,
        "maxdepth": 6,
        "nodes": 13,
        "own_pair": true,
        "r": "3/5",
        "rho": "3/10",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 42,
        "lam": "9957/5000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "31/100",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 43,
        "lam": "99537/50000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "8/25",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 44,
        "lam": "99501/50000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "33/100",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 45,
        "lam": "7957/4000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "17/50",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 46,
        "lam": "198841/100000",
        "leaves": 7,
        "maxdepth": 6,
        "nodes": 13,
        "own_pair": true,
        "r": "3/5",
        "rho": "7/20",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 47,
        "lam": "198751/100000",
        "leaves": 7,
        "maxdepth": 6,
        "nodes": 13,
        "own_pair": true,
        "r": "3/5",
        "rho": "9/25",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 48,
        "lam": "99327/50000",
        "leaves": 7,
        "maxdepth": 6,
        "nodes": 13,
        "own_pair": true,
        "r": "3/5",
        "rho": "37/100",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 49,
        "lam": "198549/100000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "19/50",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 50,
        "lam": "49609/25000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "39/100",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 51,
        "lam": "198313/100000",
        "leaves": 7,
        "maxdepth": 6,
        "nodes": 13,
        "own_pair": true,
        "r": "3/5",
        "rho": "2/5",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 52,
        "lam": "198179/100000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "41/100",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 53,
        "lam": "198033/100000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "21/50",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 54,
        "lam": "49259/25000",
        "leaves": 17,
        "maxdepth": 15,
        "nodes": 33,
        "own_pair": true,
        "r": "3/5",
        "rho": "43/100",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 55,
        "lam": "193243/100000",
        "leaves": 25,
        "maxdepth": 23,
        "nodes": 49,
        "own_pair": true,
        "r": "3/5",
        "rho": "11/25",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 56,
        "lam": "94507/50000",
        "leaves": 28,
        "maxdepth": 27,
        "nodes": 55,
        "own_pair": true,
        "r": "3/5",
        "rho": "9/20",
        "self_cap": "25/17"
      }
    ],
    "source_sha256": "f047655ac110ab34767aa0db61cd3802888158ca5fa6b6ce68c33d22b2d22960"
  },
  "integrity_files": 55,
  "matched_tail_fixtures": {
    "PASS": true,
    "physical_source_enclosure": false,
    "rational_fixture_count": 41,
    "scope": "Finite exact algebra; no frequency-uniform numerical claim.",
    "special_unit_phase_i": {
      "absolute_quotient_cap": "20682/763463",
      "epsilon": "41583/100000000",
      "hybrid_quotient_cap": "5145321/195513670",
      "rho": "16633/20000000",
      "source_floor_difference": "115351516317/298534906078420"
    }
  },
  "native_transcendentals_regenerated": false,
  "negative_controls": {
    "PASS": true,
    "cases": [
      {
        "case": "missing strip cushion",
        "reason": "Classical initial strip",
        "rejected": true
      },
      {
        "case": "changed source identity",
        "reason": "Source identities",
        "rejected": true
      },
      {
        "case": "wrong provider",
        "reason": "Height and incoming state",
        "rejected": true
      },
      {
        "case": "wrong physical height",
        "reason": "Height and incoming state",
        "rejected": true
      },
      {
        "case": "omitted own pair",
        "reason": "Whole source and own pair",
        "rejected": true
      },
      {
        "case": "inflated source floor",
        "reason": "Whole source and own pair",
        "rejected": true
      },
      {
        "case": "time gap",
        "reason": "Contiguous time steps",
        "rejected": true
      },
      {
        "case": "downward restart",
        "reason": "Declared dyadic lattice",
        "rejected": true
      },
      {
        "case": "wrong external-strip status",
        "reason": "Scope",
        "rejected": true
      }
    ]
  },
  "new_scalar_audit": {
    "PASS": true,
    "independent_producer_imported": false,
    "label": "classical_section7",
    "minimum_kernel_margin": "6577206844836628803971132531/21320422326592461784450166947840000",
    "physical_source_is_an_external_analytic_premise": true,
    "provider_steps": {
      "0": 8512,
      "1": 10511
    },
    "schema": "PLANAT_CLASSICAL_PORTFOLIO_AUDIT_V1",
    "seven_eighths_assumed": false,
    "shift_steps": {
      "r_19_40": 3456,
      "r_21_40": 14,
      "r_23_40": 1222,
      "r_3_5": 7712,
      "r_49_100": 1219,
      "r_51_100": 5400
    },
    "steps": 19023,
    "transcendentals_regenerated": false,
    "upper_decimal": "0.148611789321711",
    "upper_exact": "148611789321711/1000000000000000"
  },
  "python_version": "3.12.14",
  "rational_history_regenerated": true,
  "seconds": 26.21403431892395,
  "source_reassembly_and_phase_checks": {
    "complete_refined_provider_cells": 552,
    "distinct_time_cells": 276,
    "inherited_physical_error_allowances": true,
    "old_exception_debit_retained": true,
    "original_additive_cone_reserve_retained": true,
    "phase_prefix_checks": [
      6528,
      6528
    ],
    "retained_surplus_loss_charged": true
  }
}


==> anc/certificate/receipts/GEOMETRY_57.json <==
{
  "PASS": true,
  "kernels": 57,
  "leaves": 434,
  "new_kernel_leaves": 393,
  "results": [
    {
      "degrees": [
        5,
        5,
        4
      ],
      "geometry": true,
      "index": 0,
      "lam": "2",
      "leaves": 3,
      "maxdepth": 2,
      "nodes": 5,
      "own_pair": true,
      "r": "1/2",
      "rho": "9/20",
      "self_cap": "1618033989/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 1,
      "lam": "199/100",
      "leaves": 4,
      "maxdepth": 3,
      "nodes": 7,
      "own_pair": true,
      "r": "21/40",
      "rho": "9/20",
      "self_cap": "196956631/125000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 2,
      "lam": "197/100",
      "leaves": 4,
      "maxdepth": 3,
      "nodes": 7,
      "own_pair": true,
      "r": "1/2",
      "rho": "23/50",
      "self_cap": "1618033989/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 3,
      "lam": "19/10",
      "leaves": 3,
      "maxdepth": 2,
      "nodes": 5,
      "own_pair": true,
      "r": "9/20",
      "rho": "19/40",
      "self_cap": "214803557/125000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 4,
      "lam": "199/100",
      "leaves": 4,
      "maxdepth": 3,
      "nodes": 7,
      "own_pair": true,
      "r": "23/40",
      "rho": "7/20",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 5,
      "lam": "199/100",
      "leaves": 4,
      "maxdepth": 3,
      "nodes": 7,
      "own_pair": true,
      "r": "3/5",
      "rho": "1/5",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 6,
      "lam": "199/100",
      "leaves": 3,
      "maxdepth": 2,
      "nodes": 5,
      "own_pair": true,
      "r": "1/2",
      "rho": "9/20",
      "self_cap": "1618033989/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 7,
      "lam": "197/100",
      "leaves": 3,
      "maxdepth": 2,
      "nodes": 5,
      "own_pair": true,
      "r": "3/5",
      "rho": "7/20",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        4
      ],
      "geometry": true,
      "index": 8,
      "lam": "2",
      "leaves": 4,
      "maxdepth": 3,
      "nodes": 7,
      "own_pair": true,
      "r": "19/40",
      "rho": "23/50",
      "self_cap": "333069367/200000000"
    },
    {
      "degrees": [
        5,
        5,
        4
      ],
      "geometry": true,
      "index": 9,
      "lam": "2",
      "leaves": 3,
      "maxdepth": 2,
      "nodes": 5,
      "own_pair": true,
      "r": "51/100",
      "rho": "9/20",
      "self_cap": "800265569/500000000"
    },
    {
      "degrees": [
        5,
        5,
        4
      ],
      "geometry": true,
      "index": 10,
      "lam": "2",
      "leaves": 3,
      "maxdepth": 2,
      "nodes": 5,
      "own_pair": true,
      "r": "49/100",
      "rho": "91/200",
      "self_cap": "1636324261/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        4
      ],
      "geometry": true,
      "index": 11,
      "lam": "2",
      "leaves": 2,
      "maxdepth": 1,
      "nodes": 3,
      "own_pair": true,
      "r": "107/200",
      "rho": "7/20",
      "self_cap": "194990491/125000000"
    },
    {
      "degrees": [
        5,
        5,
        4
      ],
      "geometry": true,
      "index": 12,
      "lam": "2",
      "leaves": 1,
      "maxdepth": 0,
      "nodes": 1,
      "own_pair": true,
      "r": "113/200",
      "rho": "1/5",
      "self_cap": "379109559/250000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 13,
      "lam": "99999/50000",
      "leaves": 1,
      "maxdepth": 0,
      "nodes": 1,
      "own_pair": true,
      "r": "23/40",
      "rho": "1/20",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 14,
      "lam": "199997/100000",
      "leaves": 6,
      "maxdepth": 5,
      "nodes": 11,
      "own_pair": true,
      "r": "23/40",
      "rho": "1/10",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 15,
      "lam": "24999/12500",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "23/40",
      "rho": "3/20",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 16,
      "lam": "6249/3125",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "23/40",
      "rho": "1/5",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 17,
      "lam": "199911/100000",
      "leaves": 7,
      "maxdepth": 6,
      "nodes": 13,
      "own_pair": true,
      "r": "23/40",
      "rho": "1/4",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 18,
      "lam": "199853/100000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "23/40",
      "rho": "7/25",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 19,
      "lam": "999/500",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "23/40",
      "rho": "3/10",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 20,
      "lam": "24971/12500",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "23/40",
      "rho": "31/100",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 21,
      "lam": "199733/100000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "23/40",
      "rho": "8/25",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 22,
      "lam": "99847/50000",
      "leaves": 6,
      "maxdepth": 5,
      "nodes": 11,
      "own_pair": true,
      "r": "23/40",
      "rho": "33/100",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 23,
      "lam": "199651/100000",
      "leaves": 7,
      "maxdepth": 6,
      "nodes": 13,
      "own_pair": true,
      "r": "23/40",
      "rho": "17/50",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 24,
      "lam": "199603/100000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "23/40",
      "rho": "7/20",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 25,
      "lam": "199551/100000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "23/40",
      "rho": "9/25",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 26,
      "lam": "199493/100000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "23/40",
      "rho": "37/100",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 27,
      "lam": "199429/100000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "23/40",
      "rho": "19/50",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 28,
      "lam": "199359/100000",
      "leaves": 7,
      "maxdepth": 6,
      "nodes": 13,
      "own_pair": true,
      "r": "23/40",
      "rho": "39/100",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 29,
      "lam": "99641/50000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "23/40",
      "rho": "2/5",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 30,
      "lam": "199197/100000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "23/40",
      "rho": "41/100",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 31,
      "lam": "39821/20000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "23/40",
      "rho": "21/50",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 32,
      "lam": "199003/100000",
      "leaves": 5,
      "maxdepth": 4,
      "nodes": 9,
      "own_pair": true,
      "r": "23/40",
      "rho": "43/100",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 33,
      "lam": "98453/50000",
      "leaves": 19,
      "maxdepth": 17,
      "nodes": 37,
      "own_pair": true,
      "r": "23/40",
      "rho": "11/25",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 34,
      "lam": "48127/25000",
      "leaves": 14,
      "maxdepth": 13,
      "nodes": 27,
      "own_pair": true,
      "r": "23/40",
      "rho": "9/20",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 35,
      "lam": "199819/100000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "3/5",
      "rho": "1/20",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 36,
      "lam": "24973/12500",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "3/5",
      "rho": "1/10",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 37,
      "lam": "199719/100000",
      "leaves": 9,
      "maxdepth": 8,
      "nodes": 17,
      "own_pair": true,
      "r": "3/5",
      "rho": "3/20",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 38,
      "lam": "49903/25000",
      "leaves": 7,
      "maxdepth": 6,
      "nodes": 13,
      "own_pair": true,
      "r": "3/5",
      "rho": "1/5",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 39,
      "lam": "24931/12500",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "3/5",
      "rho": "1/4",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 40,
      "lam": "12457/6250",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "3/5",
      "rho": "7/25",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 41,
      "lam": "99601/50000",
      "leaves": 7,
      "maxdepth": 6,
      "nodes": 13,
      "own_pair": true,
      "r": "3/5",
      "rho": "3/10",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 42,
      "lam": "9957/5000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "3/5",
      "rho": "31/100",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 43,
      "lam": "99537/50000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "3/5",
      "rho": "8/25",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 44,
      "lam": "99501/50000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "3/5",
      "rho": "33/100",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 45,
      "lam": "7957/4000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "3/5",
      "rho": "17/50",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 46,
      "lam": "198841/100000",
      "leaves": 7,
      "maxdepth": 6,
      "nodes": 13,
      "own_pair": true,
      "r": "3/5",
      "rho": "7/20",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 47,
      "lam": "198751/100000",
      "leaves": 7,
      "maxdepth": 6,
      "nodes": 13,
      "own_pair": true,
      "r": "3/5",
      "rho": "9/25",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 48,
      "lam": "99327/50000",
      "leaves": 7,
      "maxdepth": 6,
      "nodes": 13,
      "own_pair": true,
      "r": "3/5",
      "rho": "37/100",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 49,
      "lam": "198549/100000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "3/5",
      "rho": "19/50",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 50,
      "lam": "49609/25000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "3/5",
      "rho": "39/100",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 51,
      "lam": "198313/100000",
      "leaves": 7,
      "maxdepth": 6,
      "nodes": 13,
      "own_pair": true,
      "r": "3/5",
      "rho": "2/5",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 52,
      "lam": "198179/100000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "3/5",
      "rho": "41/100",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 53,
      "lam": "198033/100000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "3/5",
      "rho": "21/50",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 54,
      "lam": "49259/25000",
      "leaves": 17,
      "maxdepth": 15,
      "nodes": 33,
      "own_pair": true,
      "r": "3/5",
      "rho": "43/100",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 55,
      "lam": "193243/100000",
      "leaves": 25,
      "maxdepth": 23,
      "nodes": 49,
      "own_pair": true,
      "r": "3/5",
      "rho": "11/25",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 56,
      "lam": "94507/50000",
      "leaves": 28,
      "maxdepth": 27,
      "nodes": 55,
      "own_pair": true,
      "r": "3/5",
      "rho": "9/20",
      "self_cap": "25/17"
    }
  ],
  "source_sha256": "9f1d9952ba8a4bc6769b3df4cfead04059df4d6f241be3a3d1918f9c10d8d0f6"
}


==> anc/certificate/receipts/MANUSCRIPT_CHECKS_V1.json <==
{
  "PASS": true,
  "all_final_pages_rendered": true,
  "all_final_pages_visually_reviewed": true,
  "comparison_steps": 19026,
  "former_manuscript_referenced": false,
  "geometry_kernels": 57,
  "main_exact_ceiling": "14863354977409/100000000000000",
  "no_undefined_cross_references": true,
  "pages": 14,
  "pdf_sha256": "10c84acc6d1610fb4b1be7fe71b843d2a74c360f890c713a14915d00b08635a0"
}


==> anc/certificate/receipts/MANUSCRIPT_RECONCILIATION.json <==
{
  "PASS": true,
  "pages": 18,
  "main_upper_exact": "148611789321711/1000000000000000",
  "gain_exact": "21760452379/1000000000000000",
  "scope": "Conditional on complete analytic premises A1-A3; QRH appendix separate",
  "pdf_sha256": "60ff9e424c5f0e761cbdb653370a89d338cc5912207eb82b8c363919df3da620",
  "latex_warnings": false,
  "visual_pages_inspected": 18
}


==> anc/certificate/receipts/MATCHED_TAIL_CHECK.json <==
{
  "PASS": true,
  "physical_source_enclosure": false,
  "rational_fixture_count": 41,
  "scope": "Finite exact algebra; no frequency-uniform numerical claim.",
  "special_unit_phase_i": {
    "absolute_quotient_cap": "20682/763463",
    "epsilon": "41583/100000000",
    "hybrid_quotient_cap": "5145321/195513670",
    "rho": "16633/20000000",
    "source_floor_difference": "115351516317/298534906078420"
  }
}


==> anc/certificate/receipts/REPRODUCTION_V1.json <==
{
  "PASS": true,
  "analytic_premises_independently_completed": false,
  "audits": [
    {
      "PASS": true,
      "independent_producer_imported": false,
      "label": "classical_new_kernels",
      "minimum_kernel_margin": "2372273929084833977826102511/3834643065690393939527527196262400",
      "physical_source_is_an_external_analytic_premise": true,
      "provider_steps": {
        "0": 19026
      },
      "schema": "PLANAT_CLASSICAL_PORTFOLIO_AUDIT_V1",
      "seconds": 3.126742124557495,
      "seven_eighths_assumed": false,
      "shift_steps": {
        "r_19_40": 3456,
        "r_21_40": 14,
        "r_23_40": 1223,
        "r_3_5": 7714,
        "r_49_100": 1219,
        "r_51_100": 5400
      },
      "steps": 19026,
      "transcendentals_regenerated": false,
      "upper_decimal": "0.148639484094797",
      "upper_exact": "148639484094797/1000000000000000"
    },
    {
      "PASS": true,
      "independent_producer_imported": false,
      "label": "classical_old_kernels",
      "minimum_kernel_margin": "2372273929084833977826102511/3834643065690393939527527196262400",
      "physical_source_is_an_external_analytic_premise": true,
      "provider_steps": {
        "0": 19080
      },
      "schema": "PLANAT_CLASSICAL_PORTFOLIO_AUDIT_V1",
      "seconds": 3.0648789405822754,
      "seven_eighths_assumed": false,
      "shift_steps": {
        "r_19_40": 3456,
        "r_21_40": 3679,
        "r_23_40": 2046,
        "r_3_5": 3051,
        "r_49_100": 1219,
        "r_51_100": 5629
      },
      "steps": 19080,
      "transcendentals_regenerated": false,
      "upper_decimal": "0.149056792554129",
      "upper_exact": "149056792554129/1000000000000000"
    },
    {
      "PASS": true,
      "independent_producer_imported": false,
      "label": "classical_two_sources",
      "minimum_kernel_margin": "102502990970026424126318921/624045573803760196576648521318400",
      "physical_source_is_an_external_analytic_premise": true,
      "provider_steps": {
        "0": 8512,
        "1": 10514
      },
      "schema": "PLANAT_CLASSICAL_PORTFOLIO_AUDIT_V1",
      "seconds": 2.0778725147247314,
      "seven_eighths_assumed": false,
      "shift_steps": {
        "r_19_40": 3456,
        "r_21_40": 14,
        "r_23_40": 1223,
        "r_3_5": 7714,
        "r_49_100": 1219,
        "r_51_100": 5400
      },
      "steps": 19026,
      "transcendentals_regenerated": false,
      "upper_decimal": "0.148633549774090",
      "upper_exact": "14863354977409/100000000000000"
    }
  ],
  "finite_RH_repeated": false,
  "geometry_kernels": 57,
  "geometry_leaves": 434,
  "histories_regenerated": true,
  "integrity_files": 29,
  "lean_build_executed": false,
  "native_transcendentals_regenerated": false,
  "negative_controls": {
    "PASS": true,
    "cases": [
      {
        "case": "missing strip cushion",
        "reason": "Classical initial strip",
        "rejected": true
      },
      {
        "case": "changed source identity",
        "reason": "Source identities",
        "rejected": true
      },
      {
        "case": "wrong provider",
        "reason": "Height and incoming state",
        "rejected": true
      },
      {
        "case": "wrong physical height",
        "reason": "Height and incoming state",
        "rejected": true
      },
      {
        "case": "omitted own pair",
        "reason": "Whole source and own pair",
        "rejected": true
      },
      {
        "case": "inflated source floor",
        "reason": "Whole source and own pair",
        "rejected": true
      },
      {
        "case": "time gap",
        "reason": "Contiguous time steps",
        "rejected": true
      },
      {
        "case": "downward restart",
        "reason": "Declared dyadic lattice",
        "rejected": true
      },
      {
        "case": "wrong external-strip status",
        "reason": "Scope",
        "rejected": true
      }
    ]
  },
  "python_version": "3.12.14",
  "seconds": 21.55044388771057,
  "tail_fixtures": {
    "PASS": true,
    "physical_source_enclosure": false,
    "rational_fixture_count": 41,
    "scope": "Finite exact algebra; no frequency-uniform numerical claim.",
    "special_unit_phase_i": {
      "absolute_quotient_cap": "20682/763463",
      "epsilon": "41583/100000000",
      "hybrid_quotient_cap": "5145321/195513670",
      "rho": "16633/20000000",
      "source_floor_difference": "115351516317/298534906078420"
    }
  }
}


==> anc/certificate/receipts/SECTION7_CONE_FIXTURE.json <==
{
  "PASS": true,
  "both_exceptional_and_positive_chiralities": true,
  "centred_moment_and_credit_Lipschitz_checks": true,
  "physical_frequency_samples": 0,
  "rational_unit_phase_fixtures": 41,
  "retained_exception_debit": true,
  "scope": "Abstract exact algebra; physical rectangles are enclosed separately"
}


==> anc/certificate/receipts/SECTION7_GEOMETRY_57.json <==
{
  "PASS": true,
  "kernels": 57,
  "leaves": 434,
  "new_kernel_leaves": 393,
  "results": [
    {
      "degrees": [
        5,
        5,
        4
      ],
      "geometry": true,
      "index": 0,
      "lam": "2",
      "leaves": 3,
      "maxdepth": 2,
      "nodes": 5,
      "own_pair": true,
      "r": "1/2",
      "rho": "9/20",
      "self_cap": "1618033989/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 1,
      "lam": "199/100",
      "leaves": 4,
      "maxdepth": 3,
      "nodes": 7,
      "own_pair": true,
      "r": "21/40",
      "rho": "9/20",
      "self_cap": "196956631/125000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 2,
      "lam": "197/100",
      "leaves": 4,
      "maxdepth": 3,
      "nodes": 7,
      "own_pair": true,
      "r": "1/2",
      "rho": "23/50",
      "self_cap": "1618033989/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 3,
      "lam": "19/10",
      "leaves": 3,
      "maxdepth": 2,
      "nodes": 5,
      "own_pair": true,
      "r": "9/20",
      "rho": "19/40",
      "self_cap": "214803557/125000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 4,
      "lam": "199/100",
      "leaves": 4,
      "maxdepth": 3,
      "nodes": 7,
      "own_pair": true,
      "r": "23/40",
      "rho": "7/20",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 5,
      "lam": "199/100",
      "leaves": 4,
      "maxdepth": 3,
      "nodes": 7,
      "own_pair": true,
      "r": "3/5",
      "rho": "1/5",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 6,
      "lam": "199/100",
      "leaves": 3,
      "maxdepth": 2,
      "nodes": 5,
      "own_pair": true,
      "r": "1/2",
      "rho": "9/20",
      "self_cap": "1618033989/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 7,
      "lam": "197/100",
      "leaves": 3,
      "maxdepth": 2,
      "nodes": 5,
      "own_pair": true,
      "r": "3/5",
      "rho": "7/20",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        4
      ],
      "geometry": true,
      "index": 8,
      "lam": "2",
      "leaves": 4,
      "maxdepth": 3,
      "nodes": 7,
      "own_pair": true,
      "r": "19/40",
      "rho": "23/50",
      "self_cap": "333069367/200000000"
    },
    {
      "degrees": [
        5,
        5,
        4
      ],
      "geometry": true,
      "index": 9,
      "lam": "2",
      "leaves": 3,
      "maxdepth": 2,
      "nodes": 5,
      "own_pair": true,
      "r": "51/100",
      "rho": "9/20",
      "self_cap": "800265569/500000000"
    },
    {
      "degrees": [
        5,
        5,
        4
      ],
      "geometry": true,
      "index": 10,
      "lam": "2",
      "leaves": 3,
      "maxdepth": 2,
      "nodes": 5,
      "own_pair": true,
      "r": "49/100",
      "rho": "91/200",
      "self_cap": "1636324261/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        4
      ],
      "geometry": true,
      "index": 11,
      "lam": "2",
      "leaves": 2,
      "maxdepth": 1,
      "nodes": 3,
      "own_pair": true,
      "r": "107/200",
      "rho": "7/20",
      "self_cap": "194990491/125000000"
    },
    {
      "degrees": [
        5,
        5,
        4
      ],
      "geometry": true,
      "index": 12,
      "lam": "2",
      "leaves": 1,
      "maxdepth": 0,
      "nodes": 1,
      "own_pair": true,
      "r": "113/200",
      "rho": "1/5",
      "self_cap": "379109559/250000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 13,
      "lam": "99999/50000",
      "leaves": 1,
      "maxdepth": 0,
      "nodes": 1,
      "own_pair": true,
      "r": "23/40",
      "rho": "1/20",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 14,
      "lam": "199997/100000",
      "leaves": 6,
      "maxdepth": 5,
      "nodes": 11,
      "own_pair": true,
      "r": "23/40",
      "rho": "1/10",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 15,
      "lam": "24999/12500",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "23/40",
      "rho": "3/20",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 16,
      "lam": "6249/3125",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "23/40",
      "rho": "1/5",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 17,
      "lam": "199911/100000",
      "leaves": 7,
      "maxdepth": 6,
      "nodes": 13,
      "own_pair": true,
      "r": "23/40",
      "rho": "1/4",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 18,
      "lam": "199853/100000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "23/40",
      "rho": "7/25",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 19,
      "lam": "999/500",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "23/40",
      "rho": "3/10",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 20,
      "lam": "24971/12500",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "23/40",
      "rho": "31/100",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 21,
      "lam": "199733/100000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "23/40",
      "rho": "8/25",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 22,
      "lam": "99847/50000",
      "leaves": 6,
      "maxdepth": 5,
      "nodes": 11,
      "own_pair": true,
      "r": "23/40",
      "rho": "33/100",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 23,
      "lam": "199651/100000",
      "leaves": 7,
      "maxdepth": 6,
      "nodes": 13,
      "own_pair": true,
      "r": "23/40",
      "rho": "17/50",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 24,
      "lam": "199603/100000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "23/40",
      "rho": "7/20",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 25,
      "lam": "199551/100000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "23/40",
      "rho": "9/25",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 26,
      "lam": "199493/100000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "23/40",
      "rho": "37/100",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 27,
      "lam": "199429/100000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "23/40",
      "rho": "19/50",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 28,
      "lam": "199359/100000",
      "leaves": 7,
      "maxdepth": 6,
      "nodes": 13,
      "own_pair": true,
      "r": "23/40",
      "rho": "39/100",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 29,
      "lam": "99641/50000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "23/40",
      "rho": "2/5",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 30,
      "lam": "199197/100000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "23/40",
      "rho": "41/100",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 31,
      "lam": "39821/20000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "23/40",
      "rho": "21/50",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 32,
      "lam": "199003/100000",
      "leaves": 5,
      "maxdepth": 4,
      "nodes": 9,
      "own_pair": true,
      "r": "23/40",
      "rho": "43/100",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 33,
      "lam": "98453/50000",
      "leaves": 19,
      "maxdepth": 17,
      "nodes": 37,
      "own_pair": true,
      "r": "23/40",
      "rho": "11/25",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 34,
      "lam": "48127/25000",
      "leaves": 14,
      "maxdepth": 13,
      "nodes": 27,
      "own_pair": true,
      "r": "23/40",
      "rho": "9/20",
      "self_cap": "1503067131/1000000000"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 35,
      "lam": "199819/100000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "3/5",
      "rho": "1/20",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 36,
      "lam": "24973/12500",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "3/5",
      "rho": "1/10",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 37,
      "lam": "199719/100000",
      "leaves": 9,
      "maxdepth": 8,
      "nodes": 17,
      "own_pair": true,
      "r": "3/5",
      "rho": "3/20",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 38,
      "lam": "49903/25000",
      "leaves": 7,
      "maxdepth": 6,
      "nodes": 13,
      "own_pair": true,
      "r": "3/5",
      "rho": "1/5",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 39,
      "lam": "24931/12500",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "3/5",
      "rho": "1/4",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 40,
      "lam": "12457/6250",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "3/5",
      "rho": "7/25",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 41,
      "lam": "99601/50000",
      "leaves": 7,
      "maxdepth": 6,
      "nodes": 13,
      "own_pair": true,
      "r": "3/5",
      "rho": "3/10",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 42,
      "lam": "9957/5000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "3/5",
      "rho": "31/100",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 43,
      "lam": "99537/50000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "3/5",
      "rho": "8/25",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 44,
      "lam": "99501/50000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "3/5",
      "rho": "33/100",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 45,
      "lam": "7957/4000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "3/5",
      "rho": "17/50",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 46,
      "lam": "198841/100000",
      "leaves": 7,
      "maxdepth": 6,
      "nodes": 13,
      "own_pair": true,
      "r": "3/5",
      "rho": "7/20",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 47,
      "lam": "198751/100000",
      "leaves": 7,
      "maxdepth": 6,
      "nodes": 13,
      "own_pair": true,
      "r": "3/5",
      "rho": "9/25",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 48,
      "lam": "99327/50000",
      "leaves": 7,
      "maxdepth": 6,
      "nodes": 13,
      "own_pair": true,
      "r": "3/5",
      "rho": "37/100",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 49,
      "lam": "198549/100000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "3/5",
      "rho": "19/50",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 50,
      "lam": "49609/25000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "3/5",
      "rho": "39/100",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 51,
      "lam": "198313/100000",
      "leaves": 7,
      "maxdepth": 6,
      "nodes": 13,
      "own_pair": true,
      "r": "3/5",
      "rho": "2/5",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 52,
      "lam": "198179/100000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "3/5",
      "rho": "41/100",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 53,
      "lam": "198033/100000",
      "leaves": 8,
      "maxdepth": 7,
      "nodes": 15,
      "own_pair": true,
      "r": "3/5",
      "rho": "21/50",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 54,
      "lam": "49259/25000",
      "leaves": 17,
      "maxdepth": 15,
      "nodes": 33,
      "own_pair": true,
      "r": "3/5",
      "rho": "43/100",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 55,
      "lam": "193243/100000",
      "leaves": 25,
      "maxdepth": 23,
      "nodes": 49,
      "own_pair": true,
      "r": "3/5",
      "rho": "11/25",
      "self_cap": "25/17"
    },
    {
      "degrees": [
        5,
        5,
        5
      ],
      "geometry": true,
      "index": 56,
      "lam": "94507/50000",
      "leaves": 28,
      "maxdepth": 27,
      "nodes": 55,
      "own_pair": true,
      "r": "3/5",
      "rho": "9/20",
      "self_cap": "25/17"
    }
  ],
  "source_sha256": "ecd44d48d7888e279e0bcb32a377e9aac9c4722dc01a324e3e80b5acaf0dbc85"
}


==> anc/certificate/receipts/SECTION7_MASS_FIXTURE.json <==
{
  "PASS": true,
  "scope": "Direct finite coefficients against whole-bin quadrature; no physical phase sampling",
  "tests": [
    {
      "bits": 192,
      "t": "0",
      "height": "71/100",
      "terms": 1200,
      "amplitude_bounds": [
        "3256310853290889/1000000000000000000",
        "3256316718840887/1000000000000000000"
      ],
      "moment_bounds": [
        "43781120594725621/1000000000000000000",
        "4378119946217919/100000000000000000"
      ]
    },
    {
      "bits": 192,
      "t": "2/25",
      "height": "27/25",
      "terms": 1200,
      "amplitude_bounds": [
        "6528736467623/500000000000000000",
        "6528743250083/500000000000000000"
      ],
      "moment_bounds": [
        "175557838234407/1000000000000000000",
        "43889505156659/250000000000000000"
      ]
    },
    {
      "bits": 192,
      "t": "149/1000",
      "height": "71/100",
      "terms": 1200,
      "amplitude_bounds": [
        "180937566031/20000000000000000",
        "1809376602499/200000000000000000"
      ],
      "moment_bounds": [
        "30408840760323/250000000000000000",
        "24327085276813/200000000000000000"
      ]
    },
    {
      "bits": 256,
      "t": "0",
      "height": "71/100",
      "terms": 1200,
      "amplitude_bounds": [
        "3256310853290879/1000000000000000000",
        "1628158359420449/500000000000000000"
      ],
      "moment_bounds": [
        "10945280148681419/250000000000000000",
        "21890599731089567/500000000000000000"
      ]
    },
    {
      "bits": 256,
      "t": "2/25",
      "height": "27/25",
      "terms": 1200,
      "amplitude_bounds": [
        "6528736467623/500000000000000000",
        "6528743250083/500000000000000000"
      ],
      "moment_bounds": [
        "175557838234407/1000000000000000000",
        "43889505156659/250000000000000000"
      ]
    },
    {
      "bits": 256,
      "t": "149/1000",
      "height": "71/100",
      "terms": 1200,
      "amplitude_bounds": [
        "180937566031/20000000000000000",
        "1809376602499/200000000000000000"
      ],
      "moment_bounds": [
        "30408840760323/250000000000000000",
        "24327085276813/200000000000000000"
      ]
    }
  ]
}


==> anc/certificate/receipts/SECTION7_REPRODUCTION.json <==
{
  "PASS": true,
  "analytic_premises_independently_completed": false,
  "baseline_scalar_audit": {
    "PASS": true,
    "independent_producer_imported": false,
    "label": "classical_two_sources",
    "minimum_kernel_margin": "102502990970026424126318921/624045573803760196576648521318400",
    "physical_source_is_an_external_analytic_premise": true,
    "provider_steps": {
      "0": 8512,
      "1": 10514
    },
    "schema": "PLANAT_CLASSICAL_PORTFOLIO_AUDIT_V1",
    "seven_eighths_assumed": false,
    "shift_steps": {
      "r_19_40": 3456,
      "r_21_40": 14,
      "r_23_40": 1223,
      "r_3_5": 7714,
      "r_49_100": 1219,
      "r_51_100": 5400
    },
    "steps": 19026,
    "transcendentals_regenerated": false,
    "upper_decimal": "0.148633549774090",
    "upper_exact": "14863354977409/100000000000000"
  },
  "cone_fixtures": {
    "PASS": true,
    "both_exceptional_and_positive_chiralities": true,
    "centred_moment_and_credit_Lipschitz_checks": true,
    "physical_frequency_samples": 0,
    "rational_unit_phase_fixtures": 41,
    "retained_exception_debit": true,
    "scope": "Abstract exact algebra; physical rectangles are enclosed separately"
  },
  "exact_gain": "21760452379/1000000000000000",
  "finite_RH_repeated": false,
  "geometry": {
    "PASS": true,
    "kernels": 57,
    "leaves": 434,
    "new_kernel_leaves": 393,
    "results": [
      {
        "degrees": [
          5,
          5,
          4
        ],
        "geometry": true,
        "index": 0,
        "lam": "2",
        "leaves": 3,
        "maxdepth": 2,
        "nodes": 5,
        "own_pair": true,
        "r": "1/2",
        "rho": "9/20",
        "self_cap": "1618033989/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 1,
        "lam": "199/100",
        "leaves": 4,
        "maxdepth": 3,
        "nodes": 7,
        "own_pair": true,
        "r": "21/40",
        "rho": "9/20",
        "self_cap": "196956631/125000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 2,
        "lam": "197/100",
        "leaves": 4,
        "maxdepth": 3,
        "nodes": 7,
        "own_pair": true,
        "r": "1/2",
        "rho": "23/50",
        "self_cap": "1618033989/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 3,
        "lam": "19/10",
        "leaves": 3,
        "maxdepth": 2,
        "nodes": 5,
        "own_pair": true,
        "r": "9/20",
        "rho": "19/40",
        "self_cap": "214803557/125000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 4,
        "lam": "199/100",
        "leaves": 4,
        "maxdepth": 3,
        "nodes": 7,
        "own_pair": true,
        "r": "23/40",
        "rho": "7/20",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 5,
        "lam": "199/100",
        "leaves": 4,
        "maxdepth": 3,
        "nodes": 7,
        "own_pair": true,
        "r": "3/5",
        "rho": "1/5",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 6,
        "lam": "199/100",
        "leaves": 3,
        "maxdepth": 2,
        "nodes": 5,
        "own_pair": true,
        "r": "1/2",
        "rho": "9/20",
        "self_cap": "1618033989/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 7,
        "lam": "197/100",
        "leaves": 3,
        "maxdepth": 2,
        "nodes": 5,
        "own_pair": true,
        "r": "3/5",
        "rho": "7/20",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          4
        ],
        "geometry": true,
        "index": 8,
        "lam": "2",
        "leaves": 4,
        "maxdepth": 3,
        "nodes": 7,
        "own_pair": true,
        "r": "19/40",
        "rho": "23/50",
        "self_cap": "333069367/200000000"
      },
      {
        "degrees": [
          5,
          5,
          4
        ],
        "geometry": true,
        "index": 9,
        "lam": "2",
        "leaves": 3,
        "maxdepth": 2,
        "nodes": 5,
        "own_pair": true,
        "r": "51/100",
        "rho": "9/20",
        "self_cap": "800265569/500000000"
      },
      {
        "degrees": [
          5,
          5,
          4
        ],
        "geometry": true,
        "index": 10,
        "lam": "2",
        "leaves": 3,
        "maxdepth": 2,
        "nodes": 5,
        "own_pair": true,
        "r": "49/100",
        "rho": "91/200",
        "self_cap": "1636324261/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          4
        ],
        "geometry": true,
        "index": 11,
        "lam": "2",
        "leaves": 2,
        "maxdepth": 1,
        "nodes": 3,
        "own_pair": true,
        "r": "107/200",
        "rho": "7/20",
        "self_cap": "194990491/125000000"
      },
      {
        "degrees": [
          5,
          5,
          4
        ],
        "geometry": true,
        "index": 12,
        "lam": "2",
        "leaves": 1,
        "maxdepth": 0,
        "nodes": 1,
        "own_pair": true,
        "r": "113/200",
        "rho": "1/5",
        "self_cap": "379109559/250000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 13,
        "lam": "99999/50000",
        "leaves": 1,
        "maxdepth": 0,
        "nodes": 1,
        "own_pair": true,
        "r": "23/40",
        "rho": "1/20",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 14,
        "lam": "199997/100000",
        "leaves": 6,
        "maxdepth": 5,
        "nodes": 11,
        "own_pair": true,
        "r": "23/40",
        "rho": "1/10",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 15,
        "lam": "24999/12500",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "3/20",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 16,
        "lam": "6249/3125",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "1/5",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 17,
        "lam": "199911/100000",
        "leaves": 7,
        "maxdepth": 6,
        "nodes": 13,
        "own_pair": true,
        "r": "23/40",
        "rho": "1/4",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 18,
        "lam": "199853/100000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "7/25",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 19,
        "lam": "999/500",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "3/10",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 20,
        "lam": "24971/12500",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "31/100",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 21,
        "lam": "199733/100000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "8/25",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 22,
        "lam": "99847/50000",
        "leaves": 6,
        "maxdepth": 5,
        "nodes": 11,
        "own_pair": true,
        "r": "23/40",
        "rho": "33/100",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 23,
        "lam": "199651/100000",
        "leaves": 7,
        "maxdepth": 6,
        "nodes": 13,
        "own_pair": true,
        "r": "23/40",
        "rho": "17/50",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 24,
        "lam": "199603/100000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "7/20",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 25,
        "lam": "199551/100000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "9/25",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 26,
        "lam": "199493/100000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "37/100",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 27,
        "lam": "199429/100000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "19/50",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 28,
        "lam": "199359/100000",
        "leaves": 7,
        "maxdepth": 6,
        "nodes": 13,
        "own_pair": true,
        "r": "23/40",
        "rho": "39/100",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 29,
        "lam": "99641/50000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "2/5",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 30,
        "lam": "199197/100000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "41/100",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 31,
        "lam": "39821/20000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "23/40",
        "rho": "21/50",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 32,
        "lam": "199003/100000",
        "leaves": 5,
        "maxdepth": 4,
        "nodes": 9,
        "own_pair": true,
        "r": "23/40",
        "rho": "43/100",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 33,
        "lam": "98453/50000",
        "leaves": 19,
        "maxdepth": 17,
        "nodes": 37,
        "own_pair": true,
        "r": "23/40",
        "rho": "11/25",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 34,
        "lam": "48127/25000",
        "leaves": 14,
        "maxdepth": 13,
        "nodes": 27,
        "own_pair": true,
        "r": "23/40",
        "rho": "9/20",
        "self_cap": "1503067131/1000000000"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 35,
        "lam": "199819/100000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "1/20",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 36,
        "lam": "24973/12500",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "1/10",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 37,
        "lam": "199719/100000",
        "leaves": 9,
        "maxdepth": 8,
        "nodes": 17,
        "own_pair": true,
        "r": "3/5",
        "rho": "3/20",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 38,
        "lam": "49903/25000",
        "leaves": 7,
        "maxdepth": 6,
        "nodes": 13,
        "own_pair": true,
        "r": "3/5",
        "rho": "1/5",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 39,
        "lam": "24931/12500",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "1/4",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 40,
        "lam": "12457/6250",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "7/25",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 41,
        "lam": "99601/50000",
        "leaves": 7,
        "maxdepth": 6,
        "nodes": 13,
        "own_pair": true,
        "r": "3/5",
        "rho": "3/10",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 42,
        "lam": "9957/5000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "31/100",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 43,
        "lam": "99537/50000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "8/25",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 44,
        "lam": "99501/50000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "33/100",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 45,
        "lam": "7957/4000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "17/50",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 46,
        "lam": "198841/100000",
        "leaves": 7,
        "maxdepth": 6,
        "nodes": 13,
        "own_pair": true,
        "r": "3/5",
        "rho": "7/20",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 47,
        "lam": "198751/100000",
        "leaves": 7,
        "maxdepth": 6,
        "nodes": 13,
        "own_pair": true,
        "r": "3/5",
        "rho": "9/25",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 48,
        "lam": "99327/50000",
        "leaves": 7,
        "maxdepth": 6,
        "nodes": 13,
        "own_pair": true,
        "r": "3/5",
        "rho": "37/100",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 49,
        "lam": "198549/100000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "19/50",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 50,
        "lam": "49609/25000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "39/100",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 51,
        "lam": "198313/100000",
        "leaves": 7,
        "maxdepth": 6,
        "nodes": 13,
        "own_pair": true,
        "r": "3/5",
        "rho": "2/5",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 52,
        "lam": "198179/100000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "41/100",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 53,
        "lam": "198033/100000",
        "leaves": 8,
        "maxdepth": 7,
        "nodes": 15,
        "own_pair": true,
        "r": "3/5",
        "rho": "21/50",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 54,
        "lam": "49259/25000",
        "leaves": 17,
        "maxdepth": 15,
        "nodes": 33,
        "own_pair": true,
        "r": "3/5",
        "rho": "43/100",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 55,
        "lam": "193243/100000",
        "leaves": 25,
        "maxdepth": 23,
        "nodes": 49,
        "own_pair": true,
        "r": "3/5",
        "rho": "11/25",
        "self_cap": "25/17"
      },
      {
        "degrees": [
          5,
          5,
          5
        ],
        "geometry": true,
        "index": 56,
        "lam": "94507/50000",
        "leaves": 28,
        "maxdepth": 27,
        "nodes": 55,
        "own_pair": true,
        "r": "3/5",
        "rho": "9/20",
        "self_cap": "25/17"
      }
    ],
    "source_sha256": "f047655ac110ab34767aa0db61cd3802888158ca5fa6b6ce68c33d22b2d22960"
  },
  "integrity_files": 32,
  "native_transcendentals_regenerated": false,
  "negative_controls": {
    "PASS": true,
    "cases": [
      {
        "case": "missing strip cushion",
        "reason": "Classical initial strip",
        "rejected": true
      },
      {
        "case": "changed source identity",
        "reason": "Source identities",
        "rejected": true
      },
      {
        "case": "wrong provider",
        "reason": "Height and incoming state",
        "rejected": true
      },
      {
        "case": "wrong physical height",
        "reason": "Height and incoming state",
        "rejected": true
      },
      {
        "case": "omitted own pair",
        "reason": "Whole source and own pair",
        "rejected": true
      },
      {
        "case": "inflated source floor",
        "reason": "Whole source and own pair",
        "rejected": true
      },
      {
        "case": "time gap",
        "reason": "Contiguous time steps",
        "rejected": true
      },
      {
        "case": "downward restart",
        "reason": "Declared dyadic lattice",
        "rejected": true
      },
      {
        "case": "wrong external-strip status",
        "reason": "Scope",
        "rejected": true
      }
    ]
  },
  "new_scalar_audit": {
    "PASS": true,
    "independent_producer_imported": false,
    "label": "classical_section7",
    "minimum_kernel_margin": "6577206844836628803971132531/21320422326592461784450166947840000",
    "physical_source_is_an_external_analytic_premise": true,
    "provider_steps": {
      "0": 8512,
      "1": 10511
    },
    "schema": "PLANAT_CLASSICAL_PORTFOLIO_AUDIT_V1",
    "seven_eighths_assumed": false,
    "shift_steps": {
      "r_19_40": 3456,
      "r_21_40": 14,
      "r_23_40": 1222,
      "r_3_5": 7712,
      "r_49_100": 1219,
      "r_51_100": 5400
    },
    "steps": 19023,
    "transcendentals_regenerated": false,
    "upper_decimal": "0.148611789321711",
    "upper_exact": "148611789321711/1000000000000000"
  },
  "python_version": "3.12.14",
  "rational_history_regenerated": true,
  "seconds": 16.959275245666504,
  "source_reassembly_and_phase_checks": {
    "complete_refined_provider_cells": 552,
    "distinct_time_cells": 276,
    "inherited_physical_error_allowances": true,
    "old_exception_debit_retained": true,
    "original_additive_cone_reserve_retained": true,
    "phase_prefix_checks": [
      6528,
      6528
    ],
    "retained_surplus_loss_charged": true
  }
}


==> anc/certificate/receipts/SOURCE_REBUILD_RECEIPT.json <==
{
  "PASS": true,
  "cross_lane_grid_checks": {
    "head_group_phase_grids": 560,
    "heat_coefficient_grids": 608,
    "phase_log_grids": 315
  },
  "cross_lane_interval_overlaps": 26752,
  "focused_source_regenerated": false,
  "joint_exact_conditions": 1284096,
  "log_alternative_improvements": 6384,
  "native_acceptance_checks": 127680,
  "native_partitions_verified": 8,
  "new_height_rows": 274,
  "old_walls_unchanged": true,
  "positive_head_pair_credits": 9120,
  "schema": "BCLD_PORTABLE_SOURCE_REBUILD_V1",
  "source_sha256": "a5064c427b11e73f13bfbae0efde00bf3691d9eb7bf8905929e183cd16fb6971",
  "stored_source_reassembled_in_this_run": true,
  "transcendentals_regenerated_in_this_run": false
}


==> anc/certificate/receipts/main_alternate_AUDIT.json <==
{
  "PASS": true,
  "external_zero_free_hypothesis_proved": false,
  "initial_alpha": "7/8",
  "initial_q": "562501/1000000",
  "lane": "alternate",
  "minimum_consumed_density": "1162855246659/200000000000",
  "minimum_kernel_margin": "255129293790574851548831183989/4673067172681344865677446696298086400",
  "modes_used": {
    "r_23_40": 1024,
    "r_3_5": 13875
  },
  "observations": {
    "2/25": "520475416823037270580222642549261/5192296858534827628530496329220096",
    "3/50": "942936157845204003425366943681861/5192296858534827628530496329220096",
    "9/100": "173655469154775658274221135277621/2596148429267413814265248164610048"
  },
  "physical_source_proved_by_scalar_checker": false,
  "schema": "BCLD_CONDITIONAL_HISTORY_AUDIT_V2",
  "scope": "Exact independent scalar audit; source reconstruction, kernel certificates and written analytic arguments are separate dependencies.",
  "sharp_band_checks": 0,
  "source_sha256": "a5064c427b11e73f13bfbae0efde00bf3691d9eb7bf8905929e183cd16fb6971",
  "steps": 14899,
  "upper_exact": "14549715801039/125000000000000"
}


==> anc/certificate/receipts/main_primary_AUDIT.json <==
{
  "PASS": true,
  "external_zero_free_hypothesis_proved": false,
  "initial_alpha": "7/8",
  "initial_q": "562501/1000000",
  "lane": "primary",
  "minimum_consumed_density": "1162855246659/200000000000",
  "minimum_kernel_margin": "62287425241839563313989009/1140885540205406461347032884838400",
  "modes_used": {
    "r_23_40": 1024,
    "r_3_5": 13875
  },
  "observations": {
    "2/25": "3970912298759744801179678685/39614081257132168796771975168",
    "3/50": "14388063931964172415548204313/79228162514264337593543950336",
    "9/100": "5299544346764393868231849389/79228162514264337593543950336"
  },
  "physical_source_proved_by_scalar_checker": false,
  "schema": "BCLD_CONDITIONAL_HISTORY_AUDIT_V2",
  "scope": "Exact independent scalar audit; source reconstruction, kernel certificates and written analytic arguments are separate dependencies.",
  "sharp_band_checks": 0,
  "source_sha256": "a5064c427b11e73f13bfbae0efde00bf3691d9eb7bf8905929e183cd16fb6971",
  "steps": 14899,
  "upper_exact": "116397726408291/1000000000000000"
}


==> anc/certificate/verify.py <==
"""Verify the finite Section 7 certificate; analytic premises stay explicit."""
from pathlib import Path
import argparse,gzip,hashlib,importlib.util,json,platform,shutil,subprocess,sys,tempfile,time

ROOT=Path(__file__).resolve().parent
def sha(p):return hashlib.sha256(Path(p).read_bytes()).hexdigest()
def module(name,path):
    spec=importlib.util.spec_from_file_location(name,path)
    m=importlib.util.module_from_spec(spec);spec.loader.exec_module(m);return m
def run(args,cwd):subprocess.run([sys.executable,*map(str,args)],cwd=cwd,check=True)

def main():
    ap=argparse.ArgumentParser();ap.add_argument('--regenerate',action='store_true')
    ap.add_argument('--receipt',type=Path);args=ap.parse_args();started=time.time()
    ids=json.loads((ROOT/'SHA256SUMS.json').read_text())
    for name,rec in ids.items():
        p=(ROOT/name).resolve()
        if not p.is_relative_to(ROOT)or not p.is_file():raise ValueError('Unsafe/missing '+name)
        if p.stat().st_size!=rec['bytes']or sha(p)!=rec['sha256']:raise ValueError('Changed '+name)
    print('INTEGRITY_PASS',len(ids),flush=True)
    inputs=ROOT/'inputs';code=ROOT/'code'
    consumer=module('section7_independent_consumer',code/'check_section7.py')
    auditor=module('section7_independent_scalar_auditor',code/'audit_classical_portfolio.py')
    with tempfile.TemporaryDirectory(prefix='newman_section7_')as temp:
        work=Path(temp);new=work/'refined'
        run([code/'check_section7.py','--evidence',inputs,'--original',inputs/'original',
             '--output',new,'--prefix','DIRECTED'],work)
        for name in consumer.NAMES:
            if sha(new/name)!=sha(inputs/'refined'/name):raise ValueError('Source reassembly differs '+name)
        run([code/'check_geometry.py','--source',new/consumer.NAMES[0],
             '--output',work/'geometry.json'],work)
        run([code/'check_cone_fixture.py','--output',work/'cone.json'],work)
        S=[consumer.read(new/n)for n in consumer.NAMES];hashes=[sha(new/n)for n in consumer.NAMES]
        with gzip.open(ROOT/'histories/classical_section7.json.gz','rt')as f:H=json.load(f)
        result=auditor.audit(H,S,hashes);controls=auditor.negative_controls(H,S,hashes)
        if args.regenerate:
            producer=module('section7_scalar_producer',code/'produce_classical_portfolio.py')
            producer.produce(new,work/'histories',[0,1],57,32,'classical_section7')
            if sha(work/'histories/classical_section7.json.gz')!=sha(ROOT/'histories/classical_section7.json.gz'):
                raise ValueError('Rational replay bytes differ')
            print('RATIONAL_HISTORY_BYTES_MATCH',flush=True)
        comparisons=[]
        for label,providers,count,expected in [
            ('classical_old_kernels',[0],13,'149056792554129/1000000000000000'),
            ('classical_new_kernels',[0],57,'148639484094797/1000000000000000'),
            ('classical_two_sources',[0,1],57,'14863354977409/100000000000000')]:
            original=[consumer.read(inputs/'original'/n)for n in consumer.NAMES]
            oh=[sha(inputs/'original'/n)for n in consumer.NAMES]
            with gzip.open(ROOT/'histories'/f'{label}.json.gz','rt')as f:old=json.load(f)
            audit=auditor.audit(old,original,oh)
            if consumer.F(audit['upper_exact'])!=consumer.F(expected):raise ValueError('Comparison ceiling differs')
            if args.regenerate:
                producer.produce(inputs/'original',work/'histories',providers,count,32,label)
                if sha(work/'histories'/f'{label}.json.gz')!=sha(ROOT/'histories'/f'{label}.json.gz'):raise ValueError('Comparison replay differs')
            comparisons.append(audit)
        baseline=comparisons[-1]
        if consumer.F(result['upper_exact'])!=consumer.F('148611789321711/1000000000000000'):raise ValueError('Reported ceiling differs')
        if consumer.F(baseline['upper_exact'])-consumer.F(result['upper_exact'])!=consumer.F('21760452379/1000000000000000'):raise ValueError('Gain differs')
        run([code/'check_matched_tail.py'],work)
        sourcecheck=consumer.read(new/'SECTION7_SOURCE_AUDIT.json.gz')
        receipt=dict(PASS=True,python_version=platform.python_version(),integrity_files=len(ids),
            source_reassembly_and_phase_checks={k:sourcecheck[k]for k in
                ['phase_prefix_checks','complete_refined_provider_cells','distinct_time_cells',
                 'inherited_physical_error_allowances','old_exception_debit_retained',
                 'original_additive_cone_reserve_retained','retained_surplus_loss_charged']},
            new_scalar_audit=result,controlled_comparisons=comparisons,negative_controls=controls,
            matched_tail_fixtures=consumer.read(work/'MATCHED_TAIL_CHECK.json'),
            geometry=consumer.read(work/'geometry.json'),cone_fixtures=consumer.read(work/'cone.json'),
            rational_history_regenerated=args.regenerate,native_transcendentals_regenerated=False,
            finite_RH_repeated=False,analytic_premises_independently_completed=False,
            exact_gain=str(consumer.F(baseline['upper_exact'])-consumer.F(result['upper_exact'])),
            seconds=time.time()-started)
        if args.receipt:args.receipt.write_text(json.dumps(receipt,indent=2,sort_keys=True)+'\n')
        print('FULL_JMAA_FINITE_CERTIFICATES_PASS',result['upper_decimal'],flush=True)
if __name__=='__main__':main()


==> anc/derivative_pilot/RESEARCH_NOTE.md <==
# Translated derivative kernel: exact pilot certificate
13 October 2026. Research checkpoint, not a new bound for Lambda.

This develops the vertical-derivative comparison in Cetin Hakimoglu-Brown,
arXiv:2610.12803v1, Lemma 10, by replacing each observation with the symmetric
mean of two horizontally translated observations. No QRH premise is needed
for the kernel inequality below.

Write K_p(d,v)=(p-v)/(d²+(p-v)²)+(p+v)/(d²+(p+v)²).
For an observation height h and a fixed physical displacement a=r h, define
T_h(d,v)=[K_h(d-a,v)+K_h(d+a,v)]/2 and
D_h(d,v)=[partial_p K_p(d-a,v)+partial_p K_p(d+a,v)] at p=h, divided by 2.
The derivative holds a fixed. It is not the derivative along a=r p.
For the corresponding function observations define ell <= mean S(x±a,h,t),
and G >= mean partial_p S(x±a,h,t).

## Exact kernel result
For r=19/40, V=211/1000, lambda=10019/10000 and mu=1/500,
all 0<y²/h²<=V, 0<=v<=y, and all real d except the singular own pair satisfy

    K_y(d,v)/y >= (lambda/h) T_h(d,v) - mu D_h(d,v).

The sufficient lower envelope is K_y/y >= 2/(d²+y²+3v²),
and then >=2/(d²+V h²+3v²). The own pair is removed before summing.
Scale h=1 and put z=v²/h², x=d/h. Multiply the difference by its positive
rational denominator. The numerator is even in x. Compactify x²=U/(1-U),
z=V W, multiplying by (1-U)^8. The resulting polynomial has degree (8,8).
Exact rational Bernstein subdivision proves positivity with 10 leaves,
maximum depth 9. See kernel_certificate.json and certify.py.
The denominator is a positive multiple of (x²+V+3z) times the squared
positive pair denominators for x+r and x-r. Positivity at U=1 supplies
control of the unbounded horizontal domain. This is a sufficient kernel
certificate, not a global optimum.

## Complete own-pair correction
For the removed pair, let k(z)=h T_h(0,y), g(z)=h² D_h(0,y).
The previously certified cap k<=M=333069367/200000000 is retained.
A separate exact univariate Bernstein calculation proves g>=-11/10
for 0<=z<=V. The sign matters: subtracting the own derivative costs
mu times its negative lower bound.

Hence, at a highest simple zero of squared height q=y²,

    q' <= -2-c q,
    c = (4/h)[lambda(ell-M/h)-mu(h G+11/(10h))].

This formula requires simultaneous physical ell and G inequalities on the
whole time cell and all admissible observation points. At multiple zeros,
the usual first-contact/Hermite argument is still required.

## Initial classical-cell test
Use unchanged h=109/50, ell=3160580958127/500000000000 and M above.
The seed ratio (1.000001/h)² is below V. The original rate is
302869653560843/29702500000000 = 10.196773118789427...
The derivative kernel improves it whenever

    G < 5204523417656017/2376200000000000 = 2.190271617564185...

With an assumed physical upper bound G=1, the resulting rate would be
3031524859026086017/297025000000000000 = 10.206295291729942...
With G=2 it would be 10.198295291729941...
These are exact conditional rate comparisons, not measurements of G and
not a lower certified ceiling for Lambda. The baseline source is unchanged
on this first cell by the late-cell Section 7 refinement.

## Missing physical certification
The existing source files contain lower bounds for S and first derivative
error allowances. They do not establish the required upper bound for
partial_p S. That quantity is -Re[(H'/H)'] and needs a controlled second
complex derivative. If H=B Q/E times (1+epsilon), then

    partial_p S = -Re[(B'/B)' + Q''/Q-(Q'/Q)²
                           -(E'/E)' +(log(1+epsilon))''].

A crude sufficient upper bound can use a positive denominator lower bound
m for Q, bounds D1,D2 for Q',Q'', and corresponding Euler/normalizer errors:
D2/m+D1²/m² plus those terms. Bounds for epsilon'' must be included.
No differentiation of an existing pointwise lower bound is legitimate.
Every translated physical class, reflected branch and approximation error
must be covered. A certified cell-local derivative rectangle is enough
for this first-cell pilot; a claimed full numerical ceiling needs source
and kernel coverage along a complete replay and an independent auditor.

## Reproduction
Python with SymPy; scout.py additionally requires NumPy and SciPy.
Run certify.py and own_pair.py. Both accepted certificates use exact rational
arithmetic; floating scout.json is explicitly discovery only.
The symbolic construction and Bernstein check are in the same implementation,
so this pilot has not had an independent implementation audit.
The main manuscript has not been altered and its bound remains unchanged.


==> anc/derivative_pilot/SHA256SUMS.json <==
{
  "RESEARCH_NOTE.md": "5cec9f75e344684d38ca723551195974acba5779bb3cff299b099e08ec3d0f34",
  "certify.py": "db92cbb65588415e9a2bf348b0df67f1f82413ffdc5231dc00aeddc28e840d61",
  "kernel_certificate.json": "6f077faa33b0ad874058f1880910486cf1b349932ea5339199c87f7c82353da5",
  "own_pair.py": "3987ffeb528b1781f28afa41546c75f6a5160f601a984a3df852abb9840cbf64",
  "rate_threshold.json": "76a3136cdc88bf52a2b214d3cbfe13618cd27e03cb96cf60eb43f89afa99e234",
  "scout.json": "809b99488699f6011c122f7c036e3628cd0849c5e956ab6bbcf86016fe30f165",
  "scout.py": "06f0d2698c34e53448f346b4bd2c45e642b3c6683badbf98774e6b4d60ff73f0"
}


==> anc/derivative_pilot/certify.py <==
import sympy as s,json,math,time
from fractions import Fraction as F
x,z,U,W=s.symbols('x z U W');r=s.Rational(19,40);V=s.Rational(211,1000);lam=s.Rational(10019,10000);mu=s.Rational(1,500)
# A pair at shifted horizontal displacement t has Delta=(t²+1-z)²+4t²z.
def pair(t):
 d=t*t;w=d+1-z;de=w*w+4*d*z
 return 2*w/de,((2*w+4)*de-8*w*w)/de**2
kp,gp=pair(x+r);km,gm=pair(x-r)
f=s.factor(2/(x*x+V+3*z)-lam*(kp+km)/2+mu*(gp+gm)/2)
num,den=s.fraction(f);print("DENOMINATOR",s.factor(den),file=__import__("sys").stderr);P=s.Poly(num,x,z)
assert all(i%2==0 for(i,j),c in P.terms())
D=s.symbols('D');pd=sum(c*D**(i//2)*z**j for(i,j),c in P.terms());n=s.degree(pd,D)
poly=s.Poly(s.expand(sum(c*U**i*(1-U)**(n-i)*(V*W)**j for(i,j),c in s.Poly(pd,D,z).terms())),U,W)
# Convert compactified power coefficients to Bernstein exactly.
n,m=poly.degree(U),poly.degree(W);a={(i,j):F(c)for(i,j),c in poly.terms()}
b=[[sum(a.get((i,j),F(0))*F(math.comb(k,i),math.comb(n,i))*F(math.comb(l,j),math.comb(m,j))for i in range(k+1)for j in range(l+1))for l in range(m+1)]for k in range(n+1)]
def splitline(v):
 levels=[v]
 while len(levels[-1])>1:levels.append([(a+b)/2 for a,b in zip(levels[-1],levels[-1][1:])])
 return [v[0]for v in levels],[v[-1]for v in levels[::-1]]
def split(b,axis):
 if axis==0:
  cols=[splitline(list(c))for c in zip(*b)];return [[list(row)for row in zip(*(c[k]for c in cols))]for k in [0,1]]
 rows=[splitline(row)for row in b];return [[row[k]for row in rows]for k in [0,1]]
stack=[(b,0)];leaves=0;maxdepth=0;minimum=None
while stack:
 q,depth=stack.pop();lo=min(map(min,q));hi=max(map(max,q))
 if lo>=0:
  leaves+=1;maxdepth=max(maxdepth,depth);minimum=lo if minimum is None else min(minimum,lo);continue
 if hi<0 or depth>=30:raise ValueError(('failed',depth,float(lo),float(hi)))
 stack.extend((v,depth+1)for v in split(q,depth%2))
print(json.dumps(dict(PASS=True,lambda_=str(lam),mu=str(mu),translation=str(r),squared_height_ratio=str(V),degrees=[n,m],leaves=leaves,maxdepth=maxdepth,minimum_coefficient=str(minimum),scope='Exact sufficient translated derivative kernel; no physical derivative source bound'),indent=2))


==> anc/derivative_pilot/kernel_certificate.json <==
{
  "PASS": true,
  "lambda_": "10019/10000",
  "mu": "1/500",
  "translation": "19/40",
  "squared_height_ratio": "211/1000",
  "degrees": [
    8,
    8
  ],
  "leaves": 10,
  "maxdepth": 9,
  "minimum_coefficient": "314561429821254298550138792927997103957/4697620480000",
  "scope": "Exact sufficient translated derivative kernel; no physical derivative source bound"
}


==> anc/derivative_pilot/own_pair.py <==
import sympy as s,math,json
from fractions import Fraction as F
z=s.symbols('z');r=s.Rational(19,40);V=s.Rational(211,1000);w=r*r+1-z;de=w*w+4*r*r*z
g=((2*w+4)*de-8*w*w)/de**2
num,den=s.fraction(s.factor(g+s.Rational(11,10)));P=s.Poly(num,z);n=P.degree();a={i:F(c)*F(V)**i for(i,),c in P.terms()}
b=[sum(a.get(i,F(0))*F(math.comb(k,i),math.comb(n,i))for i in range(k+1))for k in range(n+1)]
assert min(b)>0
h=F(109,50);ell=F('3160580958127/500000000000');M=F('333069367/200000000');lam=F(10019,10000);mu=F(1,500);gmin=F(-11,10)
base=4/h*(ell-M/h);threshold=((lam-1)*(ell-M/h)/mu+gmin/h)/h
results=[]
for G in [F(1,2),F(1),F(2)]:
 c=4/h*(lam*(ell-M/h)-mu*(h*G-gmin/h));results.append(dict(G=str(G),rate=str(c),rate_decimal=float(c),increase=str(c-base)))
print(json.dumps(dict(PASS=True,own_derivative_lower=str(gmin),minimum_Bernstein_coefficient=str(min(b)),baseline_rate=str(base),threshold_G=str(threshold),threshold_decimal=float(threshold),conditional_rates=results,physical_derivative_bound_certified=False),indent=2))


==> anc/derivative_pilot/rate_threshold.json <==
{
  "PASS": true,
  "own_derivative_lower": "-11/10",
  "minimum_Bernstein_coefficient": "10201132767851",
  "baseline_rate": "302869653560843/29702500000000",
  "threshold_G": "5204523417656017/2376200000000000",
  "threshold_decimal": 2.190271617564185,
  "conditional_rates": [
    {
      "G": "1/2",
      "rate": "3032712959026086017/297025000000000000",
      "rate_decimal": 10.210295291729942,
      "increase": "4016423417656017/297025000000000000"
    },
    {
      "G": "1",
      "rate": "3031524859026086017/297025000000000000",
      "rate_decimal": 10.206295291729942,
      "increase": "2828323417656017/297025000000000000"
    },
    {
      "G": "2",
      "rate": "3029148659026086017/297025000000000000",
      "rate_decimal": 10.198295291729941,
      "increase": "452123417656017/297025000000000000"
    }
  ],
  "physical_derivative_bound_certified": false
}


==> anc/derivative_pilot/scout.json <==
{
  "scope": "FLOATING_DISCOVERY_ONLY",
  "V": 0.210420419156847,
  "r": 0.475,
  "h": 2.18,
  "baseline_rate": 10.196773118789427,
  "results": [
    {
      "G": 0,
      "lambda_": 1.0031418461297048,
      "mu": 0.003141846129704661,
      "rate": 10.226083359789724
    },
    {
      "G": 0.25,
      "lambda_": 1.0031418461297048,
      "mu": 0.003141846129704661,
      "rate": 10.222941513660018
    },
    {
      "G": 0.5,
      "lambda_": 1.0031418461297048,
      "mu": 0.003141846129704661,
      "rate": 10.219799667530314
    },
    {
      "G": 1,
      "lambda_": 1.0031418461297048,
      "mu": 0.003141846129704661,
      "rate": 10.213515975270903
    },
    {
      "G": 2,
      "lambda_": 1.0031418461297048,
      "mu": 0.003141846129704661,
      "rate": 10.200948590752086
    },
    {
      "G": 3,
      "lambda_": 1.0,
      "mu": 0.0,
      "rate": 10.196773120611816
    },
    {
      "G": 4,
      "lambda_": 1.0,
      "mu": 0.0,
      "rate": 10.196773120611816
    },
    {
      "G": 5,
      "lambda_": 1.0,
      "mu": 0.0,
      "rate": 10.196773120611816
    }
  ]
}


==> anc/derivative_pilot/scout.py <==
import numpy as np,json
from scipy.optimize import linprog
from fractions import Fraction
r=.475;V=(1.000001/2.18)**2;h=2.18;ell=6.321161916254
D=np.r_[np.linspace(0,8,901),np.geomspace(8.01,1e5,500)];v=np.linspace(0,np.sqrt(V),101);d=D[:,None];v=v[None,:]
def K(y,x):return (y-v)/(x*x+(y-v)**2)+(y+v)/(x*x+(y+v)**2)
def G(y,x):return (x*x-(y-v)**2)/(x*x+(y-v)**2)**2+(x*x-(y+v)**2)/(x*x+(y+v)**2)**2
k=(K(1,d-r)+K(1,d+r))/2;g=(G(1,d-r)+G(1,d+r))/2
lo=2/(d*d+V+3*v*v)
A=np.stack([k.ravel(),-g.ravel()],axis=1);A=np.vstack([A,[1,-1]]);b=np.r_[lo.ravel(),1]
results=[]
for boundG in [0,.25,.5,1,2,3,4,5]:
 # crude safe own-pair absolute derivative cap on q<=V, computed dense for discovery only
 q=np.linspace(0,V,10001);vv=np.sqrt(q);kap=(1-vv)/(r*r+(1-vv)**2)+(1+vv)/(r*r+(1+vv)**2)
 gap=(r*r-(1-vv)**2)/(r*r+(1-vv)**2)**2+(r*r-(1+vv)**2)/(r*r+(1+vv)**2)**2
 # sum floor minus own-pair; full derivative cost with signed own term
 obj=[-(ell-kap.max()/h),h*boundG-gap.min()/h]
 z=linprog(obj,A_ub=A,b_ub=b,bounds=[(0,None),(0,None)],method='highs')
 lam,mu=z.x;rate=4/h*(-z.fun);results.append(dict(G=boundG,lambda_=lam,mu=mu,rate=rate))
print(json.dumps(dict(scope='FLOATING_DISCOVERY_ONLY',V=V,r=r,h=h,baseline_rate=2*2/h*(ell-1.665346835/h),results=results),indent=2))

